Seeing the Outer Edge of the Infant Type Ia Supernova 2024epr in the Optical and Near Infrared

We present optical-to-near-infrared (NIR) photometry and spectroscopy of the Type Ia supernova (SN Ia) 2024epr, including NIR spectra observed within two days of first light. The early-time optical spectra show strong, high-velocity Ca and Si features near rarely-observed velocities at $\sim$0.1$c$, and the NIR spectra show a C I "knee." Despite early-time, high-velocity features, SN 2024epr evolves into a normal SN Ia, albeit with stronger peak-light Ca absorption than other SNe Ia with the same light curve shape. Although we infer a normal decline rate, $\Delta m_{15}(B)=1.09\pm0.12$ mag, from the light-curve rise, SN 2024epr is a Branch "cool" object and has red early-time colors ($g-r\approx0.15$ mag at $-10$ days). The high velocities point to a density enhancement in the outer layers of the explosion, predicted by some models, but thick-shell He-detonation models do not match the smoothly rising light curve or apparent lack of He in our early-time NIR spectra. No current models (e.g., delayed detonation or thin He shell double detonation) appear to reproduce all observed properties, particularly the unusual early-time colors. Such constraints are only possible for SN 2024epr from the earliest optical and NIR observations, highlighting their importance for constraining SN Ia models. Finally, we identify several literature SNe Ia with intermediate mass elements at $\sim$30\,000 km s$^{-1}$ within days after the explosion that evolve into otherwise normal SNe Ia at peak light, suggesting the early-time spectra of SNe Ia may hide a broad diversity of observational characteristics.

==> anc/2024epr-ALFOSC-2024-03-20.csv <==
# INSTRUMENT_ID: 42
# OBS_GROUP_ID: 4
# UNIT_ID: None
# RA: 46.54669583333333
# DEC: 41.849961111111114
# OBS_DATE: 2024-03-20 20:14:07+00:00
# REDSHIFT: None
# REDSHIFT_ERR: None
# REDSHIFT_QUALITY: None
# SPEC_PLOT_FILE: None
# SPEC_DATA_FILE: None
# SPECTRUM_NOTES: None
# REFERENCE: None
# TRANSIENT_ID: 159414
# FOLLOWUP_ID: None
# SPEC_PHASE: None
# RLAP: None
# SNID_PLOT_FILE: None

wavelength,flux,fluxerr
3500.893,2.43748e+01,-9.90000e+01
3503.667,-1.07807e+01,-9.90000e+01
3506.444,8.71323e+00,-9.90000e+01
3509.222,-2.23616e+01,-9.90000e+01
3512.002,2.71138e+01,-9.90000e+01
3514.783,-3.00002e+01,-9.90000e+01
3517.567,-3.41621e+01,-9.90000e+01
3520.353,-4.26819e+01,-9.90000e+01
3523.140,7.87737e+00,-9.90000e+01
3525.929,2.58461e+01,-9.90000e+01
3528.720,6.92663e+00,-9.90000e+01
3531.513,4.90193e+00,-9.90000e+01
3534.308,8.44131e+00,-9.90000e+01
3537.104,-1.42509e+01,-9.90000e+01
3539.903,-1.90242e+01,-9.90000e+01
3542.702,-1.35865e+01,-9.90000e+01
3545.505,1.02808e+01,-9.90000e+01
3548.308,-1.58243e+01,-9.90000e+01
3551.114,1.32714e+01,-9.90000e+01
3553.921,1.22860e+01,-9.90000e+01
3556.730,2.09208e+00,-9.90000e+01
3559.542,-1.35072e+01,-9.90000e+01
3562.354,8.92325e+00,-9.90000e+01
3565.169,-3.65680e+00,-9.90000e+01
3567.985,-9.82936e-01,-9.90000e+01
3570.803,-9.77360e+00,-9.90000e+01
3573.623,-1.50735e+01,-9.90000e+01
3576.445,2.36367e-01,-9.90000e+01
3579.269,-1.07983e+01,-9.90000e+01
3582.094,-2.44261e+01,-9.90000e+01
3584.921,3.92360e+00,-9.90000e+01
3587.750,4.22558e+00,-9.90000e+01
3590.580,9.67845e+00,-9.90000e+01
3593.413,-5.33301e+00,-9.90000e+01
3596.247,3.21622e+00,-9.90000e+01
3599.083,7.31876e+00,-9.90000e+01
3601.920,4.45175e+00,-9.90000e+01
3604.760,-1.62328e+01,-9.90000e+01
3607.601,-6.03338e+00,-9.90000e+01
3610.444,-1.22034e+01,-9.90000e+01
3613.289,-7.35846e+00,-9.90000e+01
3616.135,1.40708e+01,-9.90000e+01
3618.983,-4.95799e+00,-9.90000e+01
3621.833,2.74580e+00,-9.90000e+01
3624.685,1.05533e+01,-9.90000e+01
3627.538,9.74199e+00,-9.90000e+01
3630.393,1.14372e+01,-9.90000e+01
3633.250,-1.18588e+01,-9.90000e+01
3636.109,1.21033e+01,-9.90000e+01
3638.969,7.29233e+00,-9.90000e+01
3641.831,-3.17202e+00,-9.90000e+01
3644.695,8.41737e-01,-9.90000e+01
3647.560,-1.04657e+01,-9.90000e+01
3650.428,3.27701e+00,-9.90000e+01
3653.296,-1.93309e+01,-9.90000e+01
3656.167,2.49754e+00,-9.90000e+01
3659.039,8.61352e+00,-9.90000e+01
3661.913,3.96147e+00,-9.90000e+01
3664.789,-1.91680e+00,-9.90000e+01
3667.666,2.47242e+00,-9.90000e+01
3670.546,1.75657e+01,-9.90000e+01
3673.426,-3.12641e+00,-9.90000e+01
3676.309,1.72561e+00,-9.90000e+01
3679.193,9.88571e+00,-9.90000e+01
3682.079,8.53410e+00,-9.90000e+01
3684.966,-8.60390e+00,-9.90000e+01
3687.855,8.15888e+00,-9.90000e+01
3690.746,-7.16188e-02,-9.90000e+01
3693.638,5.20661e+00,-9.90000e+01
3696.533,6.61949e+00,-9.90000e+01
3699.429,-9.64089e-01,-9.90000e+01
3702.326,1.56839e+01,-9.90000e+01
3705.226,-4.90572e+00,-9.90000e+01
3708.126,1.07672e+01,-9.90000e+01
3711.029,1.50376e+01,-9.90000e+01
3713.933,1.68186e+01,-9.90000e+01
3716.839,9.79406e+00,-9.90000e+01
3719.746,1.53979e+00,-9.90000e+01
3722.655,2.43781e+01,-9.90000e+01
3725.566,8.83577e+00,-9.90000e+01
3728.479,1.10150e+01,-9.90000e+01
3731.393,1.06566e+01,-9.90000e+01
3734.308,2.30765e+01,-9.90000e+01
3737.226,1.54365e+01,-9.90000e+01
3740.144,1.72542e+01,-9.90000e+01
3743.065,1.97831e+01,-9.90000e+01
3745.987,1.99823e+01,-9.90000e+01
3748.911,4.76748e+00,-9.90000e+01
3751.837,1.00699e+01,-9.90000e+01
3754.764,2.19838e+01,-9.90000e+01
3757.692,8.98851e+00,-9.90000e+01
3760.622,1.84564e+01,-9.90000e+01
3763.554,2.46097e+01,-9.90000e+01
3766.488,1.81762e+01,-9.90000e+01
3769.423,2.90616e+01,-9.90000e+01
3772.360,2.16421e+01,-9.90000e+01
3775.298,2.49940e+01,-9.90000e+01
3778.237,1.77838e+01,-9.90000e+01
3781.179,2.05693e+01,-9.90000e+01
3784.122,2.42994e+01,-9.90000e+01
3787.067,2.14035e+01,-9.90000e+01
3790.013,2.86000e+01,-9.90000e+01
3792.961,2.33826e+01,-9.90000e+01
3795.910,2.69992e+01,-9.90000e+01
3798.861,2.76354e+01,-9.90000e+01
3801.814,3.12487e+01,-9.90000e+01
3804.767,1.52104e+01,-9.90000e+01
3807.723,2.16553e+01,-9.90000e+01
3810.681,2.45437e+01,-9.90000e+01
3813.639,2.10959e+01,-9.90000e+01
3816.600,2.60741e+01,-9.90000e+01
3819.562,2.73157e+01,-9.90000e+01
3822.525,2.10802e+01,-9.90000e+01
3825.490,2.83530e+01,-9.90000e+01
3828.457,2.00131e+01,-9.90000e+01
3831.425,2.29330e+01,-9.90000e+01
3834.394,2.15771e+01,-9.90000e+01
3837.366,3.28655e+01,-9.90000e+01
3840.339,2.78237e+01,-9.90000e+01
3843.313,3.01965e+01,-9.90000e+01
3846.289,2.96616e+01,-9.90000e+01
3849.266,1.84224e+01,-9.90000e+01
3852.245,1.91104e+01,-9.90000e+01
3855.225,2.64037e+01,-9.90000e+01
3858.207,1.96624e+01,-9.90000e+01
3861.191,1.81037e+01,-9.90000e+01
3864.176,2.36675e+01,-9.90000e+01
3867.163,2.86031e+01,-9.90000e+01
3870.150,1.93063e+01,-9.90000e+01
3873.140,1.87813e+01,-9.90000e+01
3876.131,2.10477e+01,-9.90000e+01
3879.124,2.56934e+01,-9.90000e+01
3882.117,2.44372e+01,-9.90000e+01
3885.113,1.93956e+01,-9.90000e+01
3888.110,1.36048e+01,-9.90000e+01
3891.109,2.15295e+01,-9.90000e+01
3894.110,2.65044e+01,-9.90000e+01
3897.112,2.53996e+01,-9.90000e+01
3900.113,2.24927e+01,-9.90000e+01
3903.118,1.80983e+01,-9.90000e+01
3906.124,1.70213e+01,-9.90000e+01
3909.131,2.01819e+01,-9.90000e+01
3912.140,1.95543e+01,-9.90000e+01
3915.151,1.40847e+01,-9.90000e+01
3918.163,1.93509e+01,-9.90000e+01
3921.176,1.69198e+01,-9.90000e+01
3924.191,1.40714e+01,-9.90000e+01
3927.207,1.66871e+01,-9.90000e+01
3930.225,1.70473e+01,-9.90000e+01
3933.244,1.40853e+01,-9.90000e+01
3936.265,1.58648e+01,-9.90000e+01
3939.286,1.32296e+01,-9.90000e+01
3942.311,1.80382e+01,-9.90000e+01
3945.336,1.76923e+01,-9.90000e+01
3948.362,1.49475e+01,-9.90000e+01
3951.390,1.61077e+01,-9.90000e+01
3954.421,2.17092e+01,-9.90000e+01
3957.451,1.90877e+01,-9.90000e+01
3960.483,1.38273e+01,-9.90000e+01
3963.516,1.40738e+01,-9.90000e+01
3966.552,1.82748e+01,-9.90000e+01
3969.587,1.43835e+01,-9.90000e+01
3972.626,1.13381e+01,-9.90000e+01
3975.666,1.61047e+01,-9.90000e+01
3978.707,1.90516e+01,-9.90000e+01
3981.749,1.55874e+01,-9.90000e+01
3984.792,1.57299e+01,-9.90000e+01
3987.837,1.56907e+01,-9.90000e+01
3990.884,1.24679e+01,-9.90000e+01
3993.932,1.53999e+01,-9.90000e+01
3996.982,1.31871e+01,-9.90000e+01
4000.032,1.43274e+01,-9.90000e+01
4003.085,1.24374e+01,-9.90000e+01
4006.137,1.45670e+01,-9.90000e+01
4009.193,1.33309e+01,-9.90000e+01
4012.249,1.30102e+01,-9.90000e+01
4015.307,1.39716e+01,-9.90000e+01
4018.366,1.57181e+01,-9.90000e+01
4021.427,1.34841e+01,-9.90000e+01
4024.489,1.47472e+01,-9.90000e+01
4027.553,1.66644e+01,-9.90000e+01
4030.616,1.11297e+01,-9.90000e+01
4033.683,1.54452e+01,-9.90000e+01
4036.751,1.53412e+01,-9.90000e+01
4039.819,1.92480e+01,-9.90000e+01
4042.889,1.83095e+01,-9.90000e+01
4045.961,1.18146e+01,-9.90000e+01
4049.034,1.54302e+01,-9.90000e+01
4052.109,9.96364e+00,-9.90000e+01
4055.184,2.02916e+01,-9.90000e+01
4058.261,1.80306e+01,-9.90000e+01
4061.340,1.54259e+01,-9.90000e+01
4064.420,1.83992e+01,-9.90000e+01
4067.501,1.86669e+01,-9.90000e+01
4070.583,1.75601e+01,-9.90000e+01
4073.667,1.72289e+01,-9.90000e+01
4076.752,1.49615e+01,-9.90000e+01
4079.839,1.38652e+01,-9.90000e+01
4082.927,2.15389e+01,-9.90000e+01
4086.016,1.91365e+01,-9.90000e+01
4089.106,2.00891e+01,-9.90000e+01
4092.199,1.88478e+01,-9.90000e+01
4095.291,1.27509e+01,-9.90000e+01
4098.385,1.53453e+01,-9.90000e+01
4101.481,1.82050e+01,-9.90000e+01
4104.579,2.12257e+01,-9.90000e+01
4107.677,1.56209e+01,-9.90000e+01
4110.777,1.44217e+01,-9.90000e+01
4113.879,1.79230e+01,-9.90000e+01
4116.981,1.69804e+01,-9.90000e+01
4120.085,1.84095e+01,-9.90000e+01
4123.190,1.51817e+01,-9.90000e+01
4126.297,1.88440e+01,-9.90000e+01
4129.404,1.78614e+01,-9.90000e+01
4132.512,1.71698e+01,-9.90000e+01
4135.624,2.20474e+01,-9.90000e+01
4138.735,2.07584e+01,-9.90000e+01
4141.848,2.28081e+01,-9.90000e+01
4144.962,2.03510e+01,-9.90000e+01
4148.077,2.17496e+01,-9.90000e+01
4151.195,2.17851e+01,-9.90000e+01
4154.313,2.11032e+01,-9.90000e+01
4157.432,2.37821e+01,-9.90000e+01
4160.553,2.29471e+01,-9.90000e+01
4163.675,1.77240e+01,-9.90000e+01
4166.798,1.90245e+01,-9.90000e+01
4169.922,2.08045e+01,-9.90000e+01
4173.048,1.89726e+01,-9.90000e+01
4176.175,2.06565e+01,-9.90000e+01
4179.304,2.01576e+01,-9.90000e+01
4182.433,2.24090e+01,-9.90000e+01
4185.564,1.98496e+01,-9.90000e+01
4188.696,2.00991e+01,-9.90000e+01
4191.830,2.30209e+01,-9.90000e+01
4194.964,1.72100e+01,-9.90000e+01
4198.100,1.88916e+01,-9.90000e+01
4201.237,1.98993e+01,-9.90000e+01
4204.376,2.08176e+01,-9.90000e+01
4207.516,1.88379e+01,-9.90000e+01
4210.656,2.09870e+01,-9.90000e+01
4213.798,2.62066e+01,-9.90000e+01
4216.942,2.17152e+01,-9.90000e+01
4220.087,2.37718e+01,-9.90000e+01
4223.232,2.36872e+01,-9.90000e+01
4226.379,1.98039e+01,-9.90000e+01
4229.528,2.01059e+01,-9.90000e+01
4232.677,2.13486e+01,-9.90000e+01
4235.828,2.00605e+01,-9.90000e+01
4238.980,2.15894e+01,-9.90000e+01
4242.134,2.36854e+01,-9.90000e+01
4245.288,2.16697e+01,-9.90000e+01
4248.444,2.28421e+01,-9.90000e+01
4251.601,1.99690e+01,-9.90000e+01
4254.759,2.07057e+01,-9.90000e+01
4257.919,2.40791e+01,-9.90000e+01
4261.079,2.24949e+01,-9.90000e+01
4264.240,2.14958e+01,-9.90000e+01
4267.403,2.42011e+01,-9.90000e+01
4270.568,2.43754e+01,-9.90000e+01
4273.732,2.00374e+01,-9.90000e+01
4276.900,2.52212e+01,-9.90000e+01
4280.068,2.58540e+01,-9.90000e+01
4283.236,2.29458e+01,-9.90000e+01
4286.407,2.68992e+01,-9.90000e+01
4289.578,2.45664e+01,-9.90000e+01
4292.750,2.21435e+01,-9.90000e+01
4295.923,2.77338e+01,-9.90000e+01
4299.099,2.86323e+01,-9.90000e+01
4302.275,2.90420e+01,-9.90000e+01
4305.453,2.83331e+01,-9.90000e+01
4308.631,2.80365e+01,-9.90000e+01
4311.811,2.73764e+01,-9.90000e+01
4314.991,2.78199e+01,-9.90000e+01
4318.173,2.90537e+01,-9.90000e+01
4321.357,3.13168e+01,-9.90000e+01
4324.541,3.30121e+01,-9.90000e+01
4327.726,2.93952e+01,-9.90000e+01
4330.913,3.33212e+01,-9.90000e+01
4334.101,3.29213e+01,-9.90000e+01
4337.290,3.29561e+01,-9.90000e+01
4340.480,3.20438e+01,-9.90000e+01
4343.671,3.37279e+01,-9.90000e+01
4346.864,4.30460e+01,-9.90000e+01
4350.057,3.73331e+01,-9.90000e+01
4353.252,3.95000e+01,-9.90000e+01
4356.448,4.16810e+01,-9.90000e+01
4359.646,3.97996e+01,-9.90000e+01
4362.843,4.50272e+01,-9.90000e+01
4366.043,4.48005e+01,-9.90000e+01
4369.244,4.18603e+01,-9.90000e+01
4372.444,4.50933e+01,-9.90000e+01
4375.647,4.92443e+01,-9.90000e+01
4378.851,5.05080e+01,-9.90000e+01
4382.056,4.81683e+01,-9.90000e+01
4385.264,5.58251e+01,-9.90000e+01
4388.469,4.98394e+01,-9.90000e+01
4391.678,5.03938e+01,-9.90000e+01
4394.887,5.55324e+01,-9.90000e+01
4398.098,5.42450e+01,-9.90000e+01
4401.310,5.52759e+01,-9.90000e+01
4404.523,5.72792e+01,-9.90000e+01
4407.737,6.21961e+01,-9.90000e+01
4410.951,5.71210e+01,-9.90000e+01
4414.168,6.33522e+01,-9.90000e+01
4417.384,6.34397e+01,-9.90000e+01
4420.603,6.16679e+01,-9.90000e+01
4423.823,6.51335e+01,-9.90000e+01
4427.042,6.11468e+01,-9.90000e+01
4430.265,6.70596e+01,-9.90000e+01
4433.488,6.44077e+01,-9.90000e+01
4436.712,6.60430e+01,-9.90000e+01
4439.936,6.01530e+01,-9.90000e+01
4443.163,7.21494e+01,-9.90000e+01
4446.390,7.06403e+01,-9.90000e+01
4449.618,7.03025e+01,-9.90000e+01
4452.847,7.04667e+01,-9.90000e+01
4456.077,6.44589e+01,-9.90000e+01
4459.309,7.23828e+01,-9.90000e+01
4462.542,7.11135e+01,-9.90000e+01
4465.775,7.03333e+01,-9.90000e+01
4469.010,7.41607e+01,-9.90000e+01
4472.246,7.30259e+01,-9.90000e+01
4475.482,6.83493e+01,-9.90000e+01
4478.720,7.20370e+01,-9.90000e+01
4481.959,6.85764e+01,-9.90000e+01
4485.199,7.34621e+01,-9.90000e+01
4488.440,7.07460e+01,-9.90000e+01
4491.682,7.19597e+01,-9.90000e+01
4494.926,6.80030e+01,-9.90000e+01
4498.170,6.77452e+01,-9.90000e+01
4501.415,7.23410e+01,-9.90000e+01
4504.663,6.32314e+01,-9.90000e+01
4507.909,7.23314e+01,-9.90000e+01
4511.158,6.75639e+01,-9.90000e+01
4514.407,6.66189e+01,-9.90000e+01
4517.657,6.65808e+01,-9.90000e+01
4520.910,6.56762e+01,-9.90000e+01
4524.161,6.38733e+01,-9.90000e+01
4527.415,6.11107e+01,-9.90000e+01
4530.670,6.27317e+01,-9.90000e+01
4533.925,6.02525e+01,-9.90000e+01
4537.182,6.34688e+01,-9.90000e+01
4540.440,6.53471e+01,-9.90000e+01
4543.699,6.23567e+01,-9.90000e+01
4546.959,5.83257e+01,-9.90000e+01
4550.219,5.90786e+01,-9.90000e+01
4553.481,5.99993e+01,-9.90000e+01
4556.744,5.29606e+01,-9.90000e+01
4560.009,4.77074e+01,-9.90000e+01
4563.273,5.26984e+01,-9.90000e+01
4566.539,5.38785e+01,-9.90000e+01
4569.806,5.10208e+01,-9.90000e+01
4573.074,4.65116e+01,-9.90000e+01
4576.342,4.86917e+01,-9.90000e+01
4579.611,4.40997e+01,-9.90000e+01
4582.883,4.57013e+01,-9.90000e+01
4586.155,4.62790e+01,-9.90000e+01
4589.429,4.86564e+01,-9.90000e+01
4592.702,4.50722e+01,-9.90000e+01
4595.977,4.29818e+01,-9.90000e+01
4599.253,4.03701e+01,-9.90000e+01
4602.530,4.22780e+01,-9.90000e+01
4605.808,4.20215e+01,-9.90000e+01
4609.087,3.92249e+01,-9.90000e+01
4612.367,4.25311e+01,-9.90000e+01
4615.648,3.86343e+01,-9.90000e+01
4618.929,3.92027e+01,-9.90000e+01
4622.212,3.61634e+01,-9.90000e+01
4625.496,3.94578e+01,-9.90000e+01
4628.781,3.32327e+01,-9.90000e+01
4632.067,3.63764e+01,-9.90000e+01
4635.353,3.50359e+01,-9.90000e+01
4638.641,3.49813e+01,-9.90000e+01
4641.929,3.32841e+01,-9.90000e+01
4645.219,3.27978e+01,-9.90000e+01
4648.510,3.33700e+01,-9.90000e+01
4651.801,3.28440e+01,-9.90000e+01
4655.094,3.09626e+01,-9.90000e+01
4658.387,3.27944e+01,-9.90000e+01
4661.682,3.21824e+01,-9.90000e+01
4664.977,3.46008e+01,-9.90000e+01
4668.273,3.13846e+01,-9.90000e+01
4671.572,3.05131e+01,-9.90000e+01
4674.869,3.12669e+01,-9.90000e+01
4678.168,3.13657e+01,-9.90000e+01
4681.468,3.34552e+01,-9.90000e+01
4684.769,3.15498e+01,-9.90000e+01
4688.071,2.97790e+01,-9.90000e+01
4691.374,3.04867e+01,-9.90000e+01
4694.678,3.02851e+01,-9.90000e+01
4697.983,3.02538e+01,-9.90000e+01
4701.289,2.99894e+01,-9.90000e+01
4704.595,3.04482e+01,-9.90000e+01
4707.903,2.99644e+01,-9.90000e+01
4711.212,3.08551e+01,-9.90000e+01
4714.521,3.02289e+01,-9.90000e+01
4717.832,2.84240e+01,-9.90000e+01
4721.143,3.06566e+01,-9.90000e+01
4724.455,3.07970e+01,-9.90000e+01
4727.768,2.68267e+01,-9.90000e+01
4731.082,3.18824e+01,-9.90000e+01
4734.397,2.80407e+01,-9.90000e+01
4737.713,2.90749e+01,-9.90000e+01
4741.029,3.05525e+01,-9.90000e+01
4744.347,3.13464e+01,-9.90000e+01
4747.666,3.03650e+01,-9.90000e+01
4750.985,3.23613e+01,-9.90000e+01
4754.306,3.26416e+01,-9.90000e+01
4757.627,3.14280e+01,-9.90000e+01
4760.949,3.40223e+01,-9.90000e+01
4764.272,3.00442e+01,-9.90000e+01
4767.596,3.12093e+01,-9.90000e+01
4770.921,3.14704e+01,-9.90000e+01
4774.247,3.02594e+01,-9.90000e+01
4777.574,2.89616e+01,-9.90000e+01
4780.901,3.25702e+01,-9.90000e+01
4784.230,3.16890e+01,-9.90000e+01
4787.560,2.94441e+01,-9.90000e+01
4790.889,3.12581e+01,-9.90000e+01
4794.226,2.57557e+01,-9.90000e+01
4797.562,2.95482e+01,-9.90000e+01
4800.894,3.07921e+01,-9.90000e+01
4804.227,3.20236e+01,-9.90000e+01
4807.553,3.43299e+01,-9.90000e+01
4810.889,2.96835e+01,-9.90000e+01
4814.226,3.21273e+01,-9.90000e+01
4817.563,3.24001e+01,-9.90000e+01
4820.901,3.32628e+01,-9.90000e+01
4824.240,3.17110e+01,-9.90000e+01
4827.580,2.96390e+01,-9.90000e+01
4830.921,3.28892e+01,-9.90000e+01
4834.262,3.38786e+01,-9.90000e+01
4837.604,3.31903e+01,-9.90000e+01
4840.948,3.36320e+01,-9.90000e+01
4844.292,3.57999e+01,-9.90000e+01
4847.637,3.35153e+01,-9.90000e+01
4850.982,3.70610e+01,-9.90000e+01
4854.330,3.42784e+01,-9.90000e+01
4857.677,3.71523e+01,-9.90000e+01
4861.026,3.20635e+01,-9.90000e+01
4864.374,3.50080e+01,-9.90000e+01
4867.724,3.50520e+01,-9.90000e+01
4871.075,3.50925e+01,-9.90000e+01
4874.427,3.53429e+01,-9.90000e+01
4877.780,3.76712e+01,-9.90000e+01
4881.133,3.58349e+01,-9.90000e+01
4884.487,3.96389e+01,-9.90000e+01
4887.843,3.69233e+01,-9.90000e+01
4891.198,3.78362e+01,-9.90000e+01
4894.555,3.88663e+01,-9.90000e+01
4897.913,3.70703e+01,-9.90000e+01
4901.271,3.91218e+01,-9.90000e+01
4904.630,3.67462e+01,-9.90000e+01
4907.990,3.80082e+01,-9.90000e+01
4911.351,3.79183e+01,-9.90000e+01
4914.713,3.92331e+01,-9.90000e+01
4918.075,4.01818e+01,-9.90000e+01
4921.438,3.96250e+01,-9.90000e+01
4924.803,3.87254e+01,-9.90000e+01
4928.168,4.13173e+01,-9.90000e+01
4931.535,3.69990e+01,-9.90000e+01
4934.900,3.98549e+01,-9.90000e+01
4938.267,3.89176e+01,-9.90000e+01
4941.635,4.06408e+01,-9.90000e+01
4945.004,4.37698e+01,-9.90000e+01
4948.374,4.06485e+01,-9.90000e+01
4951.745,3.93079e+01,-9.90000e+01
4955.116,3.90474e+01,-9.90000e+01
4958.488,3.87778e+01,-9.90000e+01
4961.861,4.22627e+01,-9.90000e+01
4965.235,4.05801e+01,-9.90000e+01
4968.605,4.83546e+01,-9.90000e+01
4971.992,4.42444e+01,-9.90000e+01
4975.362,4.55493e+01,-9.90000e+01
4978.738,4.47956e+01,-9.90000e+01
4982.116,4.64149e+01,-9.90000e+01
4985.494,4.66364e+01,-9.90000e+01
4988.873,4.68553e+01,-9.90000e+01
4992.253,4.73881e+01,-9.90000e+01
4995.634,4.79008e+01,-9.90000e+01
4999.016,4.82983e+01,-9.90000e+01
5002.398,4.66278e+01,-9.90000e+01
5005.781,4.84210e+01,-9.90000e+01
5009.165,4.86830e+01,-9.90000e+01
5012.550,5.31878e+01,-9.90000e+01
5015.935,5.40451e+01,-9.90000e+01
5019.321,4.98908e+01,-9.90000e+01
5022.708,5.16514e+01,-9.90000e+01
5026.096,5.28377e+01,-9.90000e+01
5029.484,5.56826e+01,-9.90000e+01
5032.874,5.30311e+01,-9.90000e+01
5036.264,5.32066e+01,-9.90000e+01
5039.655,5.30179e+01,-9.90000e+01
5043.046,5.54243e+01,-9.90000e+01
5046.438,5.50590e+01,-9.90000e+01
5049.831,5.51159e+01,-9.90000e+01
5053.225,5.95645e+01,-9.90000e+01
5056.620,5.73370e+01,-9.90000e+01
5060.015,5.73128e+01,-9.90000e+01
5063.411,5.68115e+01,-9.90000e+01
5066.808,6.01488e+01,-9.90000e+01
5070.205,5.97715e+01,-9.90000e+01
5073.604,5.93870e+01,-9.90000e+01
5077.003,5.89595e+01,-9.90000e+01
5080.402,5.88079e+01,-9.90000e+01
5083.803,6.04546e+01,-9.90000e+01
5087.203,6.24389e+01,-9.90000e+01
5090.606,5.97241e+01,-9.90000e+01
5094.008,6.10922e+01,-9.90000e+01
5097.412,6.12571e+01,-9.90000e+01
5100.816,5.94844e+01,-9.90000e+01
5104.221,6.27161e+01,-9.90000e+01
5107.627,6.15415e+01,-9.90000e+01
5111.033,6.33364e+01,-9.90000e+01
5114.440,6.30093e+01,-9.90000e+01
5117.847,6.04306e+01,-9.90000e+01
5121.256,6.10609e+01,-9.90000e+01
5124.665,6.49198e+01,-9.90000e+01
5128.075,6.33676e+01,-9.90000e+01
5131.485,6.20026e+01,-9.90000e+01
5134.897,6.52141e+01,-9.90000e+01
5138.309,6.26495e+01,-9.90000e+01
5141.722,6.44172e+01,-9.90000e+01
5145.135,6.39191e+01,-9.90000e+01
5148.550,6.48692e+01,-9.90000e+01
5151.964,6.18181e+01,-9.90000e+01
5155.380,6.37324e+01,-9.90000e+01
5158.796,6.62153e+01,-9.90000e+01
5162.213,6.38807e+01,-9.90000e+01
5165.631,6.22853e+01,-9.90000e+01
5169.049,6.34208e+01,-9.90000e+01
5172.468,6.31734e+01,-9.90000e+01
5175.888,6.54857e+01,-9.90000e+01
5179.309,6.26378e+01,-9.90000e+01
5182.730,6.53738e+01,-9.90000e+01
5186.152,6.41248e+01,-9.90000e+01
5189.575,6.85517e+01,-9.90000e+01
5192.997,6.51673e+01,-9.90000e+01
5196.421,6.42506e+01,-9.90000e+01
5199.846,6.62352e+01,-9.90000e+01
5203.271,6.51135e+01,-9.90000e+01
5206.697,6.47787e+01,-9.90000e+01
5210.124,6.48600e+01,-9.90000e+01
5213.551,6.53070e+01,-9.90000e+01
5216.979,6.70480e+01,-9.90000e+01
5220.407,6.43398e+01,-9.90000e+01
5223.837,6.51951e+01,-9.90000e+01
5227.267,6.72220e+01,-9.90000e+01
5230.698,6.50720e+01,-9.90000e+01
5234.129,6.69805e+01,-9.90000e+01
5237.561,6.68195e+01,-9.90000e+01
5240.994,6.71570e+01,-9.90000e+01
5244.427,6.70920e+01,-9.90000e+01
5247.863,6.30961e+01,-9.90000e+01
5251.295,6.63154e+01,-9.90000e+01
5254.731,6.76698e+01,-9.90000e+01
5258.167,6.67378e+01,-9.90000e+01
5261.604,6.65045e+01,-9.90000e+01
5265.041,6.58938e+01,-9.90000e+01
5268.479,6.43149e+01,-9.90000e+01
5271.917,6.56943e+01,-9.90000e+01
5275.357,6.64277e+01,-9.90000e+01
5278.796,6.70861e+01,-9.90000e+01
5282.236,6.83210e+01,-9.90000e+01
5285.678,6.68960e+01,-9.90000e+01
5289.120,6.51526e+01,-9.90000e+01
5292.561,6.96122e+01,-9.90000e+01
5296.005,6.60806e+01,-9.90000e+01
5299.450,6.57088e+01,-9.90000e+01
5302.894,6.57705e+01,-9.90000e+01
5306.339,6.67233e+01,-9.90000e+01
5309.785,6.71454e+01,-9.90000e+01
5313.231,6.86607e+01,-9.90000e+01
5316.678,6.46984e+01,-9.90000e+01
5320.126,6.80282e+01,-9.90000e+01
5323.574,6.41127e+01,-9.90000e+01
5327.023,6.53654e+01,-9.90000e+01
5330.472,6.66053e+01,-9.90000e+01
5333.922,6.68789e+01,-9.90000e+01
5337.373,6.73879e+01,-9.90000e+01
5340.824,6.53574e+01,-9.90000e+01
5344.277,6.52323e+01,-9.90000e+01
5347.729,6.49359e+01,-9.90000e+01
5351.182,6.64210e+01,-9.90000e+01
5354.636,6.73095e+01,-9.90000e+01
5358.091,6.52692e+01,-9.90000e+01
5361.545,6.76378e+01,-9.90000e+01
5365.001,6.63207e+01,-9.90000e+01
5368.457,6.72226e+01,-9.90000e+01
5371.914,6.73866e+01,-9.90000e+01
5375.372,6.66380e+01,-9.90000e+01
5378.830,6.75535e+01,-9.90000e+01
5382.289,6.78317e+01,-9.90000e+01
5385.748,6.90324e+01,-9.90000e+01
5389.208,6.69114e+01,-9.90000e+01
5392.669,7.05685e+01,-9.90000e+01
5396.130,6.94134e+01,-9.90000e+01
5399.592,7.08288e+01,-9.90000e+01
5403.054,7.06392e+01,-9.90000e+01
5406.517,7.05599e+01,-9.90000e+01
5409.980,7.00566e+01,-9.90000e+01
5413.445,7.23784e+01,-9.90000e+01
5416.909,7.42651e+01,-9.90000e+01
5420.375,7.15878e+01,-9.90000e+01
5423.841,7.20519e+01,-9.90000e+01
5427.307,7.02155e+01,-9.90000e+01
5430.774,6.86818e+01,-9.90000e+01
5434.242,7.09275e+01,-9.90000e+01
5437.710,7.21879e+01,-9.90000e+01
5441.179,6.98213e+01,-9.90000e+01
5444.649,7.19689e+01,-9.90000e+01
5448.120,6.80555e+01,-9.90000e+01
5451.589,7.07038e+01,-9.90000e+01
5455.061,6.84894e+01,-9.90000e+01
5458.532,7.07618e+01,-9.90000e+01
5462.005,7.10896e+01,-9.90000e+01
5465.478,7.03853e+01,-9.90000e+01
5468.951,6.97751e+01,-9.90000e+01
5472.426,6.88892e+01,-9.90000e+01
5475.899,6.70487e+01,-9.90000e+01
5479.375,6.93648e+01,-9.90000e+01
5482.851,6.96933e+01,-9.90000e+01
5486.327,6.75058e+01,-9.90000e+01
5489.804,6.90941e+01,-9.90000e+01
5493.282,6.82087e+01,-9.90000e+01
5496.760,6.76728e+01,-9.90000e+01
5500.239,6.58059e+01,-9.90000e+01
5503.718,6.58048e+01,-9.90000e+01
5507.198,6.64694e+01,-9.90000e+01
5510.678,6.83135e+01,-9.90000e+01
5514.159,6.67305e+01,-9.90000e+01
5517.640,6.77783e+01,-9.90000e+01
5521.122,6.65810e+01,-9.90000e+01
5524.606,6.60440e+01,-9.90000e+01
5528.088,6.52621e+01,-9.90000e+01
5531.572,6.49079e+01,-9.90000e+01
5535.056,6.62822e+01,-9.90000e+01
5538.541,6.67268e+01,-9.90000e+01
5542.025,6.59884e+01,-9.90000e+01
5545.511,6.36982e+01,-9.90000e+01
5548.998,6.58318e+01,-9.90000e+01
5552.485,6.41574e+01,-9.90000e+01
5555.972,6.54122e+01,-9.90000e+01
5559.460,6.58547e+01,-9.90000e+01
5562.949,6.62013e+01,-9.90000e+01
5566.437,6.04483e+01,-9.90000e+01
5569.928,6.05275e+01,-9.90000e+01
5573.418,6.08053e+01,-9.90000e+01
5576.908,5.77016e+01,-9.90000e+01
5580.400,6.00531e+01,-9.90000e+01
5583.891,5.78950e+01,-9.90000e+01
5587.384,5.82600e+01,-9.90000e+01
5590.877,5.68885e+01,-9.90000e+01
5594.370,5.54498e+01,-9.90000e+01
5597.864,5.27824e+01,-9.90000e+01
5601.358,5.29064e+01,-9.90000e+01
5604.854,5.34090e+01,-9.90000e+01
5608.349,5.19502e+01,-9.90000e+01
5611.845,5.20119e+01,-9.90000e+01
5615.341,5.14550e+01,-9.90000e+01
5618.839,5.05469e+01,-9.90000e+01
5622.336,5.16028e+01,-9.90000e+01
5625.834,4.98192e+01,-9.90000e+01
5629.332,4.97533e+01,-9.90000e+01
5632.832,5.19299e+01,-9.90000e+01
5636.332,5.02914e+01,-9.90000e+01
5639.834,4.82164e+01,-9.90000e+01
5643.332,5.07228e+01,-9.90000e+01
5646.833,5.15669e+01,-9.90000e+01
5650.335,4.84811e+01,-9.90000e+01
5653.837,5.08981e+01,-9.90000e+01
5657.340,5.07738e+01,-9.90000e+01
5660.843,4.95400e+01,-9.90000e+01
5664.347,5.10898e+01,-9.90000e+01
5667.851,5.02795e+01,-9.90000e+01
5671.356,5.18647e+01,-9.90000e+01
5674.861,5.05967e+01,-9.90000e+01
5678.368,5.16669e+01,-9.90000e+01
5681.871,5.13020e+01,-9.90000e+01
5685.380,5.19337e+01,-9.90000e+01
5688.887,5.36235e+01,-9.90000e+01
5692.395,5.00607e+01,-9.90000e+01
5695.903,5.26402e+01,-9.90000e+01
5699.412,5.08965e+01,-9.90000e+01
5702.920,4.83292e+01,-9.90000e+01
5706.431,5.25311e+01,-9.90000e+01
5709.941,5.30477e+01,-9.90000e+01
5713.452,5.00312e+01,-9.90000e+01
5716.963,5.37811e+01,-9.90000e+01
5720.474,5.15247e+01,-9.90000e+01
5723.987,5.09570e+01,-9.90000e+01
5727.499,5.01873e+01,-9.90000e+01
5731.012,5.15620e+01,-9.90000e+01
5734.526,5.02638e+01,-9.90000e+01
5738.040,5.19777e+01,-9.90000e+01
5741.555,5.15409e+01,-9.90000e+01
5745.070,5.10508e+01,-9.90000e+01
5748.585,5.07976e+01,-9.90000e+01
5752.101,4.94478e+01,-9.90000e+01
5755.617,4.92996e+01,-9.90000e+01
5759.135,5.05654e+01,-9.90000e+01
5762.652,5.00818e+01,-9.90000e+01
5766.170,4.94759e+01,-9.90000e+01
5769.689,4.97953e+01,-9.90000e+01
5773.207,4.95116e+01,-9.90000e+01
5776.727,4.88972e+01,-9.90000e+01
5780.248,4.96024e+01,-9.90000e+01
5783.767,4.86527e+01,-9.90000e+01
5787.288,4.84463e+01,-9.90000e+01
5790.809,5.03241e+01,-9.90000e+01
5794.330,4.89774e+01,-9.90000e+01
5797.852,4.98907e+01,-9.90000e+01
5801.375,4.85270e+01,-9.90000e+01
5804.898,4.81121e+01,-9.90000e+01
5808.422,5.00283e+01,-9.90000e+01
5811.944,4.93695e+01,-9.90000e+01
5815.470,4.88939e+01,-9.90000e+01
5818.995,4.98689e+01,-9.90000e+01
5822.520,4.99194e+01,-9.90000e+01
5826.046,5.14012e+01,-9.90000e+01
5829.572,5.02435e+01,-9.90000e+01
5833.099,4.94989e+01,-9.90000e+01
5836.626,5.05857e+01,-9.90000e+01
5840.154,5.12818e+01,-9.90000e+01
5843.682,5.18270e+01,-9.90000e+01
5847.210,5.22989e+01,-9.90000e+01
5850.739,4.98378e+01,-9.90000e+01
5854.269,4.82660e+01,-9.90000e+01
5857.799,4.84332e+01,-9.90000e+01
5861.329,4.72045e+01,-9.90000e+01
5864.860,4.68748e+01,-9.90000e+01
5868.391,4.70555e+01,-9.90000e+01
5871.923,4.53176e+01,-9.90000e+01
5875.455,4.48017e+01,-9.90000e+01
5878.987,4.41964e+01,-9.90000e+01
5882.520,4.15212e+01,-9.90000e+01
5886.054,4.10407e+01,-9.90000e+01
5889.587,3.88698e+01,-9.90000e+01
5893.122,3.72463e+01,-9.90000e+01
5896.656,3.83569e+01,-9.90000e+01
5900.192,3.62015e+01,-9.90000e+01
5903.727,3.55231e+01,-9.90000e+01
5907.263,3.55190e+01,-9.90000e+01
5910.800,3.61851e+01,-9.90000e+01
5914.336,3.62479e+01,-9.90000e+01
5917.874,3.51335e+01,-9.90000e+01
5921.412,3.47425e+01,-9.90000e+01
5924.950,3.36526e+01,-9.90000e+01
5928.488,3.27676e+01,-9.90000e+01
5932.027,3.37970e+01,-9.90000e+01
5935.566,3.23239e+01,-9.90000e+01
5939.107,3.27562e+01,-9.90000e+01
5942.647,3.34323e+01,-9.90000e+01
5946.188,3.22052e+01,-9.90000e+01
5949.729,3.26618e+01,-9.90000e+01
5953.270,3.22138e+01,-9.90000e+01
5956.812,2.95970e+01,-9.90000e+01
5960.354,3.12635e+01,-9.90000e+01
5963.898,2.96477e+01,-9.90000e+01
5967.440,3.04063e+01,-9.90000e+01
5970.984,3.12954e+01,-9.90000e+01
5974.529,3.01883e+01,-9.90000e+01
5978.073,3.13153e+01,-9.90000e+01
5981.618,3.33887e+01,-9.90000e+01
5985.163,3.09694e+01,-9.90000e+01
5988.708,3.03818e+01,-9.90000e+01
5992.255,3.16778e+01,-9.90000e+01
5995.802,3.10240e+01,-9.90000e+01
5999.347,2.90188e+01,-9.90000e+01
6002.895,3.19273e+01,-9.90000e+01
6006.443,3.21606e+01,-9.90000e+01
6009.992,3.17313e+01,-9.90000e+01
6013.540,3.19020e+01,-9.90000e+01
6017.089,3.21221e+01,-9.90000e+01
6020.638,3.18909e+01,-9.90000e+01
6024.188,3.12999e+01,-9.90000e+01
6027.738,3.27837e+01,-9.90000e+01
6031.289,3.39595e+01,-9.90000e+01
6034.840,3.32874e+01,-9.90000e+01
6038.391,3.22199e+01,-9.90000e+01
6041.943,3.31028e+01,-9.90000e+01
6045.495,3.13858e+01,-9.90000e+01
6049.048,3.35747e+01,-9.90000e+01
6052.601,3.31646e+01,-9.90000e+01
6056.154,3.55899e+01,-9.90000e+01
6059.708,3.41830e+01,-9.90000e+01
6063.262,3.50297e+01,-9.90000e+01
6066.816,3.52631e+01,-9.90000e+01
6070.372,3.62219e+01,-9.90000e+01
6073.927,3.67202e+01,-9.90000e+01
6077.482,3.75124e+01,-9.90000e+01
6081.038,3.84383e+01,-9.90000e+01
6084.595,3.80940e+01,-9.90000e+01
6088.152,3.78084e+01,-9.90000e+01
6091.709,3.86156e+01,-9.90000e+01
6095.266,3.79243e+01,-9.90000e+01
6098.825,4.02176e+01,-9.90000e+01
6102.383,4.11916e+01,-9.90000e+01
6105.942,3.98508e+01,-9.90000e+01
6109.501,4.10020e+01,-9.90000e+01
6113.060,4.10499e+01,-9.90000e+01
6116.620,4.12272e+01,-9.90000e+01
6120.181,4.06806e+01,-9.90000e+01
6123.741,4.16271e+01,-9.90000e+01
6127.303,4.15717e+01,-9.90000e+01
6130.864,4.37547e+01,-9.90000e+01
6134.425,4.13237e+01,-9.90000e+01
6137.988,4.27563e+01,-9.90000e+01
6141.549,4.55841e+01,-9.90000e+01
6145.113,4.46035e+01,-9.90000e+01
6148.677,4.27355e+01,-9.90000e+01
6152.240,4.66209e+01,-9.90000e+01
6155.804,4.58087e+01,-9.90000e+01
6159.369,4.48210e+01,-9.90000e+01
6162.934,4.55978e+01,-9.90000e+01
6166.499,4.60783e+01,-9.90000e+01
6170.064,4.77293e+01,-9.90000e+01
6173.630,4.65685e+01,-9.90000e+01
6177.196,4.74513e+01,-9.90000e+01
6180.763,4.69164e+01,-9.90000e+01
6184.330,4.86857e+01,-9.90000e+01
6187.897,4.96545e+01,-9.90000e+01
6191.463,4.75177e+01,-9.90000e+01
6195.033,4.78403e+01,-9.90000e+01
6198.601,4.90218e+01,-9.90000e+01
6202.170,4.75628e+01,-9.90000e+01
6205.739,5.15372e+01,-9.90000e+01
6209.308,5.00923e+01,-9.90000e+01
6212.879,5.11402e+01,-9.90000e+01
6216.449,5.12595e+01,-9.90000e+01
6220.019,5.12825e+01,-9.90000e+01
6223.590,5.16378e+01,-9.90000e+01
6227.161,5.14420e+01,-9.90000e+01
6230.733,5.37060e+01,-9.90000e+01
6234.305,5.12009e+01,-9.90000e+01
6237.877,5.20297e+01,-9.90000e+01
6241.450,5.30745e+01,-9.90000e+01
6245.023,5.33508e+01,-9.90000e+01
6248.597,5.39113e+01,-9.90000e+01
6252.171,5.46307e+01,-9.90000e+01
6255.744,5.29261e+01,-9.90000e+01
6259.319,5.29391e+01,-9.90000e+01
6262.894,5.30163e+01,-9.90000e+01
6266.469,5.26120e+01,-9.90000e+01
6270.044,4.97529e+01,-9.90000e+01
6273.620,5.18359e+01,-9.90000e+01
6277.196,4.97800e+01,-9.90000e+01
6280.773,5.05686e+01,-9.90000e+01
6284.350,5.00379e+01,-9.90000e+01
6287.927,5.04517e+01,-9.90000e+01
6291.503,4.48590e+01,-9.90000e+01
6295.082,5.11841e+01,-9.90000e+01
6298.661,5.12863e+01,-9.90000e+01
6302.239,4.88654e+01,-9.90000e+01
6305.818,4.98292e+01,-9.90000e+01
6309.397,5.37799e+01,-9.90000e+01
6312.977,5.15158e+01,-9.90000e+01
6316.557,5.15724e+01,-9.90000e+01
6320.137,5.06125e+01,-9.90000e+01
6323.718,5.10557e+01,-9.90000e+01
6327.297,5.16465e+01,-9.90000e+01
6330.880,5.10603e+01,-9.90000e+01
6334.462,5.11072e+01,-9.90000e+01
6338.044,5.10871e+01,-9.90000e+01
6341.626,5.17300e+01,-9.90000e+01
6345.209,5.20136e+01,-9.90000e+01
6348.791,5.29940e+01,-9.90000e+01
6352.375,5.06001e+01,-9.90000e+01
6355.960,5.12490e+01,-9.90000e+01
6359.542,5.25096e+01,-9.90000e+01
6363.127,5.14746e+01,-9.90000e+01
6366.711,5.20224e+01,-9.90000e+01
6370.296,5.30303e+01,-9.90000e+01
6373.881,5.16872e+01,-9.90000e+01
6377.467,5.24588e+01,-9.90000e+01
6381.053,5.03467e+01,-9.90000e+01
6384.639,5.31670e+01,-9.90000e+01
6388.225,5.19528e+01,-9.90000e+01
6391.813,4.99194e+01,-9.90000e+01
6395.400,4.93599e+01,-9.90000e+01
6398.987,5.12838e+01,-9.90000e+01
6402.574,5.22294e+01,-9.90000e+01
6406.163,4.94817e+01,-9.90000e+01
6409.752,5.11675e+01,-9.90000e+01
6413.341,5.12676e+01,-9.90000e+01
6416.930,4.93123e+01,-9.90000e+01
6420.519,5.20561e+01,-9.90000e+01
6424.109,5.13673e+01,-9.90000e+01
6427.699,4.88205e+01,-9.90000e+01
6431.289,5.10906e+01,-9.90000e+01
6434.880,4.92935e+01,-9.90000e+01
6438.471,4.82195e+01,-9.90000e+01
6442.063,5.09919e+01,-9.90000e+01
6445.654,4.73369e+01,-9.90000e+01
6449.248,4.69362e+01,-9.90000e+01
6452.838,4.77439e+01,-9.90000e+01
6456.431,4.76640e+01,-9.90000e+01
6460.024,4.63823e+01,-9.90000e+01
6463.617,4.83851e+01,-9.90000e+01
6467.210,4.82848e+01,-9.90000e+01
6470.804,4.49634e+01,-9.90000e+01
6474.399,4.82565e+01,-9.90000e+01
6477.993,4.75456e+01,-9.90000e+01
6481.588,4.69475e+01,-9.90000e+01
6485.183,4.70903e+01,-9.90000e+01
6488.778,4.72359e+01,-9.90000e+01
6492.374,4.59594e+01,-9.90000e+01
6495.970,4.78308e+01,-9.90000e+01
6499.566,4.42360e+01,-9.90000e+01
6503.163,4.40473e+01,-9.90000e+01
6506.760,4.60009e+01,-9.90000e+01
6510.357,4.67087e+01,-9.90000e+01
6513.954,4.37174e+01,-9.90000e+01
6517.552,4.49828e+01,-9.90000e+01
6521.151,4.45869e+01,-9.90000e+01
6524.749,4.34190e+01,-9.90000e+01
6528.348,4.32123e+01,-9.90000e+01
6531.947,4.34576e+01,-9.90000e+01
6535.546,4.41835e+01,-9.90000e+01
6539.146,4.33953e+01,-9.90000e+01
6542.745,4.52223e+01,-9.90000e+01
6546.346,4.39461e+01,-9.90000e+01
6549.946,4.53233e+01,-9.90000e+01
6553.547,4.43622e+01,-9.90000e+01
6557.148,4.20525e+01,-9.90000e+01
6560.750,4.28214e+01,-9.90000e+01
6564.352,4.39469e+01,-9.90000e+01
6567.953,4.30053e+01,-9.90000e+01
6571.556,4.50656e+01,-9.90000e+01
6575.158,4.13444e+01,-9.90000e+01
6578.761,4.27962e+01,-9.90000e+01
6582.364,4.13333e+01,-9.90000e+01
6585.968,4.23588e+01,-9.90000e+01
6589.571,4.08123e+01,-9.90000e+01
6593.176,4.04669e+01,-9.90000e+01
6596.780,3.98694e+01,-9.90000e+01
6600.383,3.88958e+01,-9.90000e+01
6603.990,3.92280e+01,-9.90000e+01
6607.595,3.98543e+01,-9.90000e+01
6611.201,3.87422e+01,-9.90000e+01
6614.808,3.78378e+01,-9.90000e+01
6618.412,3.89936e+01,-9.90000e+01
6622.018,3.89969e+01,-9.90000e+01
6625.625,3.97836e+01,-9.90000e+01
6629.232,3.74354e+01,-9.90000e+01
6632.840,3.81683e+01,-9.90000e+01
6636.447,3.80816e+01,-9.90000e+01
6640.055,3.77736e+01,-9.90000e+01
6643.663,3.65171e+01,-9.90000e+01
6647.271,3.84928e+01,-9.90000e+01
6650.880,3.84599e+01,-9.90000e+01
6654.489,3.56181e+01,-9.90000e+01
6658.098,3.50484e+01,-9.90000e+01
6661.707,3.60550e+01,-9.90000e+01
6665.317,3.56399e+01,-9.90000e+01
6668.927,3.60366e+01,-9.90000e+01
6672.538,3.78112e+01,-9.90000e+01
6676.149,3.45883e+01,-9.90000e+01
6679.759,3.54430e+01,-9.90000e+01
6683.371,3.57811e+01,-9.90000e+01
6686.982,3.54703e+01,-9.90000e+01
6690.594,3.63125e+01,-9.90000e+01
6694.206,3.52712e+01,-9.90000e+01
6697.818,3.43154e+01,-9.90000e+01
6701.431,3.63080e+01,-9.90000e+01
6705.044,3.50534e+01,-9.90000e+01
6708.657,3.34136e+01,-9.90000e+01
6712.270,3.45799e+01,-9.90000e+01
6715.884,3.42402e+01,-9.90000e+01
6719.498,3.51257e+01,-9.90000e+01
6723.112,3.48619e+01,-9.90000e+01
6726.727,3.51772e+01,-9.90000e+01
6730.341,3.30828e+01,-9.90000e+01
6733.957,3.49933e+01,-9.90000e+01
6737.572,3.41092e+01,-9.90000e+01
6741.187,3.34500e+01,-9.90000e+01
6744.802,3.53060e+01,-9.90000e+01
6748.420,3.31402e+01,-9.90000e+01
6752.036,3.30964e+01,-9.90000e+01
6755.653,3.28913e+01,-9.90000e+01
6759.270,3.43123e+01,-9.90000e+01
6762.887,3.24356e+01,-9.90000e+01
6766.505,3.28497e+01,-9.90000e+01
6770.123,3.41917e+01,-9.90000e+01
6773.741,3.26630e+01,-9.90000e+01
6777.358,3.45000e+01,-9.90000e+01
6780.978,3.28491e+01,-9.90000e+01
6784.599,3.32186e+01,-9.90000e+01
6788.216,3.25600e+01,-9.90000e+01
6791.835,3.33620e+01,-9.90000e+01
6795.455,3.21982e+01,-9.90000e+01
6799.075,3.39922e+01,-9.90000e+01
6802.695,3.25664e+01,-9.90000e+01
6806.315,3.22229e+01,-9.90000e+01
6809.937,3.22003e+01,-9.90000e+01
6813.558,3.22196e+01,-9.90000e+01
6817.179,3.06826e+01,-9.90000e+01
6820.800,3.28717e+01,-9.90000e+01
6824.423,3.21255e+01,-9.90000e+01
6828.044,3.25315e+01,-9.90000e+01
6831.667,3.32705e+01,-9.90000e+01
6835.289,3.16309e+01,-9.90000e+01
6838.913,3.24188e+01,-9.90000e+01
6842.535,3.34713e+01,-9.90000e+01
6846.159,3.17100e+01,-9.90000e+01
6849.783,2.96344e+01,-9.90000e+01
6853.407,3.13319e+01,-9.90000e+01
6857.031,3.34590e+01,-9.90000e+01
6860.655,3.05613e+01,-9.90000e+01
6864.280,2.89986e+01,-9.90000e+01
6867.905,2.67922e+01,-9.90000e+01
6871.530,2.46466e+01,-9.90000e+01
6875.156,2.55178e+01,-9.90000e+01
6878.782,2.60985e+01,-9.90000e+01
6882.408,2.60137e+01,-9.90000e+01
6886.034,2.72280e+01,-9.90000e+01
6889.661,2.74669e+01,-9.90000e+01
6893.288,2.70615e+01,-9.90000e+01
6896.915,2.71343e+01,-9.90000e+01
6900.542,2.81298e+01,-9.90000e+01
6904.170,2.75999e+01,-9.90000e+01
6907.797,2.82495e+01,-9.90000e+01
6911.426,2.87750e+01,-9.90000e+01
6915.054,2.89161e+01,-9.90000e+01
6918.685,2.95343e+01,-9.90000e+01
6922.312,2.95286e+01,-9.90000e+01
6925.941,2.90228e+01,-9.90000e+01
6929.570,3.01344e+01,-9.90000e+01
6933.200,2.97395e+01,-9.90000e+01
6936.830,3.02199e+01,-9.90000e+01
6940.460,3.12303e+01,-9.90000e+01
6944.090,2.99519e+01,-9.90000e+01
6947.721,2.90125e+01,-9.90000e+01
6951.354,2.97421e+01,-9.90000e+01
6954.983,3.04772e+01,-9.90000e+01
6958.615,2.94787e+01,-9.90000e+01
6962.247,3.17304e+01,-9.90000e+01
6965.879,3.01577e+01,-9.90000e+01
6969.511,3.00955e+01,-9.90000e+01
6973.144,3.08774e+01,-9.90000e+01
6976.777,3.09188e+01,-9.90000e+01
6980.409,2.91110e+01,-9.90000e+01
6984.043,3.11477e+01,-9.90000e+01
6987.677,2.96063e+01,-9.90000e+01
6991.310,2.93499e+01,-9.90000e+01
6994.944,3.07963e+01,-9.90000e+01
6998.579,3.03947e+01,-9.90000e+01
7002.213,2.95418e+01,-9.90000e+01
7005.848,2.95901e+01,-9.90000e+01
7009.483,2.93667e+01,-9.90000e+01
7013.118,2.99017e+01,-9.90000e+01
7016.754,3.11773e+01,-9.90000e+01
7020.390,2.90042e+01,-9.90000e+01
7024.026,2.94829e+01,-9.90000e+01
7027.662,3.04953e+01,-9.90000e+01
7031.297,2.98442e+01,-9.90000e+01
7034.935,2.93716e+01,-9.90000e+01
7038.572,3.03184e+01,-9.90000e+01
7042.210,2.92347e+01,-9.90000e+01
7045.848,2.81356e+01,-9.90000e+01
7049.485,2.94308e+01,-9.90000e+01
7053.123,2.89686e+01,-9.90000e+01
7056.762,2.76622e+01,-9.90000e+01
7060.400,2.87160e+01,-9.90000e+01
7064.039,2.79843e+01,-9.90000e+01
7067.678,2.87477e+01,-9.90000e+01
7071.317,2.94549e+01,-9.90000e+01
7074.957,2.77093e+01,-9.90000e+01
7078.596,2.71457e+01,-9.90000e+01
7082.237,2.75631e+01,-9.90000e+01
7085.877,2.64546e+01,-9.90000e+01
7089.518,2.65279e+01,-9.90000e+01
7093.159,2.69808e+01,-9.90000e+01
7096.800,2.75324e+01,-9.90000e+01
7100.441,2.67642e+01,-9.90000e+01
7104.083,2.68616e+01,-9.90000e+01
7107.724,2.45640e+01,-9.90000e+01
7111.366,2.61105e+01,-9.90000e+01
7115.009,2.66320e+01,-9.90000e+01
7118.652,2.56094e+01,-9.90000e+01
7122.294,2.57102e+01,-9.90000e+01
7125.937,2.58671e+01,-9.90000e+01
7129.581,2.41702e+01,-9.90000e+01
7133.224,2.32253e+01,-9.90000e+01
7136.866,2.47296e+01,-9.90000e+01
7140.512,2.48431e+01,-9.90000e+01
7144.156,2.38234e+01,-9.90000e+01
7147.801,2.28574e+01,-9.90000e+01
7151.446,2.45379e+01,-9.90000e+01
7155.091,2.20285e+01,-9.90000e+01
7158.736,2.25490e+01,-9.90000e+01
7162.382,2.29768e+01,-9.90000e+01
7166.027,2.05290e+01,-9.90000e+01
7169.674,2.07051e+01,-9.90000e+01
7173.320,2.03358e+01,-9.90000e+01
7176.966,1.97840e+01,-9.90000e+01
7180.613,1.84316e+01,-9.90000e+01
7184.260,1.78675e+01,-9.90000e+01
7187.908,1.87697e+01,-9.90000e+01
7191.555,1.80627e+01,-9.90000e+01
7195.202,1.80795e+01,-9.90000e+01
7198.851,1.79251e+01,-9.90000e+01
7202.499,1.76342e+01,-9.90000e+01
7206.148,1.70797e+01,-9.90000e+01
7209.796,1.55979e+01,-9.90000e+01
7213.445,1.68715e+01,-9.90000e+01
7217.094,1.58404e+01,-9.90000e+01
7220.744,1.67910e+01,-9.90000e+01
7224.394,1.61965e+01,-9.90000e+01
7228.044,1.49997e+01,-9.90000e+01
7231.694,1.42934e+01,-9.90000e+01
7235.345,1.40881e+01,-9.90000e+01
7238.995,1.58032e+01,-9.90000e+01
7242.646,1.34998e+01,-9.90000e+01
7246.298,1.42656e+01,-9.90000e+01
7249.949,1.29297e+01,-9.90000e+01
7253.601,1.32309e+01,-9.90000e+01
7257.253,1.49503e+01,-9.90000e+01
7260.904,1.32713e+01,-9.90000e+01
7264.557,1.26857e+01,-9.90000e+01
7268.210,1.39397e+01,-9.90000e+01
7271.863,1.27739e+01,-9.90000e+01
7275.516,1.26926e+01,-9.90000e+01
7279.169,1.20305e+01,-9.90000e+01
7282.823,1.28285e+01,-9.90000e+01
7286.477,1.19592e+01,-9.90000e+01
7290.131,1.32848e+01,-9.90000e+01
7293.786,1.20998e+01,-9.90000e+01
7297.441,1.11991e+01,-9.90000e+01
7301.095,1.17714e+01,-9.90000e+01
7304.750,1.15961e+01,-9.90000e+01
7308.406,1.27519e+01,-9.90000e+01
7312.062,1.31219e+01,-9.90000e+01
7315.717,1.32163e+01,-9.90000e+01
7319.374,1.08175e+01,-9.90000e+01
7323.030,1.30073e+01,-9.90000e+01
7326.686,1.18552e+01,-9.90000e+01
7330.343,1.14836e+01,-9.90000e+01
7334.001,1.12990e+01,-9.90000e+01
7337.658,1.12991e+01,-9.90000e+01
7341.315,1.19724e+01,-9.90000e+01
7344.973,1.33579e+01,-9.90000e+01
7348.631,1.16845e+01,-9.90000e+01
7352.290,1.14700e+01,-9.90000e+01
7355.948,1.18231e+01,-9.90000e+01
7359.607,1.11652e+01,-9.90000e+01
7363.266,1.11532e+01,-9.90000e+01
7366.926,1.16393e+01,-9.90000e+01
7370.585,1.06717e+01,-9.90000e+01
7374.245,9.83423e+00,-9.90000e+01
7377.905,1.20142e+01,-9.90000e+01
7381.565,1.13412e+01,-9.90000e+01
7385.226,9.82970e+00,-9.90000e+01
7388.886,9.91578e+00,-9.90000e+01
7392.548,1.08173e+01,-9.90000e+01
7396.209,9.42142e+00,-9.90000e+01
7399.871,9.97486e+00,-9.90000e+01
7403.532,8.80992e+00,-9.90000e+01
7407.194,8.84936e+00,-9.90000e+01
7410.857,8.98002e+00,-9.90000e+01
7414.519,8.57579e+00,-9.90000e+01
7418.182,8.36740e+00,-9.90000e+01
7421.845,9.53422e+00,-9.90000e+01
7425.509,9.13395e+00,-9.90000e+01
7429.172,7.81488e+00,-9.90000e+01
7432.836,8.58679e+00,-9.90000e+01
7436.500,8.25432e+00,-9.90000e+01
7440.164,7.63130e+00,-9.90000e+01
7443.829,7.38070e+00,-9.90000e+01
7447.496,8.36432e+00,-9.90000e+01
7451.159,7.73191e+00,-9.90000e+01
7454.824,7.33673e+00,-9.90000e+01
7458.489,6.87374e+00,-9.90000e+01
7462.155,7.90501e+00,-9.90000e+01
7465.821,8.04497e+00,-9.90000e+01
7469.488,6.02711e+00,-9.90000e+01
7473.154,7.25402e+00,-9.90000e+01
7476.821,6.60269e+00,-9.90000e+01
7480.488,7.14582e+00,-9.90000e+01
7484.155,5.48661e+00,-9.90000e+01
7487.823,6.55613e+00,-9.90000e+01
7491.490,5.41978e+00,-9.90000e+01
7495.158,5.12368e+00,-9.90000e+01
7498.827,5.51090e+00,-9.90000e+01
7502.495,5.05774e+00,-9.90000e+01
7506.164,5.13017e+00,-9.90000e+01
7509.833,5.28023e+00,-9.90000e+01
7513.503,3.58072e+00,-9.90000e+01
7517.169,3.98375e+00,-9.90000e+01
7520.843,4.81908e+00,-9.90000e+01
7524.511,4.15664e+00,-9.90000e+01
7528.182,4.19884e+00,-9.90000e+01
7531.853,3.28826e+00,-9.90000e+01
7535.523,3.34072e+00,-9.90000e+01
7539.195,2.80606e+00,-9.90000e+01
7542.866,3.09642e+00,-9.90000e+01
7546.537,3.69068e+00,-9.90000e+01
7550.209,3.06105e+00,-9.90000e+01
7553.881,3.89895e+00,-9.90000e+01
7557.552,1.56221e+00,-9.90000e+01
7561.226,2.02090e+00,-9.90000e+01
7564.899,3.07958e+00,-9.90000e+01
7568.571,2.87892e+00,-9.90000e+01
7572.245,2.67459e+00,-9.90000e+01
7575.919,3.78033e+00,-9.90000e+01
7579.593,2.56429e+00,-9.90000e+01
7583.267,2.07977e+00,-9.90000e+01
7586.941,2.91979e+00,-9.90000e+01
7590.615,2.00421e+00,-9.90000e+01
7594.290,1.16175e+00,-9.90000e+01
7597.965,1.26518e+00,-9.90000e+01
7601.641,1.14204e+00,-9.90000e+01
7605.316,6.15533e-01,-9.90000e+01
7608.993,1.36328e+00,-9.90000e+01
7612.669,1.00500e+00,-9.90000e+01
7616.345,1.05691e+00,-9.90000e+01
7620.022,8.37091e-01,-9.90000e+01
7623.698,1.99054e+00,-9.90000e+01
7627.376,1.16097e+00,-9.90000e+01
7631.053,8.26692e-01,-9.90000e+01
7634.730,1.05018e+00,-9.90000e+01
7638.408,1.43546e+00,-9.90000e+01
7642.086,2.32133e+00,-9.90000e+01
7645.765,1.85646e+00,-9.90000e+01
7649.444,1.60554e+00,-9.90000e+01
7653.123,2.61250e+00,-9.90000e+01
7656.801,2.22855e+00,-9.90000e+01
7660.481,2.40288e+00,-9.90000e+01
7664.161,3.10920e+00,-9.90000e+01
7667.841,2.77592e+00,-9.90000e+01
7671.521,2.66874e+00,-9.90000e+01
7675.202,2.76981e+00,-9.90000e+01
7678.883,3.03895e+00,-9.90000e+01
7682.564,2.88904e+00,-9.90000e+01
7686.245,2.79691e+00,-9.90000e+01
7689.926,2.26249e+00,-9.90000e+01
7693.609,3.74130e+00,-9.90000e+01
7697.291,3.38466e+00,-9.90000e+01
7700.973,3.06185e+00,-9.90000e+01
7704.655,2.40481e+00,-9.90000e+01
7708.338,2.36171e+00,-9.90000e+01
7712.021,3.15073e+00,-9.90000e+01
7715.705,3.39661e+00,-9.90000e+01
7719.389,3.89044e+00,-9.90000e+01
7723.072,2.97906e+00,-9.90000e+01
7726.757,2.46765e+00,-9.90000e+01
7730.441,4.09990e+00,-9.90000e+01
7734.126,4.00055e+00,-9.90000e+01
7737.811,3.81296e+00,-9.90000e+01
7741.496,4.60500e+00,-9.90000e+01
7745.182,3.52261e+00,-9.90000e+01
7748.867,3.95651e+00,-9.90000e+01
7752.552,4.24828e+00,-9.90000e+01
7756.240,3.93928e+00,-9.90000e+01
7759.926,4.24510e+00,-9.90000e+01
7763.613,4.70233e+00,-9.90000e+01
7767.301,3.99249e+00,-9.90000e+01
7770.988,4.01142e+00,-9.90000e+01
7774.676,4.95822e+00,-9.90000e+01
7778.363,4.78726e+00,-9.90000e+01
7782.052,4.95814e+00,-9.90000e+01
7785.740,4.63826e+00,-9.90000e+01
7789.429,5.48239e+00,-9.90000e+01
7793.118,4.85114e+00,-9.90000e+01
7796.807,6.14600e+00,-9.90000e+01
7800.496,5.46669e+00,-9.90000e+01
7804.186,4.92508e+00,-9.90000e+01
7807.877,5.45496e+00,-9.90000e+01
7811.567,5.34854e+00,-9.90000e+01
7815.258,5.30463e+00,-9.90000e+01
7818.948,4.26536e+00,-9.90000e+01
7822.640,5.03150e+00,-9.90000e+01
7826.331,5.24393e+00,-9.90000e+01
7830.023,5.84635e+00,-9.90000e+01
7833.715,5.10580e+00,-9.90000e+01
7837.407,5.25758e+00,-9.90000e+01
7841.100,5.96907e+00,-9.90000e+01
7844.792,5.01890e+00,-9.90000e+01
7848.486,6.13151e+00,-9.90000e+01
7852.179,6.73210e+00,-9.90000e+01
7855.873,5.29805e+00,-9.90000e+01
7859.567,6.43290e+00,-9.90000e+01
7863.261,6.05517e+00,-9.90000e+01
7866.955,5.96160e+00,-9.90000e+01
7870.650,5.56698e+00,-9.90000e+01
7874.344,5.73826e+00,-9.90000e+01
7878.040,5.98566e+00,-9.90000e+01
7881.736,6.81937e+00,-9.90000e+01
7885.432,6.04095e+00,-9.90000e+01
7889.128,4.93748e+00,-9.90000e+01
7892.825,6.25394e+00,-9.90000e+01
7896.522,5.88409e+00,-9.90000e+01
7900.218,6.23871e+00,-9.90000e+01
7903.916,5.50284e+00,-9.90000e+01
7907.613,7.00268e+00,-9.90000e+01
7911.311,7.37938e+00,-9.90000e+01
7915.009,7.26906e+00,-9.90000e+01
7918.708,7.08986e+00,-9.90000e+01
7922.407,7.62714e+00,-9.90000e+01
7926.105,7.62208e+00,-9.90000e+01
7929.805,7.02580e+00,-9.90000e+01
7933.505,8.21847e+00,-9.90000e+01
7937.204,7.97873e+00,-9.90000e+01
7940.904,8.34902e+00,-9.90000e+01
7944.605,8.27990e+00,-9.90000e+01
7948.306,8.22107e+00,-9.90000e+01
7952.007,8.22665e+00,-9.90000e+01
7955.708,6.99172e+00,-9.90000e+01
7959.409,8.98226e+00,-9.90000e+01
7963.111,7.57299e+00,-9.90000e+01
7966.814,7.71759e+00,-9.90000e+01
7970.516,7.81825e+00,-9.90000e+01
7974.219,8.64282e+00,-9.90000e+01
7977.922,8.88373e+00,-9.90000e+01
7981.625,9.07590e+00,-9.90000e+01
7985.329,8.81951e+00,-9.90000e+01
7989.033,8.98300e+00,-9.90000e+01
7992.737,8.80452e+00,-9.90000e+01
7996.441,8.70703e+00,-9.90000e+01
8000.146,7.97623e+00,-9.90000e+01
8003.852,8.25063e+00,-9.90000e+01
8007.557,1.01977e+01,-9.90000e+01
8011.262,9.21145e+00,-9.90000e+01
8014.969,8.95636e+00,-9.90000e+01
8018.675,9.83176e+00,-9.90000e+01
8022.381,9.69388e+00,-9.90000e+01
8026.088,9.62154e+00,-9.90000e+01
8029.796,1.08964e+01,-9.90000e+01
8033.503,1.05012e+01,-9.90000e+01
8037.211,9.85255e+00,-9.90000e+01
8040.919,1.07580e+01,-9.90000e+01
8044.627,1.02716e+01,-9.90000e+01
8048.336,1.04840e+01,-9.90000e+01
8052.045,1.18232e+01,-9.90000e+01
8055.754,1.13684e+01,-9.90000e+01
8059.464,1.20067e+01,-9.90000e+01
8063.174,1.17822e+01,-9.90000e+01
8066.884,1.20516e+01,-9.90000e+01
8070.594,1.14429e+01,-9.90000e+01
8074.305,1.18591e+01,-9.90000e+01
8078.016,1.16730e+01,-9.90000e+01
8081.728,1.31125e+01,-9.90000e+01
8085.439,1.28299e+01,-9.90000e+01
8089.152,1.26293e+01,-9.90000e+01
8092.864,1.39238e+01,-9.90000e+01
8096.576,1.20839e+01,-9.90000e+01
8100.289,1.26316e+01,-9.90000e+01
8104.003,1.36860e+01,-9.90000e+01
8107.716,1.34657e+01,-9.90000e+01
8111.430,1.39043e+01,-9.90000e+01
8115.144,1.34199e+01,-9.90000e+01
8118.858,1.40336e+01,-9.90000e+01
8122.574,1.29780e+01,-9.90000e+01
8126.289,1.46493e+01,-9.90000e+01
8130.004,1.39829e+01,-9.90000e+01
8133.720,1.45600e+01,-9.90000e+01
8137.436,1.42625e+01,-9.90000e+01
8141.153,1.46910e+01,-9.90000e+01
8144.869,1.51291e+01,-9.90000e+01
8148.586,1.46855e+01,-9.90000e+01
8152.304,1.58385e+01,-9.90000e+01
8156.021,1.48627e+01,-9.90000e+01
8159.739,1.39820e+01,-9.90000e+01
8163.457,1.54133e+01,-9.90000e+01
8167.176,1.54549e+01,-9.90000e+01
8170.895,1.64310e+01,-9.90000e+01
8174.614,1.69889e+01,-9.90000e+01
8178.333,1.66749e+01,-9.90000e+01
8182.054,1.60165e+01,-9.90000e+01
8185.774,1.69360e+01,-9.90000e+01
8189.491,1.75410e+01,-9.90000e+01
8193.215,1.80663e+01,-9.90000e+01
8196.936,1.82500e+01,-9.90000e+01
8200.658,1.89433e+01,-9.90000e+01
8204.380,1.89062e+01,-9.90000e+01
8208.102,1.95217e+01,-9.90000e+01
8211.824,1.89161e+01,-9.90000e+01
8215.547,1.94689e+01,-9.90000e+01
8219.270,1.81778e+01,-9.90000e+01
8222.994,1.83561e+01,-9.90000e+01
8226.718,1.86201e+01,-9.90000e+01
8230.442,1.89018e+01,-9.90000e+01
8234.166,2.00685e+01,-9.90000e+01
8237.891,1.93745e+01,-9.90000e+01
8241.616,2.07641e+01,-9.90000e+01
8245.341,2.11048e+01,-9.90000e+01
8249.067,1.99896e+01,-9.90000e+01
8252.794,2.21673e+01,-9.90000e+01
8256.520,2.11988e+01,-9.90000e+01
8260.247,2.12851e+01,-9.90000e+01
8263.974,2.12635e+01,-9.90000e+01
8267.701,2.02063e+01,-9.90000e+01
8271.429,2.20656e+01,-9.90000e+01
8275.157,2.14759e+01,-9.90000e+01
8278.886,2.10641e+01,-9.90000e+01
8282.614,2.17641e+01,-9.90000e+01
8286.344,2.20696e+01,-9.90000e+01
8290.073,2.16559e+01,-9.90000e+01
8293.803,2.12804e+01,-9.90000e+01
8297.533,2.28947e+01,-9.90000e+01
8301.264,2.22484e+01,-9.90000e+01
8304.995,2.24212e+01,-9.90000e+01
8308.726,2.41437e+01,-9.90000e+01
8312.457,2.23254e+01,-9.90000e+01
8316.190,2.30409e+01,-9.90000e+01
8319.922,2.23289e+01,-9.90000e+01
8323.654,2.32228e+01,-9.90000e+01
8327.387,2.31478e+01,-9.90000e+01
8331.121,2.34503e+01,-9.90000e+01
8334.854,2.21978e+01,-9.90000e+01
8338.588,2.40041e+01,-9.90000e+01
8342.322,2.35390e+01,-9.90000e+01
8346.057,2.36575e+01,-9.90000e+01
8349.792,2.51889e+01,-9.90000e+01
8353.527,2.40939e+01,-9.90000e+01
8357.264,2.41273e+01,-9.90000e+01
8361.000,2.51111e+01,-9.90000e+01
8364.736,2.45417e+01,-9.90000e+01
8368.473,2.39515e+01,-9.90000e+01
8372.210,2.35955e+01,-9.90000e+01
8375.948,2.37937e+01,-9.90000e+01
8379.686,2.47677e+01,-9.90000e+01
8383.424,2.42507e+01,-9.90000e+01
8387.163,2.38012e+01,-9.90000e+01
8390.901,2.38819e+01,-9.90000e+01
8394.641,2.42266e+01,-9.90000e+01
8398.381,2.32826e+01,-9.90000e+01
8402.121,2.24710e+01,-9.90000e+01
8405.861,2.39455e+01,-9.90000e+01
8409.602,2.54347e+01,-9.90000e+01
8413.343,2.46894e+01,-9.90000e+01
8417.085,2.44644e+01,-9.90000e+01
8420.826,2.56522e+01,-9.90000e+01
8424.569,2.30482e+01,-9.90000e+01
8428.311,2.47204e+01,-9.90000e+01
8432.054,2.47643e+01,-9.90000e+01
8435.798,2.53822e+01,-9.90000e+01
8439.542,2.36502e+01,-9.90000e+01
8443.285,2.41827e+01,-9.90000e+01
8447.030,2.39051e+01,-9.90000e+01
8450.775,2.48297e+01,-9.90000e+01
8454.520,2.42323e+01,-9.90000e+01
8458.266,2.47370e+01,-9.90000e+01
8462.012,2.45931e+01,-9.90000e+01
8465.758,2.55895e+01,-9.90000e+01
8469.505,2.33796e+01,-9.90000e+01
8473.254,2.48505e+01,-9.90000e+01
8477.000,2.46478e+01,-9.90000e+01
8480.747,2.38224e+01,-9.90000e+01
8484.496,2.32741e+01,-9.90000e+01
8488.244,2.42099e+01,-9.90000e+01
8491.993,2.41655e+01,-9.90000e+01
8495.742,2.42937e+01,-9.90000e+01
8499.493,2.42346e+01,-9.90000e+01
8503.243,2.44791e+01,-9.90000e+01
8506.993,2.35808e+01,-9.90000e+01
8510.744,2.29704e+01,-9.90000e+01
8514.495,2.48876e+01,-9.90000e+01
8518.247,2.28383e+01,-9.90000e+01
8521.999,2.48887e+01,-9.90000e+01
8525.751,2.40631e+01,-9.90000e+01
8529.504,2.41930e+01,-9.90000e+01
8533.258,2.29185e+01,-9.90000e+01
8537.012,2.30834e+01,-9.90000e+01
8540.765,2.30677e+01,-9.90000e+01
8544.520,2.19011e+01,-9.90000e+01
8548.275,2.18493e+01,-9.90000e+01
8552.030,2.25244e+01,-9.90000e+01
8555.786,2.27687e+01,-9.90000e+01
8559.542,2.20774e+01,-9.90000e+01
8563.298,2.15052e+01,-9.90000e+01
8567.055,2.18722e+01,-9.90000e+01
8570.812,2.29685e+01,-9.90000e+01
8574.570,2.30019e+01,-9.90000e+01
8578.328,2.26763e+01,-9.90000e+01
8582.086,2.30669e+01,-9.90000e+01
8585.846,2.26180e+01,-9.90000e+01
8589.605,2.09102e+01,-9.90000e+01
8593.364,2.08503e+01,-9.90000e+01
8597.125,2.29743e+01,-9.90000e+01
8600.885,1.96846e+01,-9.90000e+01
8604.646,2.10860e+01,-9.90000e+01
8608.407,2.05080e+01,-9.90000e+01
8612.169,2.03596e+01,-9.90000e+01
8615.931,2.01471e+01,-9.90000e+01
8619.694,1.92249e+01,-9.90000e+01
8623.454,2.07283e+01,-9.90000e+01
8627.220,2.10281e+01,-9.90000e+01
8630.984,2.00964e+01,-9.90000e+01
8634.748,2.03410e+01,-9.90000e+01
8638.513,2.06847e+01,-9.90000e+01
8642.277,2.06784e+01,-9.90000e+01
8646.043,1.90877e+01,-9.90000e+01
8649.809,1.97016e+01,-9.90000e+01
8653.575,1.85294e+01,-9.90000e+01
8657.342,2.07533e+01,-9.90000e+01
8661.109,1.87333e+01,-9.90000e+01
8664.877,1.96911e+01,-9.90000e+01
8668.644,1.93635e+01,-9.90000e+01
8672.413,1.94049e+01,-9.90000e+01
8676.182,1.77958e+01,-9.90000e+01
8679.951,2.02205e+01,-9.90000e+01
8683.720,1.89167e+01,-9.90000e+01
8687.491,1.91736e+01,-9.90000e+01
8691.261,1.93985e+01,-9.90000e+01
8695.032,1.91133e+01,-9.90000e+01
8698.804,1.87815e+01,-9.90000e+01
8702.575,1.85084e+01,-9.90000e+01
8706.347,1.82501e+01,-9.90000e+01
8710.120,1.96784e+01,-9.90000e+01
8713.892,1.73313e+01,-9.90000e+01
8717.667,2.06655e+01,-9.90000e+01
8721.441,1.87229e+01,-9.90000e+01
8725.215,2.02567e+01,-9.90000e+01
8728.991,1.85802e+01,-9.90000e+01
8732.766,1.98802e+01,-9.90000e+01
8736.541,1.97652e+01,-9.90000e+01
8740.318,1.97835e+01,-9.90000e+01
8744.092,2.04144e+01,-9.90000e+01
8747.863,1.95272e+01,-9.90000e+01
8751.647,2.17807e+01,-9.90000e+01
8755.428,1.88776e+01,-9.90000e+01
8759.206,1.99718e+01,-9.90000e+01
8762.985,1.95790e+01,-9.90000e+01
8766.764,2.13872e+01,-9.90000e+01
8770.543,2.08074e+01,-9.90000e+01
8774.324,1.95865e+01,-9.90000e+01
8778.105,2.04277e+01,-9.90000e+01
8781.886,1.89852e+01,-9.90000e+01
8785.667,1.92691e+01,-9.90000e+01
8789.450,1.96958e+01,-9.90000e+01
8793.232,1.97822e+01,-9.90000e+01
8797.015,2.02437e+01,-9.90000e+01
8800.798,1.90737e+01,-9.90000e+01
8804.583,2.05333e+01,-9.90000e+01
8808.367,1.97179e+01,-9.90000e+01
8812.152,2.06573e+01,-9.90000e+01
8815.937,1.92597e+01,-9.90000e+01
8819.723,1.68448e+01,-9.90000e+01
8823.509,1.97418e+01,-9.90000e+01
8827.296,1.89715e+01,-9.90000e+01
8831.083,1.80636e+01,-9.90000e+01
8834.870,1.98319e+01,-9.90000e+01
8838.659,1.98667e+01,-9.90000e+01
8842.447,1.99967e+01,-9.90000e+01
8846.236,1.92065e+01,-9.90000e+01
8850.026,2.00535e+01,-9.90000e+01
8853.816,1.80697e+01,-9.90000e+01
8857.606,1.89152e+01,-9.90000e+01
8861.397,1.95234e+01,-9.90000e+01
8865.189,1.83677e+01,-9.90000e+01
8868.980,1.96338e+01,-9.90000e+01
8872.773,2.10422e+01,-9.90000e+01
8876.566,1.95247e+01,-9.90000e+01
8880.359,1.91259e+01,-9.90000e+01
8884.153,1.85875e+01,-9.90000e+01
8887.947,1.88624e+01,-9.90000e+01
8891.742,1.93163e+01,-9.90000e+01
8895.537,1.96182e+01,-9.90000e+01
8899.333,1.88721e+01,-9.90000e+01
8903.129,1.96406e+01,-9.90000e+01
8906.926,1.86785e+01,-9.90000e+01
8910.724,1.74834e+01,-9.90000e+01
8914.521,1.94015e+01,-9.90000e+01
8918.320,1.95988e+01,-9.90000e+01
8922.118,2.03139e+01,-9.90000e+01
8925.917,2.02154e+01,-9.90000e+01
8929.717,2.05317e+01,-9.90000e+01
8933.517,1.89497e+01,-9.90000e+01
8937.318,1.95844e+01,-9.90000e+01
8941.119,1.91774e+01,-9.90000e+01
8944.921,1.89724e+01,-9.90000e+01
8948.723,1.96115e+01,-9.90000e+01
8952.525,1.72324e+01,-9.90000e+01
8956.329,1.70574e+01,-9.90000e+01
8960.133,1.92426e+01,-9.90000e+01
8963.937,1.83020e+01,-9.90000e+01
8967.742,1.77657e+01,-9.90000e+01
8971.547,1.95135e+01,-9.90000e+01
8975.351,1.90285e+01,-9.90000e+01
8979.159,1.80621e+01,-9.90000e+01
8982.966,1.88364e+01,-9.90000e+01
8986.773,1.69628e+01,-9.90000e+01
8990.581,1.67881e+01,-9.90000e+01
8994.389,1.73718e+01,-9.90000e+01
8998.197,1.77302e+01,-9.90000e+01
9002.007,1.71541e+01,-9.90000e+01
9005.817,1.79755e+01,-9.90000e+01
9009.627,1.86704e+01,-9.90000e+01
9013.439,1.76012e+01,-9.90000e+01
9017.250,1.77402e+01,-9.90000e+01
9021.062,1.76649e+01,-9.90000e+01
9024.874,1.74571e+01,-9.90000e+01
9028.688,1.96450e+01,-9.90000e+01
9032.501,1.99828e+01,-9.90000e+01
9036.315,1.88617e+01,-9.90000e+01
9040.130,1.96492e+01,-9.90000e+01
9043.945,2.15304e+01,-9.90000e+01
9047.761,2.04998e+01,-9.90000e+01
9051.577,2.02833e+01,-9.90000e+01
9055.393,1.97248e+01,-9.90000e+01
9059.211,1.96177e+01,-9.90000e+01
9063.028,1.85791e+01,-9.90000e+01
9066.844,1.98305e+01,-9.90000e+01
9070.666,1.83448e+01,-9.90000e+01
9074.485,1.88178e+01,-9.90000e+01
9078.305,1.84360e+01,-9.90000e+01
9082.126,1.84790e+01,-9.90000e+01
9085.947,1.98294e+01,-9.90000e+01
9089.768,1.94680e+01,-9.90000e+01
9093.590,1.75744e+01,-9.90000e+01
9097.413,1.88544e+01,-9.90000e+01
9101.236,1.84765e+01,-9.90000e+01
9105.061,1.93091e+01,-9.90000e+01
9108.884,1.94943e+01,-9.90000e+01
9112.710,1.78742e+01,-9.90000e+01
9116.535,1.98571e+01,-9.90000e+01
9120.361,2.01622e+01,-9.90000e+01
9124.187,1.86450e+01,-9.90000e+01
9128.014,1.83771e+01,-9.90000e+01
9131.840,1.87316e+01,-9.90000e+01
9135.671,1.93675e+01,-9.90000e+01
9139.500,1.93873e+01,-9.90000e+01
9143.325,1.97420e+01,-9.90000e+01
9147.159,1.93522e+01,-9.90000e+01
9150.989,1.86793e+01,-9.90000e+01
9154.820,1.84493e+01,-9.90000e+01
9158.652,2.00754e+01,-9.90000e+01
9162.484,1.83226e+01,-9.90000e+01
9166.317,2.02825e+01,-9.90000e+01
9170.150,1.99005e+01,-9.90000e+01
9173.984,1.97258e+01,-9.90000e+01
9177.819,1.78413e+01,-9.90000e+01
9181.654,1.83764e+01,-9.90000e+01
9185.490,2.06761e+01,-9.90000e+01
9189.326,1.97369e+01,-9.90000e+01
9193.162,2.05997e+01,-9.90000e+01
9197.000,1.95624e+01,-9.90000e+01
9200.838,2.00868e+01,-9.90000e+01
9204.677,1.97250e+01,-9.90000e+01
9208.516,2.12543e+01,-9.90000e+01
9212.356,1.95942e+01,-9.90000e+01
9216.196,2.21909e+01,-9.90000e+01
9220.037,2.03742e+01,-9.90000e+01
9223.878,2.21035e+01,-9.90000e+01
9227.720,1.95356e+01,-9.90000e+01
9231.563,2.17219e+01,-9.90000e+01
9235.406,2.01539e+01,-9.90000e+01
9239.250,2.07693e+01,-9.90000e+01
9243.095,2.00513e+01,-9.90000e+01
9246.940,1.98412e+01,-9.90000e+01
9250.786,2.12126e+01,-9.90000e+01
9254.632,2.08610e+01,-9.90000e+01
9258.476,2.09094e+01,-9.90000e+01
9262.326,1.99555e+01,-9.90000e+01
9266.175,2.11412e+01,-9.90000e+01
9270.023,1.99540e+01,-9.90000e+01
9273.872,2.03830e+01,-9.90000e+01
9277.722,2.09468e+01,-9.90000e+01
9281.573,2.01239e+01,-9.90000e+01
9285.424,1.96949e+01,-9.90000e+01
9289.275,1.91936e+01,-9.90000e+01
9293.128,1.95526e+01,-9.90000e+01
9296.981,1.93023e+01,-9.90000e+01
9300.835,1.78870e+01,-9.90000e+01
9304.689,1.66265e+01,-9.90000e+01
9308.544,1.50376e+01,-9.90000e+01
9312.399,1.57773e+01,-9.90000e+01
9316.255,1.62881e+01,-9.90000e+01
9320.112,1.34053e+01,-9.90000e+01
9323.970,1.71188e+01,-9.90000e+01
9327.827,1.42293e+01,-9.90000e+01
9331.686,1.38352e+01,-9.90000e+01
9335.545,1.29709e+01,-9.90000e+01
9339.405,1.18938e+01,-9.90000e+01
9343.266,1.21872e+01,-9.90000e+01
9347.126,1.17266e+01,-9.90000e+01
9350.989,1.29951e+01,-9.90000e+01
9354.852,1.22827e+01,-9.90000e+01
9358.714,1.39394e+01,-9.90000e+01
9362.578,1.39547e+01,-9.90000e+01
9366.442,1.42390e+01,-9.90000e+01
9370.307,1.31371e+01,-9.90000e+01
9374.173,1.30133e+01,-9.90000e+01
9378.039,1.60039e+01,-9.90000e+01
9381.906,1.41330e+01,-9.90000e+01
9385.774,1.68007e+01,-9.90000e+01
9389.645,1.56714e+01,-9.90000e+01
9393.511,1.51604e+01,-9.90000e+01
9397.380,1.70719e+01,-9.90000e+01
9401.250,1.79733e+01,-9.90000e+01
9405.122,1.61208e+01,-9.90000e+01
9408.993,1.72067e+01,-9.90000e+01
9412.865,1.61555e+01,-9.90000e+01
9416.739,1.86890e+01,-9.90000e+01
9420.611,1.77332e+01,-9.90000e+01
9424.485,1.55759e+01,-9.90000e+01
9428.361,1.35796e+01,-9.90000e+01
9432.236,1.53623e+01,-9.90000e+01
9436.112,1.78983e+01,-9.90000e+01
9439.989,1.31819e+01,-9.90000e+01
9443.866,1.20693e+01,-9.90000e+01
9447.744,1.50332e+01,-9.90000e+01
9451.623,1.35285e+01,-9.90000e+01
9455.504,1.55273e+01,-9.90000e+01
9459.383,1.49512e+01,-9.90000e+01
9463.264,1.51537e+01,-9.90000e+01
9467.145,1.38255e+01,-9.90000e+01
9471.027,1.43765e+01,-9.90000e+01
9474.911,1.49163e+01,-9.90000e+01
9478.794,1.46320e+01,-9.90000e+01
9482.679,1.62069e+01,-9.90000e+01
9486.563,1.71835e+01,-9.90000e+01
9490.449,1.42655e+01,-9.90000e+01
9494.335,1.54105e+01,-9.90000e+01
9498.223,1.59975e+01,-9.90000e+01
9502.110,1.59112e+01,-9.90000e+01
9505.999,1.61348e+01,-9.90000e+01
9509.887,1.44392e+01,-9.90000e+01
9513.780,1.52632e+01,-9.90000e+01
9517.668,1.76390e+01,-9.90000e+01
9521.559,1.43902e+01,-9.90000e+01
9525.452,1.66269e+01,-9.90000e+01
9529.344,1.39506e+01,-9.90000e+01
9533.238,1.78781e+01,-9.90000e+01
9537.131,1.62736e+01,-9.90000e+01
9541.026,1.76851e+01,-9.90000e+01
9544.922,1.72817e+01,-9.90000e+01
9548.817,1.54011e+01,-9.90000e+01
9552.715,1.66982e+01,-9.90000e+01
9556.612,1.44326e+01,-9.90000e+01
9560.511,1.72635e+01,-9.90000e+01
9564.410,1.56785e+01,-9.90000e+01
9568.309,1.49789e+01,-9.90000e+01
9572.210,1.56477e+01,-9.90000e+01
9576.111,1.70991e+01,-9.90000e+01
9580.013,1.72097e+01,-9.90000e+01
9583.916,1.77247e+01,-9.90000e+01
9587.820,1.64946e+01,-9.90000e+01
9591.723,1.93382e+01,-9.90000e+01
9595.628,1.60978e+01,-9.90000e+01
9599.534,1.72879e+01,-9.90000e+01
9603.440,2.02972e+01,-9.90000e+01
9607.347,1.92972e+01,-9.90000e+01
9611.254,1.78399e+01,-9.90000e+01
9615.164,1.70360e+01,-9.90000e+01
9619.072,1.69437e+01,-9.90000e+01
9622.983,1.79523e+01,-9.90000e+01
9626.894,1.84678e+01,-9.90000e+01


==> anc/2024epr-KAST-2024-03-27.csv <==
# INSTRUMENT_ID: 1
# OBS_GROUP_ID: 55
# UNIT_ID: None
# RA: 46.54676513352021
# DEC: 41.850053343073725
# OBS_DATE: 2024-03-27 04:00:00+00:00
# REDSHIFT: None
# REDSHIFT_ERR: None
# REDSHIFT_QUALITY: None
# SPEC_PLOT_FILE: None
# SPEC_DATA_FILE: None
# SPECTRUM_NOTES: None
# REFERENCE: None
# TRANSIENT_ID: 159414
# FOLLOWUP_ID: None
# SPEC_PHASE: None
# RLAP: None
# SNID_PLOT_FILE: None

wavelength,flux,fluxerr
3702.276,1.97376e+00,1.30772e-01
3703.551,2.04811e+00,1.28920e-01
3704.827,2.13809e+00,1.43738e-01
3706.103,2.04610e+00,1.49230e-01
3707.378,2.08858e+00,1.38841e-01
3708.654,2.17614e+00,1.31584e-01
3709.930,2.35928e+00,1.44241e-01
3711.205,2.37918e+00,1.59393e-01
3712.481,2.19063e+00,1.51455e-01
3713.757,2.30597e+00,1.34945e-01
3715.032,2.42154e+00,1.36593e-01
3716.308,2.26655e+00,1.51886e-01
3717.583,2.21705e+00,1.51759e-01
3718.859,2.33354e+00,1.34388e-01
3720.135,2.40781e+00,1.34296e-01
3721.410,2.43668e+00,1.52337e-01
3722.686,2.41955e+00,1.57724e-01
3723.962,2.36413e+00,1.43024e-01
3725.237,2.39383e+00,1.33707e-01
3726.513,2.59144e+00,1.46183e-01
3727.789,2.68759e+00,1.57695e-01
3729.064,2.73963e+00,1.49239e-01
3730.340,2.78867e+00,1.37352e-01
3731.616,2.80412e+00,1.45791e-01
3732.891,2.72033e+00,1.66391e-01
3734.167,2.75155e+00,1.65960e-01
3735.443,2.77464e+00,1.45849e-01
3736.718,2.74500e+00,1.41963e-01
3737.994,2.74771e+00,1.57548e-01
3739.270,2.87923e+00,1.59899e-01
3740.545,2.99381e+00,1.45145e-01
3741.821,3.02099e+00,1.38595e-01
3743.097,3.18284e+00,1.56145e-01
3744.372,3.07893e+00,1.66146e-01
3745.648,3.18971e+00,1.59798e-01
3746.923,3.12187e+00,1.44974e-01
3748.199,3.14345e+00,1.49873e-01
3749.475,3.37905e+00,1.69711e-01
3750.750,3.47220e+00,1.66793e-01
3752.026,3.38532e+00,1.45513e-01
3753.302,3.32403e+00,1.44785e-01
3754.577,3.42836e+00,1.66340e-01
3755.853,3.55539e+00,1.70282e-01
3757.129,3.65840e+00,1.54369e-01
3758.404,3.71703e+00,1.51382e-01
3759.680,3.79389e+00,1.67383e-01
3760.956,3.81909e+00,1.74615e-01
3762.231,3.84998e+00,1.61681e-01
3763.507,3.94013e+00,1.51799e-01
3764.783,4.09357e+00,1.62302e-01
3766.058,4.03379e+00,1.77458e-01
3767.334,3.88506e+00,1.67160e-01
3768.610,4.01580e+00,1.51888e-01
3769.885,4.27967e+00,1.59027e-01
3771.161,4.26167e+00,1.80372e-01
3772.436,4.46891e+00,1.84472e-01
3773.712,4.57754e+00,1.63137e-01
3774.988,4.48070e+00,1.59568e-01
3776.263,4.43550e+00,1.76199e-01
3777.539,4.67167e+00,1.86847e-01
3778.815,4.66710e+00,1.72159e-01
3780.090,4.71229e+00,1.60659e-01
3781.366,4.90897e+00,1.74356e-01
3782.642,5.09706e+00,1.92446e-01
3783.917,5.33300e+00,1.86853e-01
3785.193,5.02609e+00,1.65123e-01
3786.469,5.10520e+00,1.71345e-01
3787.744,5.08081e+00,1.92789e-01
3789.020,5.19579e+00,1.89486e-01
3790.296,5.37356e+00,1.70205e-01
3791.571,5.41915e+00,1.69454e-01
3792.847,5.43428e+00,1.90451e-01
3794.123,5.40435e+00,1.94210e-01
3795.398,5.52045e+00,1.75487e-01
3796.674,5.63231e+00,1.67658e-01
3797.950,5.79111e+00,1.83314e-01
3799.225,5.98569e+00,1.97759e-01
3800.501,6.10316e+00,1.86725e-01
3801.776,6.20125e+00,1.74558e-01
3803.052,6.19846e+00,1.84810e-01
3804.328,6.23312e+00,2.05730e-01
3805.603,6.44242e+00,2.02328e-01
3806.879,6.41467e+00,1.79127e-01
3808.155,6.50815e+00,1.81559e-01
3809.430,6.65871e+00,2.08414e-01
3810.706,6.62731e+00,2.10933e-01
3811.982,6.83592e+00,1.89474e-01
3813.257,6.77269e+00,1.81002e-01
3814.533,6.94944e+00,2.00444e-01
3815.809,7.03252e+00,2.11286e-01
3817.084,7.20424e+00,1.96789e-01
3818.360,7.31781e+00,1.84251e-01
3819.636,7.44538e+00,1.96730e-01
3820.911,7.40455e+00,2.14121e-01
3822.187,7.73014e+00,2.09845e-01
3823.463,7.90428e+00,1.90908e-01
3824.738,7.96856e+00,1.94561e-01
3826.014,7.77952e+00,2.20244e-01
3827.290,8.03632e+00,2.23522e-01
3828.565,8.19144e+00,1.97104e-01
3829.841,8.18251e+00,1.93784e-01
3831.116,8.26054e+00,2.16622e-01
3832.392,8.13773e+00,2.21721e-01
3833.668,8.47004e+00,2.04027e-01
3834.943,8.78345e+00,1.95808e-01
3836.219,8.63459e+00,2.08807e-01
3837.495,8.74977e+00,2.26883e-01
3838.770,8.80592e+00,2.15865e-01
3840.046,8.76586e+00,1.95796e-01
3841.322,8.94779e+00,2.05709e-01
3842.597,9.07086e+00,2.32196e-01
3843.873,9.23054e+00,2.30455e-01
3845.149,9.25786e+00,2.03612e-01
3846.424,9.39561e+00,2.03695e-01
3847.700,9.43393e+00,2.28665e-01
3848.976,9.50009e+00,2.34632e-01
3850.251,9.42476e+00,2.09075e-01
3851.527,9.52680e+00,2.00457e-01
3852.803,9.60961e+00,2.19030e-01
3854.078,9.62925e+00,2.32853e-01
3855.354,9.71458e+00,2.18169e-01
3856.630,9.76493e+00,2.00496e-01
3857.905,9.83789e+00,2.10766e-01
3859.181,9.99970e+00,2.35274e-01
3860.456,1.00141e+01,2.29917e-01
3861.732,1.00573e+01,2.05529e-01
3863.008,1.02101e+01,2.08393e-01
3864.283,1.01850e+01,2.36064e-01
3865.559,1.03053e+01,2.38250e-01
3866.835,1.03887e+01,2.11143e-01
3868.110,1.04788e+01,2.04992e-01
3869.386,1.04113e+01,2.24700e-01
3870.662,1.03749e+01,2.35942e-01
3871.937,1.04299e+01,2.19139e-01
3873.213,1.06122e+01,2.06119e-01
3874.489,1.06255e+01,2.19120e-01
3875.764,1.04999e+01,2.37373e-01
3877.040,1.07481e+01,2.28536e-01
3878.316,1.08075e+01,2.06450e-01
3879.591,1.08074e+01,2.11611e-01
3880.867,1.10108e+01,2.42876e-01
3882.143,1.07493e+01,2.39774e-01
3883.418,1.09030e+01,2.10430e-01
3884.694,1.09323e+01,2.07807e-01
3885.970,1.10667e+01,2.34036e-01
3887.245,1.11945e+01,2.43030e-01
3888.521,1.08294e+01,2.16610e-01
3889.796,1.08618e+01,2.04121e-01
3891.072,1.08667e+01,2.19986e-01
3892.348,1.09230e+01,2.38051e-01
3893.623,1.09156e+01,2.25072e-01
3894.899,1.09096e+01,2.04787e-01
3896.175,1.07916e+01,2.11875e-01
3897.450,1.09395e+01,2.38548e-01
3898.726,1.06853e+01,2.32511e-01
3900.002,1.05995e+01,2.05151e-01
3901.277,1.06590e+01,2.05356e-01
3902.553,1.06909e+01,2.31813e-01
3903.829,1.06163e+01,2.37698e-01
3905.104,1.06093e+01,2.13961e-01
3906.380,1.06037e+01,2.05463e-01
3907.656,1.05611e+01,2.25407e-01
3908.931,1.06120e+01,2.41861e-01
3910.207,1.03515e+01,2.25708e-01
3911.483,1.04791e+01,2.09329e-01
3912.758,1.04793e+01,2.16617e-01
3914.034,1.03567e+01,2.33026e-01
3915.309,1.00781e+01,2.19956e-01
3916.585,1.00717e+01,1.93857e-01
3917.861,1.01900e+01,1.95601e-01
3919.136,1.00321e+01,2.19641e-01
3920.412,9.96077e+00,2.20263e-01
3921.688,1.00538e+01,1.95192e-01
3922.963,9.97731e+00,1.88237e-01
3924.239,9.84995e+00,2.06284e-01
3925.515,9.83733e+00,2.14173e-01
3926.790,9.80968e+00,1.95924e-01
3928.066,9.62460e+00,1.80557e-01
3929.342,9.41950e+00,1.90456e-01
3930.617,9.03304e+00,2.04001e-01
3931.893,8.39277e+00,1.88880e-01
3933.169,8.28263e+00,1.68763e-01
3934.444,8.95677e+00,1.78825e-01
3935.720,9.28632e+00,2.05817e-01
3936.996,9.30376e+00,2.05962e-01
3938.271,9.35577e+00,1.81620e-01
3939.547,9.37028e+00,1.79658e-01
3940.823,9.21266e+00,1.99482e-01
3942.098,9.15113e+00,2.05490e-01
3943.374,9.10769e+00,1.85700e-01
3944.649,9.04550e+00,1.75631e-01
3945.925,9.04745e+00,1.89783e-01
3947.201,9.06468e+00,2.02647e-01
3948.476,9.06068e+00,1.90737e-01
3949.752,9.10046e+00,1.74363e-01
3951.028,8.95293e+00,1.80059e-01
3952.303,8.47328e+00,1.96692e-01
3953.579,8.05463e+00,1.89296e-01
3954.855,7.86931e+00,1.65206e-01
3956.130,8.23573e+00,1.68802e-01
3957.406,8.68150e+00,1.95350e-01
3958.682,8.68677e+00,1.98159e-01
3959.957,8.57938e+00,1.75921e-01
3961.233,8.54180e+00,1.67194e-01
3962.509,8.54015e+00,1.81244e-01
3963.784,8.57158e+00,1.91255e-01
3965.060,8.38784e+00,1.75805e-01
3966.336,8.17577e+00,1.59433e-01
3967.611,8.06569e+00,1.66730e-01
3968.887,8.03428e+00,1.83982e-01
3970.163,8.61477e+00,1.84423e-01
3971.438,8.54851e+00,1.65739e-01
3972.714,8.51851e+00,1.68674e-01
3973.989,8.59800e+00,1.93546e-01
3975.265,8.49769e+00,1.93747e-01
3976.541,8.53602e+00,1.70817e-01
3977.816,8.48892e+00,1.66133e-01
3979.092,8.47950e+00,1.84041e-01
3980.368,8.53661e+00,1.92658e-01
3981.643,8.40613e+00,1.75172e-01
3982.919,8.30136e+00,1.62478e-01
3984.195,8.41370e+00,1.75272e-01
3985.470,8.58954e+00,1.91824e-01
3986.746,8.23885e+00,1.80491e-01
3988.022,7.87483e+00,1.59764e-01
3989.297,7.70031e+00,1.62569e-01
3990.573,7.81449e+00,1.85287e-01
3991.849,8.17285e+00,1.86989e-01
3993.124,8.32341e+00,1.66677e-01
3994.400,8.16299e+00,1.63520e-01
3995.676,8.28515e+00,1.84836e-01
3996.951,8.09711e+00,1.87733e-01
3998.227,8.14513e+00,1.68673e-01
3999.503,8.08756e+00,1.59487e-01
4000.778,7.99809e+00,1.71576e-01
4002.054,8.11492e+00,1.83709e-01
4003.329,8.13957e+00,1.72041e-01
4004.605,8.25474e+00,1.58480e-01
4005.881,8.32384e+00,1.66984e-01
4007.156,8.22636e+00,1.85344e-01
4008.432,7.96953e+00,1.79630e-01
4009.708,8.00395e+00,1.60010e-01
4010.983,8.00872e+00,1.59945e-01
4012.259,8.00758e+00,1.80051e-01
4013.535,8.21866e+00,1.84752e-01
4014.810,8.11511e+00,1.63053e-01
4016.086,8.25989e+00,1.59260e-01
4017.362,8.18439e+00,1.76114e-01
4018.637,8.05581e+00,1.86451e-01
4019.913,8.02571e+00,1.73520e-01
4021.189,7.95448e+00,1.60186e-01
4022.464,8.10786e+00,1.70305e-01
4023.740,8.13626e+00,1.85520e-01
4025.016,8.13135e+00,1.78086e-01
4026.291,7.91660e+00,1.57139e-01
4027.567,8.01020e+00,1.59966e-01
4028.842,8.04805e+00,1.82381e-01
4030.118,8.22637e+00,1.83082e-01
4031.394,8.18208e+00,1.59738e-01
4032.669,8.20087e+00,1.56248e-01
4033.945,8.19437e+00,1.73484e-01
4035.221,8.09809e+00,1.79814e-01
4036.496,8.14263e+00,1.64238e-01
4037.772,8.26678e+00,1.55494e-01
4039.048,8.22544e+00,1.66528e-01
4040.323,8.20102e+00,1.80624e-01
4041.599,8.28598e+00,1.75027e-01
4042.875,8.39716e+00,1.70876e-01
4044.150,8.26890e+00,1.86852e-01
4045.426,8.05108e+00,2.12719e-01
4046.702,8.26069e+00,2.05592e-01
4047.977,8.25508e+00,1.68142e-01
4049.253,8.20794e+00,1.58718e-01
4050.529,8.40529e+00,1.78554e-01
4051.804,8.51184e+00,1.83574e-01
4053.080,8.47427e+00,1.64767e-01
4054.356,8.64186e+00,1.57008e-01
4055.631,8.63638e+00,1.69347e-01
4056.907,8.55066e+00,1.79778e-01
4058.182,8.58620e+00,1.68749e-01
4059.458,8.56821e+00,1.54346e-01
4060.734,8.51577e+00,1.60643e-01
4062.009,8.64051e+00,1.79455e-01
4063.285,8.76424e+00,1.75623e-01
4064.561,8.85872e+00,1.57442e-01
4065.836,8.85649e+00,1.58782e-01
4067.112,8.83357e+00,1.79743e-01
4068.388,8.84644e+00,1.81904e-01
4069.663,8.84289e+00,1.60544e-01
4070.939,8.91220e+00,1.55076e-01
4072.215,8.91878e+00,1.71152e-01
4073.490,8.92609e+00,1.80858e-01
4074.766,9.02188e+00,1.69555e-01
4076.042,9.04505e+00,1.59080e-01
4077.317,9.21903e+00,1.70390e-01
4078.593,9.28898e+00,1.86030e-01
4079.869,9.19241e+00,1.77709e-01
4081.144,9.19262e+00,1.59224e-01
4082.420,9.32470e+00,1.63047e-01
4083.696,9.41216e+00,1.86698e-01
4084.971,9.37843e+00,1.86225e-01
4086.247,9.39685e+00,1.62744e-01
4087.522,9.45666e+00,1.58891e-01
4088.798,9.62696e+00,1.76984e-01
4090.074,9.46477e+00,1.82016e-01
4091.349,9.30359e+00,1.64195e-01
4092.625,9.47735e+00,1.55499e-01
4093.901,9.56617e+00,1.67551e-01
4095.176,9.52824e+00,1.80442e-01
4096.452,9.61816e+00,1.71971e-01
4097.728,9.32540e+00,1.55327e-01
4099.003,9.45769e+00,1.60307e-01
4100.279,9.55767e+00,1.80106e-01
4101.555,9.31618e+00,1.75240e-01
4102.830,9.50811e+00,1.56049e-01
4104.106,9.61495e+00,1.56553e-01
4105.382,9.55683e+00,1.75318e-01
4106.657,9.50659e+00,1.79409e-01
4107.933,9.47969e+00,1.60724e-01
4109.209,9.44539e+00,1.53038e-01
4110.484,9.40419e+00,1.66306e-01
4111.760,9.49895e+00,1.77822e-01
4113.036,9.38895e+00,1.65463e-01
4114.311,9.39193e+00,1.51986e-01
4115.587,9.39166e+00,1.59408e-01
4116.862,9.30452e+00,1.75968e-01
4118.138,9.27069e+00,1.70149e-01
4119.414,9.07563e+00,1.50223e-01
4120.689,9.05661e+00,1.51423e-01
4121.965,9.19030e+00,1.73073e-01
4123.241,9.31189e+00,1.75459e-01
4124.516,9.27457e+00,1.54637e-01
4125.792,9.13890e+00,1.48510e-01
4127.068,8.94869e+00,1.62553e-01
4128.343,9.06473e+00,1.71799e-01
4129.619,9.10392e+00,1.58621e-01
4130.895,9.05706e+00,1.47338e-01
4132.170,8.96838e+00,1.56153e-01
4133.446,8.84707e+00,1.69840e-01
4134.722,8.99045e+00,1.63217e-01
4135.997,8.93511e+00,1.46723e-01
4137.273,8.88835e+00,1.50304e-01
4138.549,8.86017e+00,1.71520e-01
4139.824,8.80359e+00,1.70026e-01
4141.100,8.80514e+00,1.47817e-01
4142.376,8.77651e+00,1.44128e-01
4143.651,8.75625e+00,1.60285e-01
4144.927,8.84914e+00,1.66603e-01
4146.202,8.84631e+00,1.51523e-01
4147.478,8.72722e+00,1.42362e-01
4148.754,8.64978e+00,1.53395e-01
4150.029,8.75643e+00,1.66590e-01
4151.305,8.76066e+00,1.57594e-01
4152.581,8.79422e+00,1.43275e-01
4153.856,8.80046e+00,1.48153e-01
4155.132,8.64890e+00,1.64679e-01
4156.408,8.64112e+00,1.62306e-01
4157.683,8.72072e+00,1.43966e-01
4158.959,8.56999e+00,1.42692e-01
4160.235,8.49237e+00,1.60615e-01
4161.510,8.61089e+00,1.66126e-01
4162.786,8.48893e+00,1.49101e-01
4164.062,8.50120e+00,1.42465e-01
4165.337,8.53803e+00,1.54780e-01
4166.613,8.59711e+00,1.63839e-01
4167.889,8.56563e+00,1.51644e-01
4169.164,8.51690e+00,1.39123e-01
4170.440,8.44520e+00,1.45538e-01
4171.715,8.31616e+00,1.59652e-01
4172.991,8.35185e+00,1.55188e-01
4174.267,8.41853e+00,1.39028e-01
4175.542,8.32981e+00,1.40719e-01
4176.818,8.40793e+00,1.60762e-01
4178.094,8.37601e+00,1.61568e-01
4179.369,8.36043e+00,1.41863e-01
4180.645,8.31905e+00,1.37055e-01
4181.921,8.35005e+00,1.51634e-01
4183.196,8.31079e+00,1.58385e-01
4184.472,8.22027e+00,1.45043e-01
4185.748,8.32651e+00,1.35882e-01
4187.023,8.24872e+00,1.44633e-01
4188.299,8.19936e+00,1.57026e-01
4189.575,8.29678e+00,1.51544e-01
4190.850,8.13225e+00,1.35871e-01
4192.126,8.19866e+00,1.39936e-01
4193.402,8.19645e+00,1.58570e-01
4194.677,8.22894e+00,1.57341e-01
4195.953,8.07772e+00,1.36918e-01
4197.229,8.01743e+00,1.34485e-01
4198.504,7.92027e+00,1.49433e-01
4199.780,7.88828e+00,1.54221e-01
4201.055,7.79589e+00,1.38770e-01
4202.331,7.82912e+00,1.31531e-01
4203.607,7.91497e+00,1.42813e-01
4204.882,7.79192e+00,1.53087e-01
4206.158,7.83475e+00,1.45086e-01
4207.434,7.75925e+00,1.31795e-01
4208.709,7.68489e+00,1.36766e-01
4209.985,7.62577e+00,1.52853e-01
4211.261,7.50141e+00,1.48920e-01
4212.536,7.54112e+00,1.31638e-01
4213.812,7.52988e+00,1.30937e-01
4215.088,7.45640e+00,1.46876e-01
4216.363,7.51763e+00,1.50158e-01
4217.639,7.38446e+00,1.33381e-01
4218.915,7.28461e+00,1.27588e-01
4220.190,7.23328e+00,1.38945e-01
4221.466,7.22199e+00,1.46620e-01
4222.742,7.20684e+00,1.35996e-01
4224.017,7.13537e+00,1.24572e-01
4225.293,7.12070e+00,1.30792e-01
4226.569,7.06709e+00,1.44705e-01
4227.844,6.92967e+00,1.39571e-01
4229.120,6.93722e+00,1.25818e-01
4230.395,6.96043e+00,1.27868e-01
4231.671,6.94969e+00,1.45648e-01
4232.947,6.61470e+00,1.43843e-01
4234.222,6.63299e+00,1.26553e-01
4235.498,6.62849e+00,1.23261e-01
4236.774,6.54205e+00,1.35419e-01
4238.049,6.50398e+00,1.40821e-01
4239.325,6.41849e+00,1.27894e-01
4240.601,6.39524e+00,1.19534e-01
4241.876,6.45747e+00,1.28831e-01
4243.152,6.32093e+00,1.39865e-01
4244.428,6.17074e+00,1.34379e-01
4245.703,6.13709e+00,1.22066e-01
4246.979,6.09171e+00,1.24144e-01
4248.255,6.02609e+00,1.38302e-01
4249.530,5.89308e+00,1.35808e-01
4250.806,5.75371e+00,1.18428e-01
4252.082,5.69421e+00,1.16297e-01
4253.357,5.72933e+00,1.31063e-01
4254.633,5.60557e+00,1.33738e-01
4255.909,5.54596e+00,1.20325e-01
4257.184,5.53389e+00,1.14097e-01
4258.460,5.55542e+00,1.23257e-01
4259.735,5.39274e+00,1.30279e-01
4261.011,5.37205e+00,1.22553e-01
4262.287,5.26942e+00,1.12114e-01
4263.562,5.32063e+00,1.17022e-01
4264.838,5.25166e+00,1.29888e-01
4266.114,5.26085e+00,1.27754e-01
4267.389,5.08692e+00,1.12009e-01
4268.665,4.91008e+00,1.10590e-01
4269.941,4.90588e+00,1.25006e-01
4271.216,4.98808e+00,1.28335e-01
4272.492,4.87112e+00,1.13449e-01
4273.768,4.81186e+00,1.09393e-01
4275.043,4.87750e+00,1.20593e-01
4276.319,4.77543e+00,1.27086e-01
4277.595,4.69080e+00,1.16881e-01
4278.870,4.81746e+00,1.08632e-01
4280.146,4.74172e+00,1.14009e-01
4281.422,4.72652e+00,1.25413e-01
4282.697,4.68721e+00,1.20560e-01
4283.973,4.67094e+00,1.07479e-01
4285.249,4.65595e+00,1.09558e-01
4286.524,4.66276e+00,1.25153e-01
4287.800,4.66606e+00,1.25135e-01
4289.075,4.53086e+00,1.08877e-01
4290.351,4.57794e+00,1.06855e-01
4291.627,4.45717e+00,1.18152e-01
4292.902,4.42319e+00,1.23325e-01
4294.178,4.49654e+00,1.12969e-01
4295.454,4.61572e+00,1.06586e-01
4296.729,4.53960e+00,1.13203e-01
4298.005,4.54472e+00,1.22769e-01
4299.281,4.49894e+00,1.16661e-01
4300.556,4.46623e+00,1.05199e-01
4301.832,4.51480e+00,1.09230e-01
4303.108,4.40666e+00,1.23117e-01
4304.383,4.48515e+00,1.22372e-01
4305.659,4.49526e+00,1.07996e-01
4306.935,4.45321e+00,1.06860e-01
4308.210,4.43406e+00,1.20047e-01
4309.486,4.60752e+00,1.25233e-01
4310.762,4.61383e+00,1.14333e-01
4312.037,4.61787e+00,1.09758e-01
4313.313,4.63046e+00,1.20097e-01
4314.588,4.54764e+00,1.27458e-01
4315.864,4.56108e+00,1.19563e-01
4317.140,4.75523e+00,1.11299e-01
4318.415,4.66807e+00,1.16160e-01
4319.691,4.45068e+00,1.28016e-01
4320.967,4.55309e+00,1.25695e-01
4322.242,4.53335e+00,1.10998e-01
4323.518,4.65040e+00,1.11875e-01
4324.794,4.76091e+00,1.27282e-01
4326.069,4.77645e+00,1.29277e-01
4327.345,4.73390e+00,1.14586e-01
4328.621,4.74309e+00,1.10686e-01
4329.896,4.70565e+00,1.21358e-01
4331.172,4.71071e+00,1.27687e-01
4332.448,4.85205e+00,1.19220e-01
4333.723,4.91842e+00,1.11383e-01
4334.999,4.90076e+00,1.18168e-01
4336.275,4.87413e+00,1.29507e-01
4337.550,5.07649e+00,1.25843e-01
4338.826,5.06788e+00,1.13321e-01
4340.102,5.05411e+00,1.15794e-01
4341.377,5.09353e+00,1.33160e-01
4342.653,5.13447e+00,1.33808e-01
4343.928,5.03760e+00,1.17489e-01
4345.204,5.04457e+00,1.15637e-01
4346.480,5.04180e+00,1.28941e-01
4347.755,5.11826e+00,1.34077e-01
4349.031,5.21609e+00,1.22289e-01
4350.307,5.20298e+00,1.14846e-01
4351.582,5.31721e+00,1.24736e-01
4352.858,5.27114e+00,1.35949e-01
4354.134,5.21511e+00,1.38620e-01
4355.409,5.33519e+00,1.41273e-01
4356.685,5.35615e+00,1.55017e-01
4357.961,5.35863e+00,1.73621e-01
4359.236,5.17890e+00,1.58391e-01
4360.512,5.44875e+00,1.30196e-01
4361.788,5.43409e+00,1.22551e-01
4363.063,5.45749e+00,1.35923e-01
4364.339,5.59982e+00,1.39286e-01
4365.615,5.37001e+00,1.23276e-01
4366.890,5.49724e+00,1.18217e-01
4368.166,5.64471e+00,1.29714e-01
4369.442,5.79487e+00,1.38954e-01
4370.717,5.69866e+00,1.29481e-01
4371.993,5.78699e+00,1.20164e-01
4373.268,5.77049e+00,1.26222e-01
4374.544,5.76144e+00,1.40343e-01
4375.820,5.93489e+00,1.37215e-01
4377.095,5.92839e+00,1.21810e-01
4378.371,6.01888e+00,1.23397e-01
4379.647,6.11502e+00,1.40394e-01
4380.922,6.07826e+00,1.41052e-01
4382.198,6.13977e+00,1.25277e-01
4383.474,6.02073e+00,1.20344e-01
4384.749,6.11813e+00,1.33597e-01
4386.025,6.10221e+00,1.40594e-01
4387.301,6.22975e+00,1.30340e-01
4388.576,6.28840e+00,1.21887e-01
4389.852,6.32135e+00,1.30196e-01
4391.128,6.39815e+00,1.43010e-01
4392.403,6.47101e+00,1.37935e-01
4393.679,6.38461e+00,1.23794e-01
4394.955,6.42892e+00,1.27139e-01
4396.230,6.63204e+00,1.46717e-01
4397.506,6.63863e+00,1.46677e-01
4398.782,6.69226e+00,1.29006e-01
4400.057,6.58945e+00,1.26239e-01
4401.333,6.66095e+00,1.41056e-01
4402.608,6.67746e+00,1.45772e-01
4403.884,6.77116e+00,1.32712e-01
4405.160,6.81582e+00,1.25775e-01
4406.435,6.96579e+00,1.36786e-01
4407.711,6.89915e+00,1.47148e-01
4408.987,6.91687e+00,1.39720e-01
4410.262,7.00679e+00,1.28116e-01
4411.538,6.92720e+00,1.32683e-01
4412.814,7.06139e+00,1.50385e-01
4414.089,7.13535e+00,1.48645e-01
4415.365,7.09358e+00,1.31152e-01
4416.641,7.07870e+00,1.30831e-01
4417.916,7.17740e+00,1.47879e-01
4419.192,7.33878e+00,1.51405e-01
4420.468,7.27031e+00,1.35396e-01
4421.743,7.39774e+00,1.30333e-01
4423.019,7.37063e+00,1.42115e-01
4424.295,7.45441e+00,1.51370e-01
4425.570,7.49930e+00,1.41246e-01
4426.846,7.62486e+00,1.31148e-01
4428.121,7.57744e+00,1.38067e-01
4429.397,7.63205e+00,1.53556e-01
4430.673,7.74604e+00,1.49663e-01
4431.948,7.78319e+00,1.33501e-01
4433.224,7.79768e+00,1.35073e-01
4434.500,7.82631e+00,1.54115e-01
4435.775,7.97149e+00,1.56423e-01
4437.051,8.02143e+00,1.38449e-01
4438.327,8.15434e+00,1.35000e-01
4439.602,8.27358e+00,1.49598e-01
4440.878,8.24956e+00,1.56388e-01
4442.154,8.28554e+00,1.44051e-01
4443.429,8.41173e+00,1.35273e-01
4444.705,8.46688e+00,1.44777e-01
4445.981,8.52749e+00,1.58343e-01
4447.256,8.41944e+00,1.51014e-01
4448.532,8.52274e+00,1.36742e-01
4449.808,8.72523e+00,1.41361e-01
4451.083,8.88290e+00,1.61270e-01
4452.359,8.84131e+00,1.60310e-01
4453.635,8.80248e+00,1.40518e-01
4454.910,8.87083e+00,1.38757e-01
4456.186,8.93952e+00,1.55297e-01
4457.461,9.10144e+00,1.61070e-01
4458.737,9.14966e+00,1.46211e-01
4460.013,9.10562e+00,1.38465e-01
4461.288,9.07377e+00,1.49462e-01
4462.564,9.15266e+00,1.61027e-01
4463.840,9.30541e+00,1.53085e-01
4465.115,9.24594e+00,1.39368e-01
4466.391,9.24891e+00,1.44961e-01
4467.667,9.30093e+00,1.62570e-01
4468.942,9.43725e+00,1.60331e-01
4470.218,9.52614e+00,1.42169e-01
4471.494,9.76068e+00,1.43215e-01
4472.769,9.58292e+00,1.60795e-01
4474.045,9.62711e+00,1.64152e-01
4475.321,9.55018e+00,1.46104e-01
4476.596,9.51894e+00,1.40039e-01
4477.872,9.62704e+00,1.53407e-01
4479.148,9.70006e+00,1.62518e-01
4480.423,9.67859e+00,1.50991e-01
4481.699,9.60825e+00,1.39544e-01
4482.975,9.61900e+00,1.47551e-01
4484.250,9.79181e+00,1.63556e-01
4485.526,9.71875e+00,1.57856e-01
4486.801,9.69693e+00,1.41271e-01
4488.077,9.83633e+00,1.43747e-01
4489.353,9.77555e+00,1.63428e-01
4490.628,9.71672e+00,1.63930e-01
4491.904,9.87747e+00,1.44638e-01
4493.180,9.88316e+00,1.41111e-01
4494.455,1.00289e+01,1.56771e-01
4495.731,1.01924e+01,1.64577e-01
4497.007,1.00157e+01,1.50004e-01
4498.282,1.00569e+01,1.40406e-01
4499.558,1.00342e+01,1.49697e-01
4500.834,1.00202e+01,1.62690e-01
4502.109,1.01664e+01,1.56040e-01
4503.385,1.01013e+01,1.40797e-01
4504.661,1.00232e+01,1.44435e-01
4505.936,1.00612e+01,1.64012e-01
4507.212,1.01228e+01,1.62742e-01
4508.488,1.01848e+01,1.42717e-01
4509.763,1.02636e+01,1.41336e-01
4511.039,1.01802e+01,1.57815e-01
4512.315,1.02959e+01,1.62789e-01
4513.590,1.01953e+01,1.46307e-01
4514.866,1.01331e+01,1.38426e-01
4516.141,1.02664e+01,1.50328e-01
4517.417,1.04530e+01,1.61586e-01
4518.693,1.03572e+01,1.51607e-01
4519.968,1.02785e+01,1.38203e-01
4521.244,1.02720e+01,1.43906e-01
4522.520,1.02322e+01,1.60450e-01
4523.795,1.01885e+01,1.56787e-01
4525.071,1.00697e+01,1.38256e-01
4526.347,1.01536e+01,1.38675e-01
4527.622,1.01111e+01,1.56173e-01
4528.898,1.00597e+01,1.58068e-01
4530.174,9.99839e+00,1.40493e-01
4531.449,1.00155e+01,1.34820e-01
4532.725,9.95589e+00,1.47455e-01
4534.001,9.93584e+00,1.55238e-01
4535.276,1.01135e+01,1.44608e-01
4536.552,9.92161e+00,1.33264e-01
4537.828,9.71336e+00,1.39881e-01
4539.103,9.67711e+00,1.53720e-01
4540.379,9.71552e+00,1.48102e-01
4541.655,9.68271e+00,1.32587e-01
4542.930,9.67553e+00,1.34526e-01
4544.206,9.54665e+00,1.52309e-01
4545.481,9.51836e+00,1.52480e-01
4546.757,9.46487e+00,1.33059e-01
4548.033,9.24978e+00,1.28695e-01
4549.308,9.12264e+00,1.41960e-01
4550.584,9.33908e+00,1.48392e-01
4551.860,9.30627e+00,1.35777e-01
4553.135,9.00919e+00,1.25884e-01
4554.411,9.12410e+00,1.35224e-01
4555.687,9.12947e+00,1.46362e-01
4556.962,8.92917e+00,1.38132e-01
4558.238,8.94966e+00,1.24989e-01
4559.514,8.84534e+00,1.28197e-01
4560.789,8.74343e+00,1.44241e-01
4562.065,8.76165e+00,1.42656e-01
4563.341,8.73852e+00,1.24965e-01
4564.616,8.64410e+00,1.23090e-01
4565.892,8.60067e+00,1.37617e-01
4567.168,8.69612e+00,1.41543e-01
4568.443,8.59548e+00,1.26957e-01
4569.719,8.44554e+00,1.19672e-01
4570.994,8.57269e+00,1.30442e-01
4572.270,8.57615e+00,1.39065e-01
4573.546,8.48116e+00,1.30093e-01
4574.821,8.37526e+00,1.18555e-01
4576.097,8.33186e+00,1.23495e-01
4577.373,8.21384e+00,1.36691e-01
4578.648,8.17897e+00,1.32862e-01
4579.924,8.22193e+00,1.17852e-01
4581.200,8.20987e+00,1.18135e-01
4582.475,8.19071e+00,1.33419e-01
4583.751,8.20725e+00,1.35052e-01
4585.027,8.13673e+00,1.19390e-01
4586.302,8.09038e+00,1.14883e-01
4587.578,8.00810e+00,1.25939e-01
4588.854,7.97482e+00,1.32491e-01
4590.129,7.99490e+00,1.22481e-01
4591.405,7.94532e+00,1.13496e-01
4592.681,7.98651e+00,1.20162e-01
4593.956,7.82799e+00,1.30728e-01
4595.232,7.82952e+00,1.26028e-01
4596.508,7.91207e+00,1.13377e-01
4597.783,7.84163e+00,1.15084e-01
4599.059,7.85643e+00,1.31313e-01
4600.334,7.69971e+00,1.30659e-01
4601.610,7.58813e+00,1.13482e-01
4602.886,7.58369e+00,1.11018e-01
4604.161,7.54742e+00,1.23017e-01
4605.437,7.50414e+00,1.27503e-01
4606.713,7.39842e+00,1.15770e-01
4607.988,7.27937e+00,1.08333e-01
4609.264,7.36980e+00,1.16707e-01
4610.540,7.27548e+00,1.24989e-01
4611.815,7.20735e+00,1.18296e-01
4613.091,7.27288e+00,1.07527e-01
4614.367,7.09964e+00,1.10222e-01
4615.642,6.98494e+00,1.23351e-01
4616.918,6.98304e+00,1.21909e-01
4618.194,7.02053e+00,1.07443e-01
4619.469,6.95321e+00,1.06214e-01
4620.745,6.78667e+00,1.18072e-01
4622.021,6.63499e+00,1.20020e-01
4623.296,6.63523e+00,1.07745e-01
4624.572,6.73222e+00,1.02864e-01
4625.848,6.76558e+00,1.11935e-01
4627.123,6.57863e+00,1.18198e-01
4628.399,6.60345e+00,1.10639e-01
4629.674,6.44747e+00,1.00712e-01
4630.950,6.30411e+00,1.05026e-01
4632.226,6.40625e+00,1.16911e-01
4633.501,6.30297e+00,1.13003e-01
4634.777,6.23731e+00,1.00003e-01
4636.053,6.14034e+00,1.00133e-01
4637.328,5.99682e+00,1.12724e-01
4638.604,6.04933e+00,1.13894e-01
4639.880,6.09273e+00,1.00922e-01
4641.155,5.92920e+00,9.68125e-02
4642.431,5.82587e+00,1.05843e-01
4643.707,5.75668e+00,1.10495e-01
4644.982,5.65740e+00,1.01368e-01
4646.258,5.58506e+00,9.39003e-02
4647.534,5.49849e+00,9.94685e-02
4648.809,5.49873e+00,1.09189e-01
4650.085,5.47103e+00,1.04361e-01
4651.361,5.44501e+00,9.36090e-02
4652.636,5.40400e+00,9.55614e-02
4653.912,5.37689e+00,1.08618e-01
4655.188,5.30504e+00,1.07913e-01
4656.463,5.31777e+00,9.44660e-02
4657.739,5.27429e+00,9.26044e-02
4659.014,5.22935e+00,1.02893e-01
4660.290,5.22843e+00,1.06756e-01
4661.566,5.20025e+00,9.69554e-02
4662.841,5.17036e+00,9.11441e-02
4664.117,5.15984e+00,9.80454e-02
4665.393,5.02826e+00,1.04945e-01
4666.668,4.98093e+00,9.92586e-02
4667.944,5.04418e+00,9.05731e-02
4669.220,4.91999e+00,9.35383e-02
4670.495,4.92001e+00,1.05108e-01
4671.771,4.96300e+00,1.03590e-01
4673.047,4.97750e+00,9.14371e-02
4674.322,4.97720e+00,9.10119e-02
4675.598,4.97634e+00,1.02378e-01
4676.874,4.89743e+00,1.03710e-01
4678.149,4.91603e+00,9.26419e-02
4679.425,4.94518e+00,8.87192e-02
4680.701,5.00829e+00,9.72839e-02
4681.976,4.93669e+00,1.02466e-01
4683.252,4.94816e+00,9.54667e-02
4684.527,4.98035e+00,8.82545e-02
4685.803,5.00361e+00,9.28816e-02
4687.079,4.90314e+00,1.01911e-01
4688.354,4.85103e+00,9.88297e-02
4689.630,4.90371e+00,8.83767e-02
4690.906,4.88939e+00,8.90563e-02
4692.181,4.80805e+00,1.00737e-01
4693.457,4.89535e+00,1.02136e-01
4694.733,4.84509e+00,8.97389e-02
4696.008,4.90346e+00,8.71150e-02
4697.284,4.83887e+00,9.54642e-02
4698.560,4.74157e+00,9.94952e-02
4699.835,4.71704e+00,9.12084e-02
4701.111,4.72714e+00,8.49965e-02
4702.387,4.66607e+00,9.03283e-02
4703.662,4.67714e+00,9.86680e-02
4704.938,4.69982e+00,9.47806e-02
4706.214,4.63240e+00,8.51087e-02
4707.489,4.56276e+00,8.67320e-02
4708.765,4.56912e+00,9.90172e-02
4710.041,4.63158e+00,9.85253e-02
4711.316,4.62518e+00,8.61585e-02
4712.592,4.49054e+00,8.39451e-02
4713.867,4.47092e+00,9.31894e-02
4715.143,4.44815e+00,9.62925e-02
4716.419,4.42577e+00,8.69852e-02
4717.694,4.43633e+00,8.22101e-02
4718.970,4.40783e+00,8.87398e-02
4720.246,4.36986e+00,9.51062e-02
4721.521,4.36169e+00,8.94756e-02
4722.797,4.34395e+00,8.14927e-02
4724.073,4.24593e+00,8.42681e-02
4725.348,4.34326e+00,9.52616e-02
4726.624,4.31021e+00,9.34197e-02
4727.900,4.30527e+00,8.29396e-02
4729.175,4.35293e+00,8.31877e-02
4730.451,4.29440e+00,9.32209e-02
4731.727,4.18191e+00,9.41592e-02
4733.002,4.05657e+00,8.35401e-02
4734.278,4.07343e+00,8.01786e-02
4735.554,4.14362e+00,8.80874e-02
4736.829,4.06535e+00,9.30912e-02
4738.105,4.06915e+00,8.69058e-02
4739.381,4.01419e+00,8.04080e-02
4740.656,3.96912e+00,8.47950e-02
4741.932,3.93406e+00,9.31423e-02
4743.207,4.03228e+00,9.04534e-02
4744.483,4.04666e+00,8.00299e-02
4745.759,4.04371e+00,8.03970e-02
4747.034,3.98617e+00,9.05178e-02
4748.310,3.91534e+00,9.01055e-02
4749.586,3.94232e+00,7.94401e-02
4750.861,3.90000e+00,7.71687e-02
4752.137,3.88594e+00,8.53078e-02
4753.413,3.82975e+00,8.85599e-02
4754.688,3.79500e+00,8.05851e-02
4755.964,3.80340e+00,7.52185e-02
4757.240,3.78035e+00,7.99043e-02
4758.515,3.84196e+00,8.73363e-02
4759.791,3.88704e+00,8.35630e-02
4761.067,3.85890e+00,7.50262e-02
4762.342,3.81871e+00,7.69312e-02
4763.618,3.85425e+00,8.75404e-02
4764.894,3.84742e+00,8.66161e-02
4766.169,3.85666e+00,7.60177e-02
4767.445,3.91239e+00,7.53863e-02
4768.721,3.90750e+00,8.45472e-02
4769.996,3.90162e+00,8.70493e-02
4771.272,3.85097e+00,7.80981e-02
4772.547,3.87287e+00,7.43270e-02
4773.823,3.83506e+00,8.04683e-02
4775.099,3.89059e+00,8.68993e-02
4776.374,3.90591e+00,8.21325e-02
4777.650,3.83375e+00,7.48215e-02
4778.926,3.86760e+00,7.82332e-02
4780.201,3.81573e+00,8.69215e-02
4781.477,3.80277e+00,8.45718e-02
4782.753,3.87097e+00,7.51183e-02
4784.028,3.87376e+00,7.52027e-02
4785.304,3.75794e+00,8.40115e-02
4786.580,3.80386e+00,8.57266e-02
4787.855,3.89345e+00,7.72042e-02
4789.131,3.83065e+00,7.38053e-02
4790.407,3.79513e+00,8.07352e-02
4791.682,3.81181e+00,8.54256e-02
4792.958,3.87998e+00,7.93861e-02
4794.234,3.85671e+00,7.34126e-02
4795.509,3.75832e+00,7.69788e-02
4796.785,3.75645e+00,8.49098e-02
4798.061,3.79352e+00,8.20163e-02
4799.336,3.87366e+00,7.40460e-02
4800.612,3.87320e+00,7.54034e-02
4801.887,3.89380e+00,8.61314e-02
4803.163,3.90352e+00,8.62877e-02
4804.439,3.89292e+00,7.59533e-02
4805.714,3.84038e+00,7.37007e-02
4806.990,3.87850e+00,8.22204e-02
4808.266,3.95677e+00,8.61813e-02
4809.541,3.87706e+00,7.83181e-02
4810.817,3.92127e+00,7.36140e-02
4812.093,3.95572e+00,7.90605e-02
4813.368,3.87830e+00,8.54855e-02
4814.644,3.88498e+00,8.14102e-02
4815.920,3.91809e+00,7.41392e-02
4817.195,3.90670e+00,7.66033e-02
4818.471,3.96731e+00,8.70128e-02
4819.747,4.02573e+00,8.65224e-02
4821.022,3.96347e+00,7.57444e-02
4822.298,3.90597e+00,7.47125e-02
4823.574,3.88123e+00,8.37769e-02
4824.849,3.82627e+00,8.56402e-02
4826.125,3.85514e+00,7.72781e-02
4827.400,3.89724e+00,7.37533e-02
4828.676,3.92035e+00,8.02984e-02
4829.952,3.90178e+00,8.56649e-02
4831.227,3.99897e+00,8.10757e-02
4832.503,3.99918e+00,7.43701e-02
4833.779,3.94517e+00,7.74564e-02
4835.054,3.90143e+00,8.60120e-02
4836.330,3.93878e+00,8.45201e-02
4837.606,3.94821e+00,7.52055e-02
4838.881,3.92864e+00,7.57422e-02
4840.157,3.99411e+00,8.59478e-02
4841.433,3.96166e+00,8.67438e-02
4842.708,4.01771e+00,7.71265e-02
4843.984,3.99207e+00,7.42829e-02
4845.260,3.96568e+00,8.14196e-02
4846.535,3.98237e+00,8.60509e-02
4847.811,3.93734e+00,7.91434e-02
4849.087,3.91150e+00,7.36116e-02
4850.362,3.92776e+00,7.81389e-02
4851.638,3.94657e+00,8.56297e-02
4852.914,3.90223e+00,8.21032e-02
4854.189,3.93592e+00,7.35876e-02
4855.465,3.90132e+00,7.46997e-02
4856.740,3.91193e+00,8.51954e-02
4858.016,3.93358e+00,8.52418e-02
4859.292,3.87933e+00,7.43656e-02
4860.567,3.82118e+00,7.23110e-02
4861.843,3.79973e+00,8.04524e-02
4863.119,3.84715e+00,8.40345e-02
4864.394,3.83306e+00,7.67688e-02
4865.670,3.82731e+00,7.21357e-02
4866.946,3.80344e+00,7.72669e-02
4868.221,3.82540e+00,8.37228e-02
4869.497,3.81297e+00,7.96673e-02
4870.773,3.79191e+00,7.19033e-02
4872.048,3.74891e+00,7.42392e-02
4873.324,3.80564e+00,8.40371e-02
4874.600,3.76319e+00,8.28113e-02
4875.875,3.72024e+00,7.29262e-02
4877.151,3.70598e+00,7.25394e-02
4878.427,3.71863e+00,8.15484e-02
4879.702,3.70687e+00,8.34351e-02
4880.978,3.72503e+00,7.49560e-02
4882.254,3.69561e+00,7.10535e-02
4883.529,3.70425e+00,7.73041e-02
4884.805,3.74925e+00,8.26659e-02
4886.080,3.70639e+00,7.70571e-02
4887.356,3.74157e+00,7.08915e-02
4888.632,3.73770e+00,7.42392e-02
4889.907,3.73125e+00,8.26458e-02
4891.183,3.73214e+00,8.07479e-02
4892.459,3.73970e+00,7.21132e-02
4893.734,3.74889e+00,7.27643e-02
4895.010,3.71684e+00,8.24298e-02
4896.286,3.74444e+00,8.36235e-02
4897.561,3.76416e+00,7.39182e-02
4898.837,3.75899e+00,7.13902e-02
4900.113,3.72968e+00,7.83105e-02
4901.388,3.79663e+00,8.29466e-02
4902.664,3.74940e+00,7.62063e-02
4903.940,3.82195e+00,7.14467e-02
4905.215,3.84485e+00,7.62819e-02
4906.491,3.85547e+00,8.36853e-02
4907.767,3.84832e+00,8.01741e-02
4909.042,3.86232e+00,7.23162e-02
4910.318,3.84659e+00,7.39398e-02
4911.594,3.91325e+00,8.49435e-02
4912.869,3.95749e+00,8.48504e-02
4914.145,3.92722e+00,7.41511e-02
4915.420,3.96870e+00,7.30849e-02
4916.696,3.92346e+00,8.06693e-02
4917.972,3.96716e+00,8.38727e-02
4919.247,4.04987e+00,7.67974e-02
4920.523,4.06913e+00,7.25813e-02
4921.799,4.07193e+00,7.83480e-02
4923.074,4.14117e+00,8.48681e-02
4924.350,4.21947e+00,8.08510e-02
4925.626,4.29366e+00,7.40882e-02
4926.901,4.25489e+00,7.67146e-02
4928.177,4.22092e+00,8.62993e-02
4929.453,4.25351e+00,8.49140e-02
4930.728,4.30103e+00,7.53546e-02
4932.004,4.35139e+00,7.53595e-02
4933.280,4.37465e+00,8.48997e-02
4934.555,4.37446e+00,8.68151e-02
4935.831,4.42540e+00,7.80311e-02
4937.107,4.50065e+00,7.49874e-02
4938.382,4.51066e+00,8.21800e-02
4939.658,4.49370e+00,8.71187e-02
4940.933,4.43402e+00,8.09741e-02
4942.209,4.42356e+00,7.48101e-02
4943.485,4.42831e+00,7.87592e-02
4944.760,4.43861e+00,8.72136e-02
4946.036,4.49083e+00,8.51926e-02
4947.312,4.55370e+00,7.62406e-02
4948.587,4.49877e+00,7.66670e-02
4949.863,4.50080e+00,8.74087e-02
4951.139,4.56468e+00,8.86937e-02
4952.414,4.63487e+00,7.87888e-02
4953.690,4.59005e+00,7.62098e-02
4954.966,4.50649e+00,8.35247e-02
4956.241,4.52913e+00,8.73950e-02
4957.517,4.64611e+00,8.10876e-02
4958.793,4.75935e+00,7.64908e-02
4960.068,4.90684e+00,8.22331e-02
4961.344,4.80836e+00,8.92632e-02
4962.620,4.73093e+00,8.53435e-02
4963.895,4.79096e+00,7.72859e-02
4965.171,4.84458e+00,7.95677e-02
4966.447,4.89831e+00,9.10827e-02
4967.722,4.85086e+00,9.03133e-02
4968.998,4.91422e+00,7.97827e-02
4970.273,4.87677e+00,7.86216e-02
4971.549,4.84294e+00,8.79628e-02
4972.825,4.87374e+00,9.13360e-02
4974.100,4.90431e+00,8.31106e-02
4975.376,4.98223e+00,7.90390e-02
4976.652,5.05550e+00,8.61757e-02
4977.927,4.97521e+00,9.28529e-02
4979.203,5.03909e+00,8.80862e-02
4980.479,5.09224e+00,8.05504e-02
4981.754,5.07437e+00,8.39526e-02
4983.030,5.10566e+00,9.45467e-02
4984.306,5.02273e+00,9.22571e-02
4985.581,5.05542e+00,8.15541e-02
4986.857,5.15421e+00,8.17380e-02
4988.133,5.09086e+00,9.16528e-02
4989.408,5.10048e+00,9.35242e-02
4990.684,5.13762e+00,8.35997e-02
4991.960,5.22131e+00,8.02263e-02
4993.235,5.25825e+00,8.78763e-02
4994.511,5.22411e+00,9.27808e-02
4995.787,5.24443e+00,8.64533e-02
4997.062,5.24637e+00,7.98389e-02
4998.338,5.29042e+00,8.43445e-02
4999.613,5.32554e+00,9.30143e-02
5000.889,5.30022e+00,8.99684e-02
5002.165,5.33247e+00,8.05905e-02
5003.440,5.30548e+00,8.14803e-02
5004.716,5.31328e+00,9.30390e-02
5005.992,5.31972e+00,9.34578e-02
5007.267,5.40875e+00,8.28197e-02
5008.543,5.27859e+00,7.98824e-02
5009.819,5.26123e+00,8.83606e-02
5011.094,5.39669e+00,9.30859e-02
5012.370,5.40754e+00,8.55433e-02
5013.646,5.36539e+00,7.95506e-02
5014.921,5.35186e+00,8.52362e-02
5016.197,5.44744e+00,9.35254e-02
5017.473,5.43998e+00,8.93858e-02
5018.748,5.48452e+00,8.12292e-02
5020.024,5.49358e+00,8.34593e-02
5021.300,5.52877e+00,9.50096e-02
5022.575,5.42482e+00,9.37247e-02
5023.851,5.46984e+00,8.23373e-02
5025.127,5.57290e+00,8.19689e-02
5026.402,5.62175e+00,9.18943e-02
5027.678,5.54165e+00,9.43787e-02
5028.953,5.58600e+00,8.58124e-02
5030.229,5.61592e+00,8.14945e-02
5031.505,5.63125e+00,8.82364e-02
5032.780,5.64023e+00,9.47820e-02
5034.056,5.64291e+00,8.92488e-02
5035.332,5.67877e+00,8.17844e-02
5036.607,5.75508e+00,8.55369e-02
5037.883,5.74263e+00,9.53129e-02
5039.159,5.74094e+00,9.34596e-02
5040.434,5.69156e+00,8.26456e-02
5041.710,5.74436e+00,8.30930e-02
5042.986,5.78637e+00,9.41833e-02
5044.261,5.80342e+00,9.59669e-02
5045.537,5.92245e+00,8.61613e-02
5046.813,6.00037e+00,8.32420e-02
5048.088,5.94500e+00,9.10201e-02
5049.364,5.91150e+00,9.60800e-02
5050.640,6.05930e+00,8.99817e-02
5051.915,5.96585e+00,8.29498e-02
5053.191,6.02445e+00,8.82653e-02
5054.467,6.02585e+00,9.70252e-02
5055.742,6.14330e+00,9.43547e-02
5057.018,6.22392e+00,8.50227e-02
5058.293,6.22591e+00,8.64519e-02
5059.569,6.27824e+00,9.91375e-02
5060.845,6.22463e+00,9.93738e-02
5062.120,6.24725e+00,8.75618e-02
5063.396,6.31226e+00,8.58546e-02
5064.672,6.35219e+00,9.52271e-02
5065.947,6.47927e+00,1.00135e-01
5067.223,6.42801e+00,9.16922e-02
5068.499,6.46886e+00,8.64437e-02
5069.774,6.62000e+00,9.32347e-02
5071.050,6.68279e+00,1.01175e-01
5072.326,6.57450e+00,9.60129e-02
5073.601,6.59991e+00,8.70318e-02
5074.877,6.69723e+00,9.01241e-02
5076.153,6.71697e+00,1.01981e-01
5077.428,6.80466e+00,1.01799e-01
5078.704,6.84984e+00,9.02544e-02
5079.980,6.87347e+00,9.01928e-02
5081.255,6.81496e+00,1.01560e-01
5082.531,6.82703e+00,1.05130e-01
5083.806,6.89895e+00,9.56139e-02
5085.082,7.00885e+00,9.13304e-02
5086.358,7.11497e+00,9.93424e-02
5087.633,7.07680e+00,1.05215e-01
5088.909,7.07181e+00,9.84536e-02
5090.185,7.06692e+00,8.97674e-02
5091.460,7.20868e+00,9.39620e-02
5092.736,7.24544e+00,1.04601e-01
5094.012,7.18821e+00,1.02141e-01
5095.287,7.22081e+00,9.11794e-02
5096.563,7.23167e+00,9.18783e-02
5097.839,7.22103e+00,1.04168e-01
5099.114,7.31758e+00,1.06078e-01
5100.390,7.27054e+00,9.38296e-02
5101.666,7.21045e+00,8.99348e-02
5102.941,7.26603e+00,9.89279e-02
5104.217,7.37615e+00,1.04447e-01
5105.493,7.44825e+00,9.70597e-02
5106.768,7.37156e+00,8.98024e-02
5108.044,7.32298e+00,9.50064e-02
5109.320,7.21206e+00,1.03926e-01
5110.595,7.24658e+00,1.00143e-01
5111.871,7.41963e+00,9.08615e-02
5113.146,7.39588e+00,9.26470e-02
5114.422,7.47547e+00,1.06558e-01
5115.698,7.45566e+00,1.06553e-01
5116.973,7.25452e+00,9.23857e-02
5118.249,7.25588e+00,9.03442e-02
5119.525,7.38310e+00,1.00876e-01
5120.800,7.36898e+00,1.04375e-01
5122.076,7.32150e+00,9.49401e-02
5123.352,7.30654e+00,8.92889e-02
5124.627,7.33870e+00,9.59593e-02
5125.903,7.35271e+00,1.03887e-01
5127.179,7.33372e+00,9.88234e-02
5128.454,7.37213e+00,9.00395e-02
5129.730,7.30529e+00,9.28730e-02
5131.006,7.16658e+00,1.04083e-01
5132.281,7.23886e+00,1.03237e-01
5133.557,7.31182e+00,9.11876e-02
5134.833,7.31138e+00,9.04776e-02
5136.108,7.36513e+00,1.01985e-01
5137.384,7.27636e+00,1.04134e-01
5138.660,7.27474e+00,9.35468e-02
5139.935,7.32788e+00,8.95520e-02
5141.211,7.39486e+00,9.78139e-02
5142.486,7.39965e+00,1.04444e-01
5143.762,7.35613e+00,9.77325e-02
5145.038,7.39335e+00,8.99844e-02
5146.313,7.32539e+00,9.39596e-02
5147.589,7.25435e+00,1.04477e-01
5148.865,7.28045e+00,1.02038e-01
5150.140,7.32547e+00,9.11693e-02
5151.416,7.35195e+00,9.20729e-02
5152.692,7.34822e+00,1.04378e-01
5153.967,7.49259e+00,1.06398e-01
5155.243,7.49611e+00,9.42016e-02
5156.519,7.40611e+00,9.05952e-02
5157.794,7.41182e+00,9.95749e-02
5159.070,7.38567e+00,1.04637e-01
5160.346,7.45844e+00,9.69442e-02
5161.621,7.48184e+00,9.01336e-02
5162.897,7.50345e+00,9.57565e-02
5164.173,7.54931e+00,1.05014e-01
5165.448,7.48152e+00,1.00697e-01
5166.724,7.46180e+00,9.02400e-02
5168.000,7.43650e+00,9.20836e-02
5169.275,7.53041e+00,1.05635e-01
5170.551,7.56459e+00,1.05768e-01
5171.826,7.61205e+00,9.28067e-02
5173.102,7.64823e+00,9.12682e-02
5174.378,7.51599e+00,1.01077e-01
5175.653,7.40516e+00,1.04618e-01
5176.929,7.45254e+00,9.53619e-02
5178.205,7.55699e+00,9.03118e-02
5179.480,7.56142e+00,9.73202e-02
5180.756,7.67096e+00,1.05346e-01
5182.032,7.69480e+00,1.00033e-01
5183.307,7.60605e+00,9.05481e-02
5184.583,7.53479e+00,9.36406e-02
5185.859,7.57110e+00,1.05678e-01
5187.134,7.52923e+00,1.03825e-01
5188.410,7.67841e+00,9.23977e-02
5189.686,7.63513e+00,9.17733e-02
5190.961,7.49099e+00,1.02781e-01
5192.237,7.57076e+00,1.05501e-01
5193.513,7.42639e+00,9.42375e-02
5194.788,7.38838e+00,9.03858e-02
5196.064,7.40508e+00,9.92281e-02
5197.339,7.43448e+00,1.05838e-01
5198.615,7.33680e+00,9.86449e-02
5199.891,7.24734e+00,9.02515e-02
5201.166,7.27481e+00,9.45834e-02
5202.442,7.18864e+00,1.04140e-01
5203.718,6.99677e+00,1.00025e-01
5204.993,7.12872e+00,8.95268e-02
5206.269,7.14108e+00,9.05899e-02
5207.545,7.14687e+00,1.03057e-01
5208.820,7.13634e+00,1.04041e-01
5210.096,7.01975e+00,9.13299e-02
5211.372,7.00347e+00,8.83268e-02
5212.647,6.94590e+00,9.70479e-02
5213.923,6.84695e+00,1.01394e-01
5215.199,6.84961e+00,9.33870e-02
5216.474,6.80433e+00,8.68895e-02
5217.750,6.74184e+00,9.24135e-02
5219.026,6.68442e+00,1.00691e-01
5220.301,6.69588e+00,9.67286e-02
5221.577,6.69297e+00,8.70616e-02
5222.853,6.71413e+00,8.91260e-02
5224.128,6.59619e+00,1.00665e-01
5225.404,6.55357e+00,1.00081e-01
5226.679,6.54339e+00,8.75436e-02
5227.955,6.55477e+00,8.62371e-02
5229.231,6.58164e+00,9.65711e-02
5230.506,6.53561e+00,9.96810e-02
5231.782,6.44903e+00,8.98843e-02
5233.058,6.38473e+00,8.46749e-02
5234.333,6.38722e+00,9.15620e-02
5235.609,6.38586e+00,9.86467e-02
5236.885,6.30568e+00,9.28033e-02
5238.160,6.34350e+00,8.48494e-02
5239.436,6.34435e+00,8.79960e-02
5240.712,6.29687e+00,9.84613e-02
5241.987,6.32927e+00,9.71664e-02
5243.263,6.24933e+00,8.54997e-02
5244.539,6.16856e+00,8.50919e-02
5245.814,6.24590e+00,9.62978e-02
5247.090,6.20071e+00,9.80318e-02
5248.366,6.17763e+00,8.74974e-02
5249.641,6.16890e+00,8.38151e-02
5250.917,6.20940e+00,9.18573e-02
5252.193,6.18514e+00,9.72590e-02
5253.468,6.14662e+00,9.04019e-02
5254.744,6.11209e+00,8.35587e-02
5256.019,6.06002e+00,8.80025e-02
5257.295,6.07671e+00,9.74790e-02
5258.571,6.14482e+00,9.46899e-02
5259.846,6.15715e+00,8.46735e-02
5261.122,6.07830e+00,8.53888e-02
5262.398,6.05056e+00,9.68812e-02
5263.673,6.05615e+00,9.72259e-02
5264.949,6.07981e+00,8.57279e-02
5266.225,6.08091e+00,8.32564e-02
5267.500,6.07950e+00,9.20431e-02
5268.776,5.97317e+00,9.58632e-02
5270.052,5.96061e+00,8.81260e-02
5271.327,5.91172e+00,8.22738e-02
5272.603,5.98693e+00,8.82816e-02
5273.879,5.98792e+00,9.61837e-02
5275.154,5.99635e+00,9.21882e-02
5276.430,5.93760e+00,8.30646e-02
5277.706,5.99667e+00,8.54190e-02
5278.981,5.99550e+00,9.66968e-02
5280.257,5.90877e+00,9.57912e-02
5281.533,5.98537e+00,8.46085e-02
5282.808,5.95441e+00,8.34747e-02
5284.084,5.87178e+00,9.29017e-02
5285.359,5.82084e+00,9.55164e-02
5286.635,5.83259e+00,8.64849e-02
5287.911,5.82068e+00,8.20283e-02
5289.186,5.80326e+00,8.87384e-02
5290.462,5.81410e+00,9.52190e-02
5291.738,5.83544e+00,8.97776e-02
5293.013,5.81460e+00,8.17984e-02
5294.289,5.80721e+00,8.52840e-02
5295.565,5.78239e+00,9.54309e-02
5296.840,5.76725e+00,9.35591e-02
5298.116,5.68815e+00,8.23879e-02
5299.392,5.72169e+00,8.26169e-02
5300.667,5.74627e+00,9.35647e-02
5301.943,5.74701e+00,9.52064e-02
5303.219,5.73596e+00,8.47456e-02
5304.494,5.81255e+00,8.19272e-02
5305.770,5.77009e+00,8.94439e-02
5307.046,5.73987e+00,9.45162e-02
5308.321,5.69283e+00,8.76730e-02
5309.597,5.69368e+00,8.11802e-02
5310.873,5.79800e+00,8.62523e-02
5312.148,5.81540e+00,9.51621e-02
5313.424,5.68056e+00,9.14282e-02
5314.699,5.77331e+00,8.20667e-02
5315.975,5.75850e+00,8.33061e-02
5317.251,5.71219e+00,9.49095e-02
5318.526,5.75829e+00,9.54187e-02
5319.802,5.80866e+00,8.39616e-02
5321.078,5.85945e+00,8.21085e-02
5322.353,5.83368e+00,9.07648e-02
5323.629,5.73941e+00,9.42585e-02
5324.905,5.79013e+00,8.64873e-02
5326.180,5.75554e+00,8.08675e-02
5327.456,5.77082e+00,8.68739e-02
5328.732,5.69516e+00,9.40704e-02
5330.007,5.67727e+00,8.97653e-02
5331.283,5.67516e+00,8.12074e-02
5332.559,5.77328e+00,8.42952e-02
5333.834,5.79515e+00,9.55432e-02
5335.110,5.74033e+00,9.43840e-02
5336.386,5.73519e+00,8.29771e-02
5337.661,5.73118e+00,8.22314e-02
5338.937,5.74685e+00,9.25464e-02
5340.212,5.75352e+00,9.50051e-02
5341.488,5.62178e+00,8.51871e-02
5342.764,5.57549e+00,8.06638e-02
5344.039,5.62834e+00,8.78896e-02
5345.315,5.58203e+00,9.40158e-02
5346.591,5.57733e+00,8.86906e-02
5347.866,5.60880e+00,8.15910e-02
5349.142,5.65546e+00,8.53901e-02
5350.418,5.61715e+00,9.48286e-02
5351.693,5.55769e+00,9.26684e-02
5352.969,5.54367e+00,8.25087e-02
5354.245,5.48080e+00,8.25091e-02
5355.520,5.48727e+00,9.35726e-02
5356.796,5.51396e+00,9.50089e-02
5358.072,5.49012e+00,8.41175e-02
5359.347,5.47251e+00,8.08371e-02
5360.623,5.43048e+00,8.85252e-02
5361.899,5.46491e+00,9.33325e-02
5363.174,5.45845e+00,8.63540e-02
5364.450,5.35227e+00,7.96572e-02
5365.726,5.33498e+00,8.43514e-02
5367.001,5.41845e+00,9.32621e-02
5368.277,5.41119e+00,8.97535e-02
5369.552,5.41846e+00,8.05405e-02
5370.828,5.32546e+00,8.18497e-02
5372.104,5.25656e+00,9.34324e-02
5373.379,5.29223e+00,9.40117e-02
5374.655,5.26180e+00,8.22848e-02
5375.931,5.26349e+00,8.04746e-02
5377.206,5.19887e+00,8.90348e-02
5378.482,5.19042e+00,9.25950e-02
5379.758,5.15859e+00,8.45372e-02
5381.033,5.11730e+00,7.93606e-02
5382.309,5.11682e+00,8.52725e-02
5383.585,4.99764e+00,9.16725e-02
5384.860,5.08231e+00,8.77633e-02
5386.136,5.07473e+00,7.97698e-02
5387.412,4.98900e+00,8.23350e-02
5388.687,4.93916e+00,9.29472e-02
5389.963,4.98420e+00,9.24641e-02
5391.239,5.05013e+00,8.18620e-02
5392.514,5.06649e+00,8.14269e-02
5393.790,5.02906e+00,9.12699e-02
5395.066,4.99150e+00,9.36680e-02
5396.341,5.01382e+00,8.45287e-02
5397.617,4.96475e+00,8.04312e-02
5398.892,4.86863e+00,8.73185e-02
5400.168,4.79406e+00,9.29576e-02
5401.444,4.81849e+00,8.73956e-02
5402.719,4.77743e+00,8.04098e-02
5403.995,4.72020e+00,8.42467e-02
5405.271,4.83650e+00,9.46153e-02
5406.546,4.83738e+00,9.27013e-02
5407.822,4.76893e+00,8.24532e-02
5409.098,4.70275e+00,8.29985e-02
5410.373,4.75720e+00,9.51972e-02
5411.649,4.60567e+00,9.56796e-02
5412.925,4.69651e+00,8.56592e-02
5414.200,4.80093e+00,8.38598e-02
5415.476,4.74410e+00,9.28206e-02
5416.752,4.69597e+00,9.76337e-02
5418.027,4.64218e+00,9.01809e-02
5419.303,4.60965e+00,8.39606e-02
5420.579,4.48771e+00,9.00938e-02
5421.854,3.57334e+00,1.01589e-01
5423.130,3.80794e+00,9.83669e-02
5424.406,4.30828e+00,8.56067e-02
5425.681,3.60316e+00,8.85374e-02
5426.957,4.27654e+00,1.01390e-01
5428.232,4.51239e+00,1.00201e-01
5429.508,4.52394e+00,8.82124e-02
5430.784,4.54034e+00,8.70108e-02
5432.059,4.48855e+00,9.69043e-02
5433.335,4.52255e+00,1.01182e-01
5434.611,4.51136e+00,9.22681e-02
5435.886,4.56734e+00,8.75939e-02
5437.162,4.58829e+00,9.48225e-02
5438.438,4.53489e+00,1.02400e-01
5439.713,4.56024e+00,9.77687e-02
5440.989,4.56160e+00,8.93823e-02
5442.265,4.53069e+00,9.27854e-02
5443.540,4.45849e+00,1.04561e-01
5444.816,4.49746e+00,1.03416e-01
5446.092,4.62385e+00,9.23594e-02
5447.367,4.58016e+00,9.21033e-02
5448.643,4.51075e+00,1.03444e-01
5449.919,4.55522e+00,1.06442e-01
5451.194,4.56089e+00,9.56505e-02
5452.470,4.54397e+00,9.16607e-02
5453.746,4.48941e+00,1.00140e-01
5455.021,4.45530e+00,1.07669e-01
5456.297,4.50477e+00,1.04766e-01
5457.572,4.53503e+00,1.01868e-01
5458.848,4.54893e+00,1.11095e-01
5460.124,4.75665e+00,1.25546e-01
5461.399,4.75356e+00,1.20496e-01
5462.675,4.62101e+00,1.04617e-01
5463.951,4.61308e+00,1.03761e-01
5465.226,4.58299e+00,1.16105e-01
5466.502,4.63306e+00,1.15922e-01
5467.778,4.69308e+00,1.01769e-01
5469.053,4.68303e+00,9.77200e-02
5470.329,4.75400e+00,1.07301e-01
5471.605,4.80912e+00,1.12247e-01
5472.880,4.69561e+00,1.02907e-01
5474.156,4.59621e+00,9.51940e-02
5475.432,4.75237e+00,1.02524e-01
5476.707,4.78750e+00,1.12172e-01
5477.983,4.85103e+00,1.08560e-01
5479.259,4.82956e+00,9.82967e-02
5480.534,4.87301e+00,1.01837e-01
5481.810,4.93724e+00,1.16901e-01
5483.085,4.93957e+00,1.16581e-01
5484.361,4.99583e+00,1.02198e-01
5485.637,4.97055e+00,1.00371e-01
5486.912,4.90073e+00,1.11602e-01
5488.188,5.00702e+00,1.15893e-01
5489.464,5.08945e+00,1.05673e-01
5490.739,5.10581e+00,1.00029e-01
5492.015,5.14504e+00,1.08069e-01
5493.291,5.12269e+00,1.16256e-01
5494.566,5.18914e+00,1.10480e-01
5495.842,5.21313e+00,1.01055e-01
5497.118,5.28413e+00,1.05453e-01
5498.393,5.31337e+00,1.18550e-01
5499.669,5.28275e+00,1.16594e-01
5500.945,5.31600e+00,1.03358e-01
5502.220,5.37938e+00,1.03513e-01
5503.496,5.38770e+00,1.17004e-01
5504.772,5.31126e+00,1.19211e-01
5506.047,5.16113e+00,1.05887e-01
5507.323,5.29142e+00,1.02556e-01
5508.599,5.32750e+00,1.12513e-01
5509.874,5.40042e+00,1.20196e-01
5511.150,5.39965e+00,1.12543e-01
5512.425,5.41394e+00,1.04310e-01
5513.701,5.42287e+00,1.10361e-01
5514.977,5.55482e+00,1.23221e-01
5516.252,5.52837e+00,1.19786e-01
5517.528,5.50060e+00,1.07190e-01
5518.804,5.56711e+00,1.09297e-01
5520.079,5.59297e+00,1.24858e-01
5521.355,5.57103e+00,1.25673e-01
5522.631,5.56647e+00,1.10294e-01
5523.906,5.61876e+00,1.07782e-01
5525.182,5.62543e+00,1.19469e-01
5526.458,5.70590e+00,1.25457e-01
5527.733,5.74040e+00,1.15469e-01
5529.009,5.72789e+00,1.07647e-01
5530.285,5.65545e+00,1.14156e-01
5531.560,5.62863e+00,1.24494e-01
5532.836,5.69661e+00,1.20021e-01
5534.112,5.67457e+00,1.08044e-01
5535.387,5.68854e+00,1.11109e-01
5536.663,5.69637e+00,1.26633e-01
5537.939,5.81596e+00,1.26765e-01
5539.214,5.68377e+00,1.10488e-01
5540.490,5.73028e+00,1.09488e-01
5541.765,5.75427e+00,1.22744e-01
5543.041,5.68784e+00,1.26140e-01
5544.317,5.69954e+00,1.14311e-01
5545.592,5.69750e+00,1.08669e-01
5546.868,5.69920e+00,1.17446e-01
5548.144,5.66223e+00,1.26199e-01
5549.419,5.56374e+00,1.17971e-01
5550.695,5.67308e+00,2.24987e-01
5551.971,5.64922e+00,2.26715e-01
5553.246,5.61448e+00,2.32487e-01
5554.522,5.65450e+00,2.29939e-01
5555.798,5.52173e+00,2.20690e-01
5557.073,5.43384e+00,2.20044e-01
5558.349,5.46956e+00,2.27332e-01
5559.625,5.52640e+00,2.28546e-01
5560.900,5.55564e+00,2.20564e-01
5562.176,5.53535e+00,2.16765e-01
5563.452,5.56009e+00,2.22075e-01
5564.727,5.54285e+00,2.26389e-01
5566.003,5.57801e+00,2.21438e-01
5567.279,5.66627e+00,2.16304e-01
5568.554,5.63739e+00,2.19693e-01
5569.830,5.58650e+00,2.26803e-01
5571.105,5.70310e+00,2.27246e-01
5572.381,5.69033e+00,2.23079e-01
5573.657,5.69732e+00,2.31041e-01
5574.932,5.64166e+00,2.52126e-01
5576.208,5.57084e+00,2.63912e-01
5577.484,5.67432e+00,2.64847e-01
5578.759,5.56442e+00,2.65792e-01
5580.035,5.50350e+00,2.65062e-01
5581.311,5.60518e+00,2.55630e-01
5582.586,5.59352e+00,2.34657e-01
5583.862,5.61331e+00,2.19380e-01
5585.138,5.66227e+00,2.19758e-01
5586.413,5.56699e+00,2.23744e-01
5587.689,5.49110e+00,2.18283e-01
5588.965,5.41489e+00,2.10561e-01
5590.240,5.48282e+00,2.12608e-01
5591.516,5.51257e+00,2.21059e-01
5592.792,5.53897e+00,2.20340e-01
5594.067,5.47368e+00,2.10681e-01
5595.343,5.47194e+00,2.09532e-01
5596.618,5.48788e+00,2.17032e-01
5597.894,5.53758e+00,2.19921e-01
5599.170,5.57783e+00,2.12162e-01
5600.445,5.51749e+00,2.08338e-01
5601.721,5.59721e+00,2.14926e-01
5602.997,5.61041e+00,2.19845e-01
5604.272,5.56665e+00,2.14289e-01
5605.548,5.58849e+00,2.08907e-01
5606.824,5.57948e+00,2.11505e-01
5608.099,5.58812e+00,2.18978e-01
5609.375,5.60113e+00,2.17192e-01
5610.651,5.63650e+00,2.09167e-01
5611.926,5.49914e+00,2.08715e-01
5613.202,5.48198e+00,2.17058e-01
5614.478,5.56929e+00,2.18275e-01
5615.753,5.56056e+00,2.09418e-01
5617.029,5.54452e+00,2.07218e-01
5618.305,5.54592e+00,2.13701e-01
5619.580,5.57197e+00,2.18507e-01
5620.856,5.55471e+00,2.12395e-01
5622.132,5.56406e+00,2.07025e-01
5623.407,5.46444e+00,2.10775e-01
5624.683,5.48441e+00,2.19122e-01
5625.958,5.55729e+00,2.16432e-01
5627.234,5.47257e+00,2.07158e-01
5628.510,5.42158e+00,2.08266e-01
5629.785,5.47405e+00,2.19449e-01
5631.061,5.50852e+00,2.20207e-01
5632.337,5.49950e+00,2.09562e-01
5633.612,5.48039e+00,2.07647e-01
5634.888,5.45841e+00,2.15735e-01
5636.164,5.42291e+00,2.18873e-01
5637.439,5.35298e+00,2.10626e-01
5638.715,5.31310e+00,2.05890e-01
5639.991,5.40135e+00,2.12331e-01
5641.266,5.38891e+00,2.19740e-01
5642.542,5.38055e+00,2.15242e-01
5643.818,5.28859e+00,2.06722e-01
5645.093,5.21164e+00,2.09135e-01
5646.369,5.13920e+00,2.19633e-01
5647.645,5.19496e+00,2.19215e-01
5648.920,5.11960e+00,2.07117e-01
5650.196,5.09179e+00,2.06273e-01
5651.472,5.06896e+00,2.16833e-01
5652.747,5.14434e+00,2.20938e-01
5654.023,5.03144e+00,2.09924e-01
5655.298,5.00452e+00,2.06180e-01
5656.574,5.07249e+00,2.15223e-01
5657.850,5.09471e+00,2.23088e-01
5659.125,5.04503e+00,2.16435e-01
5660.401,5.03810e+00,2.09692e-01
5661.677,4.91678e+00,2.15146e-01
5662.952,4.93972e+00,2.29293e-01
5664.228,4.97269e+00,2.29067e-01
5665.504,4.92902e+00,2.17567e-01
5666.779,4.94234e+00,1.61475e-01
5668.055,4.86328e+00,1.61340e-01
5669.331,4.83917e+00,1.61143e-01
5670.606,4.81446e+00,1.59760e-01
5671.882,4.71703e+00,1.55702e-01
5673.158,4.56562e+00,1.49010e-01
5674.433,4.35715e+00,1.40565e-01
5675.709,4.12562e+00,1.32054e-01
5676.985,3.94966e+00,1.25457e-01
5678.260,3.83040e+00,1.21321e-01
5679.536,3.73098e+00,1.19332e-01
5680.812,3.68882e+00,1.19199e-01
5682.087,3.67898e+00,1.20052e-01
5683.363,3.67767e+00,1.21117e-01
5684.638,3.64863e+00,1.22032e-01
5685.914,3.63167e+00,1.22733e-01
5687.190,3.64498e+00,1.22679e-01
5688.465,3.68546e+00,1.22267e-01
5689.741,3.72654e+00,1.21234e-01
5691.017,3.71627e+00,1.19200e-01
5692.292,3.70362e+00,1.17090e-01
5693.568,3.67811e+00,1.15175e-01
5694.844,3.66347e+00,1.13928e-01
5696.119,3.75844e+00,1.13999e-01
5697.395,3.78592e+00,1.14269e-01
5698.671,3.78346e+00,1.14534e-01
5699.946,3.82750e+00,1.14687e-01
5701.222,3.84248e+00,1.14573e-01
5702.498,3.81888e+00,1.13843e-01
5703.773,3.78953e+00,1.12845e-01
5705.049,3.82695e+00,1.12489e-01
5706.325,3.87364e+00,1.12713e-01
5707.600,3.85550e+00,1.12724e-01
5708.876,3.82546e+00,1.12855e-01
5710.152,3.84286e+00,1.13036e-01
5711.427,3.81639e+00,1.12439e-01
5712.703,3.76106e+00,1.11428e-01
5713.978,3.75087e+00,1.10706e-01
5715.254,3.78537e+00,1.10084e-01
5716.530,3.80463e+00,1.09600e-01
5717.805,3.73862e+00,1.08981e-01
5719.081,3.66981e+00,1.08117e-01
5720.357,3.70299e+00,1.07946e-01
5721.632,3.76664e+00,1.08179e-01
5722.908,3.78136e+00,1.08023e-01
5724.184,3.80053e+00,1.08004e-01
5725.459,3.83645e+00,1.08078e-01
5726.735,3.83440e+00,1.07668e-01
5728.011,3.79711e+00,1.06983e-01
5729.286,3.80334e+00,1.06855e-01
5730.562,3.80273e+00,1.06850e-01
5731.838,3.77240e+00,1.06547e-01
5733.113,3.76681e+00,1.06417e-01
5734.389,3.80063e+00,1.06669e-01
5735.665,3.82597e+00,1.06721e-01
5736.940,3.82394e+00,1.06501e-01
5738.216,3.81815e+00,1.06409e-01
5739.491,3.87262e+00,1.06937e-01
5740.767,3.91613e+00,1.07154e-01
5742.043,3.86523e+00,1.06774e-01
5743.318,3.84345e+00,1.06614e-01
5744.594,3.88275e+00,1.06755e-01
5745.870,3.85285e+00,1.06384e-01
5747.145,3.79097e+00,1.05873e-01
5748.421,3.81618e+00,1.06066e-01
5749.697,3.87071e+00,1.06442e-01
5750.972,3.87233e+00,1.06441e-01
5752.248,3.92247e+00,1.06744e-01
5753.524,3.94408e+00,1.06727e-01
5754.799,3.94377e+00,1.06634e-01
5756.075,3.95213e+00,1.06622e-01
5757.351,3.95497e+00,1.06787e-01
5758.626,3.97381e+00,1.07154e-01
5759.902,3.95936e+00,1.07172e-01
5761.178,3.99253e+00,1.07556e-01
5762.453,4.03714e+00,1.08270e-01
5763.729,4.05058e+00,1.09042e-01
5765.005,4.07838e+00,1.10279e-01
5766.280,4.05180e+00,1.11863e-01
5767.556,4.01721e+00,1.13432e-01
5768.831,4.07068e+00,1.14521e-01
5770.107,4.11114e+00,1.14227e-01
5771.383,4.12106e+00,1.12552e-01
5772.658,4.18815e+00,1.10584e-01
5773.934,4.16961e+00,1.08707e-01
5775.210,4.12233e+00,1.07808e-01
5776.485,4.16147e+00,1.07660e-01
5777.761,4.17828e+00,1.07422e-01
5779.037,4.16895e+00,1.07476e-01
5780.312,4.18392e+00,1.07649e-01
5781.588,4.24798e+00,1.08054e-01
5782.864,4.30143e+00,1.08735e-01
5784.139,4.29524e+00,1.09188e-01
5785.415,4.28031e+00,1.09959e-01
5786.691,4.29904e+00,1.11392e-01
5787.966,4.32680e+00,1.13427e-01
5789.242,4.38694e+00,1.15209e-01
5790.518,4.43134e+00,1.15449e-01
5791.793,4.42260e+00,1.14344e-01
5793.069,4.41077e+00,1.12630e-01
5794.345,4.43264e+00,1.10930e-01
5795.620,4.48729e+00,1.10127e-01
5796.896,4.46884e+00,1.09623e-01
5798.171,4.48538e+00,1.09741e-01
5799.447,4.49042e+00,1.09605e-01
5800.723,4.52688e+00,1.09780e-01
5801.998,4.60426e+00,1.10198e-01
5803.274,4.63118e+00,1.10308e-01
5804.550,4.62971e+00,1.10046e-01
5805.825,4.61848e+00,1.09697e-01
5807.101,4.63285e+00,1.09946e-01
5808.377,4.67125e+00,1.10111e-01
5809.652,4.71615e+00,1.10216e-01
5810.928,4.73172e+00,1.10355e-01
5812.204,4.71904e+00,1.10160e-01
5813.479,4.69957e+00,1.09842e-01
5814.755,4.74798e+00,1.10029e-01
5816.031,4.79179e+00,1.10253e-01
5817.306,4.79581e+00,1.10294e-01
5818.582,4.83247e+00,1.10467e-01
5819.858,4.88001e+00,1.10678e-01
5821.133,4.86555e+00,1.10608e-01
5822.409,4.85306e+00,1.10627e-01
5823.685,4.90147e+00,1.10937e-01
5824.960,4.94567e+00,1.11244e-01
5826.236,4.99217e+00,1.11513e-01
5827.511,4.99610e+00,1.11307e-01
5828.787,4.94524e+00,1.11018e-01
5830.063,4.93310e+00,1.11124e-01
5831.338,5.01149e+00,1.11574e-01
5832.614,5.11506e+00,1.12188e-01
5833.890,5.14719e+00,1.12299e-01
5835.165,5.12614e+00,1.12070e-01
5836.441,5.09331e+00,1.11851e-01
5837.717,5.08933e+00,1.11899e-01
5838.992,5.10551e+00,1.12084e-01
5840.268,5.11296e+00,1.12192e-01
5841.544,5.16095e+00,1.12339e-01
5842.819,5.23886e+00,1.12737e-01
5844.095,5.27450e+00,1.12961e-01
5845.371,5.24430e+00,1.12668e-01
5846.646,5.16344e+00,1.12168e-01
5847.922,5.16519e+00,1.12271e-01
5849.198,5.19670e+00,1.12381e-01
5850.473,5.21596e+00,1.12607e-01
5851.749,5.24881e+00,1.12876e-01
5853.024,5.27913e+00,1.12969e-01
5854.300,5.33139e+00,1.13234e-01
5855.576,5.34763e+00,1.13347e-01
5856.851,5.36978e+00,1.13592e-01
5858.127,5.42230e+00,1.13925e-01
5859.403,5.37954e+00,1.13606e-01
5860.678,5.37166e+00,1.13560e-01
5861.954,5.39230e+00,1.13816e-01
5863.230,5.42940e+00,1.14236e-01
5864.505,5.44189e+00,1.14328e-01
5865.781,5.41313e+00,1.14443e-01
5867.057,5.43642e+00,1.14830e-01
5868.332,5.48039e+00,1.15028e-01
5869.608,5.49897e+00,1.15110e-01
5870.884,5.49774e+00,1.15032e-01
5872.159,5.46691e+00,1.14603e-01
5873.435,5.47600e+00,1.14559e-01
5874.711,5.53230e+00,1.14627e-01
5875.986,5.52921e+00,1.14284e-01
5877.262,5.46861e+00,1.13691e-01
5878.538,5.42598e+00,1.13171e-01
5879.813,5.39533e+00,1.12839e-01
5881.089,5.43931e+00,1.13156e-01
5882.364,5.51344e+00,1.13727e-01
5883.640,5.48281e+00,1.14205e-01
5884.916,5.45547e+00,1.15859e-01
5886.191,5.42430e+00,1.19743e-01
5887.467,5.23427e+00,1.25101e-01
5888.743,4.98102e+00,1.28486e-01
5890.018,4.81483e+00,1.28046e-01
5891.294,4.79909e+00,1.25458e-01
5892.570,5.00351e+00,1.24260e-01
5893.845,5.11305e+00,1.25410e-01
5895.121,5.05398e+00,1.26413e-01
5896.397,4.98807e+00,1.24766e-01
5897.672,5.02053e+00,1.20497e-01
5898.948,5.19330e+00,1.15596e-01
5900.224,5.36992e+00,1.12980e-01
5901.499,5.51525e+00,1.13248e-01
5902.775,5.56899e+00,1.13885e-01
5904.051,5.53644e+00,1.13850e-01
5905.326,5.51842e+00,1.13622e-01
5906.602,5.50764e+00,1.13250e-01
5907.878,5.48075e+00,1.12864e-01
5909.153,5.46571e+00,1.12750e-01
5910.429,5.50306e+00,1.13065e-01
5911.704,5.55457e+00,1.13400e-01
5912.980,5.57443e+00,1.13669e-01
5914.256,5.51908e+00,1.13459e-01
5915.531,5.48316e+00,1.12990e-01
5916.807,5.46971e+00,1.12570e-01
5918.083,5.39555e+00,1.11754e-01
5919.358,5.35406e+00,1.11103e-01
5920.634,5.30098e+00,1.10592e-01
5921.910,5.19770e+00,1.10011e-01
5923.185,5.10871e+00,1.09607e-01
5924.461,5.09107e+00,1.09586e-01
5925.737,5.19486e+00,1.10471e-01
5927.012,5.23939e+00,1.10900e-01
5928.288,5.15626e+00,1.10483e-01
5929.564,5.12185e+00,1.10273e-01
5930.839,5.16701e+00,1.10712e-01
5932.115,5.17256e+00,1.10781e-01
5933.391,5.14195e+00,1.10451e-01
5934.666,5.14161e+00,1.10094e-01
5935.942,5.19345e+00,1.10023e-01
5937.218,5.16505e+00,1.09556e-01
5938.493,5.03613e+00,1.08296e-01
5939.769,4.93922e+00,1.07009e-01
5941.044,4.85187e+00,1.05931e-01
5942.320,4.81061e+00,1.05544e-01
5943.596,4.84128e+00,1.05701e-01
5944.871,4.79409e+00,1.05224e-01
5946.147,4.74559e+00,1.04747e-01
5947.423,4.70175e+00,1.04385e-01
5948.698,4.62181e+00,1.03936e-01
5949.974,4.58303e+00,1.03940e-01
5951.250,4.55278e+00,1.04060e-01
5952.525,4.53401e+00,1.04188e-01
5953.801,4.47002e+00,1.03755e-01
5955.077,4.38465e+00,1.02810e-01
5956.352,4.33533e+00,1.01896e-01
5957.628,4.30964e+00,1.01404e-01
5958.904,4.23362e+00,1.00688e-01
5960.179,4.12595e+00,1.00077e-01
5961.455,4.06890e+00,9.99603e-02
5962.731,4.04655e+00,9.96978e-02
5964.006,4.01833e+00,9.91640e-02
5965.282,3.95640e+00,9.83581e-02
5966.558,3.84875e+00,9.73056e-02
5967.833,3.78380e+00,9.68309e-02
5969.109,3.74791e+00,9.66133e-02
5970.384,3.68994e+00,9.62469e-02
5971.660,3.64352e+00,9.58862e-02
5972.936,3.61156e+00,9.55614e-02
5974.211,3.55616e+00,9.51191e-02
5975.487,3.50108e+00,9.45033e-02
5976.763,3.44742e+00,9.38900e-02
5978.038,3.39505e+00,9.34987e-02
5979.314,3.35008e+00,9.30744e-02
5980.590,3.28438e+00,9.24557e-02
5981.865,3.20113e+00,9.18039e-02
5983.141,3.11927e+00,9.11773e-02
5984.417,3.08001e+00,9.06654e-02
5985.692,3.05171e+00,9.01866e-02
5986.968,2.96404e+00,8.95305e-02
5988.244,2.93172e+00,8.93133e-02
5989.519,2.93072e+00,8.91262e-02
5990.795,2.87334e+00,8.86337e-02
5992.071,2.80886e+00,8.81805e-02
5993.346,2.73655e+00,8.75872e-02
5994.622,2.67415e+00,8.70097e-02
5995.897,2.67412e+00,8.69047e-02
5997.173,2.65700e+00,8.66750e-02
5998.449,2.58315e+00,8.59270e-02
5999.724,2.53352e+00,8.53881e-02
6001.000,2.52078e+00,8.52561e-02
6002.276,2.51631e+00,8.50052e-02
6003.551,2.47139e+00,8.44752e-02
6004.827,2.43676e+00,8.41300e-02
6006.103,2.42742e+00,8.39410e-02
6007.378,2.40781e+00,8.36588e-02
6008.654,2.36983e+00,8.30878e-02
6009.930,2.31991e+00,8.26375e-02
6011.205,2.29645e+00,8.24114e-02
6012.481,2.26978e+00,8.18599e-02
6013.757,2.19799e+00,8.11619e-02
6015.032,2.17396e+00,8.10382e-02
6016.308,2.17963e+00,8.08561e-02
6017.584,2.13523e+00,8.03284e-02
6018.859,2.11222e+00,8.01952e-02
6020.135,2.10936e+00,8.00828e-02
6021.411,2.07556e+00,7.96696e-02
6022.686,2.02737e+00,7.92658e-02
6023.962,2.01656e+00,7.91852e-02
6025.237,2.04905e+00,7.93051e-02
6026.513,2.04132e+00,7.92471e-02
6027.789,1.98735e+00,7.89352e-02
6029.064,1.97138e+00,7.85854e-02
6030.340,1.97733e+00,7.84468e-02
6031.616,1.97114e+00,7.83194e-02
6032.891,1.93639e+00,7.79580e-02
6034.167,1.94898e+00,7.79350e-02
6035.443,1.96174e+00,7.78886e-02
6036.718,1.91965e+00,7.74300e-02
6037.994,1.92712e+00,7.72605e-02
6039.270,1.86793e+00,7.66747e-02
6040.545,1.80838e+00,7.62136e-02
6041.821,1.84255e+00,7.62575e-02
6043.097,1.82502e+00,7.60546e-02
6044.372,1.79640e+00,7.60705e-02
6045.648,1.80033e+00,7.59804e-02
6046.924,1.77444e+00,7.56037e-02
6048.199,1.81628e+00,7.58347e-02
6049.475,1.84206e+00,7.57919e-02
6050.751,1.81770e+00,7.55280e-02
6052.026,1.79652e+00,7.52835e-02
6053.302,1.77847e+00,7.49949e-02
6054.577,1.79873e+00,7.51148e-02
6055.853,1.78414e+00,7.50097e-02
6057.129,1.74421e+00,7.46718e-02
6058.404,1.73062e+00,7.43426e-02
6059.680,1.76476e+00,7.44647e-02
6060.956,1.75533e+00,7.43992e-02
6062.231,1.72240e+00,7.41962e-02
6063.507,1.76699e+00,7.43540e-02
6064.783,1.76832e+00,7.42812e-02
6066.058,1.72723e+00,7.39692e-02
6067.334,1.71347e+00,7.38677e-02
6068.610,1.74618e+00,7.40951e-02
6069.885,1.77211e+00,7.40201e-02
6071.161,1.77372e+00,7.40166e-02
6072.437,1.79007e+00,7.41552e-02
6073.712,1.78399e+00,7.39668e-02
6074.988,1.74245e+00,7.35746e-02
6076.264,1.76152e+00,7.39179e-02
6077.539,1.80314e+00,7.43944e-02
6078.815,1.80782e+00,7.42602e-02
6080.091,1.81513e+00,7.39727e-02
6081.366,1.86013e+00,7.42546e-02
6082.642,1.88565e+00,7.45277e-02
6083.917,1.87435e+00,7.43345e-02
6085.193,1.86556e+00,7.42531e-02
6086.469,1.89327e+00,7.45877e-02
6087.744,1.90992e+00,7.46260e-02
6089.020,1.92348e+00,7.45614e-02
6090.296,1.95213e+00,7.47272e-02
6091.571,1.95450e+00,7.47617e-02
6092.847,1.92650e+00,7.47248e-02
6094.123,1.94032e+00,7.50095e-02
6095.398,1.96275e+00,7.51368e-02
6096.674,1.98991e+00,7.53768e-02
6097.950,2.02061e+00,7.56113e-02
6099.225,2.02296e+00,7.57086e-02
6100.501,2.04118e+00,7.59461e-02
6101.777,2.08394e+00,7.64974e-02
6103.052,2.10085e+00,7.68063e-02
6104.328,2.08075e+00,7.68645e-02
6105.604,2.05292e+00,7.71268e-02
6106.879,2.07210e+00,7.76888e-02
6108.155,2.10114e+00,7.84133e-02
6109.430,2.10761e+00,7.94234e-02
6110.706,2.13719e+00,8.05363e-02
6111.982,2.17416e+00,8.13416e-02
6113.257,2.19366e+00,8.16083e-02
6114.533,2.23114e+00,8.14877e-02
6115.809,2.27053e+00,8.10010e-02
6117.084,2.29393e+00,8.02250e-02
6118.360,2.31273e+00,7.94769e-02
6119.636,2.30141e+00,7.88618e-02
6120.911,2.30994e+00,7.85882e-02
6122.187,2.36311e+00,7.86682e-02
6123.463,2.38222e+00,7.85145e-02
6124.738,2.40807e+00,7.83817e-02
6126.014,2.44866e+00,7.84781e-02
6127.290,2.47008e+00,7.86400e-02
6128.565,2.50209e+00,7.87582e-02
6129.841,2.52310e+00,7.86771e-02
6131.117,2.51605e+00,7.85196e-02
6132.392,2.49539e+00,7.84394e-02
6133.668,2.51108e+00,7.85823e-02
6134.944,2.56427e+00,7.88666e-02
6136.219,2.60968e+00,7.91290e-02
6137.495,2.63251e+00,7.92818e-02
6138.770,2.65994e+00,7.95712e-02
6140.046,2.66128e+00,7.95525e-02
6141.322,2.68544e+00,7.97748e-02
6142.597,2.75523e+00,8.04302e-02
6143.873,2.76069e+00,8.05770e-02
6145.149,2.75611e+00,8.03488e-02
6146.424,2.80904e+00,8.03953e-02
6147.700,2.85482e+00,8.05883e-02
6148.976,2.85549e+00,8.05638e-02
6150.251,2.85504e+00,8.07242e-02
6151.527,2.87539e+00,8.11324e-02
6152.803,2.89101e+00,8.15395e-02
6154.078,2.92505e+00,8.20365e-02
6155.354,2.99986e+00,8.24255e-02
6156.630,3.03498e+00,8.23288e-02
6157.905,3.03277e+00,8.22947e-02
6159.181,3.08349e+00,8.30341e-02
6160.457,3.12032e+00,8.36139e-02
6161.732,3.13615e+00,8.36248e-02
6163.008,3.15600e+00,8.30496e-02
6164.284,3.18266e+00,8.23616e-02
6165.559,3.19994e+00,8.19423e-02
6166.835,3.22124e+00,8.20112e-02
6168.110,3.27266e+00,8.24294e-02
6169.386,3.33181e+00,8.27738e-02
6170.662,3.38793e+00,8.30780e-02
6171.937,3.40551e+00,8.30897e-02
6173.213,3.43767e+00,8.31580e-02
6174.489,3.46432e+00,8.32174e-02
6175.764,3.48702e+00,8.33691e-02
6177.040,3.53811e+00,8.36545e-02
6178.316,3.54698e+00,8.35962e-02
6179.591,3.55229e+00,8.36041e-02
6180.867,3.62010e+00,8.41287e-02
6182.143,3.66026e+00,8.43867e-02
6183.418,3.67347e+00,8.44047e-02
6184.694,3.70265e+00,8.44956e-02
6185.970,3.72354e+00,8.45971e-02
6187.245,3.77069e+00,8.48699e-02
6188.521,3.84583e+00,8.52894e-02
6189.797,3.89257e+00,8.55917e-02
6191.072,3.87659e+00,8.54743e-02
6192.348,3.88174e+00,8.55304e-02
6193.624,3.96162e+00,8.60291e-02
6194.899,4.04222e+00,8.64692e-02
6196.175,4.06886e+00,8.65965e-02
6197.450,4.10436e+00,8.68586e-02
6198.726,4.16625e+00,8.71727e-02
6200.002,4.17518e+00,8.72809e-02
6201.277,4.19567e+00,8.76622e-02
6202.553,4.26295e+00,8.80190e-02
6203.829,4.27977e+00,8.79926e-02
6205.104,4.31718e+00,8.82581e-02
6206.380,4.37339e+00,8.86072e-02
6207.656,4.39845e+00,8.89572e-02
6208.931,4.42119e+00,8.93970e-02
6210.207,4.44213e+00,8.96721e-02
6211.483,4.49028e+00,8.98451e-02
6212.758,4.53915e+00,8.97896e-02
6214.034,4.57480e+00,8.95718e-02
6215.310,4.62358e+00,8.95458e-02
6216.585,4.67299e+00,8.97312e-02
6217.861,4.71467e+00,9.00603e-02
6219.137,4.74229e+00,9.04312e-02
6220.412,4.76391e+00,9.06803e-02
6221.688,4.80465e+00,9.08077e-02
6222.964,4.83333e+00,9.08107e-02
6224.239,4.85329e+00,9.07491e-02
6225.515,4.87460e+00,9.06221e-02
6226.790,4.88598e+00,9.06139e-02
6228.066,4.91333e+00,9.08193e-02
6229.342,4.93813e+00,9.09267e-02
6230.617,4.96000e+00,9.10952e-02
6231.893,4.97690e+00,9.14860e-02
6233.169,4.98999e+00,9.20509e-02
6234.444,5.02667e+00,9.26790e-02
6235.720,5.03717e+00,9.28823e-02
6236.996,5.06375e+00,9.29922e-02
6238.271,5.12572e+00,9.32057e-02
6239.547,5.10612e+00,9.28658e-02
6240.823,5.10181e+00,9.25756e-02
6242.098,5.16467e+00,9.24814e-02
6243.374,5.19210e+00,9.21758e-02
6244.650,5.22087e+00,9.21175e-02
6245.925,5.27808e+00,9.22873e-02
6247.201,5.31637e+00,9.23773e-02
6248.477,5.31655e+00,9.23423e-02
6249.752,5.33093e+00,9.24886e-02
6251.028,5.34573e+00,9.25755e-02
6252.303,5.35354e+00,9.25550e-02
6253.579,5.36479e+00,9.27142e-02
6254.855,5.37681e+00,9.32828e-02
6256.130,5.40732e+00,9.39446e-02
6257.406,5.47303e+00,9.45824e-02
6258.682,5.51730e+00,9.48105e-02
6259.957,5.46616e+00,9.40408e-02
6261.233,5.45922e+00,9.34695e-02
6262.509,5.54770e+00,9.37835e-02
6263.784,5.61790e+00,9.41229e-02
6265.060,5.60328e+00,9.38033e-02
6266.336,5.59211e+00,9.36077e-02
6267.611,5.63662e+00,9.37629e-02
6268.887,5.60536e+00,9.32606e-02
6270.163,5.54541e+00,9.27285e-02
6271.438,5.57467e+00,9.29368e-02
6272.714,5.64051e+00,9.33637e-02
6273.990,5.66352e+00,9.35010e-02
6275.265,5.64696e+00,9.37584e-02
6276.541,5.62178e+00,9.48680e-02
6277.817,5.62870e+00,9.63211e-02
6279.092,5.68396e+00,9.70213e-02
6280.368,5.72720e+00,9.66176e-02
6281.643,5.72922e+00,9.57417e-02
6282.919,5.69494e+00,9.47171e-02
6284.195,5.64949e+00,9.38905e-02
6285.470,5.66878e+00,9.38798e-02
6286.746,5.71591e+00,9.42845e-02
6288.022,5.75906e+00,9.45931e-02
6289.297,5.83932e+00,9.50047e-02
6290.573,5.88493e+00,9.50824e-02
6291.849,5.87621e+00,9.50635e-02
6293.124,5.86722e+00,9.51871e-02
6294.400,5.86438e+00,9.59649e-02
6295.676,5.88810e+00,9.99969e-02
6296.951,5.92074e+00,1.10681e-01
6298.227,5.93075e+00,1.24911e-01
6299.503,5.95351e+00,1.32627e-01
6300.778,5.99715e+00,1.31215e-01
6302.054,6.00909e+00,1.21961e-01
6303.330,6.02880e+00,1.08313e-01
6304.605,6.05143e+00,9.98802e-02
6305.881,6.06071e+00,9.85563e-02
6307.157,6.08360e+00,9.84697e-02
6308.432,6.08925e+00,9.75496e-02
6309.708,6.04727e+00,9.65045e-02
6310.983,6.03116e+00,9.60750e-02
6312.259,6.05920e+00,9.60666e-02
6313.535,6.07317e+00,9.60615e-02
6314.810,6.10116e+00,9.61320e-02
6316.086,6.09315e+00,9.60286e-02
6317.362,6.07157e+00,9.58900e-02
6318.637,6.10431e+00,9.61866e-02
6319.913,6.12961e+00,9.65253e-02
6321.189,6.13169e+00,9.65661e-02
6322.464,6.16674e+00,9.67169e-02
6323.740,6.21743e+00,9.69289e-02
6325.016,6.20465e+00,9.67674e-02
6326.291,6.17823e+00,9.68009e-02
6327.567,6.19013e+00,9.72790e-02
6328.843,6.21669e+00,9.75577e-02
6330.118,6.22807e+00,9.76210e-02
6331.394,6.24189e+00,9.76803e-02
6332.670,6.23960e+00,9.73913e-02
6333.945,6.18638e+00,9.68613e-02
6335.221,6.17574e+00,9.66956e-02
6336.497,6.20143e+00,9.66749e-02
6337.772,6.23607e+00,9.68404e-02
6339.048,6.27810e+00,9.71039e-02
6340.323,6.27253e+00,9.72399e-02
6341.599,6.22180e+00,9.69877e-02
6342.875,6.18461e+00,9.67838e-02
6344.150,6.21829e+00,9.70807e-02
6345.426,6.25275e+00,9.72235e-02
6346.702,6.21601e+00,9.70103e-02
6347.977,6.21370e+00,9.70510e-02
6349.253,6.23249e+00,9.71209e-02
6350.529,6.22265e+00,9.70044e-02
6351.804,6.21766e+00,9.69612e-02
6353.080,6.26293e+00,9.74297e-02
6354.356,6.31752e+00,9.80507e-02
6355.631,6.27143e+00,9.78276e-02
6356.907,6.21410e+00,9.75661e-02
6358.183,6.21661e+00,9.78357e-02
6359.458,6.19531e+00,9.90290e-02
6360.734,6.15622e+00,1.02990e-01
6362.010,6.15702e+00,1.08120e-01
6363.285,6.17711e+00,1.10363e-01
6364.561,6.18123e+00,1.09078e-01
6365.836,6.17116e+00,1.04501e-01
6367.112,6.18336e+00,9.91423e-02
6368.388,6.18332e+00,9.66729e-02
6369.663,6.12824e+00,9.61307e-02
6370.939,6.11130e+00,9.60859e-02
6372.215,6.11280e+00,9.60094e-02
6373.490,6.13856e+00,9.60977e-02
6374.766,6.17237e+00,9.62809e-02
6376.042,6.18099e+00,9.64331e-02
6377.317,6.17071e+00,9.65415e-02
6378.593,6.14708e+00,9.65245e-02
6379.869,6.14390e+00,9.64600e-02
6381.144,6.16695e+00,9.63925e-02
6382.420,6.15646e+00,9.61981e-02
6383.696,6.12353e+00,9.61179e-02
6384.971,6.08291e+00,9.60032e-02
6386.247,6.10801e+00,9.61075e-02
6387.523,6.14057e+00,9.60947e-02
6388.798,6.11771e+00,9.57787e-02
6390.074,6.11391e+00,9.56745e-02
6391.350,6.09720e+00,9.54609e-02
6392.625,6.09002e+00,9.54227e-02
6393.901,6.09435e+00,9.53594e-02
6395.176,6.08873e+00,9.53130e-02
6396.452,6.08909e+00,9.52974e-02
6397.728,6.08427e+00,9.52645e-02
6399.003,6.06986e+00,9.53479e-02
6400.279,6.05407e+00,9.54072e-02
6401.555,6.04672e+00,9.54509e-02
6402.830,6.04794e+00,9.53640e-02
6404.106,6.03953e+00,9.51599e-02
6405.382,6.04371e+00,9.50238e-02
6406.657,6.05618e+00,9.48586e-02
6407.933,6.02641e+00,9.44671e-02
6409.209,6.02088e+00,9.44475e-02
6410.484,6.04436e+00,9.47730e-02
6411.760,5.96981e+00,9.44889e-02
6413.036,5.92595e+00,9.42685e-02
6414.311,5.96410e+00,9.43296e-02
6415.587,5.94734e+00,9.39707e-02
6416.863,5.91805e+00,9.37029e-02
6418.138,5.93066e+00,9.37781e-02
6419.414,5.89410e+00,9.35300e-02
6420.690,5.86394e+00,9.34031e-02
6421.965,5.87586e+00,9.33746e-02
6423.241,5.88752e+00,9.33071e-02
6424.516,5.86787e+00,9.31303e-02
6425.792,5.81312e+00,9.28611e-02
6427.068,5.82141e+00,9.28116e-02
6428.343,5.84227e+00,9.27823e-02
6429.619,5.81165e+00,9.25551e-02
6430.895,5.77949e+00,9.23400e-02
6432.170,5.74823e+00,9.20923e-02
6433.446,5.75389e+00,9.20922e-02
6434.722,5.79708e+00,9.23671e-02
6435.997,5.79699e+00,9.23382e-02
6437.273,5.76255e+00,9.20900e-02
6438.549,5.74090e+00,9.19020e-02
6439.824,5.75056e+00,9.18726e-02
6441.100,5.75131e+00,9.18049e-02
6442.376,5.70472e+00,9.15012e-02
6443.651,5.67355e+00,9.12861e-02
6444.927,5.68298e+00,9.13810e-02
6446.203,5.64737e+00,9.11243e-02
6447.478,5.60386e+00,9.08201e-02
6448.754,5.59291e+00,9.06887e-02
6450.030,5.62407e+00,9.08084e-02
6451.305,5.62590e+00,9.07513e-02
6452.581,5.56849e+00,9.03429e-02
6453.856,5.54878e+00,9.02561e-02
6455.132,5.56556e+00,9.03224e-02
6456.408,5.59691e+00,9.04050e-02
6457.683,5.60255e+00,9.03315e-02
6458.959,5.57836e+00,9.00957e-02
6460.235,5.55452e+00,8.98985e-02
6461.510,5.52067e+00,8.97314e-02
6462.786,5.50218e+00,8.97252e-02
6464.062,5.47991e+00,8.96937e-02
6465.337,5.46416e+00,8.96313e-02
6466.613,5.43870e+00,8.93071e-02
6467.889,5.41659e+00,8.90389e-02
6469.164,5.44758e+00,8.92582e-02
6470.440,5.47565e+00,8.93786e-02
6471.716,5.46572e+00,8.89969e-02
6472.991,5.42861e+00,8.83532e-02
6474.267,5.39565e+00,8.79017e-02
6475.543,5.39650e+00,8.77842e-02
6476.818,5.39955e+00,8.77770e-02
6478.094,5.37926e+00,8.76982e-02
6479.370,5.37326e+00,8.76514e-02
6480.645,5.39999e+00,8.76607e-02
6481.921,5.41791e+00,8.75237e-02
6483.196,5.38738e+00,8.71992e-02
6484.472,5.36462e+00,8.70243e-02
6485.748,5.37346e+00,8.71235e-02
6487.023,5.35197e+00,8.70125e-02
6488.299,5.32060e+00,8.67070e-02
6489.575,5.33456e+00,8.67573e-02
6490.850,5.35836e+00,8.68881e-02
6492.126,5.36848e+00,8.68100e-02
6493.402,5.36786e+00,8.66488e-02
6494.677,5.32241e+00,8.65525e-02
6495.953,5.31640e+00,8.71220e-02
6497.229,5.36549e+00,8.78847e-02
6498.504,5.39903e+00,8.82329e-02
6499.780,5.40601e+00,8.80707e-02
6501.056,5.38729e+00,8.74736e-02
6502.331,5.36934e+00,8.70853e-02
6503.607,5.38649e+00,8.71940e-02
6504.883,5.37635e+00,8.71604e-02
6506.158,5.32258e+00,8.67757e-02
6507.434,5.31357e+00,8.64535e-02
6508.709,5.36795e+00,8.63976e-02
6509.985,5.35668e+00,8.60169e-02
6511.261,5.28555e+00,8.54832e-02
6512.536,5.21086e+00,8.48653e-02
6513.812,5.17360e+00,8.43077e-02
6515.088,5.16492e+00,8.39349e-02
6516.363,5.12775e+00,8.35701e-02
6517.639,5.10648e+00,8.34483e-02
6518.915,5.13737e+00,8.38063e-02
6520.190,5.21815e+00,8.45272e-02
6521.466,5.25908e+00,8.48780e-02
6522.742,5.24556e+00,8.48274e-02
6524.017,5.21115e+00,8.44598e-02
6525.293,5.16091e+00,8.40369e-02
6526.569,5.13546e+00,8.38094e-02
6527.844,5.17722e+00,8.40540e-02
6529.120,5.20568e+00,8.43778e-02
6530.396,5.15592e+00,8.44036e-02
6531.671,5.10768e+00,8.44520e-02
6532.947,5.13377e+00,8.45641e-02
6534.223,5.14909e+00,8.42563e-02
6535.498,5.10999e+00,8.34719e-02
6536.774,5.08823e+00,8.29667e-02
6538.049,5.10798e+00,8.30200e-02
6539.325,5.10037e+00,8.29469e-02
6540.601,5.09165e+00,8.28196e-02
6541.876,5.07159e+00,8.26317e-02
6543.152,5.04077e+00,8.25405e-02
6544.428,5.03868e+00,8.24957e-02
6545.703,5.06397e+00,8.24835e-02
6546.979,5.06351e+00,8.22432e-02
6548.255,5.03320e+00,8.20342e-02
6549.530,4.98890e+00,8.18564e-02
6550.806,4.98941e+00,8.21581e-02
6552.082,4.99631e+00,8.25453e-02
6553.357,4.95883e+00,8.24254e-02
6554.633,4.97818e+00,8.23594e-02
6555.909,5.02948e+00,8.21456e-02
6557.184,5.04732e+00,8.17250e-02
6558.460,5.03749e+00,8.15262e-02
6559.736,5.03393e+00,8.18114e-02
6561.011,5.01045e+00,8.20132e-02
6562.287,4.98429e+00,8.19658e-02
6563.563,4.97749e+00,8.17957e-02
6564.838,4.97311e+00,8.14304e-02
6566.114,4.95749e+00,8.09419e-02
6567.389,4.95929e+00,8.08922e-02
6568.665,4.97379e+00,8.08966e-02
6569.941,4.95925e+00,8.06667e-02
6571.216,4.92209e+00,8.03185e-02
6572.492,4.90956e+00,8.00877e-02
6573.768,4.92682e+00,8.02853e-02
6575.043,4.93919e+00,8.07687e-02
6576.319,4.92375e+00,8.09688e-02
6577.595,4.88844e+00,8.07599e-02
6578.870,4.87488e+00,8.04598e-02
6580.146,4.90282e+00,8.02764e-02
6581.422,4.91496e+00,8.00998e-02
6582.697,4.88357e+00,7.98362e-02
6583.973,4.85976e+00,7.96097e-02
6585.249,4.83987e+00,7.94006e-02
6586.524,4.82130e+00,7.91922e-02
6587.800,4.82578e+00,7.91158e-02
6589.076,4.84142e+00,7.91999e-02
6590.351,4.84140e+00,7.91932e-02
6591.627,4.82479e+00,7.90650e-02
6592.903,4.80235e+00,7.89346e-02
6594.178,4.78776e+00,7.88718e-02
6595.454,4.77944e+00,7.87870e-02
6596.729,4.76605e+00,7.85785e-02
6598.005,4.76880e+00,7.84070e-02
6599.281,4.77055e+00,7.82948e-02
6600.556,4.76292e+00,7.82943e-02
6601.832,4.76517e+00,7.84281e-02
6603.108,4.76075e+00,7.84350e-02
6604.383,4.73629e+00,7.81951e-02
6605.659,4.74755e+00,7.80877e-02
6606.935,4.76148e+00,7.78968e-02
6608.210,4.73817e+00,7.75400e-02
6609.486,4.72899e+00,7.73919e-02
6610.762,4.69361e+00,7.71495e-02
6612.037,4.64904e+00,7.68988e-02
6613.313,4.63262e+00,7.67679e-02
6614.589,4.64909e+00,7.68133e-02
6615.864,4.68194e+00,7.69320e-02
6617.140,4.69082e+00,7.69647e-02
6618.416,4.69056e+00,7.69639e-02
6619.691,4.69048e+00,7.69599e-02
6620.967,4.68721e+00,7.68725e-02
6622.243,4.66421e+00,7.65849e-02
6623.518,4.66205e+00,7.64503e-02
6624.794,4.66888e+00,7.64951e-02
6626.069,4.65750e+00,7.64757e-02
6627.345,4.64579e+00,7.63167e-02
6628.621,4.59345e+00,7.58303e-02
6629.896,4.54018e+00,7.54495e-02
6631.172,4.53724e+00,7.54295e-02
6632.448,4.57275e+00,7.56637e-02
6633.723,4.59872e+00,7.58073e-02
6634.999,4.56658e+00,7.56073e-02
6636.275,4.56434e+00,7.55088e-02
6637.550,4.55699e+00,7.52327e-02
6638.826,4.53063e+00,7.49670e-02
6640.102,4.55328e+00,7.51030e-02
6641.377,4.58316e+00,7.51679e-02
6642.653,4.55824e+00,7.49230e-02
6643.929,4.51132e+00,7.45641e-02
6645.204,4.48222e+00,7.43782e-02
6646.480,4.46617e+00,7.43146e-02
6647.756,4.47972e+00,7.43023e-02
6649.031,4.48041e+00,7.41838e-02
6650.307,4.46034e+00,7.40864e-02
6651.582,4.43380e+00,7.39035e-02
6652.858,4.43797e+00,7.39489e-02
6654.134,4.44955e+00,7.38872e-02
6655.409,4.44285e+00,7.36922e-02
6656.685,4.44014e+00,7.35924e-02
6657.961,4.45896e+00,7.37001e-02
6659.236,4.43185e+00,7.34892e-02
6660.512,4.36340e+00,7.30864e-02
6661.788,4.37234e+00,7.31254e-02
6663.063,4.41217e+00,7.33196e-02
6664.339,4.39038e+00,7.31150e-02
6665.615,4.38297e+00,7.29833e-02
6666.890,4.36914e+00,7.28355e-02
6668.166,4.31857e+00,7.24942e-02
6669.442,4.33264e+00,7.25619e-02
6670.717,4.37253e+00,7.27303e-02
6671.993,4.39414e+00,7.28058e-02
6673.269,4.36742e+00,7.25847e-02
6674.544,4.31883e+00,7.22297e-02
6675.820,4.30580e+00,7.21540e-02
6677.096,4.32459e+00,7.22711e-02
6678.371,4.31450e+00,7.21381e-02
6679.647,4.27820e+00,7.18557e-02
6680.922,4.29301e+00,7.18986e-02
6682.198,4.33251e+00,7.20495e-02
6683.474,4.34106e+00,7.19772e-02
6684.749,4.32524e+00,7.18703e-02
6686.025,4.32368e+00,7.19150e-02
6687.301,4.32335e+00,7.18454e-02
6688.576,4.29654e+00,7.15753e-02
6689.852,4.26708e+00,7.13713e-02
6691.128,4.24769e+00,7.12657e-02
6692.403,4.24371e+00,7.12405e-02
6693.679,4.24634e+00,7.11392e-02
6694.955,4.20776e+00,7.07451e-02
6696.230,4.15568e+00,7.04017e-02
6697.506,4.15728e+00,7.04386e-02
6698.782,4.19020e+00,7.06792e-02
6700.057,4.20931e+00,7.08306e-02
6701.333,4.19129e+00,7.06959e-02
6702.609,4.15400e+00,7.05115e-02
6703.884,4.13995e+00,7.05537e-02
6705.160,4.13747e+00,7.08691e-02
6706.436,4.14757e+00,7.13423e-02
6707.711,4.16625e+00,7.15426e-02
6708.987,4.14851e+00,7.12485e-02
6710.262,4.10339e+00,7.05442e-02
6711.538,4.05126e+00,6.97146e-02
6712.814,4.05435e+00,6.94916e-02
6714.089,4.07963e+00,6.96484e-02
6715.365,4.08660e+00,6.96851e-02
6716.641,4.09903e+00,6.97129e-02
6717.916,4.10559e+00,6.96793e-02
6719.192,4.08849e+00,6.94129e-02
6720.468,4.07700e+00,6.92052e-02
6721.743,4.07123e+00,6.90673e-02
6723.019,4.06046e+00,6.89846e-02
6724.295,4.07104e+00,6.90112e-02
6725.570,4.06386e+00,6.89126e-02
6726.846,4.03166e+00,6.87144e-02
6728.122,4.01234e+00,6.85814e-02
6729.397,4.02428e+00,6.86564e-02
6730.673,4.05162e+00,6.88082e-02
6731.949,4.02942e+00,6.86578e-02
6733.224,4.00084e+00,6.83875e-02
6734.500,3.98880e+00,6.82017e-02
6735.776,3.98476e+00,6.82339e-02
6737.051,3.98967e+00,6.82856e-02
6738.327,4.00643e+00,6.84258e-02
6739.602,4.01839e+00,6.84834e-02
6740.878,3.98613e+00,6.81780e-02
6742.154,3.99509e+00,6.81119e-02
6743.429,3.98930e+00,6.79960e-02
6744.705,3.95554e+00,6.77504e-02
6745.981,3.94384e+00,6.76267e-02
6747.256,3.94304e+00,6.75996e-02
6748.532,3.98487e+00,6.78127e-02
6749.808,3.98749e+00,6.77088e-02
6751.083,3.96465e+00,6.75348e-02
6752.359,3.95559e+00,6.74615e-02
6753.635,3.94806e+00,6.73981e-02
6754.910,3.94902e+00,6.74122e-02
6756.186,3.93798e+00,6.73585e-02
6757.462,3.94441e+00,6.74293e-02
6758.737,3.95810e+00,6.74314e-02
6760.013,3.96339e+00,6.73778e-02
6761.289,3.96814e+00,6.73507e-02
6762.564,3.94066e+00,6.71230e-02
6763.840,3.91001e+00,6.68937e-02
6765.115,3.90593e+00,6.67875e-02
6766.391,3.91498e+00,6.68155e-02
6767.667,3.93678e+00,6.70007e-02
6768.942,3.93040e+00,6.69178e-02
6770.218,3.89567e+00,6.65848e-02
6771.494,3.90708e+00,6.65954e-02
6772.769,3.91875e+00,6.65901e-02
6774.045,3.88296e+00,6.63404e-02
6775.321,3.88359e+00,6.63939e-02
6776.596,3.91325e+00,6.65834e-02
6777.872,3.92360e+00,6.66799e-02
6779.148,3.90809e+00,6.65790e-02
6780.423,3.89289e+00,6.64737e-02
6781.699,3.89485e+00,6.63936e-02
6782.975,3.90771e+00,6.63763e-02
6784.250,3.90587e+00,6.63610e-02
6785.526,3.86933e+00,6.61063e-02
6786.802,3.84664e+00,6.59543e-02
6788.077,3.87290e+00,6.61302e-02
6789.353,3.87701e+00,6.61178e-02
6790.629,3.85595e+00,6.59879e-02
6791.904,3.85375e+00,6.58934e-02
6793.180,3.84553e+00,6.57949e-02
6794.455,3.83787e+00,6.57134e-02
6795.731,3.83423e+00,6.56483e-02
6797.007,3.84109e+00,6.56852e-02
6798.282,3.84648e+00,6.56683e-02
6799.558,3.84641e+00,6.55789e-02
6800.834,3.86403e+00,6.57034e-02
6802.109,3.85616e+00,6.55971e-02
6803.385,3.84792e+00,6.54865e-02
6804.661,3.86466e+00,6.55926e-02
6805.936,3.84572e+00,6.55103e-02
6807.212,3.79938e+00,6.52592e-02
6808.488,3.78749e+00,6.51750e-02
6809.763,3.82507e+00,6.53270e-02
6811.039,3.84860e+00,6.53525e-02
6812.315,3.80901e+00,6.50285e-02
6813.590,3.82298e+00,6.50812e-02
6814.866,3.85983e+00,6.52913e-02
6816.142,3.84599e+00,6.52722e-02
6817.417,3.81288e+00,6.50981e-02
6818.693,3.79689e+00,6.50058e-02
6819.969,3.81926e+00,6.51096e-02
6821.244,3.82605e+00,6.50472e-02
6822.520,3.80441e+00,6.49116e-02
6823.795,3.80966e+00,6.50923e-02
6825.071,3.80686e+00,6.54306e-02
6826.347,3.79215e+00,6.59995e-02
6827.622,3.80503e+00,6.67340e-02
6828.898,3.81383e+00,6.69849e-02
6830.174,3.80272e+00,6.68243e-02
6831.449,3.77975e+00,6.65732e-02
6832.725,3.73872e+00,6.63279e-02
6834.001,3.74181e+00,6.63638e-02
6835.276,3.79064e+00,6.62923e-02
6836.552,3.78258e+00,6.54627e-02
6837.828,3.75856e+00,6.46595e-02
6839.103,3.76420e+00,6.45252e-02
6840.379,3.76814e+00,6.46110e-02
6841.655,3.77693e+00,6.46503e-02
6842.930,3.76883e+00,6.44938e-02
6844.206,3.75679e+00,6.42601e-02
6845.482,3.76101e+00,6.41249e-02
6846.757,3.75191e+00,6.39355e-02
6848.033,3.73741e+00,6.38430e-02
6849.309,3.72412e+00,6.38253e-02
6850.584,3.72509e+00,6.37855e-02
6851.860,3.75397e+00,6.39088e-02
6853.135,3.76158e+00,6.38996e-02
6854.411,3.73457e+00,6.37649e-02
6855.687,3.71257e+00,6.36325e-02
6856.962,3.71317e+00,6.34842e-02
6858.238,3.69764e+00,6.33885e-02
6859.514,3.68151e+00,6.37516e-02
6860.789,3.70245e+00,6.49171e-02
6862.065,3.70509e+00,6.62917e-02
6863.341,3.69186e+00,6.68044e-02
6864.616,3.62235e+00,6.60543e-02
6865.892,3.49435e+00,6.60117e-02
6867.168,3.46485e+00,7.03177e-02
6868.443,3.55452e+00,7.79507e-02
6869.719,3.66995e+00,8.25144e-02
6870.995,3.72728e+00,8.22167e-02
6872.270,3.72069e+00,7.98566e-02
6873.546,3.71178e+00,7.74689e-02
6874.822,3.74790e+00,7.57985e-02
6876.097,3.78370e+00,7.42430e-02
6877.373,3.79556e+00,7.25445e-02
6878.649,3.79529e+00,7.10465e-02
6879.924,3.77632e+00,6.89535e-02
6881.200,3.70356e+00,6.61169e-02
6882.475,3.64283e+00,6.45169e-02
6883.751,3.61764e+00,6.47890e-02
6885.027,3.61737e+00,6.61928e-02
6886.302,3.62901e+00,6.76085e-02
6887.578,3.64574e+00,6.86611e-02
6888.854,3.68742e+00,6.94546e-02
6890.129,3.65914e+00,6.87033e-02
6891.405,3.60461e+00,6.76080e-02
6892.681,3.60660e+00,6.75161e-02
6893.956,3.63710e+00,6.74979e-02
6895.232,3.67073e+00,6.77119e-02
6896.508,3.67353e+00,6.79410e-02
6897.783,3.65502e+00,6.73738e-02
6899.059,3.66130e+00,6.73019e-02
6900.335,3.67162e+00,6.78000e-02
6901.610,3.66489e+00,6.71029e-02
6902.886,3.67075e+00,6.62190e-02
6904.162,3.66351e+00,6.62961e-02
6905.437,3.63135e+00,6.58581e-02
6906.713,3.63051e+00,6.49470e-02
6907.988,3.63507e+00,6.50538e-02
6909.264,3.63709e+00,6.57684e-02
6910.540,3.60634e+00,6.53522e-02
6911.815,3.56820e+00,6.46780e-02
6913.091,3.60747e+00,6.51464e-02
6914.367,3.64605e+00,6.50601e-02
6915.642,3.63763e+00,6.38210e-02
6916.918,3.61952e+00,6.31039e-02
6918.194,3.63455e+00,6.35838e-02
6919.469,3.65443e+00,6.40787e-02
6920.745,3.62176e+00,6.39956e-02
6922.021,3.58211e+00,6.41576e-02
6923.296,3.58861e+00,6.45947e-02
6924.572,3.60995e+00,6.43863e-02
6925.848,3.62057e+00,6.32646e-02
6927.123,3.61003e+00,6.22593e-02
6928.399,3.59581e+00,6.22745e-02
6929.675,3.60709e+00,6.26433e-02
6930.950,3.60663e+00,6.23077e-02
6932.226,3.58109e+00,6.16282e-02
6933.502,3.58510e+00,6.16613e-02
6934.777,3.61033e+00,6.20564e-02
6936.053,3.59038e+00,6.19983e-02
6937.328,3.56877e+00,6.21017e-02
6938.604,3.57819e+00,6.25377e-02
6939.880,3.55834e+00,6.27979e-02
6941.155,3.56143e+00,6.29068e-02
6942.431,3.61052e+00,6.27108e-02
6943.707,3.66063e+00,6.24657e-02
6944.982,3.65836e+00,6.23674e-02
6946.258,3.62518e+00,6.28684e-02
6947.534,3.57957e+00,6.35522e-02
6948.809,3.55907e+00,6.38597e-02
6950.085,3.59635e+00,6.35640e-02
6951.361,3.62721e+00,6.26232e-02
6952.636,3.64076e+00,6.17587e-02
6953.912,3.64643e+00,6.14453e-02
6955.188,3.63393e+00,6.16290e-02
6956.463,3.62431e+00,6.18686e-02
6957.739,3.61710e+00,6.17503e-02
6959.015,3.57578e+00,6.12507e-02
6960.290,3.58687e+00,6.14587e-02
6961.566,3.62952e+00,6.18025e-02
6962.842,3.61789e+00,6.15727e-02
6964.117,3.61759e+00,6.14688e-02
6965.393,3.63416e+00,6.14882e-02
6966.668,3.66061e+00,6.17191e-02
6967.944,3.66036e+00,6.18248e-02
6969.220,3.63874e+00,6.17573e-02
6970.495,3.66358e+00,6.19089e-02
6971.771,3.68805e+00,6.18562e-02
6973.047,3.67280e+00,6.15889e-02
6974.322,3.64302e+00,6.14559e-02
6975.598,3.64454e+00,6.17912e-02
6976.874,3.67755e+00,6.24210e-02
6978.149,3.67931e+00,6.26613e-02
6979.425,3.65341e+00,6.24354e-02
6980.701,3.65537e+00,6.20585e-02
6981.976,3.66906e+00,6.16175e-02
6983.252,3.64666e+00,6.11526e-02
6984.528,3.61568e+00,6.09640e-02
6985.803,3.60426e+00,6.10326e-02
6987.079,3.59397e+00,6.10591e-02
6988.355,3.60450e+00,6.12421e-02
6989.630,3.62521e+00,6.14106e-02
6990.906,3.61052e+00,6.11026e-02
6992.182,3.62001e+00,6.10612e-02
6993.457,3.65057e+00,6.13353e-02
6994.733,3.64708e+00,6.12925e-02
6996.008,3.64621e+00,6.11684e-02
6997.284,3.62024e+00,6.10006e-02
6998.560,3.59299e+00,6.10379e-02
6999.835,3.61875e+00,6.12305e-02
7001.111,3.62394e+00,6.10994e-02
7002.387,3.60637e+00,6.09546e-02
7003.662,3.62071e+00,6.12597e-02
7004.938,3.61513e+00,6.13172e-02
7006.214,3.60738e+00,6.10560e-02
7007.489,3.59234e+00,6.07815e-02
7008.765,3.56539e+00,6.07129e-02
7010.041,3.60247e+00,6.12193e-02
7011.316,3.63102e+00,6.14661e-02
7012.592,3.59608e+00,6.09694e-02
7013.868,3.59238e+00,6.06470e-02
7015.143,3.58169e+00,6.04868e-02
7016.419,3.57295e+00,6.05849e-02
7017.695,3.59506e+00,6.06045e-02
7018.970,3.61224e+00,6.05677e-02
7020.246,3.59785e+00,6.03925e-02
7021.521,3.59150e+00,6.03297e-02
7022.797,3.58119e+00,6.02002e-02
7024.073,3.55695e+00,5.99821e-02
7025.348,3.54432e+00,6.00126e-02
7026.624,3.55534e+00,6.03869e-02
7027.900,3.57361e+00,6.06425e-02
7029.175,3.59457e+00,6.06496e-02
7030.451,3.61693e+00,6.06398e-02
7031.727,3.61104e+00,6.06051e-02
7033.002,3.59975e+00,6.05502e-02
7034.278,3.57973e+00,6.02606e-02
7035.554,3.56744e+00,5.99638e-02
7036.829,3.57114e+00,5.98949e-02
7038.105,3.57720e+00,6.01474e-02
7039.381,3.56906e+00,6.03198e-02
7040.656,3.56628e+00,6.03177e-02
7041.932,3.56764e+00,6.01581e-02
7043.208,3.56379e+00,5.99930e-02
7044.483,3.55498e+00,5.99678e-02
7045.759,3.51901e+00,5.98242e-02
7047.035,3.52195e+00,5.99254e-02
7048.310,3.54714e+00,6.00579e-02
7049.586,3.53030e+00,5.98681e-02
7050.861,3.50631e+00,5.96648e-02
7052.137,3.50653e+00,5.96372e-02
7053.413,3.50984e+00,5.96801e-02
7054.688,3.50264e+00,5.95441e-02
7055.964,3.52999e+00,5.95496e-02
7057.240,3.54042e+00,5.95677e-02
7058.515,3.52693e+00,5.94779e-02
7059.791,3.54230e+00,5.95778e-02
7061.067,3.52225e+00,5.94446e-02
7062.342,3.50641e+00,5.93784e-02
7063.618,3.49518e+00,5.92932e-02
7064.894,3.49404e+00,5.93297e-02
7066.169,3.52507e+00,5.96201e-02
7067.445,3.53819e+00,5.97003e-02
7068.721,3.53816e+00,5.95993e-02
7069.996,3.54897e+00,5.96298e-02
7071.272,3.53856e+00,5.95127e-02
7072.548,3.49981e+00,5.92183e-02
7073.823,3.50124e+00,5.92271e-02
7075.099,3.53955e+00,5.93414e-02
7076.375,3.52689e+00,5.91983e-02
7077.650,3.48843e+00,5.90644e-02
7078.926,3.47854e+00,5.89153e-02
7080.201,3.51002e+00,5.92032e-02
7081.477,3.55400e+00,5.94961e-02
7082.753,3.54710e+00,5.94007e-02
7084.028,3.54105e+00,5.94023e-02
7085.304,3.53946e+00,5.93720e-02
7086.580,3.53696e+00,5.93533e-02
7087.855,3.51358e+00,5.92546e-02
7089.131,3.49251e+00,5.92084e-02
7090.407,3.50490e+00,5.92139e-02
7091.682,3.50613e+00,5.90734e-02
7092.958,3.50561e+00,5.89606e-02
7094.234,3.50395e+00,5.88408e-02
7095.509,3.49117e+00,5.87014e-02
7096.785,3.51442e+00,5.88300e-02
7098.061,3.52777e+00,5.88248e-02
7099.336,3.49434e+00,5.85881e-02
7100.612,3.48622e+00,5.85858e-02
7101.888,3.51016e+00,5.87177e-02
7103.163,3.50826e+00,5.86634e-02
7104.439,3.46736e+00,5.84109e-02
7105.715,3.44792e+00,5.82334e-02
7106.990,3.48537e+00,5.84187e-02
7108.266,3.51834e+00,5.86602e-02
7109.541,3.51103e+00,5.85892e-02
7110.817,3.51788e+00,5.85924e-02
7112.093,3.54300e+00,5.87369e-02
7113.368,3.53305e+00,5.86998e-02
7114.644,3.50935e+00,5.86194e-02
7115.920,3.49271e+00,5.85015e-02
7117.195,3.47757e+00,5.84128e-02
7118.471,3.49605e+00,5.85848e-02
7119.747,3.49752e+00,5.85930e-02
7121.022,3.47023e+00,5.84734e-02
7122.298,3.47131e+00,5.84634e-02
7123.574,3.48265e+00,5.85615e-02
7124.849,3.50491e+00,5.87891e-02
7126.125,3.50612e+00,5.87337e-02
7127.401,3.47207e+00,5.84769e-02
7128.676,3.46501e+00,5.83623e-02
7129.952,3.47300e+00,5.82567e-02
7131.228,3.49388e+00,5.84032e-02
7132.503,3.50865e+00,5.84639e-02
7133.779,3.50346e+00,5.84366e-02
7135.055,3.49981e+00,5.83555e-02
7136.330,3.49298e+00,5.82366e-02
7137.606,3.48090e+00,5.81064e-02
7138.881,3.46474e+00,5.80491e-02
7140.157,3.46987e+00,5.81211e-02
7141.433,3.47750e+00,5.82453e-02
7142.708,3.47514e+00,5.83375e-02
7143.984,3.47510e+00,5.83209e-02
7145.260,3.48459e+00,5.83872e-02
7146.535,3.47658e+00,5.83389e-02
7147.811,3.47930e+00,5.84812e-02
7149.087,3.46710e+00,5.83392e-02
7150.362,3.44994e+00,5.81012e-02
7151.638,3.47091e+00,5.81644e-02
7152.914,3.48279e+00,5.81318e-02
7154.189,3.46743e+00,5.80009e-02
7155.465,3.45999e+00,5.79939e-02
7156.741,3.46984e+00,5.80966e-02
7158.016,3.46349e+00,5.80951e-02
7159.292,3.45953e+00,5.81915e-02
7160.568,3.46076e+00,5.82250e-02
7161.843,3.42799e+00,5.78570e-02
7163.119,3.41588e+00,5.78565e-02
7164.394,3.43308e+00,5.80435e-02
7165.670,3.39925e+00,5.79286e-02
7166.946,3.35204e+00,5.80071e-02
7168.221,3.34419e+00,5.82608e-02
7169.497,3.34962e+00,5.84434e-02
7170.773,3.32452e+00,5.82580e-02
7172.048,3.27933e+00,5.80721e-02
7173.324,3.28418e+00,5.84597e-02
7174.600,3.28369e+00,5.85090e-02
7175.875,3.25926e+00,5.85094e-02
7177.151,3.30918e+00,5.92536e-02
7178.427,3.36074e+00,5.92954e-02
7179.702,3.32942e+00,5.84315e-02
7180.978,3.28744e+00,5.80343e-02
7182.254,3.28376e+00,5.83498e-02
7183.529,3.28363e+00,5.88955e-02
7184.805,3.25596e+00,5.97191e-02
7186.081,3.27049e+00,6.09765e-02
7187.356,3.30154e+00,6.09593e-02
7188.632,3.29576e+00,5.93580e-02
7189.908,3.26767e+00,5.83563e-02
7191.183,3.24102e+00,5.88231e-02
7192.459,3.22283e+00,5.92635e-02
7193.734,3.23705e+00,5.91728e-02
7195.010,3.26205e+00,5.87170e-02
7196.286,3.24353e+00,5.79791e-02
7197.561,3.21018e+00,5.74978e-02
7198.837,3.20634e+00,5.79033e-02
7200.113,3.24189e+00,5.90301e-02
7201.388,3.25725e+00,5.94869e-02
7202.664,3.25780e+00,5.90960e-02
7203.940,3.24688e+00,5.87715e-02
7205.215,3.22849e+00,5.89593e-02
7206.491,3.23352e+00,5.89505e-02
7207.767,3.24758e+00,5.83108e-02
7209.042,3.22600e+00,5.74432e-02
7210.318,3.19380e+00,5.68129e-02
7211.594,3.20515e+00,5.65941e-02
7212.869,3.23224e+00,5.65052e-02
7214.145,3.21955e+00,5.61781e-02
7215.421,3.17516e+00,5.59107e-02
7216.696,3.15999e+00,5.60945e-02
7217.972,3.17771e+00,5.63285e-02
7219.248,3.16675e+00,5.60021e-02
7220.523,3.13251e+00,5.56059e-02
7221.799,3.12182e+00,5.57442e-02
7223.074,3.11178e+00,5.60623e-02
7224.350,3.09455e+00,5.60090e-02
7225.626,3.10395e+00,5.58978e-02
7226.901,3.11513e+00,5.61058e-02
7228.177,3.07492e+00,5.59166e-02
7229.453,3.01611e+00,5.51793e-02
7230.728,2.99019e+00,5.49307e-02
7232.004,2.97510e+00,5.56676e-02
7233.280,2.96136e+00,5.69635e-02
7234.555,2.98164e+00,5.81556e-02
7235.831,3.03004e+00,5.88070e-02
7237.107,3.02544e+00,5.89385e-02
7238.382,2.95566e+00,5.94295e-02
7239.658,2.92042e+00,6.08411e-02
7240.934,2.92556e+00,6.18672e-02
7242.209,2.92754e+00,6.21635e-02
7243.485,2.93687e+00,6.24316e-02
7244.761,2.94078e+00,6.20683e-02
7246.036,2.94087e+00,6.06782e-02
7247.312,2.89837e+00,5.78810e-02
7248.588,2.82903e+00,5.51006e-02
7249.863,2.78326e+00,5.41145e-02
7251.139,2.76769e+00,5.49065e-02
7252.414,2.78964e+00,5.65174e-02
7253.690,2.79998e+00,5.68022e-02
7254.966,2.78921e+00,5.54857e-02
7256.241,2.77999e+00,5.43018e-02
7257.517,2.77713e+00,5.38977e-02
7258.793,2.77263e+00,5.35500e-02
7260.068,2.72738e+00,5.29094e-02
7261.344,2.68469e+00,5.24012e-02
7262.620,2.66911e+00,5.24826e-02
7263.895,2.66240e+00,5.32862e-02
7265.171,2.68608e+00,5.41821e-02
7266.447,2.69573e+00,5.38847e-02
7267.722,2.68972e+00,5.31245e-02
7268.998,2.66557e+00,5.25318e-02
7270.274,2.59204e+00,5.18517e-02
7271.549,2.54642e+00,5.22728e-02
7272.825,2.54205e+00,5.46110e-02
7274.101,2.52863e+00,5.77922e-02
7275.376,2.49637e+00,6.03519e-02
7276.652,2.47889e+00,6.12391e-02
7277.927,2.47912e+00,5.90856e-02
7279.203,2.50825e+00,5.51708e-02
7280.479,2.53189e+00,5.27371e-02
7281.754,2.50328e+00,5.27854e-02
7283.030,2.48059e+00,5.36101e-02
7284.306,2.47387e+00,5.35469e-02
7285.581,2.43360e+00,5.26640e-02
7286.857,2.37446e+00,5.14074e-02
7288.133,2.33704e+00,5.03743e-02
7289.408,2.31524e+00,5.01509e-02
7290.684,2.29567e+00,5.02946e-02
7291.960,2.29238e+00,5.03107e-02
7293.235,2.29916e+00,5.03013e-02
7294.511,2.28519e+00,5.01903e-02
7295.787,2.26027e+00,4.97688e-02
7297.062,2.25025e+00,4.91981e-02
7298.338,2.23957e+00,4.86519e-02
7299.614,2.20596e+00,4.83110e-02
7300.889,2.16661e+00,4.87134e-02
7302.165,2.17349e+00,5.00325e-02
7303.441,2.19291e+00,5.09950e-02
7304.716,2.17173e+00,5.05030e-02
7305.992,2.16230e+00,4.91155e-02
7307.267,2.15332e+00,4.78830e-02
7308.543,2.13459e+00,4.76180e-02
7309.819,2.10915e+00,4.75756e-02
7311.094,2.09643e+00,4.76908e-02
7312.370,2.11825e+00,4.87868e-02
7313.646,2.11914e+00,5.08605e-02
7314.921,2.09094e+00,5.28757e-02
7316.197,2.05473e+00,5.40182e-02
7317.473,2.05628e+00,5.40531e-02
7318.748,2.07989e+00,5.24604e-02
7320.024,2.07205e+00,5.01956e-02
7321.300,2.07707e+00,4.85496e-02
7322.575,2.07329e+00,4.72653e-02
7323.851,2.05297e+00,4.64387e-02
7325.127,2.05150e+00,4.66580e-02
7326.402,2.06168e+00,4.80769e-02
7327.678,2.05718e+00,4.95349e-02
7328.954,2.02786e+00,5.01548e-02
7330.229,2.02137e+00,4.99844e-02
7331.505,2.01141e+00,4.86435e-02
7332.781,1.97484e+00,4.68916e-02
7334.056,1.96030e+00,4.59872e-02
7335.332,1.98226e+00,4.59640e-02
7336.607,1.98701e+00,4.66635e-02
7337.883,1.97188e+00,4.87818e-02
7339.159,1.98048e+00,5.15414e-02
7340.434,1.99983e+00,5.29006e-02
7341.710,1.98466e+00,5.22904e-02
7342.986,1.96308e+00,5.00697e-02
7344.261,1.96802e+00,4.74045e-02
7345.537,1.97313e+00,4.58410e-02
7346.813,1.95959e+00,4.52865e-02
7348.088,1.95407e+00,4.52195e-02
7349.364,1.95603e+00,4.53078e-02
7350.640,1.95424e+00,4.53150e-02
7351.915,1.95989e+00,4.53294e-02
7353.191,1.93829e+00,4.50326e-02
7354.467,1.91736e+00,4.50140e-02
7355.742,1.95229e+00,4.61561e-02
7357.018,1.97977e+00,4.73072e-02
7358.294,1.96024e+00,4.75258e-02
7359.569,1.92554e+00,4.70588e-02
7360.845,1.88731e+00,4.59537e-02
7362.121,1.86949e+00,4.49133e-02
7363.396,1.88619e+00,4.46716e-02
7364.672,1.91659e+00,4.51097e-02
7365.947,1.92238e+00,4.63110e-02
7367.223,1.91064e+00,4.82722e-02
7368.499,1.89123e+00,4.96153e-02
7369.774,1.87668e+00,4.95817e-02
7371.050,1.86055e+00,4.80295e-02
7372.326,1.85918e+00,4.58825e-02
7373.601,1.84505e+00,4.44241e-02
7374.877,1.82887e+00,4.39971e-02
7376.153,1.83189e+00,4.39563e-02
7377.428,1.83096e+00,4.37712e-02
7378.704,1.82819e+00,4.36820e-02
7379.980,1.81427e+00,4.35465e-02
7381.255,1.80938e+00,4.35387e-02
7382.531,1.80413e+00,4.35659e-02
7383.807,1.79531e+00,4.35263e-02
7385.082,1.81749e+00,4.36932e-02
7386.358,1.83115e+00,4.37527e-02
7387.634,1.81665e+00,4.37506e-02
7388.909,1.78772e+00,4.39569e-02
7390.185,1.76462e+00,4.44574e-02
7391.461,1.78182e+00,4.50412e-02
7392.736,1.80295e+00,4.50516e-02
7394.012,1.79757e+00,4.43858e-02
7395.287,1.79108e+00,4.36811e-02
7396.563,1.78632e+00,4.33746e-02
7397.839,1.77978e+00,4.37449e-02
7399.114,1.79313e+00,4.51444e-02
7400.390,1.82653e+00,4.67355e-02
7401.666,1.82516e+00,4.72104e-02
7402.941,1.80992e+00,4.65728e-02
7404.217,1.81110e+00,4.52103e-02
7405.493,1.77669e+00,4.36574e-02
7406.768,1.74819e+00,4.29285e-02
7408.044,1.75552e+00,4.28499e-02
7409.320,1.74544e+00,4.27360e-02
7410.595,1.73647e+00,4.27345e-02
7411.871,1.75002e+00,4.28633e-02
7413.147,1.75755e+00,4.29499e-02
7414.422,1.75448e+00,4.29213e-02
7415.698,1.75697e+00,4.28651e-02
7416.974,1.75360e+00,4.28054e-02
7418.249,1.73841e+00,4.26959e-02
7419.525,1.73634e+00,4.26859e-02
7420.800,1.73588e+00,4.25979e-02
7422.076,1.72961e+00,4.24729e-02
7423.352,1.73949e+00,4.25549e-02
7424.627,1.74633e+00,4.26684e-02
7425.903,1.73466e+00,4.27467e-02
7427.179,1.74562e+00,4.32551e-02
7428.454,1.77628e+00,4.39043e-02
7429.730,1.76632e+00,4.38882e-02
7431.006,1.74841e+00,4.35647e-02
7432.281,1.75634e+00,4.33179e-02
7433.557,1.76438e+00,4.31642e-02
7434.833,1.76803e+00,4.34871e-02
7436.108,1.75995e+00,4.40906e-02
7437.384,1.76384e+00,4.46705e-02
7438.660,1.78848e+00,4.49603e-02
7439.935,1.77789e+00,4.44920e-02
7441.211,1.76278e+00,4.36219e-02
7442.487,1.78564e+00,4.32028e-02
7443.762,1.79878e+00,4.30599e-02
7445.038,1.79494e+00,4.30589e-02
7446.314,1.79388e+00,4.30615e-02
7447.589,1.80107e+00,4.31103e-02
7448.865,1.80462e+00,4.31617e-02
7450.140,1.80297e+00,4.32074e-02
7451.416,1.82348e+00,4.33667e-02
7452.692,1.84217e+00,4.34482e-02
7453.967,1.84283e+00,4.35090e-02
7455.243,1.83222e+00,4.34533e-02
7456.519,1.81322e+00,4.32858e-02
7457.794,1.80984e+00,4.33413e-02
7459.070,1.84385e+00,4.37140e-02
7460.346,1.87092e+00,4.40181e-02
7461.621,1.86504e+00,4.40915e-02
7462.897,1.85747e+00,4.42482e-02
7464.173,1.85391e+00,4.44361e-02
7465.448,1.86686e+00,4.46330e-02
7466.724,1.87803e+00,4.47664e-02
7468.000,1.86355e+00,4.47216e-02
7469.275,1.87810e+00,4.49567e-02
7470.551,1.91741e+00,4.56160e-02
7471.827,1.92577e+00,4.61702e-02
7473.102,1.92092e+00,4.61705e-02
7474.378,1.92307e+00,4.57317e-02
7475.654,1.92703e+00,4.53482e-02
7476.929,1.93396e+00,4.53697e-02
7478.205,1.95099e+00,4.57652e-02
7479.480,1.95171e+00,4.61081e-02
7480.756,1.94041e+00,4.64782e-02
7482.032,1.95086e+00,4.67809e-02
7483.307,1.94712e+00,4.65182e-02
7484.583,1.94583e+00,4.60695e-02
7485.859,1.95525e+00,4.54886e-02
7487.134,1.96244e+00,4.49886e-02
7488.410,1.96599e+00,4.47101e-02
7489.686,1.94874e+00,4.45250e-02
7490.961,1.94727e+00,4.46635e-02
7492.237,1.94783e+00,4.48363e-02
7493.513,1.94286e+00,4.49000e-02
7494.788,1.95588e+00,4.49526e-02
7496.064,1.95098e+00,4.46469e-02
7497.340,1.92566e+00,4.42425e-02
7498.615,1.93462e+00,4.42209e-02
7499.891,1.94382e+00,4.42751e-02
7501.167,1.94660e+00,4.43605e-02
7502.442,1.95042e+00,4.44274e-02
7503.718,1.97286e+00,4.45700e-02
7504.994,1.99183e+00,4.46833e-02
7506.269,1.96430e+00,4.44608e-02
7507.545,1.94665e+00,4.42703e-02
7508.820,1.97050e+00,4.44083e-02
7510.096,1.99285e+00,4.45789e-02
7511.372,1.99156e+00,4.46210e-02
7512.647,1.99481e+00,4.47148e-02
7513.923,2.00064e+00,4.48737e-02
7515.199,1.98398e+00,4.48530e-02
7516.474,1.98969e+00,4.49926e-02
7517.750,2.00206e+00,4.51409e-02
7519.026,1.99133e+00,4.53033e-02
7520.301,1.99398e+00,4.63891e-02
7521.577,2.01110e+00,4.84137e-02
7522.853,2.01195e+00,4.99290e-02
7524.128,2.02198e+00,5.03113e-02
7525.404,2.01694e+00,4.92160e-02
7526.680,1.99162e+00,4.72918e-02
7527.955,1.98246e+00,4.62110e-02
7529.231,1.98800e+00,4.62272e-02
7530.507,2.00823e+00,4.64467e-02
7531.782,2.00780e+00,4.61298e-02
7533.058,1.99259e+00,4.53796e-02
7534.334,1.99509e+00,4.49035e-02
7535.609,2.00594e+00,4.48732e-02
7536.885,2.02188e+00,4.50200e-02
7538.160,2.02738e+00,4.51622e-02
7539.436,2.02826e+00,4.53186e-02
7540.712,2.04923e+00,4.54883e-02
7541.987,2.07232e+00,4.55698e-02
7543.263,2.06943e+00,4.54228e-02
7544.539,2.04221e+00,4.50852e-02
7545.814,2.03624e+00,4.50082e-02
7547.090,2.06240e+00,4.51809e-02
7548.366,2.06774e+00,4.51424e-02
7549.641,2.05212e+00,4.50455e-02
7550.917,2.05222e+00,4.51755e-02
7552.193,2.06368e+00,4.53053e-02
7553.468,2.07523e+00,4.54829e-02
7554.744,2.08007e+00,4.58647e-02
7556.020,2.07867e+00,4.61951e-02
7557.295,2.08556e+00,4.63541e-02
7558.571,2.08568e+00,4.61986e-02
7559.847,2.07913e+00,4.58255e-02
7561.122,2.09388e+00,4.57229e-02
7562.398,2.08868e+00,4.54845e-02
7563.673,2.06760e+00,4.51964e-02
7564.949,2.07720e+00,4.53436e-02
7566.225,2.07544e+00,4.55251e-02
7567.500,2.07400e+00,4.59323e-02
7568.776,2.05771e+00,4.68819e-02
7570.052,2.04875e+00,4.82115e-02
7571.327,2.05873e+00,4.89526e-02
7572.603,2.04066e+00,4.86585e-02
7573.879,2.05366e+00,4.76335e-02
7575.154,2.05806e+00,4.62192e-02
7576.430,2.05144e+00,4.54137e-02
7577.706,2.04813e+00,4.50069e-02
7578.981,2.02463e+00,4.45708e-02
7580.257,2.00912e+00,4.43944e-02
7581.533,2.01371e+00,4.45700e-02
7582.808,2.02019e+00,4.50080e-02
7584.084,2.01294e+00,4.55369e-02
7585.360,2.00559e+00,4.60237e-02
7586.635,1.99542e+00,4.60340e-02
7587.911,1.98033e+00,4.53965e-02
7589.187,1.95895e+00,4.44682e-02
7590.462,1.91663e+00,4.36880e-02
7591.738,1.84518e+00,4.34995e-02
7593.013,1.79268e+00,4.59573e-02
7594.289,1.80674e+00,5.51202e-02
7595.565,1.80231e+00,6.78849e-02
7596.840,1.75560e+00,7.61501e-02
7598.116,1.68678e+00,8.03997e-02
7599.392,1.57509e+00,8.53056e-02
7600.667,1.50456e+00,9.32060e-02
7601.943,1.45547e+00,9.90072e-02
7603.219,1.40891e+00,1.03843e-01
7604.494,1.37207e+00,1.07283e-01
7605.770,1.36643e+00,1.06673e-01
7607.046,1.38899e+00,1.03549e-01
7608.321,1.43726e+00,9.94330e-02
7609.597,1.53436e+00,9.44063e-02
7610.873,1.60307e+00,8.76358e-02
7612.148,1.62912e+00,7.99315e-02
7613.424,1.67804e+00,7.35296e-02
7614.700,1.77577e+00,6.87577e-02
7615.975,1.78273e+00,6.08097e-02
7617.251,1.67489e+00,5.10134e-02
7618.527,1.59746e+00,4.59313e-02
7619.802,1.55032e+00,4.58214e-02
7621.078,1.48703e+00,4.82062e-02
7622.353,1.44407e+00,5.28986e-02
7623.629,1.46966e+00,5.83657e-02
7624.905,1.45145e+00,5.96640e-02
7626.180,1.39897e+00,6.11744e-02
7627.456,1.40722e+00,6.48324e-02
7628.732,1.39812e+00,6.38383e-02
7630.007,1.36784e+00,6.20374e-02
7631.283,1.36038e+00,6.23975e-02
7632.559,1.33199e+00,5.91216e-02
7633.834,1.31623e+00,5.56814e-02
7635.110,1.35363e+00,5.75597e-02
7636.386,1.35647e+00,5.70151e-02
7637.661,1.29608e+00,5.24331e-02
7638.937,1.26968e+00,5.21910e-02
7640.213,1.31460e+00,5.45483e-02
7641.488,1.30693e+00,5.13372e-02
7642.764,1.23356e+00,4.76037e-02
7644.040,1.24330e+00,5.01073e-02
7645.315,1.27764e+00,5.07933e-02
7646.591,1.23452e+00,4.63176e-02
7647.867,1.18754e+00,4.40252e-02
7649.142,1.18979e+00,4.66527e-02
7650.418,1.18343e+00,4.64896e-02
7651.693,1.12009e+00,4.23348e-02
7652.969,1.08036e+00,4.10682e-02
7654.245,1.10495e+00,4.33813e-02
7655.520,1.10357e+00,4.25349e-02
7656.796,1.05255e+00,3.87912e-02
7658.072,9.95153e-01,3.72418e-02
7659.347,9.95466e-01,3.97734e-02
7660.623,1.03494e+00,4.14961e-02
7661.899,1.00614e+00,3.94910e-02
7663.174,9.20643e-01,3.71978e-02
7664.450,8.92991e-01,3.76287e-02
7665.726,9.12553e-01,3.80153e-02
7667.001,9.18062e-01,3.64063e-02
7668.277,8.89551e-01,3.42874e-02
7669.553,8.61171e-01,3.39040e-02
7670.828,8.38129e-01,3.44750e-02
7672.104,8.22356e-01,3.40776e-02
7673.380,8.08884e-01,3.27533e-02
7674.655,7.73321e-01,3.16541e-02
7675.931,7.45376e-01,3.17558e-02
7677.206,7.35103e-01,3.22559e-02
7678.482,7.25989e-01,3.18342e-02
7679.758,7.11414e-01,3.09294e-02
7681.033,6.99809e-01,3.06446e-02
7682.309,6.84742e-01,3.09981e-02
7683.585,6.65993e-01,3.12707e-02
7684.860,6.58388e-01,3.10414e-02
7686.136,6.53715e-01,3.05315e-02
7687.412,6.29220e-01,3.00279e-02
7688.687,5.97241e-01,2.98327e-02
7689.963,5.94780e-01,3.00212e-02
7691.239,5.86663e-01,2.97860e-02
7692.514,5.58577e-01,2.90506e-02
7693.790,5.46081e-01,2.86184e-02
7695.066,5.48535e-01,2.88031e-02
7696.341,5.41286e-01,2.92885e-02
7697.617,5.27921e-01,2.97556e-02
7698.893,5.11886e-01,2.97874e-02
7700.168,4.99132e-01,2.93426e-02
7701.444,4.97035e-01,2.86485e-02
7702.720,4.87929e-01,2.77215e-02
7703.995,4.71363e-01,2.70191e-02
7705.271,4.54844e-01,2.66478e-02
7706.546,4.56233e-01,2.66884e-02
7707.822,4.57321e-01,2.74424e-02
7709.098,4.51586e-01,2.97248e-02
7710.373,4.47562e-01,3.28933e-02
7711.649,4.34129e-01,3.52179e-02
7712.925,4.13323e-01,3.67585e-02
7714.200,4.14241e-01,3.78493e-02
7715.476,4.22679e-01,3.78039e-02
7716.752,4.06349e-01,3.67468e-02
7718.027,3.97657e-01,3.47364e-02
7719.303,3.95330e-01,3.14313e-02
7720.579,4.07639e-01,2.87653e-02
7721.854,4.09980e-01,2.79306e-02
7723.130,3.80978e-01,2.80739e-02
7724.406,3.91461e-01,2.88501e-02
7725.681,3.94876e-01,2.87203e-02
7726.957,3.71036e-01,2.77761e-02
7728.233,3.70671e-01,2.68774e-02
7729.508,3.66268e-01,2.60039e-02
7730.784,3.61016e-01,2.55514e-02
7732.060,3.66255e-01,2.54873e-02
7733.335,3.73694e-01,2.57803e-02
7734.611,3.71716e-01,2.59361e-02
7735.886,3.66671e-01,2.57792e-02
7737.162,3.67670e-01,2.56154e-02
7738.438,3.50708e-01,2.52665e-02
7739.713,3.37469e-01,2.50635e-02
7740.989,3.39594e-01,2.50580e-02
7742.265,3.33711e-01,2.49577e-02
7743.540,3.16754e-01,2.46176e-02
7744.816,3.09156e-01,2.46301e-02
7746.092,3.28403e-01,2.67662e-02
7747.367,3.34812e-01,3.14459e-02
7748.643,3.30323e-01,3.64199e-02
7749.919,3.27777e-01,3.89248e-02
7751.194,3.25606e-01,3.80897e-02
7752.470,3.41185e-01,3.42475e-02
7753.746,3.44971e-01,2.93701e-02
7755.021,3.25340e-01,2.64789e-02
7756.297,3.23973e-01,2.67406e-02
7757.573,3.25678e-01,2.85024e-02
7758.848,3.17206e-01,2.97649e-02
7760.124,3.30209e-01,2.99793e-02
7761.400,3.31810e-01,2.86515e-02
7762.675,3.13832e-01,2.63146e-02
7763.951,3.12767e-01,2.47374e-02
7765.226,3.09283e-01,2.42210e-02
7766.502,3.09673e-01,2.42923e-02
7767.778,3.19064e-01,2.45848e-02
7769.053,3.05564e-01,2.49535e-02
7770.329,2.94282e-01,2.59805e-02
7771.605,3.06887e-01,2.73667e-02
7772.880,3.13208e-01,2.80472e-02
7774.156,3.07110e-01,2.76233e-02
7775.432,3.12828e-01,2.67129e-02
7776.707,3.15624e-01,2.63112e-02
7777.983,3.01563e-01,2.67787e-02
7779.259,2.99492e-01,2.75059e-02
7780.534,3.01050e-01,2.76409e-02
7781.810,2.86775e-01,2.66447e-02
7783.086,2.91861e-01,2.54195e-02
7784.361,3.16852e-01,2.48710e-02
7785.637,3.21215e-01,2.47319e-02
7786.913,3.21384e-01,2.47646e-02
7788.188,3.12043e-01,2.46985e-02
7789.464,2.94629e-01,2.57187e-02
7790.740,2.92780e-01,2.90699e-02
7792.015,3.03898e-01,3.31930e-02
7793.291,3.14093e-01,3.53129e-02
7794.566,3.15529e-01,3.47188e-02
7795.842,3.10139e-01,3.17107e-02
7797.118,2.91330e-01,2.74689e-02
7798.393,2.86780e-01,2.49018e-02
7799.669,2.90984e-01,2.42079e-02
7800.945,2.91358e-01,2.39945e-02
7802.220,2.94629e-01,2.38691e-02
7803.496,2.91321e-01,2.41105e-02
7804.772,2.83329e-01,2.52284e-02
7806.047,2.89383e-01,2.70916e-02
7807.323,3.07569e-01,2.85542e-02
7808.599,2.99865e-01,2.86551e-02
7809.874,2.81397e-01,2.73955e-02
7811.150,2.80446e-01,2.56583e-02
7812.426,2.97054e-01,2.47577e-02
7813.701,2.96145e-01,2.44350e-02
7814.977,2.89999e-01,2.44179e-02
7816.253,2.94668e-01,2.50221e-02
7817.528,3.05022e-01,2.77701e-02
7818.804,3.01574e-01,3.24535e-02
7820.079,3.09554e-01,3.61906e-02
7821.355,3.16729e-01,3.71094e-02
7822.631,3.03877e-01,3.48570e-02
7823.906,3.03424e-01,3.03317e-02
7825.182,3.12189e-01,2.66214e-02
7826.458,3.14503e-01,2.51370e-02
7827.733,3.05714e-01,2.46271e-02
7829.009,2.97831e-01,2.43206e-02
7830.285,3.02375e-01,2.41658e-02
7831.560,3.01073e-01,2.40129e-02
7832.836,2.91478e-01,2.38192e-02
7834.112,3.04141e-01,2.39539e-02
7835.387,3.22004e-01,2.42562e-02
7836.663,3.09804e-01,2.44767e-02
7837.939,3.01494e-01,2.56706e-02
7839.214,3.23414e-01,2.76490e-02
7840.490,3.32401e-01,2.86547e-02
7841.766,3.18484e-01,2.82251e-02
7843.041,3.20063e-01,2.68931e-02
7844.317,3.23316e-01,2.54464e-02
7845.593,3.17885e-01,2.48878e-02
7846.868,3.15823e-01,2.52991e-02
7848.144,3.16956e-01,2.66054e-02
7849.419,3.27109e-01,2.97790e-02
7850.695,3.36509e-01,3.42520e-02
7851.971,3.40941e-01,3.74627e-02
7853.246,3.40506e-01,3.79875e-02
7854.522,3.16599e-01,3.55107e-02
7855.798,3.06145e-01,3.17077e-02
7857.073,3.34463e-01,3.01150e-02
7858.349,3.60423e-01,3.11325e-02
7859.625,3.57790e-01,3.17937e-02
7860.900,3.38412e-01,3.09098e-02
7862.176,3.31993e-01,2.88919e-02
7863.452,3.34775e-01,2.68996e-02
7864.727,3.39528e-01,2.65764e-02
7866.003,3.44630e-01,2.77738e-02
7867.279,3.39164e-01,2.98514e-02
7868.554,3.39704e-01,3.20575e-02
7869.830,3.54710e-01,3.28267e-02
7871.106,3.58049e-01,3.19002e-02
7872.381,3.45349e-01,2.95456e-02
7873.657,3.45116e-01,2.69240e-02
7874.933,3.48197e-01,2.61941e-02
7876.208,3.43486e-01,2.71242e-02
7877.484,3.49388e-01,2.83943e-02
7878.759,3.60875e-01,2.95578e-02
7880.035,3.67260e-01,2.99094e-02
7881.311,3.62941e-01,2.91333e-02
7882.586,3.53060e-01,2.78645e-02
7883.862,3.60611e-01,2.69334e-02
7885.138,3.64300e-01,2.68776e-02
7886.413,3.77394e-01,2.86633e-02
7887.689,3.90392e-01,3.11596e-02
7888.965,3.81897e-01,3.23931e-02
7890.240,3.75864e-01,3.19289e-02
7891.516,3.83698e-01,3.01440e-02
7892.792,3.90107e-01,2.78535e-02
7894.067,3.70394e-01,2.61045e-02
7895.343,3.61568e-01,2.55826e-02
7896.619,3.72860e-01,2.55631e-02
7897.894,3.88619e-01,2.56487e-02
7899.170,3.94178e-01,2.57091e-02
7900.446,3.83830e-01,2.55442e-02
7901.721,3.84010e-01,2.55791e-02
7902.997,3.83041e-01,2.54675e-02
7904.273,3.77184e-01,2.54188e-02
7905.548,3.92618e-01,2.57445e-02
7906.824,4.04904e-01,2.59580e-02
7908.099,3.96483e-01,2.67082e-02
7909.375,3.79461e-01,2.99160e-02
7910.651,3.89186e-01,3.63329e-02
7911.926,4.15286e-01,4.18393e-02
7913.202,4.14535e-01,4.33885e-02
7914.478,4.06537e-01,4.10665e-02
7915.753,4.14215e-01,3.58886e-02
7917.029,4.33579e-01,3.22042e-02
7918.305,4.36822e-01,3.25632e-02
7919.580,4.26306e-01,3.39751e-02
7920.856,4.25165e-01,3.41949e-02
7922.132,4.26632e-01,3.25510e-02
7923.407,4.23747e-01,2.95883e-02
7924.683,4.23099e-01,2.72985e-02
7925.959,4.18804e-01,2.65964e-02
7927.234,4.33066e-01,2.76755e-02
7928.510,4.49783e-01,2.96800e-02
7929.786,4.51421e-01,3.10765e-02
7931.061,4.51675e-01,3.14076e-02
7932.337,4.43957e-01,3.04855e-02
7933.612,4.54500e-01,2.89716e-02
7934.888,4.58329e-01,2.75603e-02
7936.164,4.39971e-01,2.65953e-02
7937.439,4.29348e-01,2.61655e-02
7938.715,4.39269e-01,2.62957e-02
7939.991,4.54728e-01,2.64998e-02
7941.266,4.45400e-01,2.64298e-02
7942.542,4.44123e-01,2.66847e-02
7943.818,4.67419e-01,2.72423e-02
7945.093,4.79201e-01,2.82766e-02
7946.369,4.85715e-01,2.99665e-02
7947.645,4.89678e-01,3.10416e-02
7948.920,4.84134e-01,3.11515e-02
7950.196,4.80106e-01,3.02871e-02
7951.472,4.78042e-01,2.86670e-02
7952.747,4.81487e-01,2.74600e-02
7954.023,4.76467e-01,2.68736e-02
7955.299,4.71744e-01,2.66411e-02
7956.574,4.82423e-01,2.66518e-02
7957.850,4.86735e-01,2.66756e-02
7959.126,4.88758e-01,2.72871e-02
7960.401,4.85776e-01,3.00475e-02
7961.677,4.81698e-01,3.50398e-02
7962.952,4.92000e-01,3.92111e-02
7964.228,4.90782e-01,4.03883e-02
7965.504,4.86326e-01,3.85326e-02
7966.779,4.91032e-01,3.42324e-02
7968.055,4.96605e-01,3.02030e-02
7969.331,4.98132e-01,2.83804e-02
7970.606,4.95581e-01,2.77285e-02
7971.882,4.95928e-01,2.76078e-02
7973.158,4.96595e-01,2.77928e-02
7974.433,5.09709e-01,2.86029e-02
7975.709,5.39950e-01,3.04871e-02
7976.985,5.49245e-01,3.25477e-02
7978.260,5.27086e-01,3.35508e-02
7979.536,5.11381e-01,3.32050e-02
7980.812,5.10122e-01,3.16485e-02
7982.087,5.12535e-01,2.96130e-02
7983.363,5.22174e-01,2.83446e-02
7984.639,5.28540e-01,2.79499e-02
7985.914,5.32875e-01,2.79602e-02
7987.190,5.44825e-01,2.82921e-02
7988.466,5.38172e-01,2.96416e-02
7989.741,5.24941e-01,3.37804e-02
7991.017,5.18325e-01,3.88292e-02
7992.292,5.21071e-01,4.15727e-02
7993.568,5.36241e-01,4.12018e-02
7994.844,5.45563e-01,3.75599e-02
7996.119,5.69884e-01,3.28322e-02
7997.395,5.72308e-01,2.98525e-02
7998.671,5.54126e-01,2.87669e-02
7999.946,5.59488e-01,2.85665e-02
8001.222,5.80059e-01,2.87405e-02
8002.498,5.79250e-01,2.86107e-02
8003.773,5.60318e-01,2.81853e-02
8005.049,5.63027e-01,2.82983e-02
8006.325,5.77590e-01,2.86143e-02
8007.600,5.83410e-01,2.85734e-02
8008.876,5.85867e-01,2.86566e-02
8010.152,5.67539e-01,2.93117e-02
8011.427,5.66144e-01,3.10047e-02
8012.703,5.79112e-01,3.22876e-02
8013.979,5.76834e-01,3.22920e-02
8015.254,5.81540e-01,3.16183e-02
8016.530,5.88991e-01,3.04338e-02
8017.806,5.89147e-01,2.96114e-02
8019.081,5.92506e-01,2.94483e-02
8020.357,5.93154e-01,2.96403e-02
8021.632,5.84447e-01,3.13610e-02
8022.908,6.03643e-01,3.51583e-02
8024.184,6.22556e-01,3.81408e-02
8025.459,6.18019e-01,3.88445e-02
8026.735,6.09004e-01,3.72413e-02
8028.011,6.07802e-01,3.40585e-02
8029.286,6.23922e-01,3.15637e-02
8030.562,6.34493e-01,3.05432e-02
8031.838,6.38073e-01,3.00070e-02
8033.113,6.42420e-01,2.96740e-02
8034.389,6.42158e-01,2.95031e-02
8035.665,6.33716e-01,2.92543e-02
8036.940,6.32528e-01,2.92051e-02
8038.216,6.48988e-01,2.94985e-02
8039.492,6.56271e-01,2.95485e-02
8040.767,6.46131e-01,2.93180e-02
8042.043,6.39109e-01,2.92384e-02
8043.319,6.43309e-01,2.93258e-02
8044.594,6.58835e-01,2.94480e-02
8045.870,6.73091e-01,2.96371e-02
8047.146,6.71790e-01,2.99931e-02
8048.421,6.62654e-01,3.08381e-02
8049.697,6.73830e-01,3.19864e-02
8050.972,6.80966e-01,3.24516e-02
8052.248,6.79327e-01,3.21451e-02
8053.524,6.64746e-01,3.10830e-02
8054.799,6.64714e-01,3.02441e-02
8056.075,6.69806e-01,3.00566e-02
8057.351,6.67944e-01,3.05032e-02
8058.626,6.90405e-01,3.22098e-02
8059.902,6.95693e-01,3.39949e-02
8061.178,6.88329e-01,3.49079e-02
8062.453,6.85982e-01,3.45901e-02
8063.729,6.93542e-01,3.32007e-02
8065.005,6.98261e-01,3.15076e-02
8066.280,6.85643e-01,3.04566e-02
8067.556,6.84013e-01,3.01387e-02
8068.832,6.96747e-01,3.01616e-02
8070.107,7.13375e-01,3.03256e-02
8071.383,7.20224e-01,3.04426e-02
8072.659,7.21803e-01,3.05461e-02
8073.934,7.11191e-01,3.05300e-02
8075.210,7.09221e-01,3.06023e-02
8076.485,7.22684e-01,3.07491e-02
8077.761,7.25604e-01,3.07457e-02
8079.037,7.10563e-01,3.05014e-02
8080.312,7.07778e-01,3.04301e-02
8081.588,7.33096e-01,3.08341e-02
8082.864,7.30286e-01,3.09281e-02
8084.139,7.16935e-01,3.08222e-02
8085.415,7.28006e-01,3.08552e-02
8086.691,7.44034e-01,3.09151e-02
8087.966,7.43507e-01,3.07804e-02
8089.242,7.42576e-01,3.07960e-02
8090.518,7.61192e-01,3.13260e-02
8091.793,7.73615e-01,3.18733e-02
8093.069,7.70393e-01,3.21098e-02
8094.345,7.65749e-01,3.18845e-02
8095.620,7.52574e-01,3.13156e-02
8096.896,7.50503e-01,3.10612e-02
8098.172,7.72130e-01,3.16209e-02
8099.447,7.71577e-01,3.23732e-02
8100.723,7.80162e-01,3.32191e-02
8101.999,7.99000e-01,3.38381e-02
8103.274,7.93596e-01,3.35112e-02
8104.550,7.85882e-01,3.26200e-02
8105.825,7.99188e-01,3.21123e-02
8107.101,8.05212e-01,3.18925e-02
8108.377,7.91874e-01,3.16937e-02
8109.652,7.92433e-01,3.17266e-02
8110.928,8.00254e-01,3.19765e-02
8112.204,8.02798e-01,3.22573e-02
8113.479,7.97832e-01,3.23630e-02
8114.755,8.08898e-01,3.25466e-02
8116.031,8.17202e-01,3.24436e-02
8117.306,8.06445e-01,3.20508e-02
8118.582,8.13205e-01,3.18722e-02
8119.858,8.21161e-01,3.18591e-02
8121.133,8.22371e-01,3.19743e-02
8122.409,8.28938e-01,3.21404e-02
8123.685,8.40963e-01,3.22750e-02
8124.960,8.52252e-01,3.23891e-02
8126.236,8.58099e-01,3.24488e-02
8127.512,8.50967e-01,3.23934e-02
8128.787,8.50983e-01,3.25961e-02
8130.063,8.65024e-01,3.28760e-02
8131.339,8.61954e-01,3.29719e-02
8132.614,8.49961e-01,3.30783e-02
8133.890,8.42936e-01,3.31713e-02
8135.165,8.54547e-01,3.34114e-02
8136.441,8.68051e-01,3.35528e-02
8137.717,8.77478e-01,3.36087e-02
8138.992,8.81169e-01,3.37406e-02
8140.268,8.62596e-01,3.36809e-02
8141.544,8.66302e-01,3.37167e-02
8142.819,8.96202e-01,3.39487e-02
8144.095,8.96474e-01,3.40136e-02
8145.371,8.75465e-01,3.39834e-02
8146.646,8.80148e-01,3.42826e-02
8147.922,8.94727e-01,3.46218e-02
8149.198,8.99428e-01,3.44903e-02
8150.473,9.17967e-01,3.42194e-02
8151.749,9.31293e-01,3.44352e-02
8153.025,9.18479e-01,3.48213e-02
8154.300,9.11923e-01,3.48878e-02
8155.576,9.34913e-01,3.49709e-02
8156.852,9.55614e-01,3.49980e-02
8158.127,9.50948e-01,3.48443e-02
8159.403,9.41242e-01,3.49591e-02
8160.679,9.39700e-01,3.56837e-02
8161.954,9.46129e-01,3.65134e-02
8163.230,9.53299e-01,3.68639e-02
8164.505,9.74505e-01,3.67506e-02
8165.781,9.87369e-01,3.60388e-02
8167.057,9.72737e-01,3.56741e-02
8168.332,9.77486e-01,3.65786e-02
8169.608,1.01103e+00,3.75186e-02
8170.884,1.03536e+00,3.73811e-02
8172.159,1.04195e+00,3.67268e-02
8173.435,1.04122e+00,3.64974e-02
8174.711,1.03458e+00,3.70293e-02
8175.986,1.03766e+00,3.85206e-02
8177.262,1.04462e+00,4.03611e-02
8178.538,1.05305e+00,4.16490e-02
8179.813,1.05908e+00,4.28268e-02
8181.089,1.06895e+00,4.45022e-02
8182.365,1.09973e+00,4.56466e-02
8183.640,1.11923e+00,4.56734e-02
8184.916,1.11048e+00,4.50280e-02
8186.192,1.10606e+00,4.40747e-02
8187.467,1.12840e+00,4.38796e-02
8188.743,1.14119e+00,4.41824e-02
8190.018,1.11709e+00,4.40445e-02
8191.294,1.11846e+00,4.50509e-02
8192.570,1.15609e+00,4.71078e-02
8193.845,1.18229e+00,4.81027e-02
8195.121,1.19767e+00,4.81387e-02
8196.397,1.17881e+00,4.72851e-02
8197.672,1.15901e+00,4.56735e-02
8198.948,1.17476e+00,4.43204e-02
8200.224,1.19088e+00,4.32814e-02
8201.499,1.20139e+00,4.23083e-02
8202.775,1.21664e+00,4.15515e-02
8204.051,1.22627e+00,4.09862e-02
8205.326,1.23248e+00,4.05488e-02
8206.602,1.24022e+00,4.01919e-02
8207.878,1.23030e+00,3.96895e-02
8209.153,1.22508e+00,3.94215e-02
8210.429,1.23535e+00,3.94940e-02
8211.705,1.25847e+00,3.95842e-02
8212.980,1.28188e+00,3.95746e-02
8214.256,1.29377e+00,3.94977e-02
8215.532,1.29260e+00,3.93898e-02
8216.807,1.28111e+00,3.93110e-02
8218.083,1.27890e+00,3.92353e-02
8219.358,1.28833e+00,3.92134e-02
8220.634,1.30516e+00,3.93933e-02
8221.910,1.31301e+00,3.94401e-02
8223.185,1.30500e+00,3.92694e-02
8224.461,1.28318e+00,3.92236e-02
8225.737,1.25974e+00,4.01294e-02
8227.012,1.26016e+00,4.19651e-02
8228.288,1.27902e+00,4.30070e-02
8229.564,1.30073e+00,4.28515e-02
8230.839,1.30705e+00,4.20571e-02
8232.115,1.32171e+00,4.13669e-02
8233.391,1.35556e+00,4.09108e-02
8234.666,1.38423e+00,4.04463e-02
8235.942,1.40050e+00,4.01132e-02
8237.218,1.41160e+00,3.99459e-02
8238.493,1.42500e+00,4.00007e-02
8239.769,1.42858e+00,4.00971e-02
8241.045,1.43128e+00,4.04127e-02
8242.320,1.45310e+00,4.10571e-02
8243.596,1.48263e+00,4.14648e-02
8244.872,1.49664e+00,4.13144e-02
8246.147,1.50628e+00,4.11646e-02
8247.423,1.52576e+00,4.11582e-02
8248.698,1.52659e+00,4.09082e-02
8249.974,1.50556e+00,4.06049e-02
8251.250,1.52007e+00,4.08403e-02
8252.525,1.54225e+00,4.11748e-02
8253.801,1.53400e+00,4.12617e-02
8255.077,1.54520e+00,4.17945e-02
8256.352,1.57299e+00,4.23540e-02
8257.628,1.58137e+00,4.23274e-02
8258.904,1.59437e+00,4.22980e-02
8260.179,1.61153e+00,4.22261e-02
8261.455,1.61671e+00,4.20822e-02
8262.731,1.64484e+00,4.23223e-02
8264.006,1.65615e+00,4.23811e-02
8265.282,1.65684e+00,4.22944e-02
8266.558,1.67626e+00,4.23586e-02
8267.833,1.67537e+00,4.21496e-02
8269.109,1.66721e+00,4.21118e-02
8270.385,1.67030e+00,4.23771e-02
8271.660,1.66935e+00,4.27714e-02
8272.936,1.67730e+00,4.34104e-02
8274.212,1.69848e+00,4.44238e-02
8275.487,1.70532e+00,4.55544e-02
8276.763,1.72012e+00,4.66610e-02
8278.038,1.73135e+00,4.82607e-02
8279.314,1.72851e+00,5.00685e-02
8280.590,1.75352e+00,5.12124e-02
8281.865,1.77945e+00,5.10015e-02
8283.141,1.77135e+00,4.92822e-02
8284.417,1.77665e+00,4.82693e-02
8285.692,1.78560e+00,5.02428e-02
8286.968,1.78938e+00,5.35798e-02
8288.244,1.81075e+00,5.49478e-02
8289.519,1.83352e+00,5.31530e-02
8290.795,1.84516e+00,4.92026e-02
8292.071,1.82461e+00,4.64436e-02
8293.346,1.82607e+00,4.72584e-02
8294.622,1.87698e+00,4.99358e-02
8295.898,1.93705e+00,5.34225e-02
8297.173,1.95794e+00,5.57837e-02
8298.449,1.92720e+00,5.58287e-02
8299.725,1.92951e+00,5.43405e-02
8301.000,1.92715e+00,5.07960e-02
8302.276,1.91136e+00,4.75115e-02
8303.552,1.92471e+00,4.66611e-02
8304.827,1.92686e+00,4.65234e-02
8306.103,1.93517e+00,4.62070e-02
8307.378,1.97738e+00,4.67876e-02
8308.654,2.01112e+00,4.80073e-02
8309.930,2.01587e+00,4.88972e-02
8311.205,2.01362e+00,4.90100e-02
8312.481,1.99623e+00,4.78602e-02
8313.757,1.98793e+00,4.65079e-02
8315.032,2.01077e+00,4.60439e-02
8316.308,2.02974e+00,4.62696e-02
8317.584,2.02232e+00,4.66991e-02
8318.859,2.00721e+00,4.70538e-02
8320.135,2.05010e+00,4.77324e-02
8321.411,2.12243e+00,4.85294e-02
8322.686,2.14794e+00,4.83128e-02
8323.962,2.15760e+00,4.74213e-02
8325.238,2.16123e+00,4.69762e-02
8326.513,2.16107e+00,4.69336e-02
8327.789,2.17006e+00,4.70754e-02
8329.065,2.17227e+00,4.72323e-02
8330.340,2.17589e+00,4.72445e-02
8331.616,2.18006e+00,4.71552e-02
8332.891,2.19109e+00,4.71964e-02
8334.167,2.19189e+00,4.71574e-02
8335.443,2.19467e+00,4.71861e-02
8336.718,2.20779e+00,4.75409e-02
8337.994,2.21145e+00,4.78680e-02
8339.270,2.19486e+00,4.82763e-02
8340.545,2.23858e+00,5.21821e-02
8341.821,2.29267e+00,5.99967e-02
8343.097,2.27301e+00,6.59946e-02
8344.372,2.29346e+00,6.80532e-02
8345.648,2.32844e+00,6.57233e-02
8346.924,2.30911e+00,5.89784e-02
8348.199,2.30230e+00,5.29805e-02
8349.475,2.34117e+00,5.22914e-02
8350.751,2.38296e+00,5.45491e-02
8352.026,2.37902e+00,5.58733e-02
8353.302,2.37536e+00,5.57414e-02
8354.578,2.39724e+00,5.41973e-02
8355.853,2.40735e+00,5.14998e-02
8357.129,2.40719e+00,4.97103e-02
8358.405,2.42829e+00,4.94428e-02
8359.680,2.45038e+00,4.95707e-02
8360.956,2.44077e+00,4.99812e-02
8362.231,2.41956e+00,5.08671e-02
8363.507,2.45161e+00,5.17435e-02
8364.783,2.49171e+00,5.21319e-02
8366.058,2.50084e+00,5.17431e-02
8367.334,2.47680e+00,5.05198e-02
8368.610,2.50276e+00,4.99257e-02
8369.885,2.55618e+00,4.99457e-02
8371.161,2.55759e+00,4.98984e-02
8372.437,2.55129e+00,4.98262e-02
8373.712,2.54015e+00,4.96801e-02
8374.988,2.54289e+00,4.98756e-02
8376.264,2.58439e+00,5.04372e-02
8377.539,2.58661e+00,5.07331e-02
8378.815,2.60331e+00,5.19447e-02
8380.091,2.66979e+00,5.43900e-02
8381.366,2.69530e+00,5.60174e-02
8382.642,2.66984e+00,5.59697e-02
8383.918,2.65263e+00,5.47156e-02
8385.193,2.66612e+00,5.29588e-02
8386.469,2.66606e+00,5.16918e-02
8387.745,2.67135e+00,5.13200e-02
8389.020,2.71123e+00,5.14779e-02
8390.296,2.73076e+00,5.15436e-02
8391.571,2.71440e+00,5.14441e-02
8392.847,2.71927e+00,5.14585e-02
8394.123,2.73713e+00,5.18123e-02
8395.398,2.75412e+00,5.43927e-02
8396.674,2.79617e+00,6.04906e-02
8397.950,2.81931e+00,6.55080e-02
8399.225,2.78797e+00,6.68781e-02
8400.501,2.78882e+00,6.49663e-02
8401.777,2.83697e+00,6.00098e-02
8403.052,2.84888e+00,5.52915e-02
8404.328,2.82030e+00,5.31758e-02
8405.604,2.80116e+00,5.24787e-02
8406.879,2.84319e+00,5.26471e-02
8408.155,2.87698e+00,5.28706e-02
8409.431,2.84274e+00,5.24005e-02
8410.706,2.83752e+00,5.25121e-02
8411.982,2.87300e+00,5.42105e-02
8413.258,2.88337e+00,5.66125e-02
8414.533,2.88667e+00,5.82351e-02
8415.809,2.90733e+00,5.85713e-02
8417.085,2.94174e+00,5.74233e-02
8418.360,2.94548e+00,5.52466e-02
8419.636,2.94671e+00,5.39615e-02
8420.911,2.95989e+00,5.37460e-02
8422.187,2.95691e+00,5.36811e-02
8423.463,2.95459e+00,5.37573e-02
8424.738,2.95948e+00,5.39549e-02
8426.014,2.97901e+00,5.56031e-02
8427.290,3.00520e+00,6.07536e-02
8428.565,3.02716e+00,6.66452e-02
8429.841,3.04319e+00,6.96274e-02
8431.117,3.03074e+00,6.88775e-02
8432.392,3.00292e+00,6.41721e-02
8433.668,3.00709e+00,5.85920e-02
8434.944,3.01928e+00,5.56992e-02
8436.219,3.03416e+00,5.48031e-02
8437.495,3.04305e+00,5.43179e-02
8438.771,3.04224e+00,5.40957e-02
8440.046,3.05164e+00,5.40955e-02
8441.322,3.07054e+00,5.41856e-02
8442.598,3.09149e+00,5.46777e-02
8443.873,3.08574e+00,5.56118e-02
8445.149,3.11387e+00,5.67694e-02
8446.424,3.13378e+00,5.72343e-02
8447.700,3.11667e+00,5.69988e-02
8448.976,3.14608e+00,5.75535e-02
8450.251,3.16062e+00,5.87949e-02
8451.527,3.15153e+00,5.96710e-02
8452.803,3.16553e+00,5.98529e-02
8454.078,3.15838e+00,5.87133e-02
8455.354,3.15430e+00,5.68749e-02
8456.630,3.17075e+00,5.57836e-02
8457.905,3.16716e+00,5.54328e-02
8459.181,3.15401e+00,5.52561e-02
8460.457,3.15937e+00,5.54625e-02
8461.732,3.18267e+00,5.77323e-02
8463.008,3.19221e+00,6.21524e-02
8464.284,3.21754e+00,6.57868e-02
8465.559,3.24682e+00,6.69309e-02
8466.835,3.24170e+00,6.50540e-02
8468.111,3.21824e+00,6.09254e-02
8469.386,3.21710e+00,5.77283e-02
8470.662,3.25618e+00,5.67647e-02
8471.938,3.25907e+00,5.65255e-02
8473.213,3.22944e+00,5.63617e-02
8474.489,3.25166e+00,5.65649e-02
8475.764,3.27429e+00,5.66037e-02
8477.040,3.23845e+00,5.60749e-02
8478.316,3.24630e+00,5.59555e-02
8479.591,3.26476e+00,5.58840e-02
8480.867,3.25702e+00,5.56474e-02
8482.143,3.27042e+00,5.57324e-02
8483.418,3.26217e+00,5.57039e-02
8484.694,3.26735e+00,5.56897e-02
8485.970,3.30292e+00,5.58966e-02
8487.245,3.29730e+00,5.58363e-02
8488.521,3.27814e+00,5.57998e-02
8489.797,3.29263e+00,5.65056e-02
8491.072,3.30909e+00,5.78199e-02
8492.348,3.30647e+00,5.87637e-02
8493.624,3.29693e+00,5.88782e-02
8494.899,3.31739e+00,5.84253e-02
8496.175,3.32363e+00,5.73181e-02
8497.451,3.28968e+00,5.62646e-02
8498.726,3.30314e+00,5.60614e-02
8500.002,3.33763e+00,5.64679e-02
8501.278,3.36022e+00,5.80611e-02
8502.553,3.36015e+00,6.04333e-02
8503.829,3.33467e+00,6.18840e-02
8505.104,3.32509e+00,6.20580e-02
8506.380,3.35455e+00,6.09884e-02
8507.656,3.37594e+00,5.88765e-02
8508.931,3.36701e+00,5.71911e-02
8510.207,3.35988e+00,5.65391e-02
8511.483,3.34579e+00,5.61702e-02
8512.758,3.33879e+00,5.60101e-02
8514.034,3.33861e+00,5.59883e-02
8515.310,3.32592e+00,5.58195e-02
8516.585,3.32476e+00,5.58160e-02
8517.861,3.35276e+00,5.60888e-02
8519.137,3.36618e+00,5.62219e-02
8520.412,3.34896e+00,5.62016e-02
8521.688,3.35114e+00,5.62400e-02
8522.964,3.36131e+00,5.61870e-02
8524.239,3.37801e+00,5.61598e-02
8525.515,3.38276e+00,5.61319e-02
8526.791,3.36098e+00,5.59814e-02
8528.066,3.34321e+00,5.59253e-02
8529.342,3.32535e+00,5.57915e-02
8530.618,3.31162e+00,5.55722e-02
8531.893,3.31668e+00,5.55298e-02
8533.169,3.32953e+00,5.56144e-02
8534.444,3.34751e+00,5.59284e-02
8535.720,3.35895e+00,5.64598e-02
8536.996,3.37033e+00,5.68771e-02
8538.271,3.36006e+00,5.68964e-02
8539.547,3.34657e+00,5.65388e-02
8540.823,3.34913e+00,5.59524e-02
8542.098,3.34125e+00,5.55009e-02
8543.374,3.34964e+00,5.55748e-02
8544.650,3.35981e+00,5.62015e-02
8545.925,3.34660e+00,5.71758e-02
8547.201,3.32612e+00,5.79080e-02
8548.477,3.34289e+00,5.82588e-02
8549.752,3.35368e+00,5.77787e-02
8551.028,3.34380e+00,5.68110e-02
8552.304,3.34104e+00,5.61378e-02
8553.579,3.33711e+00,5.57902e-02
8554.855,3.32712e+00,5.55627e-02
8556.131,3.33305e+00,5.55037e-02
8557.406,3.36640e+00,5.56486e-02
8558.682,3.37657e+00,5.57300e-02
8559.958,3.35220e+00,5.55926e-02
8561.233,3.33907e+00,5.54384e-02
8562.509,3.36120e+00,5.55601e-02
8563.784,3.35796e+00,5.56280e-02
8565.060,3.32870e+00,5.54539e-02
8566.336,3.32485e+00,5.54081e-02
8567.611,3.33254e+00,5.54272e-02
8568.887,3.32402e+00,5.53205e-02
8570.163,3.32313e+00,5.53027e-02
8571.438,3.34691e+00,5.54780e-02
8572.714,3.35059e+00,5.55789e-02
8573.990,3.33050e+00,5.54415e-02
8575.265,3.32815e+00,5.53962e-02
8576.541,3.33019e+00,5.53500e-02
8577.817,3.34034e+00,5.53585e-02
8579.092,3.34402e+00,5.53206e-02
8580.368,3.34424e+00,5.52945e-02
8581.644,3.34758e+00,5.52507e-02
8582.919,3.32981e+00,5.51541e-02
8584.195,3.32708e+00,5.53659e-02
8585.471,3.32356e+00,5.55216e-02
8586.746,3.32812e+00,5.56910e-02
8588.022,3.35725e+00,5.58972e-02
8589.297,3.34671e+00,5.55697e-02
8590.573,3.32803e+00,5.52408e-02
8591.849,3.33579e+00,5.54276e-02
8593.124,3.33672e+00,5.57248e-02
8594.400,3.33201e+00,5.59810e-02
8595.676,3.32551e+00,5.61001e-02
8596.951,3.31789e+00,5.58809e-02
8598.227,3.31276e+00,5.55079e-02
8599.503,3.30157e+00,5.51202e-02
8600.778,3.30645e+00,5.49815e-02
8602.054,3.30580e+00,5.49433e-02
8603.330,3.29994e+00,5.48886e-02
8604.605,3.30137e+00,5.49169e-02
8605.881,3.29690e+00,5.49575e-02
8607.157,3.31899e+00,5.52043e-02
8608.432,3.32405e+00,5.52779e-02
8609.708,3.32814e+00,5.54851e-02
8610.984,3.32912e+00,5.56947e-02
8612.259,3.30985e+00,5.57902e-02
8613.535,3.27875e+00,5.59027e-02
8614.811,3.27643e+00,5.62803e-02
8616.086,3.26248e+00,5.65398e-02
8617.362,3.23045e+00,5.67293e-02
8618.637,3.23514e+00,5.72057e-02
8619.913,3.24015e+00,5.75975e-02
8621.189,3.23430e+00,5.78592e-02
8622.464,3.23662e+00,5.82977e-02
8623.740,3.22975e+00,5.85723e-02
8625.016,3.22455e+00,5.86898e-02
8626.291,3.23734e+00,5.89408e-02
8627.567,3.25810e+00,5.90770e-02
8628.843,3.27933e+00,5.91203e-02
8630.118,3.26537e+00,5.89234e-02
8631.394,3.22234e+00,5.84461e-02
8632.670,3.21006e+00,5.80565e-02
8633.945,3.21085e+00,5.76702e-02
8635.221,3.22751e+00,5.73914e-02
8636.497,3.22603e+00,5.69173e-02
8637.772,3.20014e+00,5.63078e-02
8639.048,3.20065e+00,5.59176e-02
8640.324,3.20896e+00,5.56643e-02
8641.599,3.20642e+00,5.56844e-02
8642.875,3.20955e+00,5.61625e-02
8644.151,3.18821e+00,5.67385e-02
8645.426,3.15442e+00,5.72585e-02
8646.702,3.16002e+00,5.78325e-02
8647.977,3.15653e+00,5.82651e-02
8649.253,3.15310e+00,5.85861e-02
8650.529,3.16830e+00,5.87904e-02
8651.804,3.14189e+00,5.86744e-02
8653.080,3.13871e+00,5.87298e-02
8654.356,3.17815e+00,5.90042e-02
8655.631,3.16505e+00,5.88019e-02
8656.907,3.12586e+00,5.84055e-02
8658.183,3.11333e+00,5.82369e-02
8659.458,3.11064e+00,5.81483e-02
8660.734,3.10416e+00,5.80880e-02
8662.010,3.09664e+00,5.79507e-02
8663.285,3.07534e+00,5.76047e-02
8664.561,3.06587e+00,5.73773e-02
8665.837,3.06530e+00,5.71477e-02
8667.112,3.04106e+00,5.67173e-02
8668.388,3.04720e+00,5.65852e-02
8669.664,3.08885e+00,5.66672e-02
8670.939,3.06883e+00,5.62809e-02
8672.215,3.02663e+00,5.58339e-02
8673.491,3.00657e+00,5.55818e-02
8674.766,2.99431e+00,5.54246e-02
8676.042,3.01022e+00,5.54198e-02
8677.317,3.00954e+00,5.51640e-02


==> anc/2024epr-KAST-2024-07-07.csv <==
# INSTRUMENT_ID: 1
# OBS_GROUP_ID: 55
# UNIT_ID: None
# RA: 46.54676662841508
# DEC: 41.85005454161868
# OBS_DATE: 2024-07-07 11:20:00+00:00
# REDSHIFT: None
# REDSHIFT_ERR: None
# REDSHIFT_QUALITY: None
# SPEC_PLOT_FILE: None
# SPEC_DATA_FILE: None
# SPECTRUM_NOTES: None
# REFERENCE: None
# TRANSIENT_ID: 159414
# FOLLOWUP_ID: None
# SPEC_PHASE: None
# RLAP: None
# SNID_PLOT_FILE: None

wavelength,flux,fluxerr
3254.531,3.64762e+00,6.79281e-01
3257.062,4.16915e-01,5.77228e-01
3259.593,-7.43561e-01,6.06939e-01
3262.124,6.26884e-01,4.97266e-01
3264.655,-1.28007e+00,5.17362e-01
3267.186,-4.50418e-01,5.45186e-01
3269.717,7.83497e-01,4.59750e-01
3272.248,8.42038e-01,4.26381e-01
3274.779,-1.15649e-01,4.50650e-01
3277.310,5.29225e-01,5.17118e-01
3279.841,-7.31903e-01,5.31975e-01
3282.372,2.33331e-01,5.21823e-01
3284.903,1.66623e+00,4.92751e-01
3287.434,9.39589e-02,4.51887e-01
3289.965,-5.78086e-01,5.40791e-01
3292.495,-9.10944e-01,5.72731e-01
3295.026,9.99773e-01,6.25549e-01
3297.557,2.50587e+00,5.48345e-01
3300.088,1.04581e+00,4.58541e-01
3302.619,8.40712e-02,4.51230e-01
3305.150,2.87864e-01,3.72316e-01
3307.681,4.61183e-01,3.45154e-01
3310.212,2.77960e-01,3.59896e-01
3312.743,4.63908e-01,3.45832e-01
3315.274,1.33039e+00,4.28914e-01
3317.805,-1.37088e-01,3.40128e-01
3320.336,-3.96265e-01,3.86342e-01
3322.867,4.59330e-01,3.61300e-01
3325.398,4.60643e-01,3.29430e-01
3327.929,-2.44492e-01,3.15697e-01
3330.460,-8.34555e-01,3.14454e-01
3332.991,-4.13311e-01,3.23917e-01
3335.522,7.87244e-01,3.41497e-01
3338.053,6.83648e-01,2.94167e-01
3340.584,-5.56211e-01,2.97777e-01
3343.115,6.90155e-01,3.18670e-01
3345.646,1.12750e+00,2.61285e-01
3348.177,1.76610e-02,3.09445e-01
3350.708,3.01370e-03,3.17434e-01
3353.239,7.55828e-01,2.82014e-01
3355.770,-1.58908e-02,2.62866e-01
3358.301,-1.72062e-01,2.57459e-01
3360.832,1.46656e-01,2.44367e-01
3363.363,-1.46007e-01,2.46483e-01
3365.894,6.37272e-01,2.16318e-01
3368.424,-3.05743e-01,2.30894e-01
3370.955,5.93367e-01,2.55870e-01
3373.486,4.99324e-01,2.15028e-01
3376.017,4.26048e-01,2.13070e-01
3378.548,2.16640e-02,2.10643e-01
3381.079,-6.36535e-02,1.81198e-01
3383.610,7.73144e-01,1.55830e-01
3386.141,9.35628e-01,1.67678e-01
3388.672,4.60972e-01,1.78676e-01
3391.203,1.91421e-01,1.76720e-01
3393.734,7.01506e-01,1.34908e-01
3396.265,5.92513e-01,1.51389e-01
3398.796,4.18335e-01,1.31355e-01
3401.327,5.50398e-02,1.52638e-01
3403.858,1.47195e-01,1.58767e-01
3406.389,2.42744e-01,1.33849e-01
3408.920,2.63036e-01,1.47047e-01
3411.451,4.71528e-01,1.44995e-01
3413.982,-3.03993e-03,1.51347e-01
3416.513,3.26051e-02,1.68138e-01
3419.044,1.85178e-01,1.62559e-01
3421.575,-1.50557e-01,1.70531e-01
3424.106,-2.09725e-01,1.65605e-01
3426.637,5.97834e-01,1.58619e-01
3429.168,4.01209e-01,1.77060e-01
3431.699,-7.13263e-02,1.76525e-01
3434.230,2.12001e-01,1.45476e-01
3436.761,-3.88427e-02,1.45357e-01
3439.292,-7.36608e-02,1.29669e-01
3441.823,1.06108e-01,1.27740e-01
3444.353,4.61983e-01,1.23906e-01
3446.884,1.58580e-01,1.22390e-01
3449.415,-7.58829e-02,1.19797e-01
3451.946,6.23937e-02,1.24944e-01
3454.477,7.81373e-02,1.22799e-01
3457.008,2.88237e-01,1.22547e-01
3459.539,2.43208e-01,1.20097e-01
3462.070,3.09882e-01,1.05953e-01
3464.601,2.35716e-02,1.01559e-01
3467.132,3.34672e-01,1.03203e-01
3469.663,1.02564e-01,1.16876e-01
3472.194,2.36794e-01,1.05741e-01
3474.725,1.67374e-01,9.09403e-02
3477.256,5.22434e-01,1.09894e-01
3479.787,3.55193e-02,1.09709e-01
3482.318,3.85033e-01,1.14603e-01
3484.849,3.70991e-01,1.14430e-01
3487.380,2.41782e-01,1.11082e-01
3489.911,3.54831e-01,9.66407e-02
3492.442,2.74988e-01,9.14638e-02
3494.973,1.04107e-01,8.54480e-02
3497.504,-8.10501e-02,1.00553e-01
3500.035,1.85245e-01,9.85522e-02
3502.566,9.23470e-02,8.96168e-02
3505.097,7.59854e-02,8.42847e-02
3507.628,1.99073e-01,8.44917e-02
3510.159,1.32636e-01,9.67342e-02
3512.690,2.03018e-01,9.38531e-02
3515.221,1.17146e-01,8.67886e-02
3517.752,2.97872e-01,8.22490e-02
3520.282,2.54179e-01,8.37049e-02
3522.813,1.68227e-01,8.33456e-02
3525.344,7.35605e-02,8.77251e-02
3527.875,3.38591e-01,8.99485e-02
3530.406,2.74831e-01,8.64601e-02
3532.937,3.12823e-01,8.33365e-02
3535.468,3.34532e-01,9.44767e-02
3537.999,3.61885e-01,1.01924e-01
3540.530,1.40646e-01,1.12039e-01
3543.061,2.29229e-02,1.02602e-01
3545.592,1.18455e-01,1.00770e-01
3548.123,1.59895e-01,1.00526e-01
3550.654,8.99777e-02,1.02162e-01
3553.185,2.26215e-01,1.09063e-01
3555.716,1.74765e-01,9.89140e-02
3558.247,2.27590e-01,9.79734e-02
3560.778,2.34386e-01,9.91660e-02
3563.309,4.22253e-03,1.01826e-01
3565.840,2.17450e-01,9.99811e-02
3568.371,3.26636e-01,9.05102e-02
3570.902,1.81750e-01,8.04807e-02
3573.433,1.40399e-01,8.22370e-02
3575.964,1.38559e-01,8.53819e-02
3578.495,8.83769e-02,9.60270e-02
3581.026,4.04199e-01,9.33365e-02
3583.557,4.86259e-01,8.99494e-02
3586.088,2.85171e-01,6.66639e-02
3588.619,2.27427e-01,7.00005e-02
3591.150,1.90497e-01,7.90642e-02
3593.681,2.29360e-01,8.40925e-02
3596.211,5.03871e-02,7.61720e-02
3598.742,1.05335e-01,7.02318e-02
3601.273,1.08206e-01,6.72739e-02
3603.804,2.07566e-01,6.78105e-02
3606.335,2.18648e-01,6.98672e-02
3608.866,6.29479e-03,6.87643e-02
3611.397,1.28359e-01,5.90582e-02
3613.928,-1.04903e-02,6.53880e-02
3616.459,3.55170e-02,7.01659e-02
3618.990,1.15222e-01,7.24389e-02
3621.521,3.72915e-01,7.97366e-02
3624.052,2.24917e-01,7.43117e-02
3626.583,1.65597e-01,6.85315e-02
3629.114,2.06644e-01,6.83064e-02
3631.645,2.50345e-02,6.95002e-02
3634.176,1.41111e-02,7.26987e-02
3636.707,-1.05395e-01,7.12747e-02
3639.238,9.42968e-02,6.80074e-02
3641.769,2.20727e-01,6.47238e-02
3644.300,9.87118e-02,6.45461e-02
3646.831,9.43138e-02,7.58938e-02
3649.362,-1.50658e-01,8.38537e-02
3651.893,1.69639e-01,6.94568e-02
3654.424,2.97529e-01,6.77514e-02
3656.955,1.66877e-01,6.61138e-02
3659.486,1.14532e-01,7.06892e-02
3662.017,1.00342e-01,7.24849e-02
3664.548,1.31812e-01,6.68412e-02
3667.079,1.65213e-01,6.03433e-02
3669.610,1.64448e-01,6.06991e-02
3672.140,1.46463e-01,6.31030e-02
3674.671,2.13665e-01,6.06880e-02
3677.202,1.43520e-01,5.63953e-02
3679.733,1.87960e-01,5.41132e-02
3682.264,1.78147e-01,5.07260e-02
3684.795,1.98850e-01,5.43039e-02
3687.326,1.37556e-01,5.90562e-02
3689.857,7.24581e-02,5.81336e-02
3692.388,1.46362e-01,5.75113e-02
3694.919,2.13669e-01,5.55333e-02
3697.450,8.00549e-02,5.58194e-02
3699.981,2.02505e-01,6.33948e-02
3702.512,2.68523e-01,6.45105e-02
3705.043,-1.65861e-02,5.92759e-02
3707.574,2.68347e-02,5.27826e-02
3710.105,1.15366e-01,5.32942e-02
3712.636,1.20972e-01,5.49209e-02
3715.167,1.30268e-01,5.89353e-02
3717.698,1.79369e-01,5.49460e-02
3720.229,9.90332e-02,4.88435e-02
3722.760,2.01762e-01,5.13229e-02
3725.291,1.23208e-01,5.51167e-02
3727.822,2.78162e-01,6.25635e-02
3730.353,1.14801e-01,5.88654e-02
3732.884,1.37573e-01,4.94806e-02
3735.415,1.76267e-01,5.09216e-02
3737.946,2.25875e-01,5.31668e-02
3740.477,2.80455e-01,6.00046e-02
3743.008,2.26917e-01,5.79806e-02
3745.539,1.47564e-01,5.14641e-02
3748.069,1.28343e-01,4.82420e-02
3750.600,1.04954e-01,4.70295e-02
3753.131,2.62059e-01,5.42237e-02
3755.662,2.29580e-01,5.46212e-02
3758.193,2.12237e-01,5.10561e-02
3760.724,1.74275e-01,4.65721e-02
3763.255,7.84839e-02,4.35215e-02
3765.786,1.59835e-01,4.37626e-02
3768.317,1.09487e-01,4.82618e-02
3770.848,1.61389e-02,5.01453e-02
3773.379,2.10194e-01,5.03253e-02
3775.910,6.36018e-02,4.57266e-02
3778.441,9.65017e-02,4.65490e-02
3780.972,3.49705e-02,4.74249e-02
3783.503,3.69417e-02,5.05481e-02
3786.034,9.18218e-02,4.68235e-02
3788.565,1.53519e-01,4.26096e-02
3791.096,2.96322e-02,4.06788e-02
3793.627,9.54626e-02,4.17726e-02
3796.158,1.59496e-01,4.51255e-02
3798.689,1.31990e-01,4.32600e-02
3801.220,1.78392e-01,4.25947e-02
3803.751,1.04853e-01,4.15251e-02
3806.282,-1.53933e-03,4.04225e-02
3808.813,8.78268e-02,4.41218e-02
3811.344,7.27137e-02,4.45930e-02
3813.875,4.59777e-02,4.11402e-02
3816.406,9.33592e-03,3.83384e-02
3818.937,5.16268e-02,3.70983e-02
3821.468,1.13948e-01,3.96676e-02
3823.998,5.08167e-02,3.95329e-02
3826.529,9.30016e-02,3.91619e-02
3829.060,6.16106e-02,4.01449e-02
3831.591,1.49872e-01,4.00750e-02
3834.122,1.03248e-01,4.00718e-02
3836.653,8.68038e-02,4.07567e-02
3839.184,1.27658e-01,4.05462e-02
3841.715,8.91252e-02,3.98342e-02
3844.246,1.14171e-01,3.93565e-02
3846.777,8.03082e-02,3.88407e-02
3849.308,1.41856e-01,4.20359e-02
3851.839,3.57630e-02,4.15948e-02
3854.370,1.37814e-01,3.98069e-02
3856.901,-1.87203e-02,3.69451e-02
3859.432,3.16622e-02,3.63755e-02
3861.963,4.91180e-02,3.99163e-02
3864.494,7.95661e-02,4.41239e-02
3867.025,8.49303e-02,4.15474e-02
3869.556,1.49803e-02,3.83024e-02
3872.087,1.21117e-01,3.70965e-02
3874.618,6.87435e-02,4.14886e-02
3877.149,9.56114e-03,4.56157e-02
3879.680,4.21077e-02,4.40057e-02
3882.211,1.13152e-01,4.39419e-02
3884.742,1.81841e-01,4.27025e-02
3887.273,6.25639e-02,4.11082e-02
3889.804,6.19177e-02,4.33298e-02
3892.335,5.31194e-02,4.62315e-02
3894.866,1.46008e-01,4.65175e-02
3897.397,1.76428e-01,4.54412e-02
3899.927,1.78936e-01,4.40434e-02
3902.458,2.22450e-01,4.71966e-02
3904.989,1.68561e-01,5.23785e-02
3907.520,1.50319e-01,5.47082e-02
3910.051,1.10838e-01,5.77074e-02
3912.582,8.95421e-02,6.22437e-02
3915.113,5.92392e-02,5.83671e-02
3917.644,2.04132e-01,4.59050e-02
3920.175,1.51060e-01,3.86950e-02
3922.706,2.43307e-01,3.66449e-02
3925.237,2.37047e-01,3.38210e-02
3927.768,2.65068e-01,3.31067e-02
3930.299,2.13884e-01,3.25490e-02
3932.830,1.90860e-01,3.24328e-02
3935.361,2.33133e-01,3.15456e-02
3937.892,2.49261e-01,3.09765e-02
3940.423,2.52551e-01,3.31141e-02
3942.954,2.55886e-01,3.55477e-02
3945.485,3.67306e-01,3.90120e-02
3948.016,2.90081e-01,3.88645e-02
3950.547,3.30096e-01,3.59989e-02
3953.078,2.89990e-01,3.41292e-02
3955.609,2.61321e-01,3.42911e-02
3958.140,2.62012e-01,3.64138e-02
3960.671,3.20652e-01,3.66971e-02
3963.202,3.95926e-01,3.48303e-02
3965.733,4.05196e-01,3.11683e-02
3968.264,3.11947e-01,2.81268e-02
3970.795,3.80114e-01,3.18436e-02
3973.326,3.68260e-01,3.57973e-02
3975.856,3.08701e-01,3.54215e-02
3978.387,3.85785e-01,3.53146e-02
3980.918,4.66903e-01,3.56733e-02
3983.449,4.42601e-01,3.66491e-02
3985.980,4.11194e-01,3.91651e-02
3988.511,4.19112e-01,3.94569e-02
3991.042,3.41080e-01,3.63422e-02
3993.573,3.60381e-01,3.49180e-02
3996.104,4.17658e-01,3.58910e-02
3998.635,4.45972e-01,3.85984e-02
4001.166,4.32205e-01,4.03056e-02
4003.697,4.37743e-01,3.79554e-02
4006.228,5.29747e-01,3.75226e-02
4008.759,4.68389e-01,3.65559e-02
4011.290,4.52421e-01,3.89505e-02
4013.821,5.40864e-01,4.19017e-02
4016.352,5.20130e-01,4.06824e-02
4018.883,5.42265e-01,3.91449e-02
4021.414,5.62131e-01,3.89850e-02
4023.945,5.53119e-01,3.94795e-02
4026.476,5.16137e-01,4.08249e-02
4029.007,5.56466e-01,4.14216e-02
4031.538,5.79511e-01,3.85220e-02
4034.069,4.73724e-01,3.46792e-02
4036.600,3.93969e-01,3.54012e-02
4039.131,5.10631e-01,3.90601e-02
4041.662,5.00072e-01,4.08531e-02
4044.193,5.51512e-01,4.42479e-02
4046.724,4.83370e-01,4.31748e-02
4049.255,4.98510e-01,4.10016e-02
4051.785,6.09836e-01,3.97229e-02
4054.316,5.38059e-01,3.98608e-02
4056.847,5.39038e-01,3.96221e-02
4059.378,4.40960e-01,3.63425e-02
4061.909,4.74312e-01,3.51826e-02
4064.440,5.24958e-01,3.58021e-02
4066.971,5.43632e-01,3.90573e-02
4069.502,4.14511e-01,3.81872e-02
4072.033,4.87106e-01,3.66594e-02
4074.564,4.94339e-01,3.53543e-02
4077.095,3.78016e-01,3.44826e-02
4079.626,4.33955e-01,3.74792e-02
4082.157,4.07968e-01,3.83062e-02
4084.688,4.32537e-01,3.70055e-02
4087.219,4.65119e-01,3.44869e-02
4089.750,4.33484e-01,3.32970e-02
4092.281,4.36218e-01,3.40602e-02
4094.812,3.72712e-01,3.63910e-02
4097.343,4.81271e-01,3.65031e-02
4099.874,3.57759e-01,3.17494e-02
4102.405,3.97052e-01,3.10027e-02
4104.936,3.95854e-01,3.14694e-02
4107.467,3.58918e-01,3.35189e-02
4109.998,3.36047e-01,3.48286e-02
4112.529,3.84532e-01,3.33133e-02
4115.060,3.90958e-01,3.21562e-02
4117.591,3.77477e-01,3.20602e-02
4120.122,3.29824e-01,3.23432e-02
4122.653,3.64018e-01,3.44327e-02
4125.184,3.70228e-01,3.40569e-02
4127.714,3.46274e-01,3.18792e-02
4130.245,3.55691e-01,3.04571e-02
4132.776,4.36530e-01,3.23540e-02
4135.307,3.14585e-01,3.44738e-02
4137.838,3.02042e-01,3.41760e-02
4140.369,3.05236e-01,3.18915e-02
4142.900,3.18340e-01,2.99012e-02
4145.431,2.75124e-01,2.99861e-02
4147.962,3.15047e-01,3.16717e-02
4150.493,2.94191e-01,3.27402e-02
4153.024,3.38546e-01,3.20230e-02
4155.555,3.13535e-01,3.03638e-02
4158.086,2.54616e-01,2.96687e-02
4160.617,3.22239e-01,3.21462e-02
4163.148,3.01458e-01,3.46171e-02
4165.679,2.68291e-01,3.39681e-02
4168.210,2.77557e-01,3.18884e-02
4170.741,2.29054e-01,3.00198e-02
4173.272,2.48554e-01,3.15690e-02
4175.803,3.67061e-01,3.35229e-02
4178.334,3.06983e-01,3.31843e-02
4180.865,2.65594e-01,3.11968e-02
4183.396,2.60644e-01,2.94352e-02
4185.927,2.90680e-01,2.97255e-02
4188.458,2.64636e-01,3.06708e-02
4190.989,3.13183e-01,3.27202e-02
4193.520,2.86161e-01,3.39462e-02
4196.051,2.70972e-01,2.99714e-02
4198.582,2.88163e-01,2.90524e-02
4201.113,3.18243e-01,3.01795e-02
4203.644,3.32342e-01,3.22598e-02
4206.174,3.68370e-01,3.29028e-02
4208.705,3.18782e-01,3.07217e-02
4211.236,3.17859e-01,2.94751e-02
4213.767,2.90915e-01,2.98196e-02
4216.298,3.12604e-01,3.22909e-02
4218.829,3.70150e-01,3.33824e-02
4221.360,3.31398e-01,3.15445e-02
4223.891,3.82398e-01,2.97460e-02
4226.422,3.72313e-01,2.94512e-02
4228.953,3.15639e-01,3.11895e-02
4231.484,3.66121e-01,3.42427e-02
4234.015,2.94619e-01,3.41168e-02
4236.546,2.69558e-01,3.12115e-02
4239.077,3.38659e-01,3.08192e-02
4241.608,3.70805e-01,3.13738e-02
4244.139,3.03982e-01,3.33875e-02
4246.670,4.42749e-01,3.53600e-02
4249.201,4.13250e-01,3.22793e-02
4251.732,4.02697e-01,3.08071e-02
4254.263,3.65825e-01,3.12704e-02
4256.794,3.18007e-01,3.29456e-02
4259.325,3.33794e-01,3.36115e-02
4261.856,3.86314e-01,3.25736e-02
4264.387,4.30404e-01,3.21036e-02
4266.918,4.04972e-01,3.18881e-02
4269.449,4.27725e-01,3.31569e-02
4271.980,3.45526e-01,3.49272e-02
4274.511,4.18968e-01,3.62403e-02
4277.042,4.42624e-01,3.52096e-02
4279.573,4.26331e-01,3.30726e-02
4282.103,4.64837e-01,3.26287e-02
4284.634,4.47206e-01,3.37449e-02
4287.165,3.94331e-01,3.37464e-02
4289.696,4.41709e-01,3.15941e-02
4292.227,3.95694e-01,3.02935e-02
4294.758,3.67319e-01,3.01852e-02
4297.289,3.86002e-01,3.21251e-02
4299.820,4.15903e-01,3.26769e-02
4302.351,4.17261e-01,3.17143e-02
4304.882,4.29045e-01,3.02902e-02
4307.413,4.26659e-01,2.98679e-02
4309.944,4.30691e-01,3.08483e-02
4312.475,4.62059e-01,3.47264e-02
4315.006,4.38171e-01,3.53655e-02
4317.537,3.75563e-01,3.25663e-02
4320.068,4.12353e-01,3.21105e-02
4322.599,4.37086e-01,3.22499e-02
4325.130,4.22090e-01,3.36445e-02
4327.661,4.49621e-01,3.47640e-02
4330.192,4.56653e-01,3.32639e-02
4332.723,4.36523e-01,3.18932e-02
4335.254,4.59563e-01,3.16448e-02
4337.785,4.75135e-01,3.35810e-02
4340.316,4.24143e-01,3.44640e-02
4342.847,5.12885e-01,3.47377e-02
4345.378,4.57697e-01,3.28176e-02
4347.909,3.55267e-01,3.20070e-02
4350.440,4.78516e-01,3.39327e-02
4352.971,4.42608e-01,3.63207e-02
4355.502,4.58261e-01,4.08847e-02
4358.032,4.68095e-01,4.27993e-02
4360.563,5.49293e-01,4.09632e-02
4363.094,4.79293e-01,3.65630e-02
4365.625,5.10522e-01,3.69220e-02
4368.156,4.82103e-01,3.74044e-02
4370.687,5.50686e-01,3.58573e-02
4373.218,4.66896e-01,3.38973e-02
4375.749,4.53331e-01,3.40524e-02
4378.280,4.54369e-01,3.55487e-02
4380.811,4.74436e-01,3.76291e-02
4383.342,5.09250e-01,3.66894e-02
4385.873,5.09738e-01,3.40690e-02
4388.404,3.86497e-01,3.27153e-02
4390.935,4.81363e-01,3.48260e-02
4393.466,5.29457e-01,3.77471e-02
4395.997,4.72098e-01,3.80832e-02
4398.528,5.08935e-01,3.56992e-02
4401.059,4.42107e-01,3.44457e-02
4403.590,4.13593e-01,3.46165e-02
4406.121,4.16500e-01,3.68780e-02
4408.652,4.86853e-01,3.90129e-02
4411.183,4.12166e-01,3.75634e-02
4413.714,4.18130e-01,3.55549e-02
4416.245,4.54334e-01,3.54621e-02
4418.776,4.59252e-01,3.74138e-02
4421.307,3.88399e-01,3.94828e-02
4423.838,3.19797e-01,3.85759e-02
4426.369,3.50728e-01,3.62271e-02
4428.900,3.42943e-01,3.53317e-02
4431.431,3.32272e-01,3.61370e-02
4433.961,3.81320e-01,3.90122e-02
4436.492,3.36750e-01,3.96145e-02
4439.023,3.18855e-01,3.76156e-02
4441.554,3.06558e-01,3.57707e-02
4444.085,2.78008e-01,3.56679e-02
4446.616,2.68124e-01,3.76905e-02
4449.147,3.25471e-01,4.00648e-02
4451.678,2.52241e-01,3.84603e-02
4454.209,3.45262e-01,3.63997e-02
4456.740,2.57087e-01,3.53911e-02
4459.271,1.82117e-01,3.64484e-02
4461.802,1.86216e-01,3.93946e-02
4464.333,2.18559e-01,3.96940e-02
4466.864,2.06033e-01,3.67702e-02
4469.395,2.36567e-01,3.58759e-02
4471.926,2.25726e-01,3.64808e-02
4474.457,2.02129e-01,3.90363e-02
4476.988,2.54927e-01,4.01412e-02
4479.519,2.41207e-01,3.76324e-02
4482.050,2.42578e-01,3.60270e-02
4484.581,1.55807e-01,3.55700e-02
4487.112,2.17254e-01,3.76268e-02
4489.643,2.87201e-01,4.00135e-02
4492.174,2.60728e-01,3.88396e-02
4494.705,3.14928e-01,3.69669e-02
4497.236,3.07666e-01,3.62167e-02
4499.767,2.49191e-01,3.73704e-02
4502.298,1.99541e-01,3.97187e-02
4504.829,2.29272e-01,3.96356e-02
4507.360,1.96412e-01,3.66553e-02
4509.890,2.82792e-01,3.58314e-02
4512.421,2.46979e-01,3.59003e-02
4514.952,2.27475e-01,3.76114e-02
4517.483,2.61210e-01,3.89578e-02
4520.014,2.84722e-01,3.75785e-02
4522.545,3.06720e-01,3.56865e-02
4525.076,3.24005e-01,3.53517e-02
4527.607,3.31615e-01,3.66936e-02
4530.138,3.08953e-01,3.84655e-02
4532.669,3.10574e-01,3.81959e-02
4535.200,2.88165e-01,3.54751e-02
4537.731,3.14014e-01,3.45174e-02
4540.262,3.94015e-01,3.57608e-02
4542.793,3.06513e-01,3.76031e-02
4545.324,3.27098e-01,3.78570e-02
4547.855,3.28973e-01,3.49561e-02
4550.386,3.44361e-01,3.35439e-02
4552.917,3.93045e-01,3.40533e-02
4555.448,4.63918e-01,3.63620e-02
4557.979,3.45150e-01,3.70707e-02
4560.510,3.80999e-01,3.57755e-02
4563.041,3.19313e-01,3.26985e-02
4565.572,4.11284e-01,3.25665e-02
4568.103,4.56784e-01,3.42718e-02
4570.634,4.86570e-01,3.66767e-02
4573.165,4.53066e-01,3.59977e-02
4575.696,4.32603e-01,3.33943e-02
4578.227,4.09919e-01,3.19612e-02
4580.758,5.22197e-01,3.30019e-02
4583.289,5.46851e-01,3.53427e-02
4585.819,4.95774e-01,3.54103e-02
4588.350,4.54383e-01,3.32302e-02
4590.881,5.21443e-01,3.19222e-02
4593.412,5.74839e-01,3.21764e-02
4595.943,6.06660e-01,3.37066e-02
4598.474,5.73109e-01,3.52877e-02
4601.005,5.74787e-01,3.40284e-02
4603.536,6.23691e-01,3.21526e-02
4606.067,6.52220e-01,3.16442e-02
4608.598,6.73307e-01,3.27408e-02
4611.129,7.01564e-01,3.54587e-02
4613.660,7.17708e-01,3.53344e-02
4616.191,6.99047e-01,3.26850e-02
4618.722,7.56482e-01,3.16287e-02
4621.253,7.62884e-01,3.21631e-02
4623.784,7.36807e-01,3.38620e-02
4626.315,7.79746e-01,3.48538e-02
4628.846,8.01045e-01,3.34575e-02
4631.377,8.45094e-01,3.18277e-02
4633.908,8.04661e-01,3.15031e-02
4636.439,8.29647e-01,3.26649e-02
4638.970,8.89163e-01,3.51182e-02
4641.501,9.21084e-01,3.45277e-02
4644.032,8.42914e-01,3.17474e-02
4646.563,8.03751e-01,3.08685e-02
4649.094,8.85300e-01,3.22645e-02
4651.625,8.92253e-01,3.44954e-02
4654.156,8.98670e-01,3.48844e-02
4656.687,9.31288e-01,3.27404e-02
4659.218,9.10152e-01,3.12960e-02
4661.748,8.89400e-01,3.16047e-02
4664.279,8.98198e-01,3.31983e-02
4666.810,9.62818e-01,3.44757e-02
4669.341,9.49657e-01,3.33574e-02
4671.872,9.71181e-01,3.18998e-02
4674.403,9.95324e-01,3.12084e-02
4676.934,9.89684e-01,3.24553e-02
4679.465,9.21193e-01,3.37732e-02
4681.996,9.89741e-01,3.35989e-02
4684.527,9.14217e-01,3.09621e-02
4687.058,9.64311e-01,3.02371e-02
4689.589,9.82771e-01,3.07590e-02
4692.120,9.56491e-01,3.29647e-02
4694.651,9.79347e-01,3.33469e-02
4697.182,9.41831e-01,3.13475e-02
4699.713,9.91787e-01,2.99500e-02
4702.244,9.63833e-01,2.98892e-02
4704.775,9.67819e-01,3.12719e-02
4707.306,9.28591e-01,3.26121e-02
4709.837,9.01238e-01,3.13942e-02
4712.368,9.17168e-01,2.94314e-02
4714.899,9.00085e-01,2.88589e-02
4717.430,8.80559e-01,2.97839e-02
4719.961,8.09539e-01,3.13557e-02
4722.492,8.32373e-01,3.12198e-02
4725.023,8.48888e-01,2.90802e-02
4727.554,8.30943e-01,2.79304e-02
4730.085,7.93122e-01,2.81604e-02
4732.616,7.78929e-01,2.99246e-02
4735.147,7.08434e-01,3.02636e-02
4737.677,7.76832e-01,2.90343e-02
4740.208,7.58318e-01,2.76695e-02
4742.739,6.88597e-01,2.71046e-02
4745.270,6.38833e-01,2.80801e-02
4747.801,6.47289e-01,2.92255e-02
4750.332,6.46104e-01,2.82039e-02
4752.863,5.94186e-01,2.60182e-02
4755.394,5.66725e-01,2.57202e-02
4757.925,4.83724e-01,2.54855e-02
4760.456,5.24921e-01,2.75617e-02
4762.987,5.28704e-01,2.71508e-02
4765.518,4.98674e-01,2.49811e-02
4768.049,4.05974e-01,2.33765e-02
4770.580,4.27411e-01,2.38566e-02
4773.111,4.66401e-01,2.55876e-02
4775.642,4.17948e-01,2.61655e-02
4778.173,4.42612e-01,2.49661e-02
4780.704,4.29085e-01,2.36101e-02
4783.235,4.20491e-01,2.31963e-02
4785.766,3.79811e-01,2.37886e-02
4788.297,3.95663e-01,2.52286e-02
4790.828,3.99110e-01,2.48549e-02
4793.359,3.81698e-01,2.31493e-02
4795.890,3.57523e-01,2.23193e-02
4798.421,3.40190e-01,2.28880e-02
4800.952,3.24203e-01,2.41464e-02
4803.483,3.14983e-01,2.44021e-02
4806.014,2.99372e-01,2.25375e-02
4808.545,3.18560e-01,2.17729e-02
4811.076,3.53868e-01,2.21538e-02
4813.606,3.73081e-01,2.35904e-02
4816.137,3.55808e-01,2.45526e-02
4818.668,3.30645e-01,2.34735e-02
4821.199,2.80744e-01,2.18497e-02
4823.730,2.85120e-01,2.16343e-02
4826.261,2.87387e-01,2.26934e-02
4828.792,3.22423e-01,2.41870e-02
4831.323,2.82111e-01,2.37364e-02
4833.854,2.70935e-01,2.19346e-02
4836.385,2.81703e-01,2.15725e-02
4838.916,2.84716e-01,2.17676e-02
4841.447,2.96895e-01,2.33309e-02
4843.978,2.94574e-01,2.37042e-02
4846.509,2.61785e-01,2.21703e-02
4849.040,2.45440e-01,2.09373e-02
4851.571,2.59209e-01,2.10432e-02
4854.102,2.48359e-01,2.18908e-02
4856.633,2.54406e-01,2.26453e-02
4859.164,2.54636e-01,2.19037e-02
4861.695,2.57327e-01,2.04836e-02
4864.226,3.11640e-01,2.08857e-02
4866.757,2.80359e-01,2.15027e-02
4869.288,2.76395e-01,2.29743e-02
4871.819,2.90498e-01,2.30929e-02
4874.350,2.92536e-01,2.13308e-02
4876.881,2.79937e-01,2.09217e-02
4879.412,2.66141e-01,2.12257e-02
4881.943,2.78765e-01,2.27207e-02
4884.474,2.91386e-01,2.31439e-02
4887.005,2.68462e-01,2.16039e-02
4889.535,3.01511e-01,2.10017e-02
4892.066,3.12738e-01,2.09337e-02
4894.597,2.64633e-01,2.17616e-02
4897.128,3.30896e-01,2.35331e-02
4899.659,2.94316e-01,2.26577e-02
4902.190,3.23196e-01,2.14440e-02
4904.721,2.84398e-01,2.08680e-02
4907.252,3.37546e-01,2.18286e-02
4909.783,3.16060e-01,2.31906e-02
4912.314,2.99552e-01,2.34479e-02
4914.845,3.10617e-01,2.15449e-02
4917.376,2.68769e-01,2.03438e-02
4919.907,3.09173e-01,2.09799e-02
4922.438,3.20759e-01,2.22509e-02
4924.969,3.32286e-01,2.33586e-02
4927.500,3.44247e-01,2.23508e-02
4930.031,3.60549e-01,2.13046e-02
4932.562,3.75543e-01,2.13319e-02
4935.093,3.58725e-01,2.21298e-02
4937.624,3.46713e-01,2.34898e-02
4940.155,3.06575e-01,2.30193e-02
4942.686,3.39247e-01,2.15567e-02
4945.217,3.54659e-01,2.11124e-02
4947.748,3.43832e-01,2.16354e-02
4950.279,3.23476e-01,2.33126e-02
4952.810,3.25131e-01,2.34886e-02
4955.341,3.50161e-01,2.22250e-02
4957.872,3.95826e-01,2.13985e-02
4960.403,3.65403e-01,2.15152e-02
4962.934,3.41267e-01,2.27218e-02
4965.464,3.45989e-01,2.38373e-02
4967.995,3.83251e-01,2.33202e-02
4970.526,3.83344e-01,2.19829e-02
4973.057,3.96989e-01,2.21833e-02
4975.588,4.17234e-01,2.32867e-02
4978.119,4.10174e-01,2.50768e-02
4980.650,4.38612e-01,2.52143e-02
4983.181,4.02615e-01,2.33099e-02
4985.712,4.12026e-01,2.27765e-02
4988.243,4.49713e-01,2.32220e-02
4990.774,4.82084e-01,2.48930e-02
4993.305,4.57319e-01,2.50843e-02
4995.836,4.77897e-01,2.39537e-02
4998.367,4.33481e-01,2.24425e-02
5000.898,4.38946e-01,2.23145e-02
5003.429,4.82493e-01,2.37801e-02
5005.960,4.38265e-01,2.47948e-02
5008.491,4.37510e-01,2.41078e-02
5011.022,5.04071e-01,2.28388e-02
5013.553,4.65690e-01,2.22669e-02
5016.084,4.25108e-01,2.28272e-02
5018.615,4.56546e-01,2.47528e-02
5021.146,4.71483e-01,2.48363e-02
5023.677,4.69671e-01,2.30802e-02
5026.208,5.14966e-01,2.25924e-02
5028.739,4.62694e-01,2.26535e-02
5031.270,4.47126e-01,2.39989e-02
5033.801,4.38618e-01,2.45866e-02
5036.332,4.39144e-01,2.35441e-02
5038.863,4.16614e-01,2.19204e-02
5041.394,4.59295e-01,2.20192e-02
5043.924,4.09228e-01,2.26715e-02
5046.455,4.09215e-01,2.39956e-02
5048.986,3.63597e-01,2.34162e-02
5051.517,3.74278e-01,2.20446e-02
5054.048,3.78879e-01,2.15000e-02
5056.579,4.04496e-01,2.22985e-02
5059.110,4.11499e-01,2.40836e-02
5061.641,3.67835e-01,2.39010e-02
5064.172,3.65205e-01,2.23674e-02
5066.703,3.64250e-01,2.16325e-02
5069.234,3.42172e-01,2.16899e-02
5071.765,3.66559e-01,2.29153e-02
5074.296,2.97385e-01,2.32852e-02
5076.827,3.46494e-01,2.27762e-02
5079.358,3.31950e-01,2.15917e-02
5081.889,3.10356e-01,2.14207e-02
5084.420,3.01144e-01,2.27110e-02
5086.951,2.91406e-01,2.42554e-02
5089.482,2.96650e-01,2.37313e-02
5092.013,3.12379e-01,2.17159e-02
5094.544,2.84859e-01,2.09304e-02
5097.075,3.02748e-01,2.14633e-02
5099.606,3.07253e-01,2.32590e-02
5102.137,3.03690e-01,2.36763e-02
5104.668,3.06911e-01,2.22034e-02
5107.199,3.20917e-01,2.10597e-02
5109.730,3.23443e-01,2.13059e-02
5112.261,3.94121e-01,2.28111e-02
5114.792,3.25353e-01,2.34561e-02
5117.323,3.30982e-01,2.34149e-02
5119.853,3.19648e-01,2.14587e-02
5122.384,3.51161e-01,2.13197e-02
5124.915,3.68428e-01,2.23358e-02
5127.446,3.65371e-01,2.38715e-02
5129.977,3.84864e-01,2.41587e-02
5132.508,3.71055e-01,2.21346e-02
5135.039,3.79362e-01,2.16121e-02
5137.570,3.83538e-01,2.21599e-02
5140.101,3.97871e-01,2.36844e-02
5142.632,3.76615e-01,2.42742e-02
5145.163,3.71127e-01,2.29335e-02
5147.694,4.05625e-01,2.22512e-02
5150.225,4.04979e-01,2.23107e-02
5152.756,3.93425e-01,2.33464e-02
5155.287,4.47694e-01,2.48537e-02
5157.818,4.09372e-01,2.42065e-02
5160.349,4.10531e-01,2.25301e-02
5162.880,4.53727e-01,2.21777e-02
5165.411,4.03966e-01,2.23909e-02
5167.942,4.50140e-01,2.41394e-02
5170.473,4.28730e-01,2.41049e-02
5173.004,3.79861e-01,2.21820e-02
5175.535,4.26392e-01,2.18780e-02
5178.066,4.68718e-01,2.26224e-02
5180.597,4.39913e-01,2.37358e-02
5183.128,4.09611e-01,2.40430e-02
5185.659,3.72054e-01,2.28969e-02
5188.190,4.28095e-01,2.22554e-02
5190.721,4.60843e-01,2.22340e-02
5193.252,4.55520e-01,2.34345e-02
5195.782,4.55552e-01,2.52881e-02
5198.313,4.71633e-01,2.57920e-02
5200.844,4.84930e-01,2.38768e-02
5203.375,4.69099e-01,2.30152e-02
5205.906,4.51953e-01,2.30084e-02
5208.437,4.81866e-01,2.46108e-02
5210.968,4.55990e-01,2.47692e-02
5213.499,4.40880e-01,2.33423e-02
5216.030,4.88111e-01,2.25668e-02
5218.561,5.15710e-01,2.30893e-02
5221.092,4.78814e-01,2.42187e-02
5223.623,4.71653e-01,2.49332e-02
5226.154,4.52529e-01,2.39496e-02
5228.685,4.62697e-01,2.27354e-02
5231.216,4.58070e-01,2.22674e-02
5233.747,4.46623e-01,2.29471e-02
5236.278,4.83274e-01,2.51575e-02
5238.809,4.80944e-01,2.47186e-02
5241.340,4.99435e-01,2.31796e-02
5243.871,4.62540e-01,2.22236e-02
5246.402,4.72795e-01,2.27253e-02
5248.933,4.89424e-01,2.43053e-02
5251.464,4.57939e-01,2.47654e-02
5253.995,4.93288e-01,2.38766e-02
5256.526,5.01556e-01,2.25175e-02
5259.057,4.90139e-01,2.24940e-02
5261.588,4.80574e-01,2.37713e-02
5264.119,4.81071e-01,2.47955e-02
5266.650,4.90343e-01,2.42309e-02
5269.181,4.92451e-01,2.26428e-02
5271.711,5.10481e-01,2.23404e-02
5274.242,4.74780e-01,2.28416e-02
5276.773,5.26191e-01,2.49726e-02
5279.304,4.74108e-01,2.47906e-02
5281.835,5.47645e-01,2.35031e-02
5284.366,5.25461e-01,2.25448e-02
5286.897,4.84610e-01,2.26112e-02
5289.428,4.82330e-01,2.39752e-02
5291.959,5.13383e-01,2.50664e-02
5294.490,5.20666e-01,2.39008e-02
5297.021,5.35281e-01,2.28638e-02
5299.552,5.96475e-01,2.30080e-02
5302.083,5.76698e-01,2.40468e-02
5304.614,5.55304e-01,2.52410e-02
5307.145,5.36849e-01,2.47353e-02
5309.676,5.67141e-01,2.34172e-02
5312.207,5.71782e-01,2.28806e-02
5314.738,5.76167e-01,2.34134e-02
5317.269,5.48771e-01,2.50278e-02
5319.800,6.31619e-01,2.56333e-02
5322.331,5.81710e-01,2.37077e-02
5324.862,6.31393e-01,2.32066e-02
5327.393,6.61650e-01,2.35890e-02
5329.924,6.15722e-01,2.46932e-02
5332.455,6.35994e-01,2.58497e-02
5334.986,6.21414e-01,2.48391e-02
5337.517,5.94426e-01,2.33060e-02
5340.048,6.46738e-01,2.32327e-02
5342.579,6.93101e-01,2.45130e-02
5345.110,6.70991e-01,2.61501e-02
5347.640,6.51731e-01,2.57547e-02
5350.171,6.33390e-01,2.40480e-02
5352.702,5.87499e-01,2.29959e-02
5355.233,6.02563e-01,2.38839e-02
5357.764,6.25300e-01,2.56747e-02
5360.295,6.68795e-01,2.63334e-02
5362.826,6.87359e-01,2.48652e-02
5365.357,6.28623e-01,2.33493e-02
5367.888,6.56986e-01,2.34873e-02
5370.419,7.08831e-01,2.51201e-02
5372.950,6.72559e-01,2.63261e-02
5375.481,6.72085e-01,2.54474e-02
5378.012,6.54981e-01,2.38748e-02
5380.543,6.48816e-01,2.35023e-02
5383.074,6.43324e-01,2.45322e-02
5385.605,6.76841e-01,2.63860e-02
5388.136,7.15405e-01,2.68622e-02
5390.667,7.06377e-01,2.48895e-02
5393.198,6.81766e-01,2.42191e-02
5395.729,6.80983e-01,2.47636e-02
5398.260,6.79165e-01,2.64242e-02
5400.791,6.65877e-01,2.68393e-02
5403.322,6.58654e-01,2.61149e-02
5405.853,6.87438e-01,2.50003e-02
5408.384,6.27584e-01,2.49040e-02
5410.915,6.54868e-01,2.66969e-02
5413.446,7.15434e-01,2.86593e-02
5415.977,6.79876e-01,2.83536e-02
5418.508,6.47718e-01,2.65282e-02
5421.039,6.44707e-01,2.63901e-02
5423.569,6.48198e-01,2.72157e-02
5426.100,6.39238e-01,2.94441e-02
5428.631,5.89197e-01,2.95536e-02
5431.162,5.96446e-01,2.76773e-02
5433.693,6.07619e-01,2.69639e-02
5436.224,6.01382e-01,2.72025e-02
5438.755,6.34746e-01,2.95187e-02
5441.286,6.56331e-01,3.15334e-02
5443.817,6.14571e-01,3.03674e-02
5446.348,6.18180e-01,2.88089e-02
5448.879,6.31074e-01,2.84326e-02
5451.410,5.84468e-01,2.95803e-02
5453.941,5.72436e-01,3.15678e-02
5456.472,5.46640e-01,3.20858e-02
5459.003,6.31437e-01,3.31123e-02
5461.534,5.93681e-01,3.32604e-02
5464.065,6.07138e-01,3.30648e-02
5466.596,5.62697e-01,3.30838e-02
5469.127,5.68091e-01,3.25484e-02
5471.658,5.68426e-01,3.01058e-02
5474.189,5.77222e-01,2.90836e-02
5476.720,5.77644e-01,2.91527e-02
5479.251,5.91856e-01,3.12551e-02
5481.782,5.22464e-01,3.20350e-02
5484.313,5.36211e-01,3.12332e-02
5486.844,5.73546e-01,2.96228e-02
5489.375,5.82625e-01,2.94441e-02
5491.906,4.83266e-01,2.98832e-02
5494.437,4.92624e-01,3.20004e-02
5496.968,5.14545e-01,3.18642e-02
5499.498,4.91055e-01,2.91323e-02
5502.029,4.92678e-01,2.87807e-02
5504.560,4.67622e-01,2.90207e-02
5507.091,5.08760e-01,3.12675e-02
5509.622,4.80964e-01,3.18384e-02
5512.153,4.89880e-01,5.87706e-02
5514.684,4.72196e-01,5.78502e-02
5517.215,4.21491e-01,5.70043e-02
5519.746,4.32172e-01,5.67543e-02
5522.277,4.65430e-01,5.70876e-02
5524.808,4.67359e-01,5.65555e-02
5527.339,4.60070e-01,5.45236e-02
5529.870,4.80869e-01,5.32887e-02
5532.401,4.41395e-01,5.33777e-02
5534.932,4.36799e-01,5.36275e-02
5537.463,4.36480e-01,5.34572e-02
5539.994,4.51369e-01,5.20255e-02
5542.525,4.43368e-01,5.14618e-02
5545.056,4.45316e-01,5.15986e-02
5547.587,4.89158e-01,5.29277e-02
5550.118,4.86531e-01,5.29421e-02
5552.649,4.57646e-01,5.16995e-02
5555.180,4.83752e-01,5.10547e-02
5557.711,4.71119e-01,5.17748e-02
5560.242,4.23578e-01,5.36660e-02
5562.773,4.26536e-01,5.64603e-02
5565.304,4.58659e-01,5.91382e-02
5567.835,5.09434e-01,6.10485e-02
5570.366,4.80642e-01,6.41175e-02
5572.897,4.27645e-01,7.41681e-02
5575.427,4.47285e-01,9.22238e-02
5577.958,4.67680e-01,9.79700e-02
5580.489,4.73520e-01,8.57225e-02
5583.020,4.99166e-01,7.09079e-02
5585.551,4.97172e-01,5.85441e-02
5588.082,4.57605e-01,5.18896e-02
5590.613,4.38331e-01,3.79606e-02
5593.144,4.24418e-01,3.75652e-02
5595.675,4.60152e-01,3.76978e-02
5598.206,4.68409e-01,3.76179e-02
5600.737,4.51446e-01,3.73027e-02
5603.268,4.45065e-01,3.71066e-02
5605.799,4.24264e-01,3.68721e-02
5608.330,4.17755e-01,3.67686e-02
5610.861,4.49757e-01,3.68148e-02
5613.392,4.31575e-01,3.65071e-02
5615.923,3.96628e-01,3.61226e-02
5618.454,4.11171e-01,3.59953e-02
5620.985,4.01201e-01,3.56800e-02
5623.516,3.77922e-01,3.54073e-02
5626.047,3.64038e-01,3.53008e-02
5628.578,3.76503e-01,3.52191e-02
5631.109,3.93327e-01,3.51349e-02
5633.640,3.88102e-01,3.48794e-02
5636.171,3.70938e-01,3.43698e-02
5638.702,3.46658e-01,3.38301e-02
5641.233,3.10007e-01,3.33658e-02
5643.764,2.94909e-01,3.33392e-02
5646.295,3.10047e-01,3.33440e-02
5648.826,3.05763e-01,3.31239e-02
5651.356,2.77945e-01,3.30006e-02
5653.887,2.78462e-01,3.32076e-02
5656.418,2.77604e-01,3.32859e-02
5658.949,2.53076e-01,3.32206e-02
5661.480,2.60229e-01,3.34171e-02
5664.011,2.69058e-01,3.33850e-02
5666.542,2.64137e-01,3.32452e-02
5669.073,2.18086e-01,3.26926e-02
5671.604,1.88270e-01,3.19042e-02
5674.135,2.13309e-01,3.11232e-02
5676.666,2.29519e-01,3.01185e-02
5679.197,2.31186e-01,2.89108e-02
5681.728,1.93373e-01,2.74877e-02
5684.259,1.67928e-01,2.65814e-02
5686.790,1.85631e-01,2.60469e-02
5689.321,1.85590e-01,2.52673e-02
5691.852,1.71450e-01,2.44080e-02
5694.383,1.54971e-01,2.35747e-02
5696.914,1.54143e-01,2.28626e-02
5699.445,1.79306e-01,2.25629e-02
5701.976,1.77626e-01,2.22104e-02
5704.507,1.57882e-01,2.18081e-02
5707.038,1.39178e-01,2.16447e-02
5709.569,1.39289e-01,2.15564e-02
5712.100,1.36016e-01,2.13865e-02
5714.631,1.21645e-01,2.11157e-02
5717.162,1.44095e-01,2.10748e-02
5719.693,1.50568e-01,2.10917e-02
5722.224,1.36348e-01,2.09264e-02
5724.755,1.56977e-01,2.08515e-02
5727.285,1.48495e-01,2.06612e-02
5729.816,1.07174e-01,2.04157e-02
5732.347,1.08788e-01,2.03543e-02
5734.878,1.22638e-01,2.03197e-02
5737.409,1.30914e-01,2.02807e-02
5739.940,1.33076e-01,2.02780e-02
5742.471,1.41129e-01,2.02853e-02
5745.002,1.49223e-01,2.03234e-02
5747.533,1.38242e-01,2.02068e-02
5750.064,1.27738e-01,2.01736e-02
5752.595,1.35332e-01,2.02210e-02
5755.126,1.29653e-01,2.01879e-02
5757.657,1.28506e-01,2.02118e-02
5760.188,1.49523e-01,2.05040e-02
5762.719,1.37988e-01,2.06821e-02
5765.250,1.24033e-01,2.08362e-02
5767.781,1.30943e-01,2.10755e-02
5770.312,1.21409e-01,2.10764e-02
5772.843,1.13016e-01,2.07889e-02
5775.374,1.40793e-01,2.06379e-02
5777.905,1.37899e-01,2.04352e-02
5780.436,1.14749e-01,2.02597e-02
5782.967,1.08256e-01,2.02858e-02
5785.498,1.21844e-01,2.06007e-02
5788.029,1.47161e-01,2.10004e-02
5790.560,1.59863e-01,2.11354e-02
5793.091,1.69860e-01,2.11116e-02
5795.622,1.91310e-01,2.09741e-02
5798.153,1.86600e-01,2.06723e-02
5800.684,1.82653e-01,2.04616e-02
5803.214,1.75773e-01,2.03091e-02
5805.745,1.65761e-01,2.03116e-02
5808.276,1.91867e-01,2.05344e-02
5810.807,2.06552e-01,2.05988e-02
5813.338,2.11060e-01,2.05837e-02
5815.869,2.07301e-01,2.05262e-02
5818.400,2.11076e-01,2.06813e-02
5820.931,2.44825e-01,2.09585e-02
5823.462,2.72402e-01,2.10953e-02
5825.993,2.75443e-01,2.11511e-02
5828.524,2.81242e-01,2.11847e-02
5831.055,2.99691e-01,2.12559e-02
5833.586,3.12070e-01,2.12986e-02
5836.117,3.08884e-01,2.13742e-02
5838.648,3.09060e-01,2.15288e-02
5841.179,3.13897e-01,2.15950e-02
5843.710,3.28593e-01,2.16854e-02
5846.241,3.40574e-01,2.17388e-02
5848.772,3.49756e-01,2.18632e-02
5851.303,3.50508e-01,2.20140e-02
5853.834,3.56010e-01,2.20585e-02
5856.365,3.77680e-01,2.21346e-02
5858.896,3.96589e-01,2.22314e-02
5861.427,4.19959e-01,2.24632e-02
5863.958,4.41858e-01,2.27460e-02
5866.489,4.33112e-01,2.27546e-02
5869.020,4.35431e-01,2.27241e-02
5871.551,4.63068e-01,2.28104e-02
5874.082,4.68955e-01,2.27142e-02
5876.613,4.73620e-01,2.27005e-02
5879.143,4.85795e-01,2.28765e-02
5881.674,4.77980e-01,2.33110e-02
5884.205,4.59986e-01,2.42740e-02
5886.736,4.73777e-01,2.56873e-02
5889.267,4.92424e-01,2.67957e-02
5891.798,5.20467e-01,2.73248e-02
5894.329,5.22908e-01,2.70767e-02
5896.860,5.05513e-01,2.59408e-02
5899.391,5.11406e-01,2.45983e-02
5901.922,5.30989e-01,2.35520e-02
5904.453,5.71475e-01,2.29039e-02
5906.984,5.91784e-01,2.26532e-02
5909.515,5.91895e-01,2.26829e-02
5912.046,5.95241e-01,2.27072e-02
5914.577,5.83931e-01,2.26153e-02
5917.108,6.03834e-01,2.26991e-02
5919.639,6.13818e-01,2.25940e-02
5922.170,6.07943e-01,2.25521e-02
5924.701,6.03989e-01,2.26087e-02
5927.232,5.87154e-01,2.26464e-02
5929.763,5.79626e-01,2.28021e-02
5932.294,5.82123e-01,2.28185e-02
5934.825,6.04838e-01,2.28267e-02
5937.356,5.99870e-01,2.25642e-02
5939.887,5.81949e-01,2.22449e-02
5942.418,5.56675e-01,2.18947e-02
5944.949,5.56591e-01,2.18118e-02
5947.480,5.72675e-01,2.19977e-02
5950.011,5.80384e-01,2.21818e-02
5952.542,5.75610e-01,2.22792e-02
5955.073,5.62653e-01,2.21697e-02
5957.603,5.67115e-01,2.21181e-02
5960.134,5.56740e-01,2.19274e-02
5962.665,5.54742e-01,2.18410e-02
5965.196,5.76422e-01,2.19047e-02
5967.727,5.76388e-01,2.18715e-02
5970.258,5.58489e-01,2.17534e-02
5972.789,5.48591e-01,2.16342e-02
5975.320,5.40225e-01,2.15706e-02
5977.851,5.24680e-01,2.14447e-02
5980.382,5.17171e-01,2.13580e-02
5982.913,5.04447e-01,2.12540e-02
5985.444,5.05871e-01,2.11141e-02
5987.975,5.05289e-01,2.10330e-02
5990.506,4.87450e-01,2.09566e-02
5993.037,4.71911e-01,2.08341e-02
5995.568,4.48101e-01,2.06564e-02
5998.099,4.37602e-01,2.06495e-02
6000.630,4.29373e-01,2.06349e-02
6003.161,4.28902e-01,2.06106e-02
6005.692,4.14620e-01,2.03949e-02
6008.223,3.91298e-01,2.01517e-02
6010.754,3.72073e-01,1.99302e-02
6013.285,3.57052e-01,1.97476e-02
6015.816,3.60053e-01,1.96563e-02
6018.347,3.60481e-01,1.95539e-02
6020.878,3.36830e-01,1.93390e-02
6023.409,3.33875e-01,1.93205e-02
6025.940,3.17108e-01,1.92413e-02
6028.471,2.93977e-01,1.90818e-02
6031.002,2.84687e-01,1.90112e-02
6033.532,2.60660e-01,1.88345e-02
6036.063,2.67942e-01,1.87586e-02
6038.594,2.73287e-01,1.86374e-02
6041.125,2.61543e-01,1.84826e-02
6043.656,2.59098e-01,1.84888e-02
6046.187,2.30253e-01,1.82712e-02
6048.718,2.11332e-01,1.80839e-02
6051.249,2.06982e-01,1.80384e-02
6053.780,2.13520e-01,1.80821e-02
6056.311,2.20788e-01,1.79773e-02
6058.842,2.12746e-01,1.78923e-02
6061.373,1.99920e-01,1.78361e-02
6063.904,1.88527e-01,1.77803e-02
6066.435,1.86891e-01,1.77127e-02
6068.966,1.94492e-01,1.77156e-02
6071.497,1.94234e-01,1.77444e-02
6074.028,1.84917e-01,1.77087e-02
6076.559,1.77190e-01,1.75618e-02
6079.090,1.78606e-01,1.75238e-02
6081.621,1.78134e-01,1.74502e-02
6084.152,1.86973e-01,1.74862e-02
6086.683,1.85120e-01,1.74303e-02
6089.214,1.89251e-01,1.74385e-02
6091.745,1.98835e-01,1.74563e-02
6094.276,2.14514e-01,1.76042e-02
6096.807,2.20631e-01,1.76168e-02
6099.338,2.13195e-01,1.76531e-02
6101.869,1.99764e-01,1.76854e-02
6104.400,1.87106e-01,1.77238e-02
6106.931,1.92103e-01,1.79045e-02
6109.461,2.06905e-01,1.82110e-02
6111.992,2.24256e-01,1.84033e-02
6114.523,2.47499e-01,1.84075e-02
6117.054,2.47721e-01,1.81886e-02
6119.585,2.30071e-01,1.79343e-02
6122.116,2.27484e-01,1.77771e-02
6124.647,2.26660e-01,1.76805e-02
6127.178,2.24485e-01,1.76394e-02
6129.709,2.37646e-01,1.76104e-02
6132.240,2.49546e-01,1.75477e-02
6134.771,2.38691e-01,1.75299e-02
6137.302,2.29302e-01,1.76312e-02
6139.833,2.37220e-01,1.77599e-02
6142.364,2.45785e-01,1.78128e-02
6144.895,2.53544e-01,1.78319e-02
6147.426,2.76278e-01,1.79527e-02
6149.957,2.88003e-01,1.79761e-02
6152.488,2.74024e-01,1.79009e-02
6155.019,2.76828e-01,1.79735e-02
6157.550,2.91454e-01,1.80505e-02
6160.081,2.92292e-01,1.79929e-02
6162.612,2.89080e-01,1.79065e-02
6165.143,2.79157e-01,1.77539e-02
6167.674,2.87443e-01,1.76607e-02
6170.205,3.03867e-01,1.76527e-02
6172.736,3.15535e-01,1.77280e-02
6175.267,3.10954e-01,1.76267e-02
6177.798,2.98972e-01,1.74818e-02
6180.329,2.92244e-01,1.74632e-02
6182.860,2.97697e-01,1.74347e-02
6185.390,2.95788e-01,1.73228e-02
6187.921,3.01054e-01,1.73363e-02
6190.452,3.16721e-01,1.73583e-02
6192.983,3.35493e-01,1.74299e-02
6195.514,3.42018e-01,1.74646e-02
6198.045,3.28505e-01,1.74341e-02
6200.576,3.18866e-01,1.74240e-02
6203.107,3.33865e-01,1.74905e-02
6205.638,3.32346e-01,1.74744e-02
6208.169,3.13756e-01,1.73681e-02
6210.700,3.04427e-01,1.72254e-02
6213.231,3.06837e-01,1.71930e-02
6215.762,3.13305e-01,1.72021e-02
6218.293,3.20329e-01,1.71940e-02
6220.824,3.20264e-01,1.71566e-02
6223.355,3.15330e-01,1.70892e-02
6225.886,3.11108e-01,1.69879e-02
6228.417,3.21583e-01,1.71304e-02
6230.948,3.19958e-01,1.73971e-02
6233.479,3.13142e-01,1.76604e-02
6236.010,3.22067e-01,1.78557e-02
6238.541,3.23366e-01,1.77937e-02
6241.072,3.11580e-01,1.74642e-02
6243.603,3.10227e-01,1.71341e-02
6246.134,3.08069e-01,1.69122e-02
6248.665,3.03957e-01,1.68026e-02
6251.196,3.01330e-01,1.67906e-02
6253.727,3.08667e-01,1.70522e-02
6256.258,3.20202e-01,1.73881e-02
6258.789,3.13528e-01,1.73970e-02
6261.319,3.05932e-01,1.72532e-02
6263.850,3.03245e-01,1.69779e-02
6266.381,3.04564e-01,1.66588e-02
6268.912,3.00911e-01,1.63986e-02
6271.443,2.94529e-01,1.62090e-02
6273.974,2.90197e-01,1.61294e-02
6276.505,2.95094e-01,1.62072e-02
6279.036,2.90392e-01,1.63970e-02
6281.567,2.87337e-01,1.66060e-02
6284.098,2.99186e-01,1.69484e-02
6286.629,3.05457e-01,1.71308e-02
6289.160,3.12192e-01,1.73886e-02
6291.691,3.07659e-01,1.84863e-02
6294.222,2.85818e-01,2.11678e-02
6296.753,2.81108e-01,2.47642e-02
6299.284,2.92127e-01,2.68406e-02
6301.815,2.97237e-01,2.66469e-02
6304.346,3.08089e-01,2.44830e-02
6306.877,3.12677e-01,2.07763e-02
6309.408,2.96420e-01,1.76414e-02
6311.939,2.85129e-01,1.64470e-02
6314.470,2.94667e-01,1.60831e-02
6317.001,3.01451e-01,1.58899e-02
6319.532,2.91535e-01,1.58274e-02
6322.063,2.73269e-01,1.57536e-02
6324.594,2.61896e-01,1.58125e-02
6327.125,2.66264e-01,1.59578e-02
6329.656,2.77076e-01,1.60236e-02
6332.187,2.69925e-01,1.58440e-02
6334.718,2.67462e-01,1.55841e-02
6337.248,2.69936e-01,1.53201e-02
6339.779,2.60762e-01,1.51595e-02
6342.310,2.56790e-01,1.52184e-02
6344.841,2.52918e-01,1.52290e-02
6347.372,2.58209e-01,1.52483e-02
6349.903,2.63454e-01,1.54069e-02
6352.434,2.54221e-01,1.55611e-02
6354.965,2.38954e-01,1.58236e-02
6357.496,2.39464e-01,1.68404e-02
6360.027,2.50562e-01,1.83352e-02
6362.558,2.53295e-01,1.90015e-02
6365.089,2.28578e-01,1.87125e-02
6367.620,2.11780e-01,1.76935e-02
6370.151,2.18080e-01,1.60733e-02
6372.682,2.17907e-01,1.48932e-02
6375.213,2.12025e-01,1.46214e-02
6377.744,2.13209e-01,1.46742e-02
6380.275,2.15334e-01,1.52880e-02
6382.806,2.18038e-01,1.66388e-02
6385.337,2.11812e-01,1.69740e-02
6387.868,1.95538e-01,1.54277e-02
6390.399,1.81851e-01,1.48120e-02
6392.930,1.84192e-01,1.45924e-02
6395.461,1.94745e-01,1.51574e-02
6397.992,2.06793e-01,1.46443e-02
6400.523,1.99094e-01,1.42241e-02
6403.054,1.85022e-01,1.50175e-02
6405.585,1.80918e-01,1.51717e-02
6408.116,1.93312e-01,1.44297e-02
6410.647,2.04732e-01,1.46486e-02
6413.177,2.01827e-01,1.50173e-02
6415.708,1.98860e-01,1.43204e-02
6418.239,2.07218e-01,1.40278e-02
6420.770,2.14934e-01,1.40139e-02
6423.301,2.24896e-01,1.40278e-02
6425.832,2.30478e-01,1.40618e-02
6428.363,2.22031e-01,1.39419e-02
6430.894,2.25171e-01,1.39179e-02
6433.425,2.18388e-01,1.38593e-02
6435.956,2.10563e-01,1.37680e-02
6438.487,2.16626e-01,1.39600e-02
6441.018,2.34836e-01,1.41903e-02
6443.549,2.39920e-01,1.40282e-02
6446.080,2.28062e-01,1.38466e-02
6448.611,2.23644e-01,1.38387e-02
6451.142,2.30231e-01,1.39371e-02
6453.673,2.38060e-01,1.39759e-02
6456.204,2.48401e-01,1.40612e-02
6458.735,2.57900e-01,1.41874e-02
6461.266,2.57177e-01,1.42963e-02
6463.797,2.53089e-01,1.44112e-02
6466.328,2.55547e-01,1.45447e-02
6468.859,2.66064e-01,1.45265e-02
6471.390,2.68706e-01,1.43506e-02
6473.921,2.60942e-01,1.40920e-02
6476.452,2.58283e-01,1.38362e-02
6478.983,2.63949e-01,1.37182e-02
6481.514,2.65480e-01,1.36867e-02
6484.045,2.71941e-01,1.37770e-02
6486.576,2.86889e-01,1.38644e-02
6489.106,2.98319e-01,1.39136e-02
6491.637,3.08182e-01,1.40744e-02
6494.168,3.11660e-01,1.44444e-02
6496.699,3.08625e-01,1.47599e-02
6499.230,3.09241e-01,1.49417e-02
6501.761,3.15565e-01,1.50380e-02
6504.292,3.26802e-01,1.49164e-02
6506.823,3.30971e-01,1.46472e-02
6509.354,3.36544e-01,1.44396e-02
6511.885,3.50700e-01,1.43268e-02
6514.416,3.43633e-01,1.40959e-02
6516.947,3.39243e-01,1.40582e-02
6519.478,3.45173e-01,1.41934e-02
6522.009,3.53065e-01,1.43472e-02
6524.540,3.55265e-01,1.44474e-02
6527.071,3.48108e-01,1.45746e-02
6529.602,3.52747e-01,1.47531e-02
6532.133,3.55100e-01,1.48859e-02
6534.664,3.60349e-01,1.48888e-02
6537.195,3.56951e-01,1.47556e-02
6539.726,3.59310e-01,1.46539e-02
6542.257,3.75476e-01,1.46378e-02
6544.788,3.69722e-01,1.45036e-02
6547.319,3.61890e-01,1.45104e-02
6549.850,3.66849e-01,1.47109e-02
6552.381,3.69533e-01,1.48507e-02
6554.912,3.75338e-01,1.49553e-02
6557.443,3.70930e-01,1.50916e-02
6559.974,3.71411e-01,1.52162e-02
6562.505,3.77797e-01,1.52173e-02
6565.035,3.69622e-01,1.51636e-02
6567.566,3.59530e-01,1.48826e-02
6570.097,3.65735e-01,1.45807e-02
6572.628,3.73923e-01,1.45828e-02
6575.159,3.75301e-01,1.46489e-02
6577.690,3.71094e-01,1.45980e-02
6580.221,3.80648e-01,1.46541e-02
6582.752,3.72492e-01,1.44324e-02
6585.283,3.54647e-01,1.40991e-02
6587.814,3.58448e-01,1.40555e-02
6590.345,3.53267e-01,1.39591e-02
6592.876,3.47881e-01,1.38966e-02
6595.407,3.49884e-01,1.39308e-02
6597.938,3.39458e-01,1.39496e-02
6600.469,3.25778e-01,1.39131e-02
6603.000,3.29827e-01,1.38691e-02
6605.531,3.28440e-01,1.37651e-02
6608.062,3.11143e-01,1.36028e-02
6610.593,3.17900e-01,1.35273e-02
6613.124,3.33183e-01,1.34852e-02
6615.655,3.17721e-01,1.33554e-02
6618.186,2.84376e-01,1.31468e-02
6620.717,2.77991e-01,1.31268e-02
6623.248,2.79164e-01,1.31038e-02
6625.779,2.65351e-01,1.29816e-02
6628.310,2.64234e-01,1.29693e-02
6630.841,2.69073e-01,1.29531e-02
6633.372,2.64314e-01,1.29798e-02
6635.903,2.52989e-01,1.28511e-02
6638.434,2.46711e-01,1.27326e-02
6640.964,2.46020e-01,1.26985e-02
6643.495,2.44894e-01,1.26692e-02
6646.026,2.41360e-01,1.25448e-02
6648.557,2.34605e-01,1.24316e-02
6651.088,2.22910e-01,1.24126e-02
6653.619,2.14048e-01,1.23802e-02
6656.150,2.10258e-01,1.23300e-02
6658.681,2.02814e-01,1.21966e-02
6661.212,1.86366e-01,1.20560e-02
6663.743,1.92052e-01,1.21034e-02
6666.274,1.90063e-01,1.20814e-02
6668.805,1.82157e-01,1.19989e-02
6671.336,1.80483e-01,1.19610e-02
6673.867,1.80902e-01,1.18737e-02
6676.398,1.66571e-01,1.16557e-02
6678.929,1.55952e-01,1.15811e-02
6681.460,1.55968e-01,1.15860e-02
6683.991,1.52016e-01,1.14998e-02
6686.522,1.51870e-01,1.15016e-02
6689.053,1.39493e-01,1.14388e-02
6691.584,1.30512e-01,1.13719e-02
6694.115,1.39890e-01,1.13266e-02
6696.646,1.36656e-01,1.13145e-02
6699.177,1.20440e-01,1.12315e-02
6701.708,1.19861e-01,1.13239e-02
6704.239,1.27271e-01,1.13901e-02
6706.770,1.25322e-01,1.13424e-02
6709.301,1.23471e-01,1.13013e-02
6711.832,1.05091e-01,1.11166e-02
6714.363,9.84888e-02,1.10448e-02
6716.893,1.02723e-01,1.10081e-02
6719.424,1.02514e-01,1.09606e-02
6721.955,1.04513e-01,1.09380e-02
6724.486,1.08088e-01,1.08853e-02
6727.017,1.02285e-01,1.07655e-02
6729.548,9.46109e-02,1.07449e-02
6732.079,9.26380e-02,1.06913e-02
6734.610,8.94076e-02,1.06373e-02
6737.141,7.81508e-02,1.05437e-02
6739.672,7.83499e-02,1.05934e-02
6742.203,7.47337e-02,1.05721e-02
6744.734,6.99129e-02,1.04826e-02
6747.265,7.07696e-02,1.04083e-02
6749.796,7.82061e-02,1.04049e-02
6752.327,7.96171e-02,1.03802e-02
6754.858,6.34883e-02,1.02590e-02
6757.389,5.37137e-02,1.02039e-02
6759.920,6.36141e-02,1.02784e-02
6762.451,5.92431e-02,1.01553e-02
6764.982,5.53877e-02,1.01142e-02
6767.513,5.49811e-02,1.00919e-02
6770.044,4.88148e-02,1.00104e-02
6772.575,4.40131e-02,9.95755e-03
6775.106,5.32917e-02,1.00490e-02
6777.637,6.06153e-02,1.01169e-02
6780.168,5.27395e-02,1.00196e-02
6782.699,4.75814e-02,9.97069e-03
6785.230,5.68276e-02,1.00314e-02
6787.761,6.48176e-02,1.00659e-02
6790.292,5.61456e-02,1.00053e-02
6792.822,5.06647e-02,9.92895e-03
6795.353,5.30677e-02,9.92126e-03
6797.884,5.68070e-02,9.98735e-03
6800.415,5.74841e-02,9.99313e-03
6802.946,5.22076e-02,9.89163e-03
6805.477,5.46257e-02,9.86320e-03
6808.008,5.78095e-02,9.90250e-03
6810.539,5.59097e-02,9.95902e-03
6813.070,5.97966e-02,9.99197e-03
6815.601,6.76825e-02,1.00221e-02
6818.132,6.90350e-02,1.00041e-02
6820.663,6.07132e-02,1.00528e-02
6823.194,6.10081e-02,1.04810e-02
6825.725,7.10266e-02,1.11608e-02
6828.256,7.30396e-02,1.17579e-02
6830.787,7.29816e-02,1.22311e-02
6833.318,7.06634e-02,1.22140e-02
6835.849,6.28374e-02,1.17173e-02
6838.380,7.34306e-02,1.12698e-02
6840.911,7.30764e-02,1.07272e-02
6843.442,6.80990e-02,1.04246e-02
6845.973,7.35144e-02,1.03122e-02
6848.504,7.54850e-02,1.01587e-02
6851.035,7.42641e-02,1.00296e-02
6853.566,7.85349e-02,1.00372e-02
6856.097,8.85108e-02,1.03230e-02
6858.628,8.46783e-02,1.10299e-02
6861.159,7.35591e-02,1.17278e-02
6863.690,7.65977e-02,1.19810e-02
6866.221,7.54793e-02,1.19938e-02
6868.752,7.20013e-02,1.19886e-02
6871.282,7.88099e-02,1.18296e-02
6873.813,8.56951e-02,1.18186e-02
6876.344,8.85964e-02,1.19376e-02
6878.875,8.74558e-02,1.17141e-02
6881.406,7.94421e-02,1.11409e-02
6883.937,7.56990e-02,1.07107e-02
6886.468,7.93786e-02,1.05439e-02
6888.999,9.58398e-02,1.07182e-02
6891.530,9.82326e-02,1.09137e-02
6894.061,9.44271e-02,1.09773e-02
6896.592,9.36256e-02,1.09453e-02
6899.123,9.75007e-02,1.09101e-02
6901.654,1.00794e-01,1.08312e-02
6904.185,1.01228e-01,1.08188e-02
6906.716,9.47901e-02,1.07840e-02
6909.247,9.09827e-02,1.08953e-02
6911.778,9.45167e-02,1.10466e-02
6914.309,9.75216e-02,1.10478e-02
6916.840,9.64405e-02,1.10376e-02
6919.371,9.28625e-02,1.11820e-02
6921.902,9.90552e-02,1.13758e-02
6924.433,1.11998e-01,1.15045e-02
6926.964,1.15493e-01,1.12907e-02
6929.495,1.07004e-01,1.07354e-02
6932.026,1.09492e-01,1.05399e-02
6934.557,1.08853e-01,1.06645e-02
6937.088,1.04759e-01,1.07629e-02
6939.619,1.31020e-01,1.11331e-02
6942.150,1.35951e-01,1.14250e-02
6944.681,1.30614e-01,1.18054e-02
6947.211,1.28721e-01,1.19504e-02
6949.742,1.33118e-01,1.19041e-02
6952.273,1.40601e-01,1.17707e-02
6954.804,1.38033e-01,1.13265e-02
6957.335,1.29365e-01,1.08315e-02
6959.866,1.38274e-01,1.08200e-02
6962.397,1.44113e-01,1.09500e-02
6964.928,1.38272e-01,1.10321e-02
6967.459,1.37393e-01,1.10709e-02
6969.990,1.34521e-01,1.10640e-02
6972.521,1.35087e-01,1.11554e-02
6975.052,1.32761e-01,1.13485e-02
6977.583,1.32951e-01,1.14111e-02
6980.114,1.47957e-01,1.15082e-02
6982.645,1.54097e-01,1.13140e-02
6985.176,1.47452e-01,1.08980e-02
6987.707,1.44200e-01,1.06652e-02
6990.238,1.59316e-01,1.08125e-02
6992.769,1.73558e-01,1.09527e-02
6995.300,1.62432e-01,1.08458e-02
6997.831,1.56010e-01,1.08958e-02
7000.362,1.57627e-01,1.09639e-02
7002.893,1.55539e-01,1.08597e-02
7005.424,1.49429e-01,1.08458e-02
7007.955,1.62223e-01,1.11176e-02
7010.486,1.68034e-01,1.11083e-02
7013.017,1.62660e-01,1.10220e-02
7015.548,1.66660e-01,1.10399e-02
7018.079,1.68562e-01,1.09045e-02
7020.610,1.66945e-01,1.08067e-02
7023.140,1.67125e-01,1.07495e-02
7025.671,1.74968e-01,1.08020e-02
7028.202,1.76980e-01,1.09675e-02
7030.733,1.75092e-01,1.10423e-02
7033.264,1.83590e-01,1.10244e-02
7035.795,1.88160e-01,1.09336e-02
7038.326,1.88457e-01,1.09316e-02
7040.857,1.95106e-01,1.10994e-02
7043.388,1.95564e-01,1.13293e-02
7045.919,1.97434e-01,1.15214e-02
7048.450,2.05862e-01,1.15690e-02
7050.981,2.05637e-01,1.15594e-02
7053.512,2.00974e-01,1.14336e-02
7056.043,2.10543e-01,1.13500e-02
7058.574,2.11119e-01,1.12350e-02
7061.105,2.01133e-01,1.11727e-02
7063.636,1.97883e-01,1.12145e-02
7066.167,2.05519e-01,1.13681e-02
7068.698,2.05540e-01,1.13163e-02
7071.229,1.95164e-01,1.12108e-02
7073.760,2.02100e-01,1.12735e-02
7076.291,2.14897e-01,1.13625e-02
7078.822,2.16356e-01,1.13939e-02
7081.353,2.21384e-01,1.14076e-02
7083.884,2.24143e-01,1.14123e-02
7086.415,2.21294e-01,1.13949e-02
7088.946,2.22107e-01,1.13941e-02
7091.477,2.16132e-01,1.12975e-02
7094.008,2.18683e-01,1.12357e-02
7096.539,2.24876e-01,1.11983e-02
7099.069,2.26926e-01,1.11493e-02
7101.600,2.38142e-01,1.11788e-02
7104.131,2.42361e-01,1.11724e-02
7106.662,2.39866e-01,1.12038e-02
7109.193,2.41028e-01,1.12519e-02
7111.724,2.37331e-01,1.11903e-02
7114.255,2.29579e-01,1.11412e-02
7116.786,2.43278e-01,1.12491e-02
7119.317,2.43907e-01,1.11828e-02
7121.848,2.40303e-01,1.11524e-02
7124.379,2.49854e-01,1.12439e-02
7126.910,2.46347e-01,1.12468e-02
7129.441,2.41625e-01,1.12491e-02
7131.972,2.38263e-01,1.12263e-02
7134.503,2.37086e-01,1.12732e-02
7137.034,2.41458e-01,1.13306e-02
7139.565,2.50778e-01,1.14002e-02
7142.096,2.57290e-01,1.15539e-02
7144.627,2.55294e-01,1.15859e-02
7147.158,2.51023e-01,1.15313e-02
7149.689,2.55188e-01,1.14854e-02
7152.220,2.68054e-01,1.15822e-02
7154.751,2.72377e-01,1.15685e-02
7157.282,2.70803e-01,1.15110e-02
7159.813,2.77494e-01,1.15649e-02
7162.344,2.79160e-01,1.15512e-02
7164.875,2.74131e-01,1.15017e-02
7167.406,2.79722e-01,1.15992e-02
7169.937,2.85836e-01,1.18395e-02
7172.468,2.87364e-01,1.21132e-02
7174.998,2.94906e-01,1.24397e-02
7177.529,3.01297e-01,1.26818e-02
7180.060,2.99635e-01,1.26582e-02
7182.591,2.99163e-01,1.24701e-02
7185.122,2.90415e-01,1.23988e-02
7187.653,2.89419e-01,1.25478e-02
7190.184,3.02822e-01,1.27143e-02
7192.715,3.07975e-01,1.26708e-02
7195.246,3.04536e-01,1.25344e-02
7197.777,3.07962e-01,1.24933e-02
7200.308,2.99329e-01,1.24253e-02
7202.839,2.97990e-01,1.25143e-02
7205.370,3.14724e-01,1.26888e-02
7207.901,3.21804e-01,1.27478e-02
7210.432,3.17285e-01,1.25361e-02
7212.963,3.18106e-01,1.22608e-02
7215.494,3.19194e-01,1.20567e-02
7218.025,3.23533e-01,1.20472e-02
7220.556,3.20934e-01,1.20407e-02
7223.087,3.26422e-01,1.21231e-02
7225.618,3.26537e-01,1.21384e-02
7228.149,3.19956e-01,1.20912e-02
7230.680,3.25547e-01,1.21717e-02
7233.211,3.29282e-01,1.29236e-02
7235.742,3.35021e-01,1.44935e-02
7238.273,3.26183e-01,1.59234e-02
7240.804,3.27590e-01,1.71674e-02
7243.335,3.34607e-01,1.78751e-02
7245.866,3.22618e-01,1.73483e-02
7248.397,3.15333e-01,1.59734e-02
7250.927,3.27149e-01,1.46807e-02
7253.458,3.44308e-01,1.39270e-02
7255.989,3.40703e-01,1.36133e-02
7258.520,3.29460e-01,1.32021e-02
7261.051,3.25568e-01,1.26653e-02
7263.582,3.30162e-01,1.25586e-02
7266.113,3.38378e-01,1.28208e-02
7268.644,3.25186e-01,1.31080e-02
7271.175,3.15438e-01,1.40006e-02
7273.706,3.19329e-01,1.54221e-02
7276.237,3.18208e-01,1.64778e-02
7278.768,3.12906e-01,1.71091e-02
7281.299,3.20031e-01,1.68077e-02
7283.830,3.25918e-01,1.52515e-02
7286.361,3.22048e-01,1.39984e-02
7288.892,3.15935e-01,1.34450e-02
7291.423,3.23520e-01,1.31662e-02
7293.954,3.16077e-01,1.30771e-02
7296.485,3.19435e-01,1.31234e-02
7299.016,3.31678e-01,1.31692e-02
7301.547,3.27032e-01,1.31806e-02
7304.078,3.18861e-01,1.32686e-02
7306.609,3.21335e-01,1.33145e-02
7309.140,3.28365e-01,1.33697e-02
7311.671,3.28594e-01,1.41812e-02
7314.202,3.07789e-01,1.54159e-02
7316.733,3.00222e-01,1.63291e-02
7319.264,3.06700e-01,1.64767e-02
7321.795,3.04064e-01,1.55769e-02
7324.326,3.09279e-01,1.45091e-02
7326.856,3.11950e-01,1.41177e-02
7329.387,2.92630e-01,1.39481e-02
7331.918,2.87625e-01,1.39070e-02
7334.449,2.92066e-01,1.40375e-02
7336.980,2.94076e-01,1.45822e-02
7339.511,2.99458e-01,1.50892e-02
7342.042,2.97110e-01,1.51467e-02
7344.573,3.01977e-01,1.47017e-02
7347.104,3.03704e-01,1.34916e-02
7349.635,2.89650e-01,1.22612e-02
7352.166,2.82963e-01,1.18893e-02
7354.697,2.95972e-01,1.22874e-02
7357.228,2.99665e-01,1.26213e-02
7359.759,2.88688e-01,1.26703e-02
7362.290,2.75226e-01,1.27273e-02
7364.821,2.66454e-01,1.30712e-02
7367.352,2.72605e-01,1.35655e-02
7369.883,2.76835e-01,1.37937e-02
7372.414,2.74634e-01,1.35995e-02
7374.945,2.68730e-01,1.27434e-02
7377.476,2.65261e-01,1.17446e-02
7380.007,2.78893e-01,1.13878e-02
7382.538,2.74193e-01,1.12437e-02
7385.069,2.60760e-01,1.12500e-02
7387.600,2.54961e-01,1.14812e-02
7390.131,2.51887e-01,1.17601e-02
7392.662,2.56573e-01,1.19213e-02
7395.193,2.45073e-01,1.19682e-02
7397.724,2.50695e-01,1.24368e-02
7400.255,2.71178e-01,1.27923e-02
7402.785,2.61169e-01,1.27169e-02
7405.316,2.51278e-01,1.24255e-02
7407.847,2.57379e-01,1.18310e-02
7410.378,2.57322e-01,1.12093e-02
7412.909,2.52821e-01,1.09720e-02
7415.440,2.49774e-01,1.09432e-02
7417.971,2.46953e-01,1.09051e-02
7420.502,2.47885e-01,1.08542e-02
7423.033,2.49400e-01,1.08881e-02
7425.564,2.50085e-01,1.11112e-02
7428.095,2.48603e-01,1.12610e-02
7430.626,2.51709e-01,1.14025e-02
7433.157,2.53849e-01,1.16563e-02
7435.688,2.53254e-01,1.18652e-02
7438.219,2.50748e-01,1.19151e-02
7440.750,2.48560e-01,1.17740e-02
7443.281,2.54200e-01,1.15621e-02
7445.812,2.56793e-01,1.11419e-02
7448.343,2.56768e-01,1.09326e-02
7450.874,2.51899e-01,1.08739e-02
7453.405,2.46949e-01,1.08502e-02
7455.936,2.45623e-01,1.08556e-02
7458.467,2.53188e-01,1.09925e-02
7460.998,2.52540e-01,1.11083e-02
7463.529,2.38044e-01,1.12046e-02
7466.060,2.39341e-01,1.13885e-02
7468.591,2.45832e-01,1.17132e-02
7471.122,2.45994e-01,1.18981e-02
7473.653,2.33256e-01,1.18791e-02
7476.184,2.31161e-01,1.20142e-02
7478.714,2.37150e-01,1.21536e-02
7481.245,2.30711e-01,1.21090e-02
7483.776,2.32324e-01,1.20429e-02
7486.307,2.45745e-01,1.18555e-02
7488.838,2.49433e-01,1.15027e-02
7491.369,2.50048e-01,1.11941e-02
7493.900,2.50909e-01,1.10698e-02
7496.431,2.44215e-01,1.09754e-02
7498.962,2.36257e-01,1.08565e-02
7501.493,2.32506e-01,1.07441e-02
7504.024,2.35607e-01,1.07336e-02
7506.555,2.35180e-01,1.06646e-02
7509.086,2.34177e-01,1.05744e-02
7511.617,2.41093e-01,1.06860e-02
7514.148,2.34030e-01,1.07654e-02
7516.679,2.23391e-01,1.09762e-02
7519.210,2.30794e-01,1.18907e-02
7521.741,2.25676e-01,1.27223e-02
7524.272,2.14449e-01,1.30243e-02
7526.803,2.23489e-01,1.31609e-02
7529.334,2.39356e-01,1.27197e-02
7531.865,2.38174e-01,1.18676e-02
7534.396,2.30775e-01,1.13209e-02
7536.927,2.33698e-01,1.10533e-02
7539.458,2.28051e-01,1.08097e-02
7541.989,2.30193e-01,1.07517e-02
7544.520,2.40673e-01,1.08148e-02
7547.051,2.23398e-01,1.05453e-02
7549.582,2.07175e-01,1.04140e-02
7552.113,2.19206e-01,1.06439e-02
7554.643,2.34505e-01,1.09832e-02
7557.174,2.33391e-01,1.10626e-02
7559.705,2.23350e-01,1.09802e-02
7562.236,2.18654e-01,1.09216e-02
7564.767,2.12936e-01,1.08605e-02
7567.298,2.09257e-01,1.13282e-02
7569.829,2.08160e-01,1.19789e-02
7572.360,2.04200e-01,1.21592e-02
7574.891,1.98023e-01,1.19460e-02
7577.422,2.01960e-01,1.14141e-02
7579.953,2.09144e-01,1.08323e-02
7582.484,2.06494e-01,1.07321e-02
7585.015,1.96792e-01,1.07784e-02
7587.546,1.93527e-01,1.06702e-02
7590.077,1.97640e-01,1.03686e-02
7592.608,1.94916e-01,1.00127e-02
7595.139,1.84048e-01,1.04418e-02
7597.670,1.71583e-01,1.23703e-02
7600.201,1.65048e-01,1.61407e-02
7602.732,1.61721e-01,2.02909e-02
7605.263,1.67819e-01,2.34175e-02
7607.794,1.76140e-01,2.48353e-02
7610.325,1.77234e-01,2.45972e-02
7612.856,1.82143e-01,2.34814e-02
7615.387,1.77580e-01,2.03277e-02
7617.918,1.82829e-01,1.61654e-02
7620.449,1.79111e-01,1.30908e-02
7622.980,1.58995e-01,1.18938e-02
7625.511,1.48130e-01,1.26734e-02
7628.042,1.52756e-01,1.42786e-02
7630.572,1.54477e-01,1.51689e-02
7633.103,1.54122e-01,1.50242e-02
7635.634,1.51832e-01,1.42481e-02
7638.165,1.41201e-01,1.34852e-02
7640.696,1.38746e-01,1.29295e-02
7643.227,1.45092e-01,1.26387e-02
7645.758,1.48680e-01,1.24577e-02
7648.289,1.50435e-01,1.22699e-02
7650.820,1.54184e-01,1.20694e-02
7653.351,1.52588e-01,1.17064e-02
7655.882,1.50335e-01,1.14665e-02
7658.413,1.52471e-01,1.14448e-02
7660.944,1.50687e-01,1.13500e-02
7663.475,1.45161e-01,1.11519e-02
7666.006,1.41359e-01,1.09019e-02
7668.537,1.38118e-01,1.04704e-02
7671.068,1.38998e-01,1.00758e-02
7673.599,1.45067e-01,9.90688e-03
7676.130,1.50157e-01,9.97745e-03
7678.661,1.46477e-01,1.00505e-02
7681.192,1.40227e-01,1.00088e-02
7683.723,1.40399e-01,1.00865e-02
7686.254,1.52438e-01,1.02435e-02
7688.785,1.63135e-01,1.03252e-02
7691.316,1.52339e-01,1.02480e-02
7693.847,1.38774e-01,1.02012e-02
7696.378,1.42482e-01,1.02978e-02
7698.909,1.48352e-01,1.03306e-02
7701.440,1.43645e-01,1.02486e-02
7703.971,1.41464e-01,1.01663e-02
7706.502,1.51539e-01,1.07827e-02
7709.032,1.55820e-01,1.23322e-02
7711.563,1.48760e-01,1.41583e-02
7714.094,1.55585e-01,1.56855e-02
7716.625,1.68452e-01,1.60395e-02
7719.156,1.67972e-01,1.52107e-02
7721.687,1.57752e-01,1.37718e-02
7724.218,1.53197e-01,1.23277e-02
7726.749,1.50851e-01,1.14370e-02
7729.280,1.44191e-01,1.09764e-02
7731.811,1.48590e-01,1.06634e-02
7734.342,1.52565e-01,1.03873e-02
7736.873,1.55733e-01,1.02813e-02
7739.404,1.65191e-01,1.03157e-02
7741.935,1.64422e-01,1.03103e-02
7744.466,1.59724e-01,1.12525e-02
7746.997,1.61205e-01,1.34779e-02
7749.528,1.56028e-01,1.48447e-02
7752.059,1.53955e-01,1.51667e-02
7754.590,1.74658e-01,1.49997e-02
7757.121,1.88900e-01,1.38415e-02
7759.652,1.83689e-01,1.25267e-02
7762.183,1.74356e-01,1.19860e-02
7764.714,1.74408e-01,1.15118e-02
7767.245,1.73429e-01,1.07732e-02
7769.776,1.75282e-01,1.06743e-02
7772.307,1.74926e-01,1.09549e-02
7774.838,1.69416e-01,1.12363e-02
7777.369,1.72878e-01,1.16334e-02
7779.900,1.79809e-01,1.16884e-02
7782.431,1.80032e-01,1.14726e-02
7784.961,1.81062e-01,1.11943e-02
7787.492,1.79449e-01,1.12939e-02
7790.023,1.79728e-01,1.26062e-02
7792.554,1.73197e-01,1.38729e-02
7795.085,1.81185e-01,1.42116e-02
7797.616,1.85450e-01,1.36364e-02
7800.147,1.78963e-01,1.21729e-02
7802.678,1.76949e-01,1.10186e-02
7805.209,1.75163e-01,1.12338e-02
7807.740,1.77295e-01,1.17151e-02
7810.271,1.73168e-01,1.17953e-02
7812.802,1.71073e-01,1.16273e-02
7815.333,1.65421e-01,1.16734e-02
7817.864,1.67335e-01,1.32544e-02
7820.395,1.73174e-01,1.44880e-02
7822.926,1.72704e-01,1.47126e-02
7825.457,1.68957e-01,1.41103e-02
7827.988,1.67306e-01,1.22450e-02
7830.519,1.60743e-01,1.05143e-02
7833.050,1.55547e-01,1.00022e-02
7835.581,1.51497e-01,1.01860e-02
7838.112,1.42720e-01,1.08446e-02
7840.643,1.40959e-01,1.12594e-02
7843.174,1.48934e-01,1.13278e-02
7845.705,1.51555e-01,1.14350e-02
7848.236,1.47896e-01,1.23348e-02
7850.767,1.51419e-01,1.39356e-02
7853.298,1.60004e-01,1.48878e-02
7855.829,1.51688e-01,1.51757e-02
7858.360,1.38925e-01,1.45193e-02
7860.890,1.33039e-01,1.30374e-02
7863.421,1.37257e-01,1.22994e-02
7865.952,1.43228e-01,1.23863e-02
7868.483,1.40949e-01,1.25400e-02
7871.014,1.37850e-01,1.25291e-02
7873.545,1.32958e-01,1.24283e-02
7876.076,1.22599e-01,1.21263e-02
7878.607,1.18703e-01,1.18018e-02
7881.138,1.22586e-01,1.17742e-02
7883.669,1.26111e-01,1.20625e-02
7886.200,1.26756e-01,1.25043e-02
7888.731,1.26305e-01,1.26330e-02
7891.262,1.24276e-01,1.25685e-02
7893.793,1.23279e-01,1.22064e-02
7896.324,1.23515e-01,1.11073e-02
7898.855,1.19241e-01,9.99905e-03
7901.386,1.17240e-01,9.63883e-03
7903.917,1.20899e-01,9.73026e-03
7906.448,1.13886e-01,1.02337e-02
7908.979,1.09941e-01,1.25273e-02
7911.510,1.11934e-01,1.48397e-02
7914.041,1.09250e-01,1.57968e-02
7916.572,1.00093e-01,1.61209e-02
7919.103,9.01327e-02,1.52018e-02
7921.634,8.58168e-02,1.34012e-02
7924.165,9.46479e-02,1.22991e-02
7926.696,1.00110e-01,1.17973e-02
7929.227,9.87935e-02,1.15244e-02
7931.758,1.04837e-01,1.14887e-02
7934.289,1.05684e-01,1.12526e-02
7936.819,1.00562e-01,1.04945e-02
7939.350,1.06529e-01,9.68748e-03
7941.881,1.08704e-01,9.47771e-03
7944.412,1.09131e-01,1.00153e-02
7946.943,1.15853e-01,1.06403e-02
7949.474,1.08607e-01,1.07159e-02
7952.005,9.97542e-02,1.05406e-02
7954.536,1.06167e-01,1.00742e-02
7957.067,1.11893e-01,9.61208e-03
7959.598,1.12824e-01,1.07939e-02
7962.129,1.09718e-01,1.29546e-02
7964.660,1.08387e-01,1.40769e-02
7967.191,1.09341e-01,1.41202e-02
7969.722,1.01756e-01,1.28694e-02
7972.253,9.72553e-02,1.10442e-02
7974.784,1.01266e-01,1.06198e-02
7977.315,1.02838e-01,1.11464e-02
7979.846,1.03776e-01,1.13963e-02
7982.377,1.04336e-01,1.12002e-02
7984.908,9.99973e-02,1.04580e-02
7987.439,9.35423e-02,1.05933e-02
7989.970,8.28428e-02,1.23686e-02
7992.501,8.21214e-02,1.36734e-02
7995.032,8.16118e-02,1.39468e-02
7997.563,8.48483e-02,1.31671e-02
8000.094,8.68470e-02,1.11730e-02
8002.625,7.70443e-02,9.41900e-03
8005.156,7.01158e-02,8.82503e-03
8007.687,7.53601e-02,8.99228e-03
8010.218,7.47464e-02,9.51261e-03
8012.748,7.51701e-02,1.00166e-02
8015.279,7.34966e-02,1.01989e-02
8017.810,7.30844e-02,1.02162e-02
8020.341,8.33661e-02,1.06433e-02
8022.872,8.26852e-02,1.17720e-02
8025.403,8.41828e-02,1.25842e-02
8027.934,7.90130e-02,1.26118e-02
8030.465,6.92041e-02,1.17822e-02
8032.996,6.11073e-02,1.00876e-02
8035.527,6.03358e-02,8.88882e-03
8038.058,5.94593e-02,8.49640e-03
8040.589,5.17839e-02,8.30874e-03
8043.120,5.02966e-02,8.21504e-03
8045.651,5.85244e-02,8.42916e-03
8048.182,5.94297e-02,8.88447e-03
8050.713,5.00311e-02,9.06849e-03
8053.244,5.18078e-02,9.15861e-03
8055.775,5.88252e-02,9.39935e-03
8058.306,5.26479e-02,9.74696e-03
8060.837,5.69039e-02,1.01573e-02
8063.368,5.22406e-02,1.01058e-02
8065.899,4.05718e-02,9.76014e-03
8068.430,4.28228e-02,8.99753e-03
8070.961,4.44939e-02,8.35077e-03
8073.492,3.28141e-02,8.05961e-03
8076.023,3.91021e-02,8.08623e-03
8078.554,4.83451e-02,8.13150e-03
8081.085,5.02420e-02,8.15238e-03
8083.616,4.97772e-02,8.16772e-03
8086.147,4.99118e-02,8.19197e-03
8088.677,5.05208e-02,8.31785e-03
8091.208,4.62150e-02,8.40195e-03
8093.739,4.14629e-02,8.31907e-03
8096.270,4.98046e-02,8.53781e-03
8098.801,6.09530e-02,8.95276e-03
8101.332,6.16994e-02,9.15822e-03
8103.863,4.91040e-02,9.02405e-03
8106.394,4.10135e-02,8.86130e-03
8108.925,4.05816e-02,8.52061e-03
8111.456,4.73899e-02,8.21331e-03
8113.987,5.22858e-02,8.14673e-03
8116.518,4.59996e-02,8.09601e-03
8119.049,4.89091e-02,8.09438e-03
8121.580,4.46542e-02,7.99164e-03
8124.111,3.96488e-02,8.00125e-03
8126.642,4.28032e-02,8.06665e-03
8129.173,4.50935e-02,8.03637e-03
8131.704,4.74309e-02,8.12007e-03
8134.235,5.13747e-02,8.47470e-03
8136.766,4.54709e-02,8.68337e-03
8139.297,4.56832e-02,8.74043e-03
8141.828,5.06303e-02,8.79045e-03
8144.359,5.15747e-02,8.77601e-03
8146.890,4.32882e-02,8.60262e-03
8149.421,3.66127e-02,8.55594e-03
8151.952,4.18229e-02,8.53614e-03
8154.483,4.19820e-02,8.44662e-03
8157.014,3.33734e-02,8.29495e-03
8159.545,3.00404e-02,8.11519e-03
8162.076,3.33873e-02,8.17804e-03
8164.606,3.96800e-02,8.50092e-03
8167.137,4.15169e-02,8.69042e-03
8169.668,3.15500e-02,8.65442e-03
8172.199,2.47312e-02,8.43988e-03
8174.730,2.29902e-02,8.12765e-03
8177.261,2.24500e-02,8.29547e-03
8179.792,2.91052e-02,9.10114e-03
8182.323,3.32737e-02,9.79091e-03
8184.854,3.87502e-02,9.89624e-03
8187.385,4.29832e-02,9.68257e-03
8189.916,2.61505e-02,9.60444e-03
8192.447,1.47083e-02,9.78558e-03
8194.978,2.30361e-02,9.82109e-03
8197.509,2.10465e-02,9.68436e-03
8200.040,1.37674e-02,9.55328e-03
8202.571,7.87816e-03,9.22687e-03
8205.102,8.54158e-03,8.81416e-03
8207.633,1.36000e-02,8.40707e-03
8210.164,1.87588e-02,8.19010e-03
8212.695,2.22604e-02,8.08259e-03
8215.226,2.24238e-02,7.94030e-03
8217.757,2.61132e-02,7.94078e-03
8220.288,2.23469e-02,7.85234e-03
8222.819,1.41850e-02,7.59893e-03
8225.350,1.82303e-02,7.53195e-03
8227.881,1.55663e-02,7.81932e-03
8230.412,9.04904e-03,8.66353e-03
8232.943,3.79667e-03,9.17452e-03
8235.474,-3.70361e-03,8.92446e-03
8238.005,6.70724e-03,8.46436e-03
8240.535,1.74697e-02,8.11537e-03
8243.066,1.77683e-02,8.13130e-03
8245.597,1.70135e-02,8.32305e-03
8248.128,9.61307e-03,8.19150e-03
8250.659,6.61331e-03,7.93435e-03
8253.190,5.57865e-03,7.69622e-03
8255.721,2.43405e-03,7.59853e-03
8258.252,7.96966e-03,7.77540e-03
8260.783,9.17902e-03,7.82542e-03
8263.314,4.61839e-03,7.75125e-03
8265.845,4.94949e-03,7.74900e-03
8268.376,1.05124e-02,7.71389e-03
8270.907,1.59177e-02,7.71906e-03
8273.438,1.22362e-02,8.35777e-03
8275.969,3.45710e-03,1.00253e-02
8278.500,3.88276e-03,1.20464e-02
8281.031,1.64229e-03,1.34476e-02
8283.562,9.42698e-03,1.44791e-02
8286.093,2.04470e-02,1.49602e-02
8288.624,1.78280e-02,1.45436e-02
8291.155,1.91755e-02,1.42943e-02
8293.686,2.34796e-02,1.46844e-02
8296.217,1.84727e-02,1.50687e-02
8298.748,4.51437e-03,1.50159e-02
8301.279,1.62407e-02,1.44407e-02
8303.810,2.50152e-02,1.28569e-02
8306.341,1.81056e-02,1.12021e-02
8308.872,1.49908e-02,1.04212e-02
8311.403,1.54546e-02,1.01487e-02
8313.934,1.02443e-02,9.79142e-03
8316.464,4.33508e-03,9.05111e-03
8318.995,5.82383e-03,8.46041e-03
8321.526,1.50645e-02,8.42165e-03
8324.057,1.09474e-02,8.34717e-03
8326.588,1.74121e-03,7.97944e-03
8329.119,-9.39491e-04,7.69145e-03
8331.650,-2.71120e-03,7.63049e-03
8334.181,1.51668e-03,7.76138e-03
8336.712,9.81797e-03,8.83174e-03
8339.243,1.72876e-02,1.30459e-02
8341.774,2.46632e-02,1.76530e-02
8344.305,2.39617e-02,1.94152e-02
8346.836,9.53279e-03,1.95442e-02
8349.367,4.56322e-03,1.80875e-02
8351.898,9.37673e-03,1.50495e-02
8354.429,1.08571e-02,1.29194e-02
8356.960,1.49252e-02,1.19858e-02
8359.491,1.89558e-02,1.08391e-02
8362.022,1.45296e-02,1.01378e-02
8364.553,3.43728e-03,1.00048e-02
8367.084,4.33471e-03,9.76319e-03
8369.615,1.81751e-02,9.20597e-03
8372.146,2.76011e-02,8.40677e-03
8374.677,1.91434e-02,8.09523e-03
8377.208,1.62847e-02,9.12501e-03
8379.739,3.03785e-02,1.06436e-02
8382.270,3.14993e-02,1.11256e-02
8384.801,2.87607e-02,1.10699e-02
8387.332,2.96665e-02,1.02952e-02
8389.863,2.37009e-02,8.90373e-03
8392.393,2.72593e-02,9.38250e-03
8394.924,2.91679e-02,1.27671e-02
8397.455,2.85046e-02,1.54990e-02
8399.986,2.47795e-02,1.61650e-02
8402.517,2.61071e-02,1.54903e-02
8405.048,3.34046e-02,1.27964e-02
8407.579,2.91507e-02,9.53722e-03
8410.110,2.42469e-02,9.12447e-03
8412.641,2.38238e-02,1.04113e-02
8415.172,2.03195e-02,1.09332e-02
8417.703,2.23223e-02,1.09516e-02
8420.234,2.80366e-02,1.02213e-02
8422.765,2.66534e-02,9.51505e-03
8425.296,2.06004e-02,1.19751e-02
8427.827,1.48650e-02,1.51410e-02
8430.358,2.75792e-02,1.64219e-02
8432.889,2.91148e-02,1.61911e-02
8435.420,2.37906e-02,1.39052e-02
8437.951,3.45754e-02,1.02790e-02
8440.482,3.78680e-02,8.22759e-03
8443.013,2.64925e-02,8.13260e-03
8445.544,2.54776e-02,8.70696e-03
8448.075,3.10944e-02,9.98985e-03
8450.606,3.19851e-02,1.08882e-02
8453.137,3.18868e-02,1.09216e-02
8455.668,3.35798e-02,1.05230e-02
8458.199,2.51447e-02,9.79064e-03
8460.730,2.87913e-02,1.12464e-02
8463.261,3.82235e-02,1.33059e-02
8465.792,3.35218e-02,1.40297e-02
8468.322,2.78250e-02,1.37922e-02
8470.853,3.39288e-02,1.19704e-02
8473.384,4.11992e-02,9.59097e-03
8475.915,3.73719e-02,8.48409e-03
8478.446,3.33990e-02,8.48563e-03
8480.977,3.17859e-02,8.64469e-03
8483.508,2.98496e-02,8.87517e-03
8486.039,3.00415e-02,9.38476e-03
8488.570,2.63326e-02,1.02500e-02
8491.101,3.01332e-02,1.09802e-02
8493.632,3.53951e-02,1.10617e-02
8496.163,4.11458e-02,1.06314e-02
8498.694,4.95662e-02,1.03711e-02
8501.225,4.80399e-02,1.07669e-02
8503.756,3.82874e-02,1.12360e-02
8506.287,4.06362e-02,1.13447e-02
8508.818,4.62187e-02,1.06927e-02
8511.349,4.43281e-02,9.11628e-03
8513.880,4.79835e-02,7.80876e-03
8516.411,4.79576e-02,7.48149e-03
8518.942,4.19442e-02,7.49782e-03
8521.473,4.16360e-02,7.49659e-03
8524.004,4.70668e-02,7.50817e-03
8526.535,5.28524e-02,7.54929e-03
8529.066,5.58340e-02,7.52348e-03
8531.597,5.78228e-02,7.59195e-03
8534.128,5.58662e-02,7.88276e-03
8536.659,5.38138e-02,8.13583e-03
8539.190,5.73719e-02,8.20579e-03
8541.721,6.02891e-02,8.32635e-03
8544.251,5.30635e-02,8.58458e-03
8546.782,4.60584e-02,8.92541e-03
8549.313,5.86967e-02,9.25213e-03
8551.844,6.51011e-02,9.21832e-03
8554.375,5.35495e-02,8.58358e-03
8556.906,5.94579e-02,7.89778e-03
8559.437,6.69784e-02,7.60981e-03
8561.968,6.65490e-02,7.55711e-03
8564.499,6.20648e-02,7.51755e-03
8567.030,6.29940e-02,7.58183e-03
8569.561,6.88488e-02,7.68725e-03
8572.092,6.82623e-02,7.74398e-03
8574.623,6.60059e-02,7.80026e-03
8577.154,6.78211e-02,7.83480e-03
8579.685,7.66044e-02,7.86699e-03
8582.216,7.79048e-02,7.87836e-03
8584.747,7.07860e-02,7.97332e-03
8587.278,6.90282e-02,8.05975e-03
8589.809,7.13004e-02,8.18961e-03
8592.340,7.47717e-02,8.43186e-03
8594.871,8.30743e-02,8.56568e-03
8597.402,9.19729e-02,8.66274e-03
8599.933,9.55032e-02,8.64766e-03
8602.464,9.23537e-02,8.40989e-03
8604.995,9.49828e-02,8.27337e-03
8607.526,9.27438e-02,8.31058e-03
8610.057,8.09596e-02,8.48123e-03
8612.588,8.03693e-02,9.08772e-03
8615.119,8.63273e-02,9.90659e-03
8617.650,9.06482e-02,1.08294e-02
8620.181,8.88203e-02,1.18461e-02
8622.711,8.37471e-02,1.27367e-02
8625.242,9.33134e-02,1.35373e-02
8627.773,1.00216e-01,1.40907e-02
8630.304,9.30964e-02,1.42282e-02
8632.835,9.17307e-02,1.40510e-02
8635.366,9.70334e-02,1.35383e-02
8637.897,1.02418e-01,1.26760e-02
8640.428,1.05910e-01,1.16399e-02
8642.959,1.10394e-01,1.09098e-02
8645.490,1.05675e-01,1.09221e-02
8648.021,9.44678e-02,1.15389e-02
8650.552,9.53202e-02,1.25924e-02
8653.083,1.01942e-01,1.35262e-02
8655.614,9.91405e-02,1.39967e-02
8658.145,9.68449e-02,1.41584e-02
8660.676,1.09990e-01,1.41725e-02
8663.207,1.25681e-01,1.40137e-02
8665.738,1.27106e-01,1.36728e-02
8668.269,1.23417e-01,1.32357e-02
8670.800,1.11858e-01,1.26730e-02
8673.331,9.95795e-02,1.21120e-02
8675.862,1.03548e-01,1.15849e-02
8678.393,1.17956e-01,1.11395e-02
8680.924,1.29297e-01,1.07059e-02
8683.455,1.26063e-01,1.02169e-02
8685.986,1.17872e-01,9.80371e-03
8688.517,1.19955e-01,9.51417e-03
8691.048,1.25521e-01,9.29921e-03
8693.579,1.28626e-01,9.10235e-03
8696.110,1.35298e-01,9.09976e-03
8698.640,1.34388e-01,9.03756e-03
8701.171,1.29948e-01,9.00195e-03
8703.702,1.32289e-01,9.03671e-03
8706.233,1.31052e-01,8.94054e-03
8708.764,1.28787e-01,8.77649e-03
8711.295,1.32016e-01,8.63941e-03
8713.826,1.32444e-01,8.47796e-03
8716.357,1.34162e-01,8.39117e-03
8718.888,1.40352e-01,8.41132e-03
8721.419,1.34695e-01,8.38293e-03
8723.950,1.35603e-01,8.46487e-03
8726.481,1.43143e-01,8.56489e-03
8729.012,1.38216e-01,8.48138e-03
8731.543,1.37963e-01,8.46858e-03
8734.074,1.43513e-01,8.53659e-03
8736.605,1.48863e-01,8.60433e-03
8739.136,1.48635e-01,8.67731e-03
8741.667,1.39094e-01,8.68472e-03
8744.198,1.39077e-01,8.68652e-03
8746.729,1.45159e-01,8.66694e-03
8749.260,1.47933e-01,8.66612e-03
8751.791,1.44826e-01,8.78323e-03
8754.322,1.39799e-01,9.91166e-03
8756.853,1.49562e-01,1.21866e-02
8759.384,1.56677e-01,1.39877e-02
8761.915,1.48008e-01,1.56174e-02
8764.446,1.57738e-01,1.71862e-02
8766.977,1.48701e-01,1.68339e-02
8769.508,1.44060e-01,1.58537e-02
8772.039,1.54129e-01,1.56954e-02
8774.569,1.35553e-01,1.58881e-02
8777.100,1.19266e-01,1.59680e-02
8779.631,1.32550e-01,1.57904e-02
8782.162,1.52596e-01,1.44567e-02
8784.693,1.40398e-01,1.18551e-02
8787.224,1.39035e-01,1.07584e-02
8789.755,1.48617e-01,1.10678e-02
8792.286,1.44483e-01,1.11572e-02
8794.817,1.41452e-01,1.07226e-02
8797.348,1.44320e-01,9.65306e-03
8799.879,1.45539e-01,8.69074e-03
8802.410,1.39186e-01,8.36706e-03
8804.941,1.37652e-01,8.48017e-03
8807.472,1.41755e-01,8.65032e-03
8810.003,1.41499e-01,8.70383e-03
8812.534,1.43167e-01,8.74906e-03
8815.065,1.44724e-01,8.66025e-03
8817.596,1.38870e-01,8.57075e-03
8820.127,1.35365e-01,1.07677e-02
8822.658,1.47651e-01,1.59133e-02
8825.189,1.46247e-01,1.96698e-02
8827.720,1.25187e-01,2.07601e-02
8830.251,1.42004e-01,2.06351e-02
8832.782,1.73231e-01,1.86900e-02
8835.313,1.67096e-01,1.58662e-02
8837.844,1.55550e-01,1.44678e-02
8840.375,1.52134e-01,1.32339e-02
8842.906,1.43990e-01,1.11879e-02
8845.437,1.37708e-01,1.00579e-02
8847.968,1.36587e-01,1.02751e-02
8850.498,1.39393e-01,1.04276e-02
8853.029,1.40194e-01,1.01370e-02
8855.560,1.37134e-01,9.40835e-03
8858.091,1.37873e-01,8.77355e-03
8860.622,1.44524e-01,9.18948e-03
8863.153,1.52327e-01,1.07699e-02
8865.684,1.50012e-01,1.20175e-02
8868.215,1.44689e-01,1.22708e-02
8870.746,1.46078e-01,1.18520e-02
8873.277,1.43898e-01,1.04479e-02
8875.808,1.42894e-01,8.88425e-03
8878.339,1.42838e-01,9.21188e-03
8880.870,1.41881e-01,1.27448e-02
8883.401,1.44998e-01,1.62485e-02
8885.932,1.44887e-01,1.75361e-02
8888.463,1.49975e-01,1.72861e-02
8890.994,1.45740e-01,1.48825e-02
8893.525,1.39352e-01,1.10181e-02
8896.056,1.40243e-01,9.35638e-03
8898.587,1.43786e-01,1.08946e-02
8901.118,1.51499e-01,1.24663e-02
8903.649,1.56942e-01,1.29846e-02
8906.180,1.42869e-01,1.26453e-02
8908.711,1.30404e-01,1.10326e-02
8911.242,1.33549e-01,9.58256e-03
8913.773,1.30919e-01,1.15706e-02
8916.304,1.33802e-01,1.55296e-02
8918.835,1.39169e-01,1.75750e-02
8921.366,1.19613e-01,1.77810e-02
8923.897,1.08224e-01,1.61464e-02
8926.427,1.19487e-01,1.23549e-02
8928.958,1.43998e-01,9.58851e-03
8931.489,1.48384e-01,8.96923e-03
8934.020,1.36654e-01,8.79449e-03
8936.551,1.34945e-01,9.18072e-03
8939.082,1.27368e-01,1.06693e-02
8941.613,1.24608e-01,1.19822e-02
8944.144,1.36939e-01,1.24771e-02
8946.675,1.40164e-01,1.21523e-02
8949.206,1.35848e-01,1.06839e-02
8951.737,1.31870e-01,1.10942e-02
8954.268,1.32451e-01,1.46815e-02
8956.799,1.33277e-01,1.71972e-02
8959.330,1.28623e-01,1.74660e-02
8961.861,1.29178e-01,1.62572e-02
8964.392,1.24983e-01,1.32834e-02
8966.923,1.19254e-01,1.02274e-02
8969.454,1.24951e-01,9.01414e-03
8971.985,1.27893e-01,8.87189e-03
8974.516,1.23044e-01,9.00738e-03
8977.047,1.18199e-01,9.02413e-03
8979.578,1.12632e-01,8.95728e-03
8982.109,1.11838e-01,9.40554e-03
8984.640,1.16602e-01,1.03736e-02
8987.171,1.22935e-01,1.15588e-02
8989.702,1.36762e-01,1.32934e-02
8992.233,1.42344e-01,1.38900e-02
8994.764,1.34448e-01,1.29970e-02
8997.295,1.24440e-01,1.28894e-02
8999.826,1.18155e-01,1.36262e-02
9002.356,1.13624e-01,1.45637e-02
9004.887,1.17186e-01,1.45242e-02
9007.418,1.17451e-01,1.22839e-02
9009.949,1.07001e-01,9.57115e-03
9012.480,1.04038e-01,8.43120e-03
9015.011,1.14838e-01,8.50419e-03
9017.542,1.23885e-01,8.98820e-03
9020.073,1.16431e-01,8.95893e-03
9022.604,1.04800e-01,8.64563e-03
9025.135,1.01042e-01,8.66632e-03
9027.666,9.93166e-02,8.57411e-03
9030.197,9.99970e-02,8.50002e-03
9032.728,1.08603e-01,8.97155e-03
9035.259,1.00741e-01,9.30491e-03
9037.790,9.44603e-02,9.17354e-03
9040.321,9.19045e-02,9.01806e-03
9042.852,8.93447e-02,9.28357e-03
9045.383,9.59887e-02,1.01228e-02
9047.914,9.56802e-02,1.05581e-02
9050.445,9.56970e-02,1.05571e-02
9052.976,1.05221e-01,1.03870e-02
9055.507,1.00136e-01,9.18745e-03
9058.038,9.48871e-02,7.97236e-03
9060.569,9.71530e-02,7.70136e-03
9063.100,9.20786e-02,7.80612e-03
9065.631,8.96343e-02,8.01217e-03
9068.162,9.20962e-02,8.07569e-03
9070.693,9.39293e-02,8.22166e-03
9073.224,9.81081e-02,8.42844e-03
9075.755,9.74268e-02,8.11776e-03
9078.285,9.57828e-02,7.89979e-03
9080.816,9.49829e-02,8.03218e-03
9083.347,9.05378e-02,7.99381e-03
9085.878,9.25230e-02,8.03412e-03
9088.409,9.72260e-02,8.44218e-03
9090.940,9.64645e-02,8.71483e-03
9093.471,9.37549e-02,8.68596e-03
9096.002,9.08737e-02,8.76987e-03
9098.533,9.77625e-02,9.36468e-03
9101.064,1.04700e-01,9.92641e-03
9103.595,1.00310e-01,9.85773e-03
9106.126,9.49437e-02,9.63691e-03
9108.657,9.57142e-02,9.17000e-03
9111.188,1.00567e-01,8.32528e-03
9113.719,1.00073e-01,7.55354e-03
9116.250,9.76598e-02,7.34810e-03
9118.781,9.89297e-02,7.74546e-03
9121.312,9.98676e-02,7.99932e-03
9123.843,9.99617e-02,7.68433e-03
9126.374,9.63407e-02,7.30571e-03
9128.905,9.00329e-02,7.40740e-03
9131.436,8.36131e-02,7.65863e-03
9133.967,8.23247e-02,7.93506e-03
9136.498,8.94542e-02,8.44179e-03
9139.029,9.35138e-02,8.61457e-03
9141.560,9.13161e-02,8.22893e-03
9144.091,8.92083e-02,7.74368e-03
9146.622,9.22046e-02,7.59692e-03
9149.153,9.27069e-02,7.76649e-03
9151.684,8.95456e-02,8.30718e-03
9154.214,9.29204e-02,9.49004e-03
9156.745,9.64916e-02,1.04924e-02
9159.276,9.81249e-02,1.03668e-02
9161.807,1.07186e-01,9.55969e-03
9164.338,1.04516e-01,8.74175e-03
9166.869,9.68230e-02,8.04494e-03
9169.400,1.01166e-01,7.62042e-03
9171.931,1.02906e-01,7.67077e-03
9174.462,1.09852e-01,8.32306e-03
9176.993,1.15978e-01,8.89852e-03
9179.524,1.14245e-01,8.66906e-03
9182.055,1.06789e-01,8.08866e-03
9184.586,1.00396e-01,7.89337e-03
9187.117,1.02176e-01,7.92432e-03
9189.648,1.11911e-01,7.87136e-03
9192.179,1.14402e-01,7.76889e-03
9194.710,1.17598e-01,7.94024e-03
9197.241,1.09772e-01,8.02206e-03
9199.772,1.06604e-01,7.92502e-03
9202.303,1.12455e-01,7.73265e-03
9204.834,1.17979e-01,7.64853e-03
9207.365,1.23239e-01,7.69981e-03
9209.896,1.18839e-01,7.80891e-03
9212.427,1.14566e-01,8.09837e-03
9214.958,1.19899e-01,8.59726e-03
9217.489,1.25378e-01,9.04603e-03
9220.020,1.28151e-01,9.27368e-03
9222.551,1.33349e-01,9.15187e-03
9225.082,1.41621e-01,9.02495e-03
9227.613,1.35406e-01,8.98418e-03
9230.143,1.26963e-01,8.86204e-03
9232.674,1.29031e-01,8.76036e-03
9235.205,1.34034e-01,8.67855e-03
9237.736,1.32969e-01,8.46612e-03
9240.267,1.30358e-01,8.25663e-03
9242.798,1.34830e-01,8.29323e-03
9245.329,1.35249e-01,8.42187e-03
9247.860,1.25649e-01,8.45047e-03
9250.391,1.29725e-01,8.50743e-03
9252.922,1.40822e-01,8.48941e-03
9255.453,1.43417e-01,8.32040e-03
9257.984,1.47577e-01,8.18572e-03
9260.515,1.49697e-01,8.24788e-03
9263.046,1.43482e-01,8.30204e-03
9265.577,1.37968e-01,8.18203e-03
9268.108,1.39746e-01,8.00894e-03
9270.639,1.49072e-01,7.95525e-03
9273.170,1.58207e-01,8.04804e-03
9275.701,1.56876e-01,8.14247e-03
9278.232,1.53824e-01,8.46232e-03
9280.763,1.52091e-01,9.00153e-03
9283.294,1.48751e-01,9.35411e-03
9285.825,1.56621e-01,9.70557e-03
9288.356,1.65719e-01,1.00848e-02
9290.887,1.67367e-01,1.01039e-02
9293.418,1.73098e-01,1.00054e-02
9295.949,1.76367e-01,1.03387e-02
9298.480,1.81269e-01,1.16180e-02
9301.011,1.84492e-01,1.51404e-02
9303.542,1.96918e-01,1.97241e-02
9306.072,2.04941e-01,2.32477e-02
9308.603,2.00273e-01,2.88760e-02
9311.134,1.92569e-01,3.31893e-02
9313.665,1.69777e-01,3.25112e-02
9316.196,1.71003e-01,3.27852e-02
9318.727,1.80094e-01,3.40993e-02
9321.258,1.85733e-01,3.29069e-02
9323.789,2.22249e-01,3.24864e-02
9326.320,2.42800e-01,3.32168e-02
9328.851,2.11765e-01,2.72001e-02
9331.382,1.88115e-01,1.90334e-02
9333.913,2.04982e-01,1.75931e-02
9336.444,2.11591e-01,2.08180e-02
9338.975,2.11786e-01,2.26813e-02
9341.506,2.19666e-01,2.32073e-02
9344.037,2.73328e-01,2.69768e-02
9346.568,2.84373e-01,2.81926e-02
9349.099,2.58565e-01,2.19241e-02
9351.630,2.58005e-01,1.58304e-02
9354.161,2.38371e-01,1.48592e-02
9356.692,2.13003e-01,1.74710e-02
9359.223,2.30333e-01,1.95795e-02
9361.754,2.41626e-01,1.74626e-02
9364.285,2.37968e-01,1.49709e-02
9366.816,2.44180e-01,1.71138e-02
9369.347,2.48997e-01,3.31872e-02
9371.878,2.57350e-01,5.67926e-02
9374.409,2.51080e-01,6.07142e-02
9376.940,2.83191e-01,5.42787e-02
9379.471,3.16681e-01,5.14889e-02
9382.001,2.70877e-01,4.19973e-02
9384.532,2.41410e-01,2.70805e-02
9387.063,2.65095e-01,1.79869e-02
9389.594,2.73439e-01,1.45943e-02
9392.125,2.61585e-01,1.25440e-02
9394.656,2.53504e-01,1.16268e-02
9397.187,2.50053e-01,1.23170e-02
9399.718,2.48548e-01,1.41977e-02
9402.249,2.43978e-01,1.56905e-02
9404.780,2.41521e-01,1.56995e-02
9407.311,2.44617e-01,1.42110e-02
9409.842,2.48504e-01,1.29987e-02
9412.373,2.54434e-01,1.42458e-02
9414.904,2.55107e-01,1.72042e-02
9417.435,2.56580e-01,1.93878e-02
9419.966,2.61892e-01,2.01767e-02
9422.497,2.62552e-01,1.96607e-02
9425.028,2.70998e-01,1.78790e-02
9427.559,2.84717e-01,1.69774e-02
9430.090,2.83254e-01,1.88879e-02
9432.621,2.59229e-01,2.01605e-02
9435.152,2.34661e-01,2.10533e-02
9437.683,2.45925e-01,2.41760e-02
9440.214,2.96797e-01,3.34540e-02
9442.745,2.81221e-01,4.39197e-02
9445.276,2.39817e-01,3.70843e-02
9447.807,2.47331e-01,2.26795e-02
9450.338,2.65251e-01,1.54891e-02
9452.869,2.70657e-01,1.68064e-02
9455.400,2.52205e-01,2.26279e-02
9457.930,2.51416e-01,2.89242e-02
9460.461,2.73222e-01,3.19595e-02
9462.992,2.77574e-01,2.79663e-02
9465.523,2.68630e-01,1.96426e-02
9468.054,2.67258e-01,1.54311e-02
9470.585,2.52846e-01,1.80714e-02
9473.116,2.66751e-01,2.34528e-02
9475.647,2.92432e-01,2.63467e-02
9478.178,2.42678e-01,2.74245e-02
9480.709,2.41567e-01,2.81475e-02
9483.240,2.58875e-01,2.42639e-02
9485.771,2.54006e-01,1.80854e-02
9488.302,2.52700e-01,1.38618e-02
9490.833,2.46732e-01,1.19189e-02
9493.364,2.43340e-01,1.22706e-02
9495.895,2.41637e-01,1.63332e-02
9498.426,2.77324e-01,2.61875e-02
9500.957,3.00727e-01,3.38893e-02
9503.488,2.89031e-01,3.18715e-02
9506.019,2.68630e-01,2.36920e-02
9508.550,2.58801e-01,1.59702e-02
9511.081,2.46740e-01,1.18594e-02
9513.612,2.35978e-01,1.11936e-02
9516.143,2.26955e-01,1.24017e-02
9518.674,2.14767e-01,1.46696e-02
9521.205,2.15128e-01,1.69772e-02
9523.736,2.27788e-01,1.74642e-02
9526.267,2.38203e-01,1.62615e-02
9528.798,2.40506e-01,1.51695e-02
9531.329,2.32856e-01,1.44691e-02
9533.860,2.24419e-01,1.37212e-02
9536.390,2.24119e-01,1.32359e-02
9538.921,2.22074e-01,1.29207e-02
9541.452,2.26369e-01,1.27781e-02
9543.983,2.31820e-01,1.36611e-02
9546.514,2.38815e-01,1.70435e-02
9549.045,2.50296e-01,1.98005e-02
9551.576,2.54346e-01,2.00789e-02
9554.107,2.55488e-01,2.06702e-02
9556.638,2.33061e-01,2.08663e-02
9559.169,1.99143e-01,1.84036e-02
9561.700,1.96091e-01,1.76662e-02
9564.231,2.15717e-01,2.13993e-02
9566.762,2.22836e-01,2.60847e-02
9569.293,1.97692e-01,2.66537e-02
9571.824,1.90329e-01,2.16503e-02
9574.355,2.05827e-01,1.50166e-02
9576.886,2.01352e-01,1.11830e-02
9579.417,1.92389e-01,1.06027e-02
9581.948,1.86935e-01,1.11837e-02
9584.479,1.85925e-01,1.11205e-02
9587.010,1.87338e-01,1.07749e-02
9589.541,1.84936e-01,1.15424e-02
9592.072,1.84838e-01,1.31889e-02
9594.603,1.90944e-01,1.34862e-02
9597.134,1.94958e-01,1.23822e-02
9599.665,1.94437e-01,1.15149e-02
9602.196,1.85850e-01,1.14950e-02
9604.727,1.80462e-01,1.24311e-02
9607.258,1.85325e-01,1.35546e-02
9609.789,1.82145e-01,1.35207e-02
9612.319,1.71576e-01,1.23168e-02
9614.850,1.78706e-01,1.19361e-02
9617.381,1.92438e-01,1.31075e-02
9619.912,1.91002e-01,1.42797e-02
9622.443,1.85410e-01,1.52523e-02
9624.974,2.05439e-01,1.54471e-02
9627.505,2.16035e-01,1.40243e-02
9630.036,1.94817e-01,1.19243e-02
9632.567,1.75818e-01,1.02624e-02
9635.098,1.75218e-01,9.80616e-03
9637.629,1.81592e-01,1.06013e-02
9640.160,1.88233e-01,1.11777e-02
9642.691,1.77818e-01,1.08086e-02
9645.222,1.81289e-01,1.07445e-02
9647.753,1.93153e-01,1.11082e-02
9650.284,1.78229e-01,1.09230e-02
9652.815,1.71739e-01,1.06475e-02
9655.346,1.76004e-01,1.06691e-02
9657.877,1.73698e-01,1.06719e-02
9660.408,1.75616e-01,1.10769e-02
9662.939,1.68847e-01,1.27496e-02
9665.470,1.58930e-01,1.44502e-02
9668.001,1.65476e-01,1.48986e-02
9670.532,1.79123e-01,1.46663e-02
9673.063,1.82306e-01,1.35296e-02
9675.594,1.83577e-01,1.26999e-02
9678.125,1.90444e-01,1.33410e-02
9680.656,1.95242e-01,1.44783e-02
9683.187,1.89608e-01,1.50189e-02
9685.718,1.78674e-01,1.40926e-02
9688.248,1.83092e-01,1.26190e-02
9690.779,1.84215e-01,1.19484e-02
9693.310,1.76815e-01,1.29948e-02
9695.841,1.75432e-01,1.45655e-02
9698.372,1.73660e-01,1.53275e-02
9700.903,1.76963e-01,1.57628e-02
9703.434,1.83797e-01,1.49457e-02
9705.965,1.86006e-01,1.31585e-02
9708.496,1.83247e-01,1.23415e-02
9711.027,1.72769e-01,1.25761e-02
9713.558,1.73797e-01,1.41800e-02
9716.089,1.86059e-01,1.65610e-02
9718.620,1.83596e-01,1.73948e-02
9721.151,1.82126e-01,1.71628e-02
9723.682,1.73289e-01,1.61529e-02
9726.213,1.55959e-01,1.38271e-02
9728.744,1.68812e-01,1.20074e-02
9731.275,1.82856e-01,1.19337e-02
9733.806,1.73689e-01,1.29455e-02
9736.337,1.70642e-01,1.44478e-02
9738.868,1.75581e-01,1.52994e-02
9741.399,1.61847e-01,1.47016e-02
9743.930,1.45999e-01,1.34443e-02
9746.461,1.59830e-01,1.26087e-02
9748.992,1.64453e-01,1.18797e-02
9751.523,1.55641e-01,1.09444e-02
9754.054,1.58594e-01,1.03251e-02
9756.585,1.66002e-01,1.04465e-02
9759.116,1.71646e-01,1.06705e-02
9761.647,1.75681e-01,1.07050e-02
9764.177,1.79251e-01,1.06748e-02
9766.708,1.71402e-01,1.04338e-02
9769.239,1.59223e-01,9.96263e-03
9771.770,1.55705e-01,9.59911e-03
9774.301,1.67486e-01,9.65019e-03
9776.832,1.69462e-01,9.76516e-03
9779.363,1.59957e-01,1.00190e-02
9781.894,1.57425e-01,1.10322e-02
9784.425,1.63178e-01,1.34019e-02
9786.956,1.62860e-01,1.61060e-02
9789.487,1.62513e-01,1.79936e-02
9792.018,1.64091e-01,1.92812e-02
9794.549,1.59038e-01,1.95016e-02
9797.080,1.62373e-01,1.79110e-02
9799.611,1.71714e-01,1.62083e-02
9802.142,1.61909e-01,1.57138e-02
9804.673,1.51547e-01,1.49546e-02
9807.204,1.67033e-01,1.41568e-02
9809.735,1.72851e-01,1.37592e-02
9812.266,1.59965e-01,1.34795e-02
9814.797,1.48375e-01,1.32773e-02
9817.328,1.39076e-01,1.26378e-02
9819.859,1.31806e-01,1.17512e-02
9822.390,1.23604e-01,1.10581e-02
9824.921,1.29921e-01,1.10984e-02
9827.452,1.37970e-01,1.13323e-02
9829.983,1.40035e-01,1.12669e-02
9832.514,1.31786e-01,1.08617e-02
9835.045,1.21829e-01,1.03301e-02
9837.576,1.21577e-01,9.98064e-03
9840.106,1.19178e-01,1.01553e-02
9842.637,1.19348e-01,1.17459e-02
9845.168,1.20193e-01,1.39608e-02
9847.699,1.12153e-01,1.51687e-02
9850.230,1.05354e-01,1.52707e-02
9852.761,1.04982e-01,1.40951e-02
9855.292,1.06906e-01,1.19494e-02
9857.823,1.02337e-01,1.02951e-02
9860.354,9.64850e-02,9.87101e-03
9862.885,9.71123e-02,1.06340e-02
9865.416,9.96960e-02,1.40597e-02
9867.947,1.02598e-01,1.96506e-02
9870.478,1.00808e-01,2.33795e-02
9873.009,9.29165e-02,2.43809e-02
9875.540,8.40898e-02,2.28778e-02
9878.071,9.05016e-02,1.84069e-02
9880.602,9.61314e-02,1.37182e-02
9883.133,9.03149e-02,1.18366e-02
9885.664,9.48620e-02,1.17303e-02
9888.195,1.04402e-01,1.29658e-02
9890.726,1.04198e-01,1.52434e-02
9893.257,8.63398e-02,1.66424e-02
9895.788,6.44224e-02,1.69563e-02
9898.319,5.94838e-02,1.62292e-02
9900.850,6.95875e-02,1.39328e-02
9903.381,7.75401e-02,1.17129e-02
9905.912,7.64084e-02,1.18660e-02
9908.443,8.49170e-02,1.57278e-02
9910.974,9.91502e-02,2.11322e-02
9913.505,8.17122e-02,2.40674e-02
9916.035,7.66364e-02,2.45437e-02
9918.566,7.91811e-02,2.24041e-02
9921.097,5.94143e-02,1.73023e-02
9923.628,6.05144e-02,1.29813e-02
9926.159,7.42421e-02,1.13699e-02
9928.690,6.91996e-02,1.08621e-02
9931.221,6.15261e-02,1.09439e-02
9933.752,7.93818e-02,1.23945e-02
9936.283,8.96799e-02,1.58211e-02
9938.814,8.67473e-02,2.08936e-02
9941.345,7.74567e-02,2.63577e-02
9943.876,6.48692e-02,3.03095e-02
9946.407,6.53312e-02,3.11538e-02
9948.938,7.45434e-02,2.99319e-02
9951.469,8.23998e-02,2.84772e-02
9954.000,9.83670e-02,2.79436e-02
9956.531,1.04217e-01,2.90535e-02
9959.062,7.28437e-02,3.00725e-02
9961.593,5.72722e-02,2.85151e-02
9964.124,6.69383e-02,2.51935e-02
9966.655,7.09569e-02,2.17724e-02
9969.186,6.86991e-02,1.92516e-02
9971.717,6.85780e-02,1.81991e-02
9974.248,6.55620e-02,1.79175e-02
9976.779,7.32261e-02,1.70720e-02
9979.310,9.28425e-02,1.54979e-02
9981.841,9.41204e-02,1.40529e-02
9984.372,7.60578e-02,1.28981e-02
9986.903,7.10296e-02,1.22986e-02
9989.434,7.74655e-02,1.20567e-02
9991.964,6.73825e-02,1.20879e-02
9994.495,5.63585e-02,1.30211e-02
9997.026,7.56892e-02,1.45730e-02
9999.557,8.41362e-02,1.56063e-02
10002.088,8.15194e-02,1.62591e-02
10004.619,9.22890e-02,1.84601e-02
10007.150,7.95404e-02,2.47992e-02
10009.681,6.17190e-02,3.23264e-02
10012.212,5.90972e-02,3.63299e-02
10014.743,7.46237e-02,3.66479e-02
10017.274,1.04213e-01,3.31831e-02
10019.805,1.01779e-01,2.78263e-02
10022.336,8.35083e-02,2.50409e-02
10024.867,7.89618e-02,2.46970e-02
10027.398,6.40396e-02,2.38493e-02
10029.929,5.08612e-02,2.13557e-02
10032.460,7.41177e-02,1.79056e-02
10034.991,1.01745e-01,1.57346e-02
10037.522,1.02450e-01,1.58105e-02
10040.053,9.87033e-02,1.70519e-02
10042.584,9.11294e-02,1.78418e-02
10045.115,9.21501e-02,1.78902e-02
10047.646,1.09723e-01,1.71810e-02
10050.177,1.07741e-01,1.55438e-02
10052.708,1.01317e-01,1.50907e-02
10055.239,9.56615e-02,1.71615e-02
10057.770,1.02887e-01,2.02561e-02
10060.301,1.12253e-01,2.21690e-02
10062.832,1.05258e-01,2.27310e-02
10065.363,8.24603e-02,2.20887e-02
10067.893,8.23590e-02,2.08397e-02
10070.424,1.02493e-01,1.98656e-02
10072.955,1.08631e-01,1.94802e-02
10075.486,8.17215e-02,2.12545e-02
10078.017,1.03777e-01,2.68929e-02
10080.548,1.42375e-01,3.17421e-02
10083.079,1.33605e-01,3.32745e-02
10085.610,1.22519e-01,3.18888e-02
10088.141,9.54478e-02,2.66456e-02
10090.672,9.12955e-02,2.05522e-02
10093.203,9.73929e-02,1.74027e-02
10095.734,8.65834e-02,1.73599e-02
10098.265,7.82115e-02,2.00320e-02
10100.796,9.80367e-02,2.32423e-02
10103.327,1.02381e-01,2.46242e-02
10105.858,8.73754e-02,2.44148e-02
10108.389,9.47459e-02,2.24696e-02
10110.920,1.02390e-01,1.91852e-02
10113.451,1.06807e-01,1.75981e-02
10115.982,1.18345e-01,1.98012e-02
10118.513,1.39289e-01,2.67950e-02
10121.044,1.33679e-01,3.41892e-02
10123.575,1.17382e-01,3.80656e-02
10126.106,1.11133e-01,3.83381e-02
10128.637,1.13685e-01,3.45112e-02
10131.168,1.11066e-01,2.73345e-02
10133.699,1.21592e-01,2.18667e-02
10136.230,1.23540e-01,1.99158e-02
10138.761,1.32249e-01,1.98812e-02
10141.292,1.40178e-01,2.05649e-02
10143.822,1.03148e-01,2.13814e-02
10146.353,9.79821e-02,2.34905e-02
10148.884,9.96941e-02,2.65329e-02
10151.415,1.04199e-01,2.90829e-02
10153.946,9.56064e-02,3.01813e-02
10156.477,9.22455e-02,2.99339e-02
10159.008,1.10479e-01,2.82223e-02
10161.539,1.23616e-01,2.67692e-02
10164.070,1.25712e-01,2.82428e-02
10166.601,1.15690e-01,3.45183e-02
10169.132,9.59889e-02,4.13723e-02
10171.663,1.06573e-01,4.47543e-02
10174.194,1.51052e-01,4.49242e-02
10176.725,1.47825e-01,4.06494e-02
10179.256,1.18915e-01,3.39010e-02
10181.787,1.40171e-01,3.08702e-02
10184.318,1.52720e-01,3.34653e-02
10186.849,1.27820e-01,3.72577e-02
10189.380,1.41438e-01,3.91679e-02
10191.911,1.51186e-01,3.88651e-02
10194.442,1.35001e-01,3.60115e-02
10196.973,1.56545e-01,3.25818e-02
10199.504,1.59565e-01,3.16021e-02
10202.035,1.39493e-01,3.35720e-02
10204.566,1.33494e-01,3.88276e-02
10207.097,1.29914e-01,4.54723e-02
10209.628,1.48572e-01,4.95071e-02
10212.159,1.83653e-01,4.98051e-02
10214.690,1.84944e-01,4.61447e-02
10217.221,1.54967e-01,3.91681e-02
10219.751,1.41153e-01,3.47138e-02
10222.282,1.11982e-01,3.65385e-02
10224.813,1.27382e-01,4.07774e-02
10227.344,1.57944e-01,4.36879e-02
10229.875,1.62230e-01,4.33753e-02
10232.406,1.86454e-01,3.99762e-02
10234.937,1.61761e-01,3.50598e-02
10237.468,1.51432e-01,3.02623e-02
10239.999,1.59343e-01,2.68145e-02
10242.530,1.40120e-01,2.50121e-02
10245.061,1.29338e-01,2.41769e-02
10247.592,1.33571e-01,2.41040e-02
10250.123,1.37433e-01,2.45912e-02
10252.654,1.56178e-01,2.48190e-02
10255.185,1.57540e-01,2.49422e-02
10257.716,1.51366e-01,2.55967e-02
10260.247,1.65642e-01,2.65072e-02
10262.778,1.71099e-01,2.77761e-02
10265.309,1.54299e-01,2.94839e-02
10267.840,1.72197e-01,3.22756e-02
10270.371,1.79545e-01,3.41000e-02
10272.902,1.68014e-01,3.51782e-02
10275.433,1.68617e-01,3.58852e-02
10277.964,1.75572e-01,3.95298e-02
10280.495,1.73869e-01,5.36642e-02
10283.026,1.34371e-01,7.32500e-02
10285.557,2.02129e-01,8.69221e-02
10288.088,1.56261e-01,9.16528e-02
10290.619,1.63908e-01,8.95494e-02
10293.150,1.96630e-01,7.89143e-02
10295.680,1.68930e-01,6.79951e-02
10298.211,1.40531e-01,6.21800e-02
10300.742,1.43450e-01,5.66009e-02
10303.273,1.64025e-01,4.92434e-02
10305.804,1.38487e-01,4.54149e-02
10308.335,9.87801e-02,4.48403e-02
10310.866,1.34490e-01,4.45598e-02
10313.397,1.76685e-01,4.34685e-02
10315.928,1.94200e-01,4.04960e-02
10318.459,2.01074e-01,3.78342e-02
10320.990,1.34454e-01,3.56847e-02
10323.521,1.33053e-01,3.66709e-02
10326.052,1.87832e-01,3.88472e-02
10328.583,1.64831e-01,3.86906e-02
10331.114,1.31178e-01,3.76730e-02
10333.645,1.33154e-01,3.80414e-02
10336.176,1.79972e-01,4.08299e-02
10338.707,1.81155e-01,4.26977e-02
10341.238,1.86475e-01,4.71376e-02
10343.769,1.97906e-01,5.44616e-02
10346.300,1.71882e-01,5.96430e-02
10348.831,1.67540e-01,6.19706e-02
10351.362,1.78507e-01,6.10890e-02
10353.893,1.57349e-01,5.59471e-02
10356.424,1.45646e-01,5.04550e-02
10358.955,1.67217e-01,4.77569e-02
10361.486,2.20260e-01,4.69225e-02
10364.017,2.29518e-01,4.86619e-02
10366.548,1.83135e-01,5.90340e-02
10369.079,1.68871e-01,7.81492e-02
10371.610,2.43565e-01,9.40950e-02
10374.140,2.64263e-01,9.95169e-02
10376.671,9.51405e-02,9.43574e-02
10379.202,4.01137e-02,8.03410e-02
10381.733,1.32073e-01,6.32054e-02
10384.264,1.39151e-01,5.24952e-02
10386.795,1.46529e-01,5.04411e-02
10389.326,1.86303e-01,5.29837e-02
10391.857,1.65772e-01,6.01777e-02
10394.388,1.19759e-01,6.93766e-02
10396.919,1.54353e-01,7.50746e-02
10399.450,1.73099e-01,7.48874e-02
10401.981,1.57027e-01,6.94684e-02
10404.512,1.72467e-01,6.19788e-02
10407.043,1.81234e-01,5.77611e-02
10409.574,2.39196e-01,6.02542e-02
10412.105,2.85465e-01,7.43632e-02
10414.636,1.42795e-01,9.41974e-02
10417.167,1.26762e-01,1.11413e-01
10419.698,1.75571e-01,1.17972e-01
10422.229,1.47541e-01,1.13649e-01
10424.760,7.68536e-02,9.69980e-02
10427.291,5.84056e-02,7.68557e-02
10429.822,1.43587e-01,6.59676e-02
10432.353,2.29096e-01,6.12724e-02
10434.884,2.16418e-01,5.84136e-02
10437.415,1.93274e-01,5.59515e-02
10439.946,2.12249e-01,5.53786e-02
10442.477,1.58578e-01,5.52396e-02
10445.008,9.88676e-02,6.10373e-02
10447.539,1.78400e-01,7.23612e-02
10450.069,2.17516e-01,7.85624e-02
10452.600,1.67725e-01,8.00193e-02
10455.131,1.08887e-01,7.57799e-02
10457.662,6.36821e-02,6.68676e-02
10460.193,1.49848e-01,6.38059e-02
10462.724,2.09324e-01,7.23590e-02
10465.255,1.72908e-01,9.02692e-02
10467.786,4.28681e-02,1.04675e-01
10470.317,7.85235e-02,1.10421e-01
10472.848,1.66070e-01,1.06518e-01
10475.379,2.35426e-01,9.32878e-02
10477.910,2.11959e-01,7.54244e-02
10480.441,1.25247e-01,6.40356e-02
10482.972,1.18584e-01,6.10200e-02
10485.503,1.45339e-01,6.16128e-02
10488.034,1.15634e-01,6.04599e-02
10490.565,1.09892e-01,6.04334e-02
10493.096,1.40070e-01,6.01926e-02
10495.627,1.58160e-01,6.06297e-02
10498.158,2.33293e-01,6.22750e-02
10500.689,2.00329e-01,6.14650e-02
10503.220,1.03808e-01,6.41948e-02
10505.751,9.93789e-02,7.06326e-02
10508.282,1.98007e-01,7.97826e-02
10510.813,2.38740e-01,8.34029e-02
10513.344,2.06033e-01,8.14399e-02
10515.875,1.59065e-01,7.52705e-02
10518.406,1.33146e-01,7.39112e-02
10520.937,1.49944e-01,8.20482e-02
10523.468,1.24489e-01,9.03280e-02
10525.998,1.13482e-01,9.54477e-02
10528.529,9.23846e-02,9.31884e-02
10531.060,1.39109e-01,8.49451e-02
10533.591,2.15229e-01,7.49581e-02
10536.122,1.79003e-01,6.83484e-02
10538.653,1.33166e-01,6.47458e-02
10541.184,1.27387e-01,5.99736e-02
10543.715,1.03205e-01,5.97253e-02
10546.246,1.14128e-01,6.13168e-02
10548.777,7.46777e-02,6.30601e-02
10551.308,-9.45717e-03,6.13194e-02
10553.839,-1.12248e-02,5.95314e-02
10556.370,3.17707e-02,6.06676e-02
10558.901,-1.53601e-02,6.07729e-02
10561.432,3.05830e-02,6.28050e-02
10563.963,2.24889e-01,6.49106e-02
10566.494,2.42643e-01,6.63262e-02
10569.025,1.94234e-01,7.13874e-02
10571.556,1.96548e-01,7.42331e-02
10574.087,1.68022e-01,7.39993e-02
10576.618,1.26822e-01,7.42130e-02
10579.149,1.12280e-01,7.34678e-02
10581.680,1.38068e-01,7.54401e-02
10584.211,1.40498e-01,8.05779e-02
10586.742,1.32835e-01,8.29198e-02
10589.273,7.29381e-02,8.28215e-02
10591.804,6.73933e-02,7.97425e-02
10594.335,1.45088e-01,7.38684e-02
10596.866,1.32393e-01,7.10899e-02
10599.397,1.78691e-01,7.24404e-02
10601.927,2.19958e-01,7.24313e-02
10604.458,1.30742e-01,7.22079e-02
10606.989,4.20755e-02,7.24275e-02
10609.520,3.60649e-02,7.00922e-02
10612.051,1.50652e-01,7.33238e-02
10614.582,1.69048e-01,7.32813e-02
10617.113,1.19908e-01,7.07823e-02
10619.644,1.39470e-01,7.12059e-02
10622.175,1.62054e-01,6.97227e-02
10624.706,1.38512e-01,7.44937e-02
10627.237,6.09145e-03,7.32128e-02
10629.768,-5.79914e-02,7.33473e-02
10632.299,-4.31929e-03,7.41673e-02
10634.830,1.08634e-01,7.36176e-02
10637.361,3.49932e-02,7.58780e-02
10639.892,-4.69878e-02,7.84335e-02
10642.423,7.02132e-02,8.38060e-02
10644.954,1.02057e-01,8.48567e-02
10647.485,1.35645e-01,8.28432e-02
10650.016,1.48897e-01,8.28669e-02
10652.547,1.26594e-01,8.66701e-02
10655.078,1.13750e-01,8.83578e-02
10657.609,8.36645e-02,8.64552e-02
10660.140,1.39669e-01,8.66161e-02
10662.671,9.58245e-02,8.38940e-02
10665.202,1.21950e-02,8.26921e-02
10667.733,2.99669e-02,8.50106e-02
10670.264,1.25111e-01,8.57429e-02
10672.795,1.59726e-01,8.58590e-02
10675.326,8.07337e-03,9.08317e-02
10677.856,3.80052e-02,9.13863e-02
10680.387,7.15591e-02,9.42339e-02
10682.918,-5.92612e-03,1.02620e-01
10685.449,5.61840e-02,1.10279e-01
10687.980,1.33398e-01,1.19829e-01
10690.511,1.42221e-01,1.24600e-01
10693.042,5.92792e-02,1.26666e-01
10695.573,1.35536e-01,1.33234e-01
10698.104,1.99450e-01,1.33715e-01
10700.635,7.72204e-02,1.36892e-01
10703.166,-3.16977e-02,1.35887e-01
10705.697,-6.02790e-04,1.39219e-01
10708.228,1.37982e-01,1.50186e-01
10710.759,1.83308e-01,1.62990e-01
10713.290,4.00774e-02,1.67703e-01
10715.821,1.58578e-02,1.66751e-01
10718.352,2.41098e-01,1.67110e-01
10720.883,2.60963e-01,1.60854e-01
10723.414,1.41945e-01,1.69078e-01
10725.945,1.18310e-01,1.90737e-01
10728.476,-1.88343e-02,2.05529e-01
10731.007,6.08484e-02,2.09934e-01
10733.538,3.66380e-02,2.05220e-01
10736.069,5.33977e-03,1.84190e-01
10738.600,2.06905e-01,1.64892e-01
10741.131,3.20806e-01,1.67436e-01
10743.662,3.87010e-02,1.73804e-01
10746.193,-2.90920e-02,1.90762e-01
10748.724,9.53530e-02,2.16800e-01
10751.255,8.19843e-02,2.32633e-01
10753.785,-1.52685e-01,2.34593e-01
10756.316,-3.30056e-01,2.24312e-01
10758.847,-1.20486e-01,1.90164e-01
10761.378,-2.88070e-02,1.54293e-01
10763.909,-2.01293e-02,1.37656e-01
10766.440,1.50407e-02,1.32147e-01
10768.971,1.28230e-01,1.49041e-01
10771.502,2.65616e-01,1.63043e-01
10774.033,-2.57429e-02,1.67019e-01
10776.564,-1.61536e-01,1.60559e-01
10779.095,5.13663e-02,1.50212e-01
10781.626,1.71804e-01,1.39901e-01
10784.157,1.76187e-01,1.28499e-01
10786.688,2.79540e-01,1.25224e-01
10789.219,1.48163e-01,1.33123e-01
10791.750,-4.21760e-02,1.40178e-01
10794.281,2.23555e-04,1.32432e-01
10796.812,1.07588e-01,1.30001e-01
10799.343,4.18607e-02,1.38571e-01
10801.874,-1.15996e-01,1.39438e-01
10804.405,-1.89863e-01,1.45611e-01
10806.936,-1.65470e-01,1.47140e-01
10809.467,-8.93828e-02,1.45822e-01
10811.998,1.17794e-03,1.44922e-01
10814.529,1.41408e-01,1.44049e-01
10817.060,3.57274e-01,1.54535e-01
10819.591,3.07710e-01,1.64516e-01
10822.122,9.47582e-02,1.63303e-01
10824.653,-2.97986e-02,1.80003e-01
10827.184,2.05089e-01,2.59162e-01
10829.714,2.48917e-01,3.52255e-01
10832.245,1.77802e-01,4.01731e-01
10834.776,1.04112e-01,4.16714e-01
10837.307,-4.62873e-02,3.97738e-01
10839.838,3.73034e-01,3.49090e-01
10842.369,5.49020e-01,3.06893e-01
10844.900,3.16059e-01,2.89786e-01
10847.431,3.89500e-01,2.77288e-01
10849.962,3.72122e-01,2.40698e-01
10852.493,2.58610e-01,2.06589e-01
10855.024,3.31679e-01,2.03893e-01
10857.555,2.31510e-01,2.04516e-01
10860.086,1.54327e-01,2.00909e-01
10862.617,1.77277e-01,1.90441e-01
10865.148,2.20295e-02,1.73576e-01
10867.679,3.06718e-02,1.66430e-01
10870.210,3.11791e-01,1.67523e-01
10872.741,4.09763e-01,1.69050e-01
10875.272,2.36573e-01,1.72001e-01
10877.803,1.57351e-01,1.77726e-01
10880.334,2.16868e-01,1.84902e-01
10882.865,8.47544e-02,1.70894e-01
10885.396,9.80511e-02,1.58866e-01
10887.927,-1.35203e-02,1.62165e-01
10890.458,-3.39807e-01,1.73510e-01
10892.989,-2.98455e-01,1.82883e-01
10895.520,-2.50432e-02,2.02973e-01


==> anc/2024epr-KAST-2024-08-06.csv <==
# INSTRUMENT_ID: 1
# OBS_GROUP_ID: 55
# UNIT_ID: None
# RA: 46.546708333333335
# DEC: 41.85008333333334
# OBS_DATE: 2024-08-06 10:35:04.470000+00:00
# REDSHIFT: None
# REDSHIFT_ERR: None
# REDSHIFT_QUALITY: None
# SPEC_PLOT_FILE: None
# SPEC_DATA_FILE: None
# SPECTRUM_NOTES: None
# REFERENCE: None
# TRANSIENT_ID: 159414
# FOLLOWUP_ID: None
# SPEC_PHASE: None
# RLAP: None
# SNID_PLOT_FILE: None

wavelength,flux,fluxerr
3504.534,4.00802e-02,5.50173e-02
3507.068,3.36739e-02,5.27542e-02
3509.602,1.60013e-02,4.91171e-02
3512.136,9.91094e-02,4.95657e-02
3514.670,-2.41521e-02,5.32417e-02
3517.204,1.89829e-01,5.76200e-02
3519.738,2.16308e-01,5.55976e-02
3522.272,5.25337e-02,4.62081e-02
3524.806,8.57496e-02,5.00613e-02
3527.340,8.42716e-02,4.30949e-02
3529.874,-2.89809e-02,5.24179e-02
3532.408,6.48210e-02,5.28858e-02
3534.942,1.57321e-01,4.84225e-02
3537.476,7.36277e-02,5.03977e-02
3540.010,1.20190e-02,5.02180e-02
3542.544,6.41260e-02,5.97219e-02
3545.078,1.56834e-01,5.96397e-02
3547.612,1.71158e-01,5.77129e-02
3550.146,-6.87289e-02,5.33823e-02
3552.680,4.38129e-02,4.97404e-02
3555.214,1.18002e-01,5.09726e-02
3557.748,1.59895e-01,5.93548e-02
3560.282,2.29235e-01,5.40052e-02
3562.816,1.23726e-01,4.73171e-02
3565.350,3.88191e-02,4.59949e-02
3567.884,4.94087e-02,4.45339e-02
3570.418,1.17905e-01,4.66120e-02
3572.952,1.41318e-01,4.66333e-02
3575.486,9.69841e-02,4.54088e-02
3578.020,1.61709e-01,4.29957e-02
3580.554,9.17389e-02,4.38714e-02
3583.088,1.23642e-01,4.31172e-02
3585.622,3.72030e-02,3.98289e-02
3588.156,1.13821e-01,3.90075e-02
3590.690,7.15899e-02,3.89936e-02
3593.224,4.46684e-02,4.22720e-02
3595.758,1.21383e-01,3.93616e-02
3598.292,1.24943e-01,4.35245e-02
3600.826,1.54163e-01,3.93293e-02
3603.360,7.36265e-02,3.96897e-02
3605.894,2.20141e-02,3.87073e-02
3608.428,1.13450e-01,3.94643e-02
3610.962,9.39395e-02,4.58982e-02
3613.496,1.47694e-01,4.29879e-02
3616.030,9.34627e-02,4.15966e-02
3618.564,1.49006e-01,4.02931e-02
3621.098,1.17807e-01,4.09840e-02
3623.632,1.07832e-01,4.53079e-02
3626.166,1.12680e-01,4.53535e-02
3628.700,1.48572e-01,4.41090e-02
3631.234,1.27266e-01,4.25310e-02
3633.768,3.96410e-02,4.24719e-02
3636.302,1.56138e-01,4.60182e-02
3638.836,1.32163e-01,4.67708e-02
3641.370,1.80384e-02,4.56210e-02
3643.904,1.10135e-01,3.84540e-02
3646.438,3.08923e-02,4.06217e-02
3648.972,8.16406e-02,4.37121e-02
3651.506,1.32586e-01,4.83846e-02
3654.040,2.24331e-01,4.76450e-02
3656.574,1.58067e-01,4.13340e-02
3659.108,1.42450e-01,3.62668e-02
3661.642,7.78871e-02,3.70130e-02
3664.176,1.23575e-01,3.94982e-02
3666.710,1.05881e-01,4.04818e-02
3669.244,1.38736e-01,3.75639e-02
3671.778,1.09287e-01,3.46754e-02
3674.312,1.10454e-01,3.32709e-02
3676.846,1.29864e-01,3.50118e-02
3679.380,1.77072e-01,3.81400e-02
3681.914,8.74485e-02,3.32266e-02
3684.448,6.60973e-02,3.02172e-02
3686.982,7.36225e-02,3.06578e-02
3689.516,8.18363e-02,3.21207e-02
3692.050,4.62056e-02,3.42240e-02
3694.584,1.28613e-01,3.54646e-02
3697.118,9.32853e-02,3.70324e-02
3699.652,1.37626e-01,3.45163e-02
3702.186,7.03235e-02,3.31015e-02
3704.720,1.41537e-01,3.43293e-02
3707.254,1.65670e-01,3.69583e-02
3709.788,1.42794e-01,3.39318e-02
3712.322,1.22646e-01,3.24076e-02
3714.856,9.64103e-02,2.83016e-02
3717.390,1.49870e-01,3.20698e-02
3719.924,1.40980e-01,3.32040e-02
3722.458,1.60332e-01,3.15642e-02
3724.992,3.13352e-02,3.10352e-02
3727.526,7.61077e-02,3.00444e-02
3730.060,1.23338e-01,3.38634e-02
3732.594,1.47267e-01,3.49557e-02
3735.128,1.42997e-01,3.52647e-02
3737.662,6.52681e-02,3.17384e-02
3740.196,2.92181e-02,3.10656e-02
3742.730,7.81348e-02,2.87540e-02
3745.264,1.04714e-01,3.06548e-02
3747.798,1.56325e-03,3.15392e-02
3750.332,-3.32371e-04,3.08250e-02
3752.866,1.00028e-01,2.85437e-02
3755.400,6.52860e-02,2.55741e-02
3757.934,1.31878e-01,2.81587e-02
3760.468,4.41215e-02,2.72982e-02
3763.002,1.38978e-01,2.88550e-02
3765.536,4.84281e-02,2.48939e-02
3768.070,1.48957e-02,2.15480e-02
3770.604,-1.67739e-02,2.27774e-02
3773.138,6.03504e-02,2.89937e-02
3775.672,1.44156e-01,3.05503e-02
3778.206,5.50228e-02,2.70798e-02
3780.741,4.55205e-02,2.49815e-02
3783.275,-1.46938e-02,2.42713e-02
3785.809,3.97043e-02,2.30424e-02
3788.343,7.15401e-02,2.62249e-02
3790.877,2.84146e-03,2.54446e-02
3793.411,2.91097e-03,2.32723e-02
3795.945,2.62307e-02,2.16584e-02
3798.479,8.38117e-02,2.35951e-02
3801.013,3.60381e-02,2.48573e-02
3803.547,5.78369e-02,2.51237e-02
3806.081,-3.77600e-04,2.31799e-02
3808.615,6.73543e-02,2.28472e-02
3811.149,6.59863e-02,2.30818e-02
3813.683,5.06170e-02,2.38684e-02
3816.217,4.05379e-03,2.27053e-02
3818.751,4.18298e-02,2.19260e-02
3821.285,6.26451e-02,2.03078e-02
3823.819,1.48745e-02,1.96616e-02
3826.353,1.06904e-02,1.88656e-02
3828.887,2.74663e-02,2.30839e-02
3831.421,5.48985e-02,2.34095e-02
3833.955,3.53104e-02,2.06630e-02
3836.489,2.06159e-02,2.04689e-02
3839.023,6.18986e-02,2.13881e-02
3841.557,-1.66741e-03,2.21110e-02
3844.091,2.13288e-02,2.22793e-02
3846.625,5.80932e-02,2.21251e-02
3849.159,2.82937e-02,1.94838e-02
3851.693,3.98270e-02,1.95605e-02
3854.227,3.74578e-03,2.24612e-02
3856.761,3.26570e-02,2.09691e-02
3859.295,5.84029e-02,2.04997e-02
3861.829,2.94794e-02,1.83761e-02
3864.363,7.21157e-02,2.04663e-02
3866.897,-2.58943e-02,2.08644e-02
3869.431,5.61527e-02,2.05911e-02
3871.965,6.28361e-02,2.23661e-02
3874.499,4.06749e-02,1.92829e-02
3877.033,2.68474e-02,1.86019e-02
3879.567,6.42867e-02,2.04722e-02
3882.101,9.11936e-03,2.06034e-02
3884.635,4.24677e-02,2.02064e-02
3887.169,4.18550e-02,1.89242e-02
3889.703,6.46465e-02,1.89280e-02
3892.237,4.79537e-02,1.75804e-02
3894.771,5.94300e-02,2.06644e-02
3897.305,-2.26393e-02,2.08890e-02
3899.839,2.20445e-02,2.02802e-02
3902.373,3.64353e-02,2.02242e-02
3904.907,5.23697e-02,2.18586e-02
3907.441,2.75533e-02,2.51984e-02
3909.975,5.28828e-02,2.52882e-02
3912.509,3.57984e-02,2.50059e-02
3915.043,5.16054e-02,2.11730e-02
3917.577,7.42697e-02,2.02534e-02
3920.111,1.05825e-01,2.23454e-02
3922.645,4.33205e-02,2.19401e-02
3925.179,9.32958e-02,2.24344e-02
3927.713,1.15438e-01,2.04161e-02
3930.247,8.66892e-02,1.94257e-02
3932.781,7.86348e-02,1.99587e-02
3935.315,1.08526e-01,2.14734e-02
3937.849,1.37448e-01,2.42539e-02
3940.383,1.20875e-01,2.31590e-02
3942.917,1.18247e-01,2.26203e-02
3945.451,1.67903e-01,2.28626e-02
3947.985,1.73147e-01,2.37960e-02
3950.519,1.85701e-01,2.42815e-02
3953.053,1.76524e-01,2.29333e-02
3955.587,1.69833e-01,2.15472e-02
3958.121,1.79999e-01,2.10242e-02
3960.655,1.68942e-01,2.15693e-02
3963.189,2.44586e-01,2.40888e-02
3965.723,2.06272e-01,2.38019e-02
3968.257,2.20431e-01,2.19687e-02
3970.791,2.20919e-01,2.08854e-02
3973.325,2.15552e-01,2.21803e-02
3975.859,3.22097e-01,2.62865e-02
3978.393,3.06845e-01,2.63551e-02
3980.927,2.64171e-01,2.46890e-02
3983.461,3.00004e-01,2.32331e-02
3985.995,2.78061e-01,2.26032e-02
3988.529,3.26324e-01,2.45685e-02
3991.063,2.71591e-01,2.51638e-02
3993.597,3.33601e-01,2.62133e-02
3996.131,2.83918e-01,2.38036e-02
3998.665,3.37339e-01,2.48756e-02
4001.199,3.31531e-01,2.55608e-02
4003.733,3.41936e-01,2.71434e-02
4006.267,3.56893e-01,2.78790e-02
4008.801,2.67681e-01,2.48666e-02
4011.335,2.81915e-01,2.43435e-02
4013.869,3.22421e-01,2.46117e-02
4016.403,3.07238e-01,2.61438e-02
4018.937,3.44800e-01,2.82343e-02
4021.471,3.99894e-01,2.78646e-02
4024.005,4.11817e-01,2.65868e-02
4026.539,3.29478e-01,2.47502e-02
4029.073,3.52458e-01,2.60793e-02
4031.607,3.21102e-01,2.68005e-02
4034.141,3.10905e-01,2.58991e-02
4036.675,3.69409e-01,2.56073e-02
4039.209,3.04979e-01,2.42750e-02
4041.743,3.16986e-01,2.60469e-02
4044.277,3.19153e-01,3.26435e-02
4046.811,3.25247e-01,3.45516e-02
4049.345,3.03848e-01,2.89565e-02
4051.879,2.63301e-01,2.39109e-02
4054.413,2.95318e-01,2.39572e-02
4056.947,3.08484e-01,2.57818e-02
4059.481,3.15996e-01,2.68690e-02
4062.015,2.95440e-01,2.53067e-02
4064.549,3.14771e-01,2.44698e-02
4067.083,3.52021e-01,2.45088e-02
4069.617,3.26791e-01,2.50947e-02
4072.151,2.73685e-01,2.53851e-02
4074.685,2.93703e-01,2.54873e-02
4077.219,2.67432e-01,2.43003e-02
4079.753,2.89937e-01,2.36015e-02
4082.287,3.04659e-01,2.38145e-02
4084.821,3.05629e-01,2.58715e-02
4087.355,2.87000e-01,2.48396e-02
4089.889,3.00332e-01,2.36444e-02
4092.423,2.94049e-01,2.23440e-02
4094.957,2.76519e-01,2.24123e-02
4097.491,3.08352e-01,2.35347e-02
4100.025,2.83801e-01,2.39523e-02
4102.559,2.63968e-01,2.25391e-02
4105.093,2.47017e-01,2.10888e-02
4107.627,2.41465e-01,2.30078e-02
4110.161,2.69248e-01,2.29429e-02
4112.695,2.36518e-01,2.36302e-02
4115.229,2.77616e-01,2.35571e-02
4117.763,2.68710e-01,2.17505e-02
4120.297,2.34047e-01,2.03669e-02
4122.831,2.00039e-01,2.06092e-02
4125.365,2.78685e-01,2.33399e-02
4127.899,2.45010e-01,2.33438e-02
4130.433,2.43993e-01,2.19808e-02
4132.967,2.24189e-01,2.08333e-02
4135.501,2.29761e-01,2.12361e-02
4138.035,2.02989e-01,2.15540e-02
4140.569,2.10399e-01,2.27592e-02
4143.103,2.43028e-01,2.21235e-02
4145.637,2.17665e-01,2.03163e-02
4148.171,2.29522e-01,2.05607e-02
4150.705,2.47675e-01,2.18768e-02
4153.239,2.36805e-01,2.32294e-02
4155.773,2.68049e-01,2.35559e-02
4158.307,2.25456e-01,2.13838e-02
4160.841,2.42853e-01,2.13382e-02
4163.375,2.46061e-01,2.23132e-02
4165.909,2.07670e-01,2.33432e-02
4168.443,2.50664e-01,2.40240e-02
4170.977,2.35772e-01,2.20383e-02
4173.511,2.23848e-01,2.10124e-02
4176.045,2.23170e-01,2.12110e-02
4178.579,2.18263e-01,2.20532e-02
4181.113,2.05182e-01,2.25118e-02
4183.647,2.23198e-01,2.18087e-02
4186.181,2.64949e-01,2.09520e-02
4188.715,2.82390e-01,2.11585e-02
4191.249,2.59171e-01,2.22372e-02
4193.783,2.64703e-01,2.31559e-02
4196.317,2.37515e-01,2.24544e-02
4198.851,2.09070e-01,2.04326e-02
4201.385,2.76702e-01,2.11110e-02
4203.919,2.82788e-01,2.20074e-02
4206.453,2.84738e-01,2.38560e-02
4208.987,2.92500e-01,2.39406e-02
4211.521,3.10694e-01,2.26064e-02
4214.055,2.86346e-01,2.16097e-02
4216.589,3.06059e-01,2.17680e-02
4219.123,3.15104e-01,2.34470e-02
4221.657,2.98067e-01,2.39934e-02
4224.191,3.41244e-01,2.37701e-02
4226.725,3.40012e-01,2.26315e-02
4229.259,3.20857e-01,2.21380e-02
4231.793,3.19683e-01,2.36737e-02
4234.327,3.03440e-01,2.48440e-02
4236.861,3.55793e-01,2.50552e-02
4239.395,3.91427e-01,2.39457e-02
4241.929,3.50803e-01,2.28202e-02
4244.463,3.19889e-01,2.35922e-02
4246.997,3.86491e-01,2.62179e-02
4249.531,3.66088e-01,2.57860e-02
4252.065,3.98362e-01,2.47367e-02
4254.599,4.39279e-01,2.42033e-02
4257.133,4.07215e-01,2.39277e-02
4259.667,3.74690e-01,2.49537e-02
4262.201,4.06428e-01,2.64498e-02
4264.735,3.92087e-01,2.56748e-02
4267.269,4.31585e-01,2.47183e-02
4269.803,4.37954e-01,2.44237e-02
4272.337,3.76280e-01,2.46731e-02
4274.871,4.23292e-01,2.72296e-02
4277.405,4.36333e-01,2.71889e-02
4279.939,4.10523e-01,2.48252e-02
4282.473,4.33493e-01,2.44462e-02
4285.007,4.61756e-01,2.52926e-02
4287.541,4.62438e-01,2.74346e-02
4290.075,4.46667e-01,2.73689e-02
4292.609,4.46343e-01,2.59770e-02
4295.143,4.38757e-01,2.47780e-02
4297.677,4.36067e-01,2.46808e-02
4300.211,4.34554e-01,2.61849e-02
4302.745,4.48823e-01,2.75480e-02
4305.279,4.59289e-01,2.67219e-02
4307.813,4.23376e-01,2.51719e-02
4310.347,4.19596e-01,2.49156e-02
4312.881,4.15402e-01,2.62490e-02
4315.415,4.61650e-01,2.88852e-02
4317.949,4.24743e-01,2.83806e-02
4320.483,4.07621e-01,2.59992e-02
4323.017,4.60137e-01,2.60848e-02
4325.551,4.47193e-01,2.61736e-02
4328.085,4.49116e-01,2.80434e-02
4330.619,4.60495e-01,2.87203e-02
4333.153,4.49018e-01,2.68921e-02
4335.687,4.60160e-01,2.61660e-02
4338.222,4.64112e-01,2.63363e-02
4340.756,4.61012e-01,2.77319e-02
4343.290,4.77472e-01,2.95667e-02
4345.824,5.19856e-01,2.95254e-02
4348.358,4.58732e-01,2.72137e-02
4350.892,5.10896e-01,2.74301e-02
4353.426,4.94056e-01,2.95384e-02
4355.960,4.79805e-01,3.62626e-02
4358.494,5.12170e-01,3.89565e-02
4361.028,5.27216e-01,3.37425e-02
4363.562,4.80101e-01,2.86119e-02
4366.096,4.40256e-01,2.79044e-02
4368.630,4.92978e-01,3.01640e-02
4371.164,4.98960e-01,3.10053e-02
4373.698,4.50374e-01,2.93797e-02
4376.232,4.76466e-01,2.80158e-02
4378.766,5.28417e-01,2.84729e-02
4381.300,4.92834e-01,2.96157e-02
4383.834,4.64708e-01,3.08672e-02
4386.368,4.66813e-01,3.00903e-02
4388.902,4.38853e-01,2.79719e-02
4391.436,4.11185e-01,2.73093e-02
4393.970,5.45573e-01,2.96481e-02
4396.504,4.78115e-01,3.15679e-02
4399.038,5.18757e-01,3.19181e-02
4401.572,4.96480e-01,2.95330e-02
4404.106,4.67035e-01,2.86174e-02
4406.640,4.54519e-01,2.93151e-02
4409.174,4.35454e-01,3.14204e-02
4411.708,5.16060e-01,3.25233e-02
4414.242,5.20159e-01,3.09565e-02
4416.776,4.89178e-01,2.93372e-02
4419.310,4.43648e-01,2.90832e-02
4421.844,4.21444e-01,3.04682e-02
4424.378,3.75563e-01,3.22916e-02
4426.912,4.01257e-01,3.14152e-02
4429.446,3.73241e-01,2.92577e-02
4431.980,3.93252e-01,2.89136e-02
4434.514,4.42776e-01,3.03689e-02
4437.048,4.27522e-01,3.26735e-02
4439.582,4.54876e-01,3.25761e-02
4442.116,3.96920e-01,3.01482e-02
4444.650,3.79282e-01,2.89382e-02
4447.184,3.46045e-01,2.93923e-02
4449.718,3.25024e-01,3.12128e-02
4452.252,3.55161e-01,3.22914e-02
4454.786,3.64515e-01,3.06297e-02
4457.320,3.30881e-01,2.89690e-02
4459.854,3.54625e-01,2.92106e-02
4462.388,2.50542e-01,3.01113e-02
4464.922,3.14384e-01,3.23250e-02
4467.456,2.90167e-01,3.12446e-02
4469.990,3.09644e-01,2.93385e-02
4472.524,2.86028e-01,2.89948e-02
4475.058,2.46944e-01,2.95726e-02
4477.592,3.13339e-01,3.22522e-02
4480.126,2.65000e-01,3.19310e-02
4482.660,2.66105e-01,2.98233e-02
4485.194,2.67414e-01,2.88153e-02
4487.728,1.94230e-01,2.88428e-02
4490.262,1.96065e-01,3.08442e-02
4492.796,1.73542e-01,3.14520e-02
4495.330,2.93359e-01,3.07137e-02
4497.864,3.07919e-01,2.91196e-02
4500.398,2.74086e-01,2.89876e-02
4502.932,2.34937e-01,3.01999e-02
4505.466,2.78767e-01,3.18530e-02
4508.000,3.03467e-01,3.11790e-02
4510.534,2.14717e-01,2.82597e-02
4513.068,2.95396e-01,2.86287e-02
4515.602,2.57095e-01,2.92036e-02
4518.136,2.45228e-01,3.13342e-02
4520.670,2.51993e-01,3.12452e-02
4523.204,2.79151e-01,2.91712e-02
4525.738,2.71725e-01,2.80954e-02
4528.272,2.51377e-01,2.82228e-02
4530.806,2.72355e-01,2.99483e-02
4533.340,3.04268e-01,3.08231e-02
4535.874,2.90437e-01,2.91512e-02
4538.408,1.94352e-01,2.68499e-02
4540.942,2.91937e-01,2.75558e-02
4543.476,3.26337e-01,2.90905e-02
4546.010,2.73568e-01,2.97401e-02
4548.544,3.32938e-01,2.95146e-02
4551.078,3.19348e-01,2.73593e-02
4553.612,3.22924e-01,2.66809e-02
4556.146,3.14481e-01,2.71871e-02
4558.680,3.20267e-01,2.93028e-02
4561.214,3.51999e-01,2.94689e-02
4563.748,3.39617e-01,2.74016e-02
4566.282,3.31370e-01,2.60798e-02
4568.816,3.80588e-01,2.66838e-02
4571.350,3.64786e-01,2.79530e-02
4573.884,4.12938e-01,2.91119e-02
4576.418,3.97779e-01,2.74190e-02
4578.952,4.27679e-01,2.63230e-02
4581.486,4.35845e-01,2.62466e-02
4584.020,4.90732e-01,2.78686e-02
4586.554,4.80946e-01,2.89708e-02
4589.088,5.14459e-01,2.85418e-02
4591.622,5.33353e-01,2.67868e-02
4594.156,5.38891e-01,2.63197e-02
4596.690,5.29375e-01,2.67878e-02
4599.224,5.34807e-01,2.87930e-02
4601.758,5.55934e-01,2.92851e-02
4604.292,5.42709e-01,2.68803e-02
4606.826,5.63240e-01,2.59505e-02
4609.360,5.90093e-01,2.62923e-02
4611.894,6.23251e-01,2.83674e-02
4614.428,6.39260e-01,2.91887e-02
4616.962,6.92468e-01,2.82580e-02
4619.496,7.12162e-01,2.70864e-02
4622.030,7.22247e-01,2.67067e-02
4624.564,7.24693e-01,2.80147e-02
4627.098,7.45144e-01,2.97496e-02
4629.632,8.12637e-01,2.95231e-02
4632.166,7.84875e-01,2.71968e-02
4634.700,7.85281e-01,2.67042e-02
4637.234,8.45948e-01,2.86789e-02
4639.768,8.36353e-01,3.01156e-02
4642.302,8.24119e-01,2.98989e-02
4644.836,9.02896e-01,2.83158e-02
4647.370,8.86824e-01,2.72081e-02
4649.904,8.44277e-01,2.71527e-02
4652.438,8.28828e-01,2.86319e-02
4654.972,8.47273e-01,2.96625e-02
4657.506,8.67994e-01,2.97115e-02
4660.040,9.37587e-01,2.74979e-02
4662.574,9.34750e-01,2.72901e-02
4665.108,9.41757e-01,2.84949e-02
4667.642,1.00334e+00,3.15520e-02
4670.176,9.64603e-01,2.99955e-02
4672.710,9.54924e-01,2.78568e-02
4675.244,1.00022e+00,2.72745e-02
4677.778,1.00348e+00,2.79227e-02
4680.312,1.00614e+00,2.98851e-02
4682.846,9.75843e-01,3.01612e-02
4685.380,9.50439e-01,2.78422e-02
4687.914,1.01218e+00,2.70133e-02
4690.448,9.86644e-01,2.69409e-02
4692.982,1.01119e+00,2.86461e-02
4695.516,9.89853e-01,2.94084e-02
4698.050,9.80427e-01,2.80870e-02
4700.584,1.00822e+00,2.66359e-02
4703.118,9.79403e-01,2.61371e-02
4705.652,1.00264e+00,2.76847e-02
4708.186,9.85535e-01,2.90840e-02
4710.720,9.88776e-01,2.87460e-02
4713.254,9.40826e-01,2.63324e-02
4715.788,9.19031e-01,2.54595e-02
4718.322,9.13521e-01,2.58854e-02
4720.856,9.08193e-01,2.79847e-02
4723.390,8.96095e-01,2.78870e-02
4725.924,8.78917e-01,2.58553e-02
4728.458,8.84518e-01,2.49002e-02
4730.992,9.12181e-01,2.53319e-02
4733.526,8.79073e-01,2.64711e-02
4736.060,8.58901e-01,2.72237e-02
4738.594,8.05050e-01,2.58997e-02
4741.128,7.99910e-01,2.45311e-02
4743.662,8.09702e-01,2.42459e-02
4746.196,7.76343e-01,2.47546e-02
4748.730,7.50017e-01,2.58686e-02
4751.264,7.32525e-01,2.52056e-02
4753.798,7.04023e-01,2.31028e-02
4756.332,6.75240e-01,2.23166e-02
4758.866,7.03594e-01,2.30432e-02
4761.400,6.40265e-01,2.41082e-02
4763.934,6.38720e-01,2.42381e-02
4766.468,5.84371e-01,2.22647e-02
4769.002,5.99527e-01,2.13314e-02
4771.536,5.56989e-01,2.10588e-02
4774.070,5.50064e-01,2.22059e-02
4776.604,5.38511e-01,2.29634e-02
4779.138,5.11833e-01,2.18840e-02
4781.672,4.78418e-01,2.02775e-02
4784.206,4.74061e-01,1.99632e-02
4786.740,4.90636e-01,2.09354e-02
4789.274,4.15178e-01,2.15471e-02
4791.808,4.29081e-01,2.15378e-02
4794.342,4.14064e-01,1.96744e-02
4796.876,4.28958e-01,1.93133e-02
4799.410,4.00594e-01,1.95879e-02
4801.944,3.93040e-01,2.07628e-02
4804.478,3.92166e-01,2.09524e-02
4807.012,3.88098e-01,1.96305e-02
4809.546,3.49862e-01,1.84869e-02
4812.080,3.51461e-01,1.85078e-02
4814.614,3.36476e-01,1.95142e-02
4817.148,3.24154e-01,2.04947e-02
4819.682,3.14678e-01,1.95473e-02
4822.216,3.34705e-01,1.84545e-02
4824.750,3.45328e-01,1.84114e-02
4827.284,2.95464e-01,1.86312e-02
4829.818,2.70311e-01,1.96609e-02
4832.352,2.51004e-01,1.92713e-02
4834.886,2.74469e-01,1.80768e-02
4837.420,2.93190e-01,1.77179e-02
4839.954,2.65974e-01,1.78670e-02
4842.488,2.58846e-01,1.89952e-02
4845.022,2.78373e-01,1.95368e-02
4847.556,2.07353e-01,1.76044e-02
4850.090,2.48885e-01,1.72623e-02
4852.624,2.52223e-01,1.70991e-02
4855.158,2.45997e-01,1.80686e-02
4857.692,2.28850e-01,1.85993e-02
4860.226,2.43926e-01,1.81709e-02
4862.760,2.19937e-01,1.68679e-02
4865.294,2.24756e-01,1.66200e-02
4867.828,2.27634e-01,1.71745e-02
4870.362,2.25956e-01,1.84591e-02
4872.896,2.12232e-01,1.81795e-02
4875.430,2.16285e-01,1.69063e-02
4877.964,2.24197e-01,1.65388e-02
4880.498,2.37969e-01,1.72283e-02
4883.032,2.36635e-01,1.83020e-02
4885.566,2.45136e-01,1.87961e-02
4888.100,2.47196e-01,1.77752e-02
4890.634,2.56417e-01,1.69798e-02
4893.168,2.18269e-01,1.67730e-02
4895.703,2.41233e-01,1.79403e-02
4898.237,2.83633e-01,1.90700e-02
4900.771,2.50993e-01,1.83468e-02
4903.305,2.76274e-01,1.76623e-02
4905.839,2.85892e-01,1.75080e-02
4908.373,2.47331e-01,1.74416e-02
4910.907,3.03598e-01,1.95437e-02
4913.441,2.99388e-01,1.91623e-02
4915.975,2.76511e-01,1.76440e-02
4918.509,2.91418e-01,1.73629e-02
4921.043,3.10045e-01,1.79814e-02
4923.577,2.43693e-01,1.84991e-02
4926.111,2.48953e-01,1.88869e-02
4928.645,2.61161e-01,1.82190e-02
4931.179,2.81300e-01,1.72388e-02
4933.713,2.88946e-01,1.76755e-02
4936.247,2.74287e-01,1.82560e-02
4938.781,2.69213e-01,1.91554e-02
4941.315,2.87211e-01,1.88197e-02
4943.849,3.20023e-01,1.78826e-02
4946.383,2.71242e-01,1.70839e-02
4948.917,2.65888e-01,1.78833e-02
4951.451,2.31552e-01,1.89963e-02
4953.985,2.76805e-01,1.93995e-02
4956.519,2.98268e-01,1.81467e-02
4959.053,3.03328e-01,1.76554e-02
4961.587,3.14722e-01,1.80066e-02
4964.121,3.19076e-01,1.94792e-02
4966.655,2.67088e-01,1.94150e-02
4969.189,3.03841e-01,1.89657e-02
4971.723,2.85678e-01,1.80401e-02
4974.257,2.80271e-01,1.80723e-02
4976.791,3.15579e-01,1.95419e-02
4979.325,3.32986e-01,2.08109e-02
4981.859,3.47508e-01,2.05330e-02
4984.393,3.50995e-01,1.92881e-02
4986.927,3.48086e-01,1.89663e-02
4989.461,3.36340e-01,1.93944e-02
4991.995,3.43856e-01,2.08825e-02
4994.529,3.83614e-01,2.10520e-02
4997.063,3.75984e-01,1.92916e-02
4999.597,3.80924e-01,1.87320e-02
5002.131,3.82348e-01,1.91824e-02
5004.665,3.93740e-01,2.06957e-02
5007.199,3.99134e-01,2.09506e-02
5009.733,4.10792e-01,1.98596e-02
5012.267,4.08460e-01,1.89909e-02
5014.801,4.09932e-01,1.91672e-02
5017.335,4.04462e-01,1.99695e-02
5019.869,3.84339e-01,2.10115e-02
5022.403,3.98330e-01,2.04198e-02
5024.937,4.25302e-01,1.94235e-02
5027.471,4.44200e-01,1.93044e-02
5030.005,4.28992e-01,1.99215e-02
5032.539,4.12409e-01,2.13537e-02
5035.073,4.24531e-01,2.12560e-02
5037.607,4.05528e-01,1.95083e-02
5040.141,4.02371e-01,1.87818e-02
5042.675,4.05584e-01,1.90343e-02
5045.209,4.19996e-01,2.04494e-02
5047.743,3.94944e-01,2.08884e-02
5050.277,4.16853e-01,2.00783e-02
5052.811,3.62960e-01,1.86659e-02
5055.345,3.86005e-01,1.89360e-02
5057.879,3.82612e-01,1.98655e-02
5060.413,3.57220e-01,2.06709e-02
5062.947,3.96559e-01,2.06104e-02
5065.481,3.34732e-01,1.87325e-02
5068.015,3.71771e-01,1.87630e-02
5070.549,3.54672e-01,1.94413e-02
5073.083,3.24516e-01,2.04571e-02
5075.617,3.19153e-01,2.05065e-02
5078.151,3.05230e-01,1.86665e-02
5080.685,2.94790e-01,1.83643e-02
5083.219,2.81565e-01,1.88756e-02
5085.753,2.77719e-01,2.01988e-02
5088.287,2.87683e-01,2.06309e-02
5090.821,2.51173e-01,1.90167e-02
5093.355,2.76122e-01,1.80697e-02
5095.889,2.46605e-01,1.79282e-02
5098.423,2.28140e-01,1.86376e-02
5100.957,2.71906e-01,2.01631e-02
5103.491,2.65501e-01,1.96046e-02
5106.025,2.53498e-01,1.80229e-02
5108.559,2.32802e-01,1.74161e-02
5111.093,2.36563e-01,1.81871e-02
5113.627,2.69531e-01,1.99716e-02
5116.161,2.30484e-01,1.95859e-02
5118.695,2.19852e-01,1.81464e-02
5121.229,2.76024e-01,1.80962e-02
5123.763,2.53944e-01,1.80070e-02
5126.297,2.44642e-01,1.93064e-02
5128.831,2.51213e-01,1.97660e-02
5131.365,2.68177e-01,1.89842e-02
5133.899,2.59568e-01,1.80880e-02
5136.433,2.66861e-01,1.81409e-02
5138.967,3.05135e-01,1.93124e-02
5141.501,3.27020e-01,2.06604e-02
5144.035,2.97016e-01,2.01682e-02
5146.569,3.06749e-01,1.89343e-02
5149.103,2.92708e-01,1.82799e-02
5151.637,3.26418e-01,1.93049e-02
5154.171,3.07811e-01,2.07803e-02
5156.705,3.25408e-01,2.09582e-02
5159.239,3.36357e-01,1.96724e-02
5161.773,3.56834e-01,1.90000e-02
5164.307,3.61844e-01,1.92533e-02
5166.841,3.61065e-01,2.04106e-02
5169.375,3.28234e-01,2.07937e-02
5171.909,3.21225e-01,1.97898e-02
5174.443,3.72624e-01,1.91610e-02
5176.977,4.18948e-01,1.96122e-02
5179.511,4.34232e-01,2.06067e-02
5182.045,4.38756e-01,2.18141e-02
5184.579,3.92856e-01,2.10321e-02
5187.113,4.37378e-01,2.02114e-02
5189.647,4.27047e-01,1.97683e-02
5192.181,4.62143e-01,2.06216e-02
5194.715,4.55587e-01,2.20803e-02
5197.249,4.24330e-01,2.22887e-02
5199.783,4.41682e-01,2.09803e-02
5202.317,4.42593e-01,2.02466e-02
5204.851,4.92215e-01,2.06594e-02
5207.385,4.90422e-01,2.18392e-02
5209.919,5.13797e-01,2.25899e-02
5212.453,4.71458e-01,2.14695e-02
5214.987,4.93509e-01,2.05925e-02
5217.521,5.04137e-01,2.05162e-02
5220.055,5.54095e-01,2.19280e-02
5222.589,5.10821e-01,2.28080e-02
5225.123,4.78925e-01,2.21860e-02
5227.657,5.09357e-01,2.11624e-02
5230.191,5.54388e-01,2.09165e-02
5232.725,5.54537e-01,2.12643e-02
5235.259,5.87238e-01,2.32159e-02
5237.793,5.52740e-01,2.33250e-02
5240.327,5.66993e-01,2.19343e-02
5242.861,5.50235e-01,2.07339e-02
5245.395,5.64687e-01,2.11429e-02
5247.929,5.37066e-01,2.23322e-02
5250.463,5.48894e-01,2.30761e-02
5252.997,5.58032e-01,2.22074e-02
5255.531,5.90415e-01,2.14010e-02
5258.065,5.92767e-01,2.12446e-02
5260.599,5.74773e-01,2.18495e-02
5263.133,5.96261e-01,2.32064e-02
5265.667,5.62572e-01,2.27328e-02
5268.201,5.18494e-01,2.07515e-02
5270.735,5.67826e-01,2.05913e-02
5273.269,5.89725e-01,2.15023e-02
5275.803,5.32283e-01,2.27896e-02
5278.337,5.64258e-01,2.32677e-02
5280.871,5.76540e-01,2.18543e-02
5283.405,5.59879e-01,2.07586e-02
5285.939,5.13445e-01,2.18353e-02
5288.473,5.46945e-01,2.19769e-02
5291.007,5.62949e-01,2.30168e-02
5293.541,5.21139e-01,2.17944e-02
5296.075,5.18971e-01,2.04952e-02
5298.609,5.40971e-01,2.03401e-02
5301.143,5.22917e-01,2.11477e-02
5303.677,5.07063e-01,2.24296e-02
5306.211,5.57162e-01,2.26960e-02
5308.745,5.49995e-01,2.08043e-02
5311.279,5.71219e-01,2.05261e-02
5313.813,5.73039e-01,2.12383e-02
5316.347,5.55453e-01,2.25375e-02
5318.881,5.21296e-01,2.26216e-02
5321.415,5.32420e-01,2.12934e-02
5323.949,5.20579e-01,2.03471e-02
5326.483,5.19789e-01,2.04741e-02
5329.017,5.81470e-01,2.21612e-02
5331.551,5.34993e-01,2.25015e-02
5334.085,5.25418e-01,2.18201e-02
5336.619,5.36403e-01,2.05480e-02
5339.153,5.31242e-01,2.03593e-02
5341.687,5.84085e-01,2.17395e-02
5344.221,5.57084e-01,2.30124e-02
5346.755,5.96601e-01,2.29103e-02
5349.289,5.52848e-01,2.12724e-02
5351.823,5.51677e-01,2.07552e-02
5354.357,5.47968e-01,2.10433e-02
5356.891,5.47102e-01,2.26515e-02
5359.425,5.55865e-01,2.30796e-02
5361.959,5.30830e-01,2.13153e-02
5364.493,5.71619e-01,2.07884e-02
5367.027,5.88750e-01,2.11912e-02
5369.561,5.84279e-01,2.23754e-02
5372.095,5.57688e-01,2.31693e-02
5374.629,5.57300e-01,2.24413e-02
5377.163,5.23918e-01,2.10572e-02
5379.697,5.53406e-01,2.11428e-02
5382.231,5.74827e-01,2.23387e-02
5384.765,5.79180e-01,2.38721e-02
5387.299,5.24857e-01,2.35074e-02
5389.833,5.64326e-01,2.21434e-02
5392.367,5.54789e-01,2.14933e-02
5394.901,5.64192e-01,2.23886e-02
5397.435,5.05529e-01,2.37186e-02
5399.969,5.37575e-01,2.44073e-02
5402.503,5.67094e-01,2.31982e-02
5405.037,5.11703e-01,2.18456e-02
5407.571,4.93387e-01,2.22073e-02
5410.105,5.50856e-01,2.40906e-02
5412.639,5.79253e-01,2.56959e-02
5415.173,5.16904e-01,2.44066e-02
5417.707,5.11424e-01,2.34089e-02
5420.241,5.14483e-01,2.33782e-02
5422.775,5.42205e-01,2.49077e-02
5425.309,5.24408e-01,2.66266e-02
5427.843,5.67035e-01,2.70561e-02
5430.377,5.33693e-01,2.51802e-02
5432.911,5.23744e-01,2.45274e-02
5435.445,5.05145e-01,2.53297e-02
5437.979,4.90967e-01,2.72106e-02
5440.513,3.09774e-01,2.84620e-02
5443.047,3.79037e-01,2.70316e-02
5445.581,4.03916e-01,2.60917e-02
5448.115,5.08217e-01,2.64007e-02
5450.650,5.23886e-01,2.82452e-02
5453.184,5.39331e-01,2.98696e-02
5455.718,5.56228e-01,2.99342e-02
5458.252,5.19856e-01,2.99449e-02
5460.786,5.67539e-01,3.14756e-02
5463.320,5.79146e-01,3.25456e-02
5465.854,6.16749e-01,1.32225e-01
5468.388,5.53631e-01,1.27680e-01
5470.922,6.23856e-01,1.18667e-01
5473.456,6.22510e-01,1.16805e-01
5475.990,5.63129e-01,1.16470e-01
5478.524,5.82749e-01,1.12431e-01
5481.058,5.50460e-01,1.07676e-01
5483.592,5.85768e-01,1.04037e-01
5486.126,5.29545e-01,9.99112e-02
5488.660,5.06189e-01,9.68133e-02
5491.194,5.55133e-01,9.50449e-02
5493.728,5.56862e-01,9.44831e-02
5496.262,5.24006e-01,9.04054e-02
5498.796,5.30060e-01,8.84100e-02
5501.330,5.29509e-01,8.67179e-02
5503.864,5.15422e-01,8.40942e-02
5506.398,5.27079e-01,8.15720e-02
5508.932,5.27516e-01,8.11358e-02
5511.466,4.89067e-01,7.94070e-02
5514.000,4.79602e-01,7.65898e-02
5516.534,4.80841e-01,7.46730e-02
5519.068,4.41709e-01,7.44756e-02
5521.602,4.69018e-01,7.40421e-02
5524.136,4.37028e-01,6.99824e-02
5526.670,4.35914e-01,6.78468e-02
5529.204,4.54031e-01,6.69698e-02
5531.738,4.24904e-01,6.68332e-02
5534.272,4.39800e-01,6.59693e-02
5536.806,4.04885e-01,6.47369e-02
5539.340,3.96714e-01,6.38214e-02
5541.874,3.73798e-01,6.27612e-02
5544.408,3.82311e-01,6.31475e-02
5546.942,3.79382e-01,6.29937e-02
5549.476,3.60134e-01,6.22954e-02
5552.010,3.80900e-01,6.10337e-02
5554.544,3.79679e-01,5.97682e-02
5557.078,3.34419e-01,6.04534e-02
5559.612,3.44825e-01,6.18722e-02
5562.146,3.25917e-01,6.37516e-02
5564.680,3.61872e-01,6.71857e-02
5567.214,3.44319e-01,6.98750e-02
5569.748,2.81265e-01,7.21029e-02
5572.282,3.04645e-01,7.76579e-02
5574.816,2.61095e-01,8.92634e-02
5577.350,2.26167e-01,9.46083e-02
5579.884,3.15679e-01,9.02607e-02
5582.418,3.13823e-01,7.98807e-02
5584.952,3.00873e-01,6.97009e-02
5587.486,2.69103e-01,6.03933e-02
5590.020,3.04711e-01,5.77673e-02
5592.554,2.74722e-01,5.58333e-02
5595.088,2.99957e-01,5.56555e-02
5597.622,2.93296e-01,5.58229e-02
5600.156,2.67921e-01,5.55914e-02
5602.690,2.51872e-01,5.65132e-02
5605.224,2.72748e-01,5.56289e-02
5607.758,2.59438e-01,5.39373e-02
5610.292,2.68308e-01,5.34642e-02
5612.826,3.18558e-01,4.75249e-02
5615.360,2.85389e-01,4.65863e-02
5617.894,2.72329e-01,4.63158e-02
5620.428,2.74169e-01,4.68355e-02
5622.962,2.36898e-01,4.54617e-02
5625.496,2.14478e-01,4.51279e-02
5628.030,2.14055e-01,4.50011e-02
5630.564,2.16602e-01,4.43767e-02
5633.098,2.11150e-01,4.42248e-02
5635.632,2.61430e-01,4.51583e-02
5638.166,1.81453e-01,4.35401e-02
5640.700,1.76661e-01,4.34111e-02
5643.234,1.72857e-01,4.33237e-02
5645.768,1.96920e-01,4.30259e-02
5648.302,1.99704e-01,4.31786e-02
5650.836,1.56266e-01,4.22428e-02
5653.370,1.66399e-01,4.16844e-02
5655.904,1.90279e-01,4.21111e-02
5658.438,1.86056e-01,4.22740e-02
5660.972,1.71617e-01,4.19155e-02
5663.506,1.74311e-01,4.17289e-02
5666.040,1.77333e-01,4.16525e-02
5668.574,1.91776e-01,4.20504e-02
5671.108,1.68270e-01,4.23083e-02
5673.642,1.53258e-01,4.18503e-02
5676.176,1.40164e-01,4.07288e-02
5678.710,1.06684e-01,3.90295e-02
5681.244,1.64362e-01,3.83608e-02
5683.778,1.53532e-01,3.75321e-02
5686.312,1.32988e-01,3.65119e-02
5688.846,1.30143e-01,3.52632e-02
5691.380,1.17073e-01,3.39097e-02
5693.914,9.81824e-02,3.23041e-02
5696.448,8.82617e-02,3.09133e-02
5698.982,8.86102e-02,2.98941e-02
5701.516,9.41181e-02,2.94499e-02
5704.050,8.98818e-02,2.86544e-02
5706.584,1.06314e-01,2.83519e-02
5709.118,7.82247e-02,2.80379e-02
5711.652,5.65531e-02,2.74896e-02
5714.186,6.67982e-02,2.73581e-02
5716.720,5.37000e-02,2.73100e-02
5719.254,5.08794e-02,2.72525e-02
5721.788,7.06669e-02,2.73563e-02
5724.322,6.84911e-02,2.73237e-02
5726.856,6.92608e-02,2.70256e-02
5729.390,5.08489e-02,2.68776e-02
5731.924,6.91932e-02,2.69282e-02
5734.458,5.68673e-02,2.65689e-02
5736.992,4.78608e-02,2.65722e-02
5739.526,4.83712e-02,2.65375e-02
5742.060,4.94231e-02,2.64445e-02
5744.594,6.03664e-02,2.67546e-02
5747.128,5.98614e-02,2.68068e-02
5749.662,6.05857e-02,2.67030e-02
5752.196,7.12975e-02,2.67226e-02
5754.730,5.36916e-02,2.66630e-02
5757.264,6.10439e-02,2.68522e-02
5759.798,4.71019e-02,2.68349e-02
5762.332,6.40210e-02,2.71777e-02
5764.866,5.12013e-02,2.71649e-02
5767.400,6.91937e-02,2.78249e-02
5769.934,7.95428e-02,2.80838e-02
5772.468,4.68017e-02,2.74806e-02
5775.002,5.97475e-02,2.72572e-02
5777.536,7.07457e-02,2.69926e-02
5780.070,6.34891e-02,2.69476e-02
5782.604,4.81538e-02,2.67236e-02
5785.138,7.03683e-02,2.72622e-02
5787.672,8.22953e-02,2.76122e-02
5790.206,7.83899e-02,2.78428e-02
5792.740,4.70891e-02,2.75986e-02
5795.274,9.58343e-02,2.79095e-02
5797.808,8.97065e-02,2.74633e-02
5800.342,1.01484e-01,2.71460e-02
5802.876,1.07706e-01,2.72999e-02
5805.410,1.18527e-01,2.72010e-02
5807.944,1.05818e-01,2.68757e-02
5810.478,1.04716e-01,2.69205e-02
5813.012,1.07564e-01,2.71272e-02
5815.546,1.34843e-01,2.76309e-02
5818.080,1.59776e-01,2.78434e-02
5820.614,1.70120e-01,2.78054e-02
5823.148,1.53027e-01,2.80155e-02
5825.682,1.56946e-01,2.80259e-02
5828.216,1.63750e-01,2.78927e-02
5830.750,1.72499e-01,2.81711e-02
5833.284,2.01377e-01,2.84579e-02
5835.818,2.21821e-01,2.87433e-02
5838.352,2.23937e-01,2.88938e-02
5840.886,2.11542e-01,2.86677e-02
5843.420,2.47857e-01,2.89523e-02
5845.954,2.63557e-01,2.92591e-02
5848.488,2.55451e-01,2.93018e-02
5851.022,2.73213e-01,2.95722e-02
5853.556,2.76890e-01,2.96711e-02
5856.090,2.56965e-01,2.94155e-02
5858.624,2.93120e-01,3.00387e-02
5861.158,3.10786e-01,3.04170e-02
5863.692,3.01802e-01,3.09797e-02
5866.226,3.12232e-01,3.13149e-02
5868.760,3.41298e-01,3.15973e-02
5871.294,3.56357e-01,3.16743e-02
5873.828,3.83529e-01,3.15852e-02
5876.362,3.75740e-01,3.14292e-02
5878.896,3.49586e-01,3.13577e-02
5881.430,3.61428e-01,3.23311e-02
5883.964,3.75650e-01,3.43062e-02
5886.498,4.01308e-01,3.71920e-02
5889.032,3.98007e-01,3.95091e-02
5891.566,3.59651e-01,4.03317e-02
5894.100,3.56092e-01,3.99694e-02
5896.634,4.04955e-01,3.82235e-02
5899.168,4.09287e-01,3.55121e-02
5901.702,3.95420e-01,3.32177e-02
5904.236,4.43074e-01,3.19686e-02
5906.770,4.86974e-01,3.14470e-02
5909.304,4.88552e-01,3.15876e-02
5911.838,4.81974e-01,3.16244e-02
5914.372,4.83763e-01,3.15577e-02
5916.906,4.77064e-01,3.15300e-02
5919.440,4.79516e-01,3.13468e-02
5921.974,4.46470e-01,3.09755e-02
5924.508,4.30626e-01,3.08848e-02
5927.042,4.62880e-01,3.13456e-02
5929.576,4.95037e-01,3.18177e-02
5932.110,4.63793e-01,3.17229e-02
5934.644,4.82721e-01,3.16362e-02
5937.178,4.79478e-01,3.12291e-02
5939.712,4.80809e-01,3.07992e-02
5942.246,4.65810e-01,3.05435e-02
5944.780,4.52921e-01,3.02540e-02
5947.314,4.55521e-01,3.04186e-02
5949.848,4.47848e-01,3.07585e-02
5952.382,4.51009e-01,3.10205e-02
5954.916,4.71114e-01,3.10668e-02
5957.450,4.88408e-01,3.10208e-02
5959.984,4.84524e-01,3.06199e-02
5962.518,4.60793e-01,3.00974e-02
5965.052,4.68990e-01,3.01418e-02
5967.586,4.62591e-01,3.01599e-02
5970.120,4.51393e-01,3.01554e-02
5972.654,4.46705e-01,3.02449e-02
5975.188,4.19277e-01,2.99124e-02
5977.722,4.13181e-01,2.98536e-02
5980.256,4.22982e-01,2.97627e-02
5982.790,4.08204e-01,2.92043e-02
5985.324,3.95478e-01,2.89823e-02
5987.858,3.83220e-01,2.86099e-02
5990.392,3.98842e-01,2.87413e-02
5992.926,3.98633e-01,2.88875e-02
5995.460,3.69434e-01,2.87099e-02
5997.994,3.47646e-01,2.82670e-02
6000.528,3.59248e-01,2.83138e-02
6003.062,3.51194e-01,2.83910e-02
6005.596,3.12597e-01,2.79116e-02
6008.131,3.14364e-01,2.75878e-02
6010.665,3.01263e-01,2.71918e-02
6013.199,3.06387e-01,2.70266e-02
6015.733,2.88106e-01,2.68747e-02
6018.267,2.67062e-01,2.65725e-02
6020.801,2.59133e-01,2.63397e-02
6023.335,2.45666e-01,2.61585e-02
6025.869,2.37574e-01,2.60223e-02
6028.403,2.36566e-01,2.59906e-02
6030.937,2.06973e-01,2.56663e-02
6033.471,1.94626e-01,2.53179e-02
6036.005,2.05133e-01,2.53869e-02
6038.539,1.74725e-01,2.50175e-02
6041.073,1.63790e-01,2.44680e-02
6043.607,1.61346e-01,2.44531e-02
6046.141,1.54149e-01,2.42909e-02
6048.675,1.26289e-01,2.38298e-02
6051.209,1.14603e-01,2.35723e-02
6053.743,1.23215e-01,2.36431e-02
6056.277,1.33450e-01,2.37606e-02
6058.811,1.01532e-01,2.33144e-02
6061.345,1.03739e-01,2.32235e-02
6063.879,1.13585e-01,2.31721e-02
6066.413,1.15590e-01,2.33311e-02
6068.947,9.96548e-02,2.30684e-02
6071.481,1.08776e-01,2.30880e-02
6074.015,1.13450e-01,2.31544e-02
6076.549,1.08403e-01,2.29596e-02
6079.083,1.02590e-01,2.27850e-02
6081.617,1.02990e-01,2.28016e-02
6084.151,1.13310e-01,2.29542e-02
6086.685,1.23724e-01,2.29643e-02
6089.219,1.20219e-01,2.29440e-02
6091.753,1.23066e-01,2.29213e-02
6094.287,9.65206e-02,2.25253e-02
6096.821,8.63221e-02,2.26049e-02
6099.355,1.15246e-01,2.30883e-02
6101.889,1.09356e-01,2.31144e-02
6104.423,1.21240e-01,2.33362e-02
6106.957,1.34804e-01,2.36009e-02
6109.491,1.09153e-01,2.35633e-02
6112.025,1.06163e-01,2.37062e-02
6114.559,1.42252e-01,2.39352e-02
6117.093,1.36552e-01,2.37914e-02
6119.627,1.52434e-01,2.38347e-02
6122.161,1.23488e-01,2.32094e-02
6124.695,1.24152e-01,2.30128e-02
6127.229,1.44433e-01,2.30403e-02
6129.763,1.52655e-01,2.31988e-02
6132.297,1.27659e-01,2.28199e-02
6134.831,1.46186e-01,2.31007e-02
6137.365,1.69486e-01,2.35925e-02
6139.899,1.72725e-01,2.38602e-02
6142.433,1.71428e-01,2.38125e-02
6144.967,1.84835e-01,2.38177e-02
6147.501,2.01829e-01,2.38469e-02
6150.035,1.92327e-01,2.35824e-02
6152.569,1.75686e-01,2.34344e-02
6155.103,1.53042e-01,2.30526e-02
6157.637,1.96580e-01,2.36899e-02
6160.171,2.09952e-01,2.39099e-02
6162.705,1.95104e-01,2.36181e-02
6165.239,2.10777e-01,2.36993e-02
6167.773,2.08616e-01,2.37436e-02
6170.307,1.82480e-01,2.34986e-02
6172.841,1.93905e-01,2.36377e-02
6175.375,2.14173e-01,2.37249e-02
6177.909,1.98654e-01,2.32404e-02
6180.443,2.05599e-01,2.30983e-02
6182.977,2.08707e-01,2.30618e-02
6185.511,2.14178e-01,2.31565e-02
6188.045,2.24068e-01,2.32066e-02
6190.579,2.24405e-01,2.32643e-02
6193.113,2.22246e-01,2.31513e-02
6195.647,2.09422e-01,2.30340e-02
6198.181,2.33824e-01,2.34618e-02
6200.715,2.15566e-01,2.33425e-02
6203.249,2.27738e-01,2.34619e-02
6205.783,2.31153e-01,2.36490e-02
6208.317,2.29996e-01,2.33607e-02
6210.851,2.28273e-01,2.33312e-02
6213.385,2.24298e-01,2.32171e-02
6215.919,2.32187e-01,2.33198e-02
6218.453,2.41445e-01,2.34662e-02
6220.987,2.41631e-01,2.34684e-02
6223.521,2.20142e-01,2.31299e-02
6226.055,2.24681e-01,2.30591e-02
6228.589,2.39809e-01,2.34150e-02
6231.123,2.52094e-01,2.43041e-02
6233.657,2.33819e-01,2.51623e-02
6236.191,2.43035e-01,2.57302e-02
6238.725,2.23485e-01,2.54967e-02
6241.259,2.20823e-01,2.49185e-02
6243.793,2.01761e-01,2.36541e-02
6246.327,2.23569e-01,2.31714e-02
6248.861,2.20279e-01,2.28263e-02
6251.395,1.95827e-01,2.25636e-02
6253.929,1.96126e-01,2.32231e-02
6256.463,2.11278e-01,2.40651e-02
6258.997,2.20461e-01,2.42939e-02
6261.531,2.06290e-01,2.41242e-02
6264.065,1.96789e-01,2.35553e-02
6266.599,1.79052e-01,2.25229e-02
6269.133,2.02592e-01,2.25287e-02
6271.667,2.08162e-01,2.23033e-02
6274.201,1.82415e-01,2.17292e-02
6276.735,1.99477e-01,2.18301e-02
6279.269,2.07413e-01,2.20924e-02
6281.803,1.86736e-01,2.23991e-02
6284.337,1.87714e-01,2.31317e-02
6286.871,1.91659e-01,2.34010e-02
6289.405,1.86955e-01,2.33288e-02
6291.939,1.74561e-01,2.33561e-02
6294.473,1.69592e-01,2.49257e-02
6297.007,1.65228e-01,2.78862e-02
6299.541,1.95266e-01,3.02180e-02
6302.075,1.83368e-01,3.02051e-02
6304.609,1.67651e-01,2.89646e-02
6307.143,1.71422e-01,2.57128e-02
6309.677,1.59513e-01,2.28939e-02
6312.211,1.58964e-01,2.17570e-02
6314.745,1.76412e-01,2.11037e-02
6317.279,1.54718e-01,2.06294e-02
6319.813,1.47676e-01,2.05566e-02
6322.347,1.39488e-01,2.05595e-02
6324.881,1.47914e-01,2.12362e-02
6327.415,1.53307e-01,2.17456e-02
6329.949,1.29736e-01,2.13872e-02
6332.483,1.26795e-01,2.09057e-02
6335.017,1.26636e-01,2.03188e-02
6337.551,1.14306e-01,1.95095e-02
6340.085,1.29134e-01,1.92906e-02
6342.619,1.24467e-01,1.93630e-02
6345.153,1.19931e-01,1.94236e-02
6347.687,1.15936e-01,1.92693e-02
6350.221,9.89908e-02,1.93404e-02
6352.755,9.99318e-02,1.98362e-02
6355.289,1.02137e-01,2.00317e-02
6357.823,1.09545e-01,2.06263e-02
6360.357,1.14036e-01,2.16577e-02
6362.891,9.41525e-02,2.17664e-02
6365.425,1.04093e-01,2.13838e-02
6367.959,1.05161e-01,2.05259e-02
6370.493,9.66563e-02,1.89854e-02
6373.027,1.11299e-01,1.83470e-02
6375.561,1.02009e-01,1.80538e-02
6378.095,8.34247e-02,1.79729e-02
6380.629,8.45559e-02,1.81313e-02
6383.163,9.21622e-02,1.85950e-02
6385.697,8.38807e-02,1.84551e-02
6388.231,8.89725e-02,1.82306e-02
6390.765,9.87097e-02,1.81297e-02
6393.299,8.93913e-02,1.75963e-02
6395.833,7.30709e-02,1.71165e-02
6398.367,8.50826e-02,1.71492e-02
6400.901,7.18485e-02,1.71008e-02
6403.435,6.56477e-02,1.68383e-02
6405.969,9.20325e-02,1.73399e-02
6408.503,1.02049e-01,1.74199e-02
6411.037,8.28397e-02,1.71875e-02
6413.571,7.88323e-02,1.72562e-02
6416.105,8.40526e-02,1.73367e-02
6418.639,8.32578e-02,1.73128e-02
6421.173,9.25464e-02,1.73120e-02
6423.707,9.13063e-02,1.73003e-02
6426.241,9.82537e-02,1.71802e-02
6428.775,1.01260e-01,1.70959e-02
6431.309,9.95295e-02,1.69391e-02
6433.843,7.68516e-02,1.65262e-02
6436.377,9.60468e-02,1.67089e-02
6438.911,1.17888e-01,1.70578e-02
6441.445,1.25171e-01,1.71960e-02
6443.979,1.23923e-01,1.71107e-02
6446.513,1.11889e-01,1.69769e-02
6449.047,1.16231e-01,1.70747e-02
6451.581,1.21228e-01,1.73915e-02
6454.115,1.13226e-01,1.72921e-02
6456.649,1.05788e-01,1.72002e-02
6459.183,1.26469e-01,1.78446e-02
6461.717,1.38617e-01,1.86342e-02
6464.251,1.42029e-01,1.92008e-02
6466.785,1.34223e-01,1.96128e-02
6469.319,1.26851e-01,1.95026e-02
6471.853,1.39743e-01,1.89874e-02
6474.387,1.38112e-01,1.84786e-02
6476.921,1.43784e-01,1.79827e-02
6479.455,1.49465e-01,1.74410e-02
6481.989,1.51309e-01,1.71876e-02
6484.523,1.60040e-01,1.71822e-02
6487.057,1.55622e-01,1.71041e-02
6489.591,1.63829e-01,1.73201e-02
6492.125,1.55663e-01,1.77029e-02
6494.659,1.55335e-01,1.87295e-02
6497.193,1.62157e-01,1.96938e-02
6499.727,1.69616e-01,2.02241e-02
6502.261,1.86313e-01,2.06075e-02
6504.795,1.80100e-01,1.96782e-02
6507.329,1.79217e-01,1.87706e-02
6509.863,1.89502e-01,1.84681e-02
6512.397,1.85768e-01,1.80442e-02
6514.931,1.96480e-01,1.79264e-02
6517.465,1.99192e-01,1.80092e-02
6519.999,2.01484e-01,1.84024e-02
6522.533,1.96423e-01,1.84129e-02
6525.067,1.97686e-01,1.85481e-02
6527.601,2.18504e-01,1.91360e-02
6530.135,2.17034e-01,1.96257e-02
6532.669,2.14621e-01,1.99549e-02
6535.203,2.27906e-01,2.00411e-02
6537.737,2.14599e-01,1.96249e-02
6540.271,2.28557e-01,1.93152e-02
6542.805,2.14642e-01,1.90441e-02
6545.339,2.22979e-01,1.90801e-02
6547.873,2.30355e-01,1.94776e-02
6550.407,2.31714e-01,2.01186e-02
6552.941,2.25278e-01,2.03499e-02
6555.475,2.18084e-01,2.03443e-02
6558.009,2.06278e-01,2.02815e-02
6560.543,2.19850e-01,2.03996e-02
6563.077,2.39566e-01,2.02891e-02
6565.612,2.21534e-01,2.01813e-02
6568.146,2.17499e-01,1.96538e-02
6570.680,2.12656e-01,1.92027e-02
6573.214,2.14262e-01,1.95848e-02
6575.748,1.48861e-01,1.97793e-02
6578.282,1.06296e-01,1.98085e-02
6580.816,1.42845e-01,1.97015e-02
6583.350,1.18328e-01,1.89016e-02
6585.884,8.12344e-02,1.80246e-02
6588.418,1.23618e-01,1.78102e-02
6590.952,1.83960e-01,1.79073e-02
6593.486,1.96614e-01,1.80691e-02
6596.020,2.10868e-01,1.81869e-02
6598.554,2.06415e-01,1.81099e-02
6601.088,2.08270e-01,1.84516e-02
6603.622,2.02206e-01,1.85294e-02
6606.156,2.05289e-01,1.82549e-02
6608.690,2.18261e-01,1.80552e-02
6611.224,1.92221e-01,1.73132e-02
6613.758,1.92068e-01,1.70872e-02
6616.292,2.05788e-01,1.71738e-02
6618.826,1.80929e-01,1.70059e-02
6621.360,1.72401e-01,1.68487e-02
6623.894,1.79290e-01,1.68311e-02
6626.428,1.82404e-01,1.68374e-02
6628.962,1.81528e-01,1.69808e-02
6631.496,1.78545e-01,1.72064e-02
6634.030,1.69605e-01,1.69470e-02
6636.564,1.62723e-01,1.67432e-02
6639.098,1.77416e-01,1.67570e-02
6641.632,1.60132e-01,1.62768e-02
6644.166,1.52210e-01,1.59236e-02
6646.700,1.64670e-01,1.61186e-02
6649.234,1.59570e-01,1.60436e-02
6651.768,1.40475e-01,1.55978e-02
6654.302,1.45988e-01,1.57047e-02
6656.836,1.45594e-01,1.57385e-02
6659.370,1.43404e-01,1.57595e-02
6661.904,1.26127e-01,1.55197e-02
6664.438,1.26964e-01,1.55844e-02
6666.972,1.32569e-01,1.55509e-02
6669.506,1.27597e-01,1.53821e-02
6672.040,1.23415e-01,1.53278e-02
6674.574,1.24309e-01,1.51563e-02
6677.108,1.26525e-01,1.51567e-02
6679.642,1.18779e-01,1.49173e-02
6682.176,1.14276e-01,1.47919e-02
6684.710,1.15129e-01,1.47060e-02
6687.244,1.13661e-01,1.45919e-02
6689.778,1.04293e-01,1.45264e-02
6692.312,1.05804e-01,1.44339e-02
6694.846,1.03050e-01,1.44422e-02
6697.380,8.86975e-02,1.41467e-02
6699.914,9.17202e-02,1.41789e-02
6702.448,7.94793e-02,1.41995e-02
6704.982,9.11648e-02,1.43610e-02
6707.516,7.31939e-02,1.39443e-02
6710.050,6.70138e-02,1.37583e-02
6712.584,6.10052e-02,1.36567e-02
6715.118,7.29322e-02,1.38864e-02
6717.652,7.60084e-02,1.36352e-02
6720.186,8.62424e-02,1.38114e-02
6722.720,7.45331e-02,1.35518e-02
6725.254,7.40774e-02,1.34339e-02
6727.788,7.09281e-02,1.33341e-02
6730.322,6.50684e-02,1.32531e-02
6732.856,5.47145e-02,1.31270e-02
6735.390,5.03853e-02,1.29657e-02
6737.924,4.75135e-02,1.28934e-02
6740.458,5.61947e-02,1.30442e-02
6742.992,5.79555e-02,1.30509e-02
6745.526,5.15678e-02,1.28483e-02
6748.060,3.59934e-02,1.24402e-02
6750.594,5.10721e-02,1.26829e-02
6753.128,5.73388e-02,1.27029e-02
6755.662,4.99956e-02,1.25359e-02
6758.196,3.71455e-02,1.22394e-02
6760.730,2.70669e-02,1.20344e-02
6763.264,1.90793e-02,1.18852e-02
6765.798,2.57986e-02,1.19163e-02
6768.332,2.53636e-02,1.18932e-02
6770.866,2.88341e-02,1.19308e-02
6773.400,2.40470e-02,1.16965e-02
6775.934,1.82980e-02,1.16076e-02
6778.468,2.84605e-02,1.19124e-02
6781.002,3.51693e-02,1.19368e-02
6783.536,2.90950e-02,1.18390e-02
6786.070,3.38707e-02,1.20054e-02
6788.604,3.70613e-02,1.20055e-02
6791.138,3.70471e-02,1.20170e-02
6793.672,3.67569e-02,1.20180e-02
6796.206,2.99289e-02,1.17309e-02
6798.740,1.93210e-02,1.15164e-02
6801.274,2.92733e-02,1.16357e-02
6803.808,3.25375e-02,1.16568e-02
6806.342,2.71259e-02,1.14569e-02
6808.876,2.39718e-02,1.14321e-02
6811.410,1.63740e-02,1.15023e-02
6813.944,3.38195e-02,1.17373e-02
6816.478,3.53743e-02,1.17320e-02
6819.012,3.33160e-02,1.18105e-02
6821.546,3.94007e-02,1.23235e-02
6824.080,4.39460e-02,1.41079e-02
6826.614,4.55374e-02,1.63027e-02
6829.148,5.05671e-02,1.78412e-02
6831.682,4.28579e-02,1.88235e-02
6834.216,4.40093e-02,1.82706e-02
6836.750,6.13057e-02,1.69554e-02
6839.284,5.10929e-02,1.54291e-02
6841.818,4.63890e-02,1.37344e-02
6844.352,4.76954e-02,1.30094e-02
6846.886,5.05003e-02,1.28217e-02
6849.420,4.38177e-02,1.23152e-02
6851.954,5.61214e-02,1.22716e-02
6854.488,4.94010e-02,1.21093e-02
6857.022,5.26413e-02,1.27919e-02
6859.556,4.42748e-02,1.50836e-02
6862.090,5.06246e-02,1.74076e-02
6864.624,7.22050e-02,1.87081e-02
6867.158,6.65511e-02,1.92257e-02
6869.692,4.50850e-02,1.82702e-02
6872.226,5.35280e-02,1.62461e-02
6874.760,6.52009e-02,1.59080e-02
6877.294,5.71193e-02,1.54137e-02
6879.828,4.79639e-02,1.44519e-02
6882.362,6.17142e-02,1.43279e-02
6884.896,5.59377e-02,1.43841e-02
6887.430,6.44653e-02,1.48447e-02
6889.964,6.09930e-02,1.48864e-02
6892.498,6.60511e-02,1.50046e-02
6895.032,5.95774e-02,1.46115e-02
6897.566,7.43403e-02,1.45277e-02
6900.100,8.90132e-02,1.47679e-02
6902.634,7.08173e-02,1.43951e-02
6905.168,6.81087e-02,1.42449e-02
6907.702,7.88400e-02,1.44334e-02
6910.236,7.34666e-02,1.50503e-02
6912.770,7.91896e-02,1.54694e-02
6915.304,7.40853e-02,1.52289e-02
6917.838,8.66328e-02,1.55109e-02
6920.372,9.04185e-02,1.60989e-02
6922.906,9.39778e-02,1.63830e-02
6925.440,8.49450e-02,1.62733e-02
6927.974,9.52744e-02,1.56631e-02
6930.508,1.03047e-01,1.41804e-02
6933.042,9.31023e-02,1.34925e-02
6935.576,7.97191e-02,1.39806e-02
6938.110,9.46913e-02,1.50018e-02
6940.644,9.83862e-02,1.53922e-02
6943.178,9.24355e-02,1.58475e-02
6945.712,1.13565e-01,1.70718e-02
6948.246,1.01425e-01,1.73397e-02
6950.780,9.66384e-02,1.71566e-02
6953.314,7.60616e-02,1.62462e-02
6955.848,1.03009e-01,1.49829e-02
6958.382,1.07114e-01,1.37262e-02
6960.916,9.92852e-02,1.33297e-02
6963.450,9.91402e-02,1.34993e-02
6965.984,1.10679e-01,1.42794e-02
6968.518,1.05022e-01,1.46045e-02
6971.052,1.08083e-01,1.47512e-02
6973.586,1.02934e-01,1.54719e-02
6976.120,1.03032e-01,1.63073e-02
6978.654,1.20803e-01,1.63442e-02
6981.188,1.23543e-01,1.60882e-02
6983.722,1.16863e-01,1.53159e-02
6986.256,1.22794e-01,1.41498e-02
6988.790,1.15311e-01,1.35218e-02
6991.324,1.18472e-01,1.36263e-02
6993.858,1.18553e-01,1.36715e-02
6996.392,1.12051e-01,1.36252e-02
6998.926,1.27150e-01,1.40670e-02
7001.460,1.31231e-01,1.45701e-02
7003.994,1.22974e-01,1.47154e-02
7006.528,1.27356e-01,1.49955e-02
7009.062,1.35317e-01,1.54801e-02
7011.596,1.44134e-01,1.55079e-02
7014.130,1.57801e-01,1.54677e-02
7016.664,1.43039e-01,1.48364e-02
7019.198,1.33069e-01,1.40018e-02
7021.732,1.34114e-01,1.38976e-02
7024.266,1.34964e-01,1.38334e-02
7026.800,1.38587e-01,1.38842e-02
7029.334,1.46561e-01,1.41414e-02
7031.868,1.49110e-01,1.40117e-02
7034.402,1.49882e-01,1.39376e-02
7036.936,1.47069e-01,1.40357e-02
7039.470,1.55112e-01,1.43762e-02
7042.004,1.58130e-01,1.47371e-02
7044.538,1.60587e-01,1.52511e-02
7047.072,1.52431e-01,1.54527e-02
7049.606,1.56748e-01,1.54099e-02
7052.140,1.76499e-01,1.55376e-02
7054.674,1.74528e-01,1.51673e-02
7057.208,1.55003e-01,1.45537e-02
7059.742,1.57024e-01,1.44273e-02
7062.276,1.74237e-01,1.47128e-02
7064.810,1.70754e-01,1.48325e-02
7067.344,1.77150e-01,1.49042e-02
7069.878,1.73192e-01,1.47949e-02
7072.412,1.65246e-01,1.46664e-02
7074.946,1.72591e-01,1.47577e-02
7077.480,1.86709e-01,1.50567e-02
7080.014,1.85797e-01,1.50358e-02
7082.548,1.84187e-01,1.49344e-02
7085.082,1.84174e-01,1.51195e-02
7087.616,1.95187e-01,1.52803e-02
7090.150,2.03321e-01,1.53287e-02
7092.684,1.97420e-01,1.51997e-02
7095.218,1.96407e-01,1.49861e-02
7097.752,1.94784e-01,1.46793e-02
7100.286,2.02608e-01,1.46385e-02
7102.820,2.03341e-01,1.46557e-02
7105.354,2.08582e-01,1.47200e-02
7107.888,2.14927e-01,1.49551e-02
7110.422,2.15800e-01,1.49698e-02
7112.956,2.18234e-01,1.50425e-02
7115.490,2.24255e-01,1.51856e-02
7118.024,2.31365e-01,1.52428e-02
7120.559,2.29101e-01,1.51806e-02
7123.093,2.33865e-01,1.53728e-02
7125.627,2.33674e-01,1.54125e-02
7128.161,2.29007e-01,1.54497e-02
7130.695,2.38399e-01,1.55990e-02
7133.229,2.29591e-01,1.59057e-02
7135.763,2.22866e-01,1.56443e-02
7138.297,2.32646e-01,1.53882e-02
7140.831,2.47876e-01,1.57451e-02
7143.365,2.41138e-01,1.58801e-02
7145.899,2.37666e-01,1.62569e-02
7148.433,2.57212e-01,1.66768e-02
7150.967,2.64412e-01,1.61264e-02
7153.501,2.59452e-01,1.58372e-02
7156.035,2.72614e-01,1.59720e-02
7158.569,2.80055e-01,1.61143e-02
7161.103,2.77763e-01,1.62962e-02
7163.637,2.65225e-01,1.62026e-02
7166.171,2.67439e-01,1.63223e-02
7168.705,2.76690e-01,1.66387e-02
7171.239,2.83671e-01,1.71716e-02
7173.773,2.57385e-01,1.71758e-02
7176.307,2.69223e-01,1.76966e-02
7178.841,2.83769e-01,1.80085e-02
7181.375,2.88706e-01,1.77767e-02
7183.909,2.98086e-01,1.80015e-02
7186.443,2.85884e-01,1.79361e-02
7188.977,2.86742e-01,1.78491e-02
7191.511,2.86073e-01,1.79559e-02
7194.045,2.90111e-01,1.79279e-02
7196.579,2.93386e-01,1.78766e-02
7199.113,2.90924e-01,1.78493e-02
7201.647,3.11478e-01,1.82442e-02
7204.181,3.15355e-01,1.83845e-02
7206.715,3.26291e-01,1.83552e-02
7209.249,3.32126e-01,1.81029e-02
7211.783,3.26893e-01,1.76062e-02
7214.317,3.23040e-01,1.72037e-02
7216.851,3.22351e-01,1.69107e-02
7219.385,3.11495e-01,1.67600e-02
7221.919,3.15687e-01,1.69499e-02
7224.453,3.23132e-01,1.72255e-02
7226.987,3.13714e-01,1.71529e-02
7229.521,3.27782e-01,1.73900e-02
7232.055,3.32357e-01,1.82263e-02
7234.589,3.24041e-01,2.11366e-02
7237.123,3.03374e-01,2.55020e-02
7239.657,3.18152e-01,2.94262e-02
7242.191,3.23258e-01,3.21547e-02
7244.725,3.31296e-01,3.18475e-02
7247.259,3.15431e-01,2.83187e-02
7249.793,3.10806e-01,2.53153e-02
7252.327,3.39045e-01,2.24343e-02
7254.861,3.11344e-01,2.02933e-02
7257.395,3.05681e-01,1.96700e-02
7259.929,3.10491e-01,1.88422e-02
7262.463,3.12808e-01,1.80432e-02
7264.997,3.28372e-01,1.84308e-02
7267.531,3.09449e-01,1.82952e-02
7270.065,3.17930e-01,1.97981e-02
7272.599,3.21699e-01,2.43287e-02
7275.133,3.05773e-01,2.74454e-02
7277.667,2.89094e-01,2.86457e-02
7280.201,2.71361e-01,2.88488e-02
7282.735,2.87808e-01,2.58417e-02
7285.269,3.13243e-01,2.27178e-02
7287.803,3.11512e-01,2.17307e-02
7290.337,2.96483e-01,2.06136e-02
7292.871,3.01478e-01,1.96947e-02
7295.405,3.08437e-01,1.95733e-02
7297.939,2.90856e-01,1.94507e-02
7300.473,3.09374e-01,2.03800e-02
7303.007,3.05278e-01,2.04566e-02
7305.541,2.97593e-01,2.01610e-02
7308.075,2.87941e-01,2.00460e-02
7310.609,3.10448e-01,2.08410e-02
7313.143,2.62468e-01,2.36064e-02
7315.677,2.70862e-01,2.56188e-02
7318.211,2.76191e-01,2.55602e-02
7320.745,2.99134e-01,2.39946e-02
7323.279,2.96539e-01,2.02142e-02
7325.813,2.85894e-01,1.95231e-02
7328.347,2.93807e-01,2.03769e-02
7330.881,2.72337e-01,2.04012e-02
7333.415,2.62232e-01,2.00902e-02
7335.949,2.53072e-01,2.11409e-02
7338.483,2.45126e-01,2.40210e-02
7341.017,2.51718e-01,2.50757e-02
7343.551,2.68039e-01,2.49088e-02
7346.085,2.61299e-01,2.26676e-02
7348.619,2.63145e-01,1.82538e-02
7351.153,2.42912e-01,1.61382e-02
7353.687,2.37512e-01,1.72407e-02
7356.221,2.35447e-01,1.89193e-02
7358.755,2.17721e-01,1.90943e-02
7361.289,2.36661e-01,1.93781e-02
7363.823,2.11121e-01,1.95502e-02
7366.357,2.03395e-01,2.08683e-02
7368.891,2.19806e-01,2.19578e-02
7371.425,2.01953e-01,2.18201e-02
7373.959,2.18848e-01,2.07332e-02
7376.493,2.23518e-01,1.73569e-02
7379.027,2.16613e-01,1.52625e-02
7381.561,2.01861e-01,1.46924e-02
7384.095,2.02311e-01,1.47851e-02
7386.629,1.97552e-01,1.54296e-02
7389.163,1.95908e-01,1.69007e-02
7391.697,2.05058e-01,1.77080e-02
7394.231,2.03553e-01,1.77870e-02
7396.765,1.94608e-01,1.87739e-02
7399.299,1.98800e-01,1.99549e-02
7401.833,2.10509e-01,2.02982e-02
7404.367,1.78469e-01,1.97518e-02
7406.901,1.94637e-01,1.85452e-02
7409.435,1.88263e-01,1.57463e-02
7411.969,1.97402e-01,1.47453e-02
7414.503,1.99066e-01,1.47681e-02
7417.037,1.93713e-01,1.46700e-02
7419.571,1.87804e-01,1.44473e-02
7422.105,1.97667e-01,1.45164e-02
7424.639,2.01860e-01,1.50342e-02
7427.173,2.07238e-01,1.59661e-02
7429.707,2.08153e-01,1.63520e-02
7432.241,1.99503e-01,1.65127e-02
7434.775,2.24491e-01,1.78669e-02
7437.309,2.14174e-01,1.79668e-02
7439.843,2.12970e-01,1.78686e-02
7442.377,2.23223e-01,1.76736e-02
7444.911,2.27407e-01,1.61701e-02
7447.445,2.00695e-01,1.45535e-02
7449.979,2.08845e-01,1.45171e-02
7452.513,2.20739e-01,1.47276e-02
7455.047,1.99693e-01,1.44959e-02
7457.581,1.91206e-01,1.46343e-02
7460.115,1.87390e-01,1.51134e-02
7462.649,2.02101e-01,1.59687e-02
7465.183,2.05890e-01,1.67158e-02
7467.717,2.01990e-01,1.74667e-02
7470.251,2.03357e-01,1.82543e-02
7472.785,2.06038e-01,1.84851e-02
7475.319,1.95531e-01,1.86983e-02
7477.853,1.72829e-01,1.87823e-02
7480.387,1.81302e-01,1.89132e-02
7482.921,1.89745e-01,1.88172e-02
7485.455,1.85261e-01,1.79220e-02
7487.989,1.73701e-01,1.64964e-02
7490.523,1.75216e-01,1.54672e-02
7493.057,1.74050e-01,1.49437e-02
7495.591,1.71018e-01,1.48239e-02
7498.125,1.78237e-01,1.47250e-02
7500.659,1.68635e-01,1.40717e-02
7503.193,1.78931e-01,1.38562e-02
7505.727,1.74397e-01,1.38109e-02
7508.261,1.69431e-01,1.37903e-02
7510.795,1.75350e-01,1.37657e-02
7513.329,1.71244e-01,1.39911e-02
7515.863,1.54794e-01,1.41640e-02
7518.397,1.55198e-01,1.58042e-02
7520.931,1.58321e-01,1.90773e-02
7523.465,1.45739e-01,2.04197e-02
7525.999,1.65743e-01,2.10870e-02
7528.533,1.70497e-01,2.05389e-02
7531.067,1.57211e-01,1.76861e-02
7533.601,1.62644e-01,1.58685e-02
7536.135,1.47401e-01,1.49820e-02
7538.669,1.44655e-01,1.42094e-02
7541.203,1.57804e-01,1.40944e-02
7543.737,1.56574e-01,1.40342e-02
7546.271,1.38729e-01,1.34576e-02
7548.805,1.42919e-01,1.32876e-02
7551.339,1.53057e-01,1.36194e-02
7553.873,1.40154e-01,1.42310e-02
7556.407,1.32910e-01,1.46978e-02
7558.941,1.22053e-01,1.44811e-02
7561.475,1.20620e-01,1.42316e-02
7564.009,1.30486e-01,1.39316e-02
7566.543,1.34308e-01,1.48792e-02
7569.077,1.31043e-01,1.71275e-02
7571.611,1.21336e-01,1.80609e-02
7574.145,1.18175e-01,1.78347e-02
7576.679,1.12240e-01,1.64948e-02
7579.213,1.16466e-01,1.41341e-02
7581.747,1.17961e-01,1.36072e-02
7584.281,1.16751e-01,1.44288e-02
7586.815,1.05911e-01,1.43381e-02
7589.349,1.02159e-01,1.41038e-02
7591.883,1.13583e-01,1.39246e-02
7594.417,1.06345e-01,1.48180e-02
7596.951,8.73385e-02,1.79680e-02
7599.485,8.76742e-02,2.34793e-02
7602.019,1.24565e-01,3.13740e-02
7604.553,1.10214e-01,3.40424e-02
7607.087,7.46738e-02,3.18193e-02
7609.621,9.33434e-02,3.09241e-02
7612.155,8.03847e-02,2.88616e-02
7614.689,8.43834e-02,2.66750e-02
7617.223,1.01168e-01,2.28106e-02
7619.757,9.98210e-02,1.94580e-02
7622.291,8.86000e-02,1.82280e-02
7624.825,8.24335e-02,1.91545e-02
7627.359,8.07588e-02,2.14990e-02
7629.893,7.98043e-02,2.32336e-02
7632.427,9.12130e-02,2.36128e-02
7634.961,8.66722e-02,2.07804e-02
7637.495,7.37132e-02,1.77846e-02
7640.029,6.69104e-02,1.68302e-02
7642.563,7.47564e-02,1.65006e-02
7645.097,8.29641e-02,1.62467e-02
7647.631,7.39374e-02,1.58292e-02
7650.165,7.38700e-02,1.62413e-02
7652.699,7.65550e-02,1.62688e-02
7655.233,6.92082e-02,1.57387e-02
7657.767,8.95008e-02,1.63773e-02
7660.301,1.03442e-01,1.67816e-02
7662.835,7.52510e-02,1.58798e-02
7665.369,7.00292e-02,1.55298e-02
7667.903,7.55302e-02,1.43193e-02
7670.437,7.95828e-02,1.28310e-02
7672.971,8.54794e-02,1.23176e-02
7675.505,8.25824e-02,1.21716e-02
7678.040,7.01359e-02,1.18773e-02
7680.574,5.88736e-02,1.17189e-02
7683.108,6.44441e-02,1.20497e-02
7685.642,7.69080e-02,1.24511e-02
7688.176,7.20972e-02,1.24350e-02
7690.710,6.73823e-02,1.24972e-02
7693.244,8.50126e-02,1.28870e-02
7695.778,7.17337e-02,1.30769e-02
7698.312,5.25021e-02,1.29829e-02
7700.846,6.26342e-02,1.29013e-02
7703.380,7.15680e-02,1.26903e-02
7705.914,6.42441e-02,1.30654e-02
7708.448,5.15083e-02,1.64204e-02
7710.982,6.46501e-02,2.17697e-02
7713.516,8.02216e-02,2.59642e-02
7716.050,7.70053e-02,2.74960e-02
7718.584,8.03760e-02,2.56433e-02
7721.118,5.43914e-02,2.24152e-02
7723.652,6.71837e-02,1.89384e-02
7726.186,7.39084e-02,1.60592e-02
7728.720,7.38088e-02,1.53277e-02
7731.254,7.73787e-02,1.43427e-02
7733.788,8.11317e-02,1.33206e-02
7736.322,7.75074e-02,1.30340e-02
7738.856,7.26822e-02,1.28670e-02
7741.390,7.40221e-02,1.25076e-02
7743.924,8.01841e-02,1.39053e-02
7746.458,7.47915e-02,1.89942e-02
7748.992,7.25312e-02,2.34650e-02
7751.526,8.55039e-02,2.42656e-02
7754.060,8.18184e-02,2.39667e-02
7756.594,8.75689e-02,2.16685e-02
7759.128,8.89385e-02,1.81614e-02
7761.662,8.42969e-02,1.72787e-02
7764.196,8.93162e-02,1.65191e-02
7766.730,8.36836e-02,1.41814e-02
7769.264,8.57328e-02,1.34632e-02
7771.798,8.50562e-02,1.42595e-02
7774.332,8.73638e-02,1.49496e-02
7776.866,8.99439e-02,1.62996e-02
7779.400,8.99624e-02,1.65107e-02
7781.934,8.28799e-02,1.57945e-02
7784.468,7.17420e-02,1.52253e-02
7787.002,8.30005e-02,1.47519e-02
7789.536,9.38035e-02,1.73173e-02
7792.070,9.59588e-02,2.11995e-02
7794.604,9.97015e-02,2.20023e-02
7797.138,8.78701e-02,2.12382e-02
7799.672,8.28750e-02,1.82066e-02
7802.206,7.62454e-02,1.40240e-02
7804.740,8.96788e-02,1.53574e-02
7807.274,8.64979e-02,1.68831e-02
7809.808,8.34671e-02,1.72455e-02
7812.342,8.00758e-02,1.68707e-02
7814.876,8.47939e-02,1.59909e-02
7817.410,9.64430e-02,1.92871e-02
7819.944,9.02437e-02,2.29018e-02
7822.478,7.86309e-02,2.34583e-02
7825.012,8.11200e-02,2.27648e-02
7827.546,8.09088e-02,1.87067e-02
7830.080,8.39798e-02,1.37587e-02
7832.614,7.75443e-02,1.23469e-02
7835.148,7.17790e-02,1.28795e-02
7837.682,6.93417e-02,1.50840e-02
7840.216,8.49724e-02,1.66900e-02
7842.750,8.10693e-02,1.69972e-02
7845.284,7.00086e-02,1.73724e-02
7847.818,7.62468e-02,1.89462e-02
7850.352,6.26331e-02,2.36860e-02
7852.886,6.72373e-02,2.61838e-02
7855.420,8.44206e-02,2.73233e-02
7857.954,8.11571e-02,2.70653e-02
7860.488,8.06167e-02,2.26237e-02
7863.022,6.77896e-02,2.02552e-02
7865.556,6.50265e-02,2.05083e-02
7868.090,7.40531e-02,2.09315e-02
7870.624,7.73909e-02,2.09092e-02
7873.158,6.03029e-02,2.05495e-02
7875.692,5.18201e-02,1.99206e-02
7878.226,5.23355e-02,1.87084e-02
7880.760,6.53586e-02,1.85983e-02
7883.294,8.27718e-02,1.89338e-02
7885.828,5.81712e-02,1.97400e-02
7888.362,6.84715e-02,2.04463e-02
7890.896,7.76836e-02,2.02736e-02
7893.430,5.08802e-02,1.95969e-02
7895.964,4.91409e-02,1.65074e-02
7898.498,6.78697e-02,1.34767e-02
7901.032,6.51274e-02,1.25301e-02
7903.566,7.13957e-02,1.25329e-02
7906.100,5.91714e-02,1.31351e-02
7908.634,9.01198e-02,1.89807e-02
7911.168,8.43342e-02,2.57314e-02
7913.702,5.97804e-02,2.78782e-02
7916.236,7.20224e-02,2.91988e-02
7918.770,7.03921e-02,2.81673e-02
7921.304,4.47785e-02,2.32595e-02
7923.838,4.99124e-02,2.04259e-02
7926.372,6.22301e-02,1.95947e-02
7928.906,5.47287e-02,1.86328e-02
7931.440,5.58300e-02,1.83154e-02
7933.974,6.85039e-02,1.81289e-02
7936.508,7.60585e-02,1.64479e-02
7939.042,6.37804e-02,1.33802e-02
7941.576,5.69314e-02,1.21603e-02
7944.110,7.79344e-02,1.41174e-02
7946.644,8.96092e-02,1.63582e-02
7949.178,7.66629e-02,1.68099e-02
7951.712,6.82288e-02,1.64504e-02
7954.246,7.01673e-02,1.51420e-02
7956.780,6.75954e-02,1.29773e-02
7959.314,8.28967e-02,1.54666e-02
7961.848,9.74195e-02,2.18086e-02
7964.382,8.79789e-02,2.43604e-02
7966.916,7.36397e-02,2.42583e-02
7969.450,5.34741e-02,2.16631e-02
7971.984,6.85610e-02,1.68448e-02
7974.518,7.02017e-02,1.54812e-02
7977.052,6.97080e-02,1.79054e-02
7979.586,6.09473e-02,1.86834e-02
7982.120,5.75336e-02,1.81469e-02
7984.654,6.58987e-02,1.63921e-02
7987.188,6.01011e-02,1.55049e-02
7989.722,5.42947e-02,1.98501e-02
7992.256,3.74319e-02,2.35917e-02
7994.790,2.51161e-02,2.36797e-02
7997.324,3.76581e-02,2.26281e-02
7999.858,5.17090e-02,1.76506e-02
8002.392,3.00359e-02,1.18917e-02
8004.926,3.66817e-02,1.09684e-02
8007.460,5.09871e-02,1.14655e-02
8009.994,4.70257e-02,1.32086e-02
8012.528,3.12812e-02,1.48519e-02
8015.062,3.84757e-02,1.51920e-02
8017.596,3.79550e-02,1.52059e-02
8020.130,2.11965e-02,1.54399e-02
8022.664,2.26367e-02,1.85347e-02
8025.198,2.63614e-02,2.08408e-02
8027.732,3.45887e-02,2.10261e-02
8030.266,2.40328e-02,1.95389e-02
8032.800,2.24957e-02,1.48866e-02
8035.334,3.59180e-02,1.12129e-02
8037.868,2.38578e-02,1.00060e-02
8040.402,3.09351e-02,9.81296e-03
8042.936,3.47369e-02,9.84040e-03
8045.470,2.53258e-02,1.01035e-02
8048.004,2.86354e-02,1.18076e-02
8050.538,1.91288e-02,1.27765e-02
8053.072,2.22868e-02,1.28508e-02
8055.606,3.08868e-02,1.31194e-02
8058.140,2.35814e-02,1.41655e-02
8060.674,1.49780e-02,1.50258e-02
8063.208,1.74590e-02,1.50476e-02
8065.742,1.34949e-02,1.46012e-02
8068.276,1.69735e-02,1.24857e-02
8070.810,2.32332e-02,9.75498e-03
8073.344,2.63470e-02,9.27365e-03
8075.878,1.48883e-02,9.17407e-03
8078.412,6.49092e-03,8.98682e-03
8080.946,1.21909e-02,9.24903e-03
8083.480,1.52317e-02,9.28452e-03
8086.014,1.67146e-02,9.17832e-03
8088.548,1.71755e-02,9.54391e-03
8091.082,2.13434e-02,1.01200e-02
8093.616,1.96721e-02,1.02630e-02
8096.150,2.91819e-02,1.07749e-02
8098.684,3.03103e-02,1.17076e-02
8101.218,2.28846e-02,1.19360e-02
8103.752,1.76744e-02,1.15099e-02
8106.286,2.92443e-02,1.15593e-02
8108.820,2.12957e-02,1.01210e-02
8111.354,1.79792e-02,8.92732e-03
8113.888,2.27005e-02,8.85816e-03
8116.422,1.72630e-02,8.48416e-03
8118.956,1.63501e-02,8.39455e-03
8121.490,1.83193e-02,8.41963e-03
8124.024,1.54028e-02,8.42017e-03
8126.558,1.93965e-02,8.53144e-03
8129.092,2.81024e-02,8.84511e-03
8131.626,2.31971e-02,8.82337e-03
8134.160,1.87697e-02,9.19213e-03
8136.694,2.53913e-02,9.81449e-03
8139.228,2.55174e-02,1.00583e-02
8141.762,2.78707e-02,1.03552e-02
8144.296,1.83270e-02,1.01805e-02
8146.830,1.37666e-02,1.00229e-02
8149.364,1.84352e-02,1.00137e-02
8151.898,1.83458e-02,9.59646e-03
8154.432,1.74483e-02,9.13958e-03
8156.966,1.17099e-02,8.53369e-03
8159.500,1.74491e-02,8.53051e-03
8162.034,2.06619e-02,8.85894e-03
8164.568,1.41013e-02,8.84405e-03
8167.102,1.27180e-02,8.94881e-03
8169.636,1.36033e-02,9.09789e-03
8172.170,1.48115e-02,8.86169e-03
8174.704,1.40922e-02,8.61873e-03
8177.238,1.27052e-02,8.86104e-03
8179.772,1.10800e-02,9.26933e-03
8182.306,7.65029e-03,9.64264e-03
8184.840,1.55025e-03,9.79841e-03
8187.374,1.42493e-03,9.80001e-03
8189.908,8.05727e-03,9.93242e-03
8192.442,1.17188e-02,1.02617e-02
8194.976,8.14875e-03,1.02775e-02
8197.510,3.81393e-04,1.00730e-02
8200.044,-4.26580e-03,9.82873e-03
8202.578,1.70244e-03,9.30991e-03
8205.112,6.21091e-03,8.83474e-03
8207.646,8.09707e-03,8.48413e-03
8210.180,4.85856e-03,8.31689e-03
8212.714,-9.20269e-04,8.25236e-03
8215.248,-6.70737e-04,8.06655e-03
8217.782,-1.85556e-03,8.13966e-03
8220.316,5.35171e-03,8.12527e-03
8222.850,3.19761e-03,7.93740e-03
8225.384,4.86939e-03,8.16444e-03
8227.918,2.94152e-03,8.90263e-03
8230.452,-2.59248e-03,9.65071e-03
8232.986,-5.95982e-03,9.77148e-03
8235.521,-1.04701e-02,9.37504e-03
8238.055,-5.15448e-03,8.95478e-03
8240.589,5.28807e-03,8.62910e-03
8243.123,-3.13310e-03,8.60894e-03
8245.657,-6.21587e-03,8.75847e-03
8248.191,-4.74228e-03,8.55987e-03
8250.725,-6.03100e-03,8.38800e-03
8253.259,-5.13548e-03,8.26924e-03
8255.793,9.29008e-04,8.25249e-03
8258.327,-4.16158e-03,8.42815e-03
8260.861,-5.07131e-03,8.48951e-03
8263.395,-4.45114e-03,8.40522e-03
8265.929,-5.73103e-03,8.37055e-03
8268.463,8.45374e-03,8.32208e-03
8270.997,9.87021e-04,8.38534e-03
8273.531,-1.04892e-02,1.02402e-02
8276.065,-1.53593e-02,1.44814e-02
8278.599,2.30520e-03,1.88827e-02
8281.133,1.24990e-02,2.12478e-02
8283.667,1.16173e-02,2.27918e-02
8286.201,9.29271e-03,2.40377e-02
8288.735,1.80830e-02,2.27117e-02
8291.269,-8.43063e-03,2.16768e-02
8293.803,-4.44195e-03,2.23087e-02
8296.337,-1.82168e-02,2.27612e-02
8298.871,-2.12716e-02,2.24779e-02
8301.405,-4.71949e-03,2.17381e-02
8303.939,-6.48268e-03,1.87160e-02
8306.473,-1.08920e-02,1.46999e-02
8309.007,-7.16180e-03,1.38096e-02
8311.541,2.10917e-04,1.37700e-02
8314.075,-7.30619e-04,1.34615e-02
8316.609,3.11199e-03,1.19689e-02
8319.143,-6.15164e-03,1.00068e-02
8321.677,-4.27932e-03,9.32397e-03
8324.211,-4.43439e-03,9.07368e-03
8326.745,-6.08919e-03,8.60115e-03
8329.279,2.58752e-03,8.46693e-03
8331.813,6.17289e-03,8.55429e-03
8334.347,3.20036e-03,8.78804e-03
8336.881,9.81094e-03,1.03041e-02
8339.415,6.44848e-03,1.78178e-02
8341.949,9.54597e-03,2.67721e-02
8344.483,-1.93741e-02,2.97311e-02
8347.017,-2.69136e-02,2.98814e-02
8349.551,-9.86501e-03,2.82820e-02
8352.085,-1.05023e-02,2.25163e-02
8354.619,-1.35129e-02,1.86440e-02
8357.153,-9.66037e-03,1.76505e-02
8359.687,-7.53267e-03,1.48519e-02
8362.221,-8.06664e-03,1.36304e-02
8364.755,-3.46415e-04,1.40307e-02
8367.289,-3.33579e-03,1.35981e-02
8369.823,-5.68783e-04,1.23458e-02
8372.357,6.02334e-03,1.01230e-02
8374.891,6.36262e-04,9.47660e-03
8377.425,-2.81473e-03,1.23643e-02
8379.959,7.19329e-03,1.60448e-02
8382.493,1.73884e-03,1.72423e-02
8385.027,-1.19722e-02,1.71425e-02
8387.561,-2.79367e-03,1.51853e-02
8390.095,2.04770e-04,1.13521e-02
8392.629,7.12387e-03,1.17416e-02
8395.163,-8.21361e-03,1.92865e-02
8397.697,-7.64670e-03,2.58637e-02
8400.231,1.65325e-02,2.66774e-02
8402.765,2.76058e-03,2.58326e-02
8405.299,-1.17954e-03,2.01463e-02
8407.833,5.41847e-03,1.22340e-02
8410.367,2.22478e-02,1.29820e-02
8412.901,3.44252e-03,1.71895e-02
8415.435,-3.52959e-03,1.85516e-02
8417.969,8.11342e-03,1.86455e-02
8420.503,2.28507e-04,1.65910e-02
8423.037,-3.19658e-03,1.35815e-02
8425.571,2.96578e-03,1.92051e-02
8428.105,2.07981e-02,2.78268e-02
8430.639,1.00448e-02,2.97068e-02
8433.173,-2.93999e-03,2.92852e-02
8435.707,7.64925e-03,2.47100e-02
8438.241,2.53782e-03,1.46050e-02
8440.775,7.73982e-03,1.03306e-02
8443.309,7.25424e-03,9.93152e-03
8445.843,1.91136e-02,1.10552e-02
8448.377,3.22282e-02,1.53312e-02
8450.911,1.27702e-02,1.83320e-02
8453.445,5.93037e-03,1.87688e-02
8455.979,6.40639e-03,1.81955e-02
8458.513,9.21591e-03,1.61897e-02
8461.047,2.16941e-02,1.93898e-02
8463.581,7.60234e-03,2.48648e-02
8466.115,2.40377e-02,2.64042e-02
8468.649,1.36172e-02,2.56747e-02
8471.183,1.27473e-02,2.15029e-02
8473.717,2.64411e-02,1.43001e-02
8476.251,2.34987e-02,1.19452e-02
8478.785,1.87732e-02,1.20740e-02
8481.319,3.24159e-02,1.23898e-02
8483.853,3.20842e-02,1.31215e-02
8486.387,1.64432e-02,1.37612e-02
8488.921,9.35105e-03,1.57535e-02
8491.455,3.36772e-02,1.80600e-02
8493.989,2.59854e-02,1.79741e-02
8496.523,2.33972e-02,1.71089e-02
8499.057,2.68269e-02,1.64879e-02
8501.591,3.33886e-02,1.87489e-02
8504.125,2.20462e-02,2.05686e-02
8506.659,2.89239e-02,2.07106e-02
8509.193,4.13107e-02,1.95199e-02
8511.727,2.82183e-02,1.43902e-02
8514.261,2.28352e-02,1.01769e-02
8516.795,2.85424e-02,9.70120e-03
8519.329,3.05413e-02,9.92190e-03
8521.863,2.91204e-02,9.89456e-03
8524.397,3.01053e-02,9.88758e-03
8526.931,2.84296e-02,9.72770e-03
8529.465,3.24166e-02,9.55881e-03
8531.999,3.57443e-02,9.77395e-03
8534.533,2.95409e-02,1.11048e-02
8537.067,2.95487e-02,1.26877e-02
8539.601,2.64222e-02,1.29646e-02
8542.135,2.80421e-02,1.31621e-02
8544.669,2.84955e-02,1.41850e-02
8547.203,3.15753e-02,1.53607e-02
8549.737,3.98856e-02,1.57175e-02
8552.271,2.64697e-02,1.51847e-02
8554.805,2.80240e-02,1.32179e-02
8557.339,3.47215e-02,1.04888e-02
8559.873,4.45082e-02,9.80291e-03
8562.407,3.72721e-02,9.66523e-03
8564.941,3.41487e-02,9.61424e-03
8567.475,3.74031e-02,9.63018e-03
8570.009,3.89761e-02,9.80929e-03
8572.543,4.44413e-02,1.01363e-02
8575.077,4.53823e-02,1.02246e-02
8577.611,4.89068e-02,1.02330e-02
8580.145,4.48864e-02,9.92153e-03
8582.679,3.89903e-02,9.92020e-03
8585.213,5.00981e-02,1.09792e-02
8587.747,5.46255e-02,1.16109e-02
8590.281,5.76792e-02,1.18375e-02
8592.815,5.53632e-02,1.26732e-02
8595.349,4.90006e-02,1.29006e-02
8597.883,5.19380e-02,1.27229e-02
8600.417,5.35445e-02,1.26076e-02
8602.951,7.00757e-02,1.21591e-02
8605.485,5.64956e-02,1.08043e-02
8608.019,5.04175e-02,1.06572e-02
8610.553,5.69773e-02,1.12814e-02
8613.087,6.30757e-02,1.23019e-02
8615.621,6.06063e-02,1.34141e-02
8618.155,6.37412e-02,1.46967e-02
8620.689,6.23754e-02,1.60836e-02
8623.223,7.08293e-02,1.74811e-02
8625.757,7.08666e-02,1.84410e-02
8628.291,7.71744e-02,1.91610e-02
8630.825,7.06205e-02,1.92036e-02
8633.359,7.18121e-02,1.88865e-02
8635.893,7.31390e-02,1.81036e-02
8638.427,5.88062e-02,1.68608e-02
8640.961,7.01752e-02,1.56529e-02
8643.495,7.88706e-02,1.47926e-02
8646.029,7.60529e-02,1.50709e-02
8648.563,6.94053e-02,1.59618e-02
8651.097,7.50083e-02,1.74665e-02
8653.631,5.85001e-02,1.84777e-02
8656.165,7.87909e-02,1.91946e-02
8658.699,7.58912e-02,1.92263e-02
8661.233,4.95976e-02,1.87624e-02
8663.767,7.02185e-02,1.87708e-02
8666.301,6.80265e-02,1.82662e-02
8668.835,7.55787e-02,1.77940e-02
8671.369,8.91652e-02,1.73399e-02
8673.903,8.58316e-02,1.66334e-02
8676.437,9.75469e-02,1.58766e-02
8678.971,1.02817e-01,1.53747e-02
8681.505,8.39878e-02,1.45027e-02
8684.039,8.61648e-02,1.38476e-02
8686.573,9.30164e-02,1.34662e-02
8689.107,8.99249e-02,1.28658e-02
8691.641,9.21038e-02,1.26057e-02
8694.175,9.55819e-02,1.24539e-02
8696.709,9.65193e-02,1.24576e-02
8699.243,9.07886e-02,1.24319e-02
8701.777,9.54396e-02,1.24432e-02
8704.311,9.65929e-02,1.25480e-02
8706.845,9.17340e-02,1.22706e-02
8709.379,8.31567e-02,1.19044e-02
8711.913,8.94805e-02,1.18090e-02
8714.447,1.01682e-01,1.16178e-02
8716.981,8.77422e-02,1.10961e-02
8719.515,8.63705e-02,1.10391e-02
8722.049,9.42510e-02,1.12733e-02
8724.583,9.67861e-02,1.14877e-02
8727.117,1.02574e-01,1.16024e-02
8729.651,1.00204e-01,1.16197e-02
8732.185,9.87813e-02,1.15864e-02
8734.719,1.01657e-01,1.16435e-02
8737.253,9.32324e-02,1.16140e-02
8739.787,9.86748e-02,1.18346e-02
8742.321,9.66235e-02,1.18200e-02
8744.855,1.04776e-01,1.19283e-02
8747.389,1.13051e-01,1.20309e-02
8749.923,1.07354e-01,1.20419e-02
8752.457,9.42094e-02,1.23686e-02
8754.991,1.03073e-01,1.61477e-02
8757.525,9.02825e-02,2.26027e-02
8760.059,8.37821e-02,2.72530e-02
8762.593,8.64853e-02,3.06896e-02
8765.127,7.47627e-02,3.42353e-02
8767.661,8.28284e-02,3.25256e-02
8770.195,9.39435e-02,2.95936e-02
8772.729,1.07637e-01,2.95487e-02
8775.263,1.24832e-01,2.99367e-02
8777.797,1.27415e-01,3.00950e-02
8780.331,1.13422e-01,2.95926e-02
8782.865,9.19638e-02,2.61106e-02
8785.399,1.10933e-01,1.90367e-02
8787.933,1.12261e-01,1.76043e-02
8790.468,1.12333e-01,1.88790e-02
8793.002,1.12306e-01,1.91866e-02
8795.536,1.13074e-01,1.83073e-02
8798.070,9.68121e-02,1.45820e-02
8800.604,1.03365e-01,1.21265e-02
8803.138,1.03599e-01,1.16377e-02
8805.672,1.02367e-01,1.20130e-02
8808.206,9.74536e-02,1.23894e-02
8810.740,9.74913e-02,1.24698e-02
8813.274,1.05917e-01,1.26294e-02
8815.808,9.86178e-02,1.23134e-02
8818.342,1.00149e-01,1.22359e-02
8820.876,9.63700e-02,1.73625e-02
8823.410,1.12217e-01,2.99325e-02
8825.944,1.00870e-01,3.79387e-02
8828.478,1.08598e-01,3.92598e-02
8831.012,1.39758e-01,3.92026e-02
8833.546,1.46164e-01,3.42786e-02
8836.080,1.37566e-01,2.82108e-02
8838.614,1.11026e-01,2.59956e-02
8841.148,9.38590e-02,2.35462e-02
8843.682,9.48974e-02,1.81928e-02
8846.216,9.96082e-02,1.60887e-02
8848.750,1.06955e-01,1.77925e-02
8851.284,1.24227e-01,1.79819e-02
8853.818,1.20750e-01,1.72228e-02
8856.352,9.38931e-02,1.46789e-02
8858.886,9.05655e-02,1.24993e-02
8861.420,1.02171e-01,1.40861e-02
8863.954,1.20850e-01,1.88223e-02
8866.488,1.23088e-01,2.24628e-02
8869.022,1.15640e-01,2.25762e-02
8871.556,1.20220e-01,2.15711e-02
8874.090,1.09412e-01,1.74801e-02
8876.624,1.05766e-01,1.26956e-02
8879.158,1.08717e-01,1.42382e-02
8881.692,1.16540e-01,2.29068e-02
8884.226,1.28916e-01,3.17059e-02
8886.760,1.20246e-01,3.31694e-02
8889.294,1.36951e-01,3.26037e-02
8891.828,9.35593e-02,2.64808e-02
8894.362,8.97036e-02,1.61188e-02
8896.896,1.10036e-01,1.45213e-02
8899.430,1.12130e-01,1.94907e-02
8901.964,1.14928e-01,2.36346e-02
8904.498,1.27618e-01,2.42405e-02
8907.032,1.46756e-01,2.36492e-02
8909.566,1.16345e-01,1.91575e-02
8912.100,1.12831e-01,1.48333e-02
8914.634,1.26203e-01,2.05557e-02
8917.168,1.07722e-01,3.10016e-02
8919.702,1.26913e-01,3.45474e-02
8922.236,9.51761e-02,3.42064e-02
8924.770,1.11348e-01,3.09223e-02
8927.304,1.15069e-01,2.04461e-02
8929.838,1.01949e-01,1.41713e-02
8932.372,9.31991e-02,1.32534e-02
8934.906,1.01756e-01,1.32275e-02
8937.440,1.10627e-01,1.45270e-02
8939.974,1.08243e-01,1.97402e-02
8942.508,1.15752e-01,2.33174e-02
8945.042,1.23093e-01,2.40538e-02
8947.576,1.13935e-01,2.31576e-02
8950.110,1.12884e-01,1.85382e-02
8952.644,1.28805e-01,1.98415e-02
8955.178,1.25087e-01,2.97488e-02
8957.712,9.65763e-02,3.43480e-02
8960.246,9.60291e-02,3.43159e-02
8962.780,1.05757e-01,3.24927e-02
8965.314,1.05580e-01,2.30658e-02
8967.848,1.02314e-01,1.49825e-02
8970.382,9.55868e-02,1.34172e-02
8972.916,9.12277e-02,1.35090e-02
8975.450,8.97611e-02,1.34236e-02
8977.984,1.02061e-01,1.35253e-02
8980.518,9.58989e-02,1.35626e-02
8983.052,9.19585e-02,1.51675e-02
8985.586,1.08633e-01,1.94532e-02
8988.120,9.95866e-02,2.33384e-02
8990.654,6.26371e-02,2.59886e-02
8993.188,6.30753e-02,2.45530e-02
8995.722,9.36288e-02,2.15082e-02
8998.256,1.10513e-01,2.44517e-02
9000.790,1.10058e-01,2.83942e-02
9003.324,8.30986e-02,2.95616e-02
9005.858,8.62971e-02,2.87649e-02
9008.392,1.00389e-01,2.15576e-02
9010.926,8.87108e-02,1.40607e-02
9013.460,9.39169e-02,1.28078e-02
9015.994,9.24244e-02,1.28558e-02
9018.528,9.62241e-02,1.33137e-02
9021.062,9.40526e-02,1.31775e-02
9023.596,8.67977e-02,1.31991e-02
9026.130,8.89059e-02,1.34169e-02
9028.664,8.97347e-02,1.30179e-02
9031.198,8.70519e-02,1.30922e-02
9033.732,8.92712e-02,1.47442e-02
9036.266,8.71456e-02,1.65245e-02
9038.800,6.46749e-02,1.64008e-02
9041.334,7.36562e-02,1.64144e-02
9043.868,8.93637e-02,1.69765e-02
9046.402,1.06194e-01,1.90348e-02
9048.936,9.46922e-02,2.04793e-02
9051.470,9.04906e-02,2.05875e-02
9054.004,9.53272e-02,1.97027e-02
9056.538,9.19045e-02,1.56131e-02
9059.072,8.21151e-02,1.20816e-02
9061.606,9.06632e-02,1.20300e-02
9064.140,8.91803e-02,1.22030e-02
9066.674,7.14981e-02,1.22247e-02
9069.208,7.34193e-02,1.25651e-02
9071.742,8.43390e-02,1.29570e-02
9074.276,7.98891e-02,1.27547e-02
9076.810,7.32476e-02,1.20262e-02
9079.344,7.67710e-02,1.18057e-02
9081.878,7.09646e-02,1.19405e-02
9084.412,7.92991e-02,1.19127e-02
9086.946,7.97780e-02,1.25683e-02
9089.480,7.23274e-02,1.34923e-02
9092.014,7.69980e-02,1.40751e-02
9094.548,8.10061e-02,1.43397e-02
9097.082,7.79368e-02,1.49814e-02
9099.616,9.44899e-02,1.71099e-02
9102.150,9.52648e-02,1.80732e-02
9104.684,9.30123e-02,1.81146e-02
9107.218,8.58229e-02,1.76046e-02
9109.752,7.31138e-02,1.44135e-02
9112.286,7.60649e-02,1.18323e-02
9114.820,7.23036e-02,1.09141e-02
9117.354,7.91780e-02,1.11130e-02
9119.888,8.99400e-02,1.16512e-02
9122.422,8.06281e-02,1.14095e-02
9124.956,8.75743e-02,1.12674e-02
9127.490,9.04410e-02,1.11704e-02
9130.024,7.35714e-02,1.12547e-02
9132.558,7.18271e-02,1.18293e-02
9135.092,7.48534e-02,1.27086e-02
9137.626,7.60894e-02,1.30439e-02
9140.160,8.10838e-02,1.25115e-02
9142.694,8.38513e-02,1.19361e-02
9145.228,9.35301e-02,1.16321e-02
9147.762,9.17715e-02,1.17877e-02
9150.296,8.08292e-02,1.26275e-02
9152.830,8.29683e-02,1.39667e-02
9155.364,8.52647e-02,1.60905e-02
9157.898,7.77015e-02,1.71322e-02
9160.432,8.37889e-02,1.64734e-02
9162.966,8.96978e-02,1.51231e-02
9165.500,9.69252e-02,1.39592e-02
9168.034,9.40068e-02,1.25415e-02
9170.568,8.38517e-02,1.13442e-02
9173.102,9.47758e-02,1.20639e-02
9175.636,8.36017e-02,1.27669e-02
9178.170,7.79294e-02,1.28343e-02
9180.704,8.75890e-02,1.23458e-02
9183.238,9.88652e-02,1.21479e-02
9185.772,9.48117e-02,1.18278e-02
9188.306,1.02271e-01,1.16626e-02
9190.840,1.14852e-01,1.15882e-02
9193.374,9.20733e-02,1.11862e-02
9195.908,9.16372e-02,1.14856e-02
9198.442,1.04792e-01,1.17761e-02
9200.976,1.06001e-01,1.15184e-02
9203.510,1.00990e-01,1.11381e-02
9206.044,1.05061e-01,1.13117e-02
9208.578,1.06180e-01,1.14373e-02
9211.112,1.03282e-01,1.17115e-02
9213.646,9.83707e-02,1.24737e-02
9216.180,1.01968e-01,1.33208e-02
9218.714,1.14189e-01,1.40369e-02
9221.248,1.13801e-01,1.44592e-02
9223.782,1.07499e-01,1.41798e-02
9226.316,1.09827e-01,1.40675e-02
9228.850,1.12336e-01,1.41659e-02
9231.384,1.22599e-01,1.39044e-02
9233.918,1.34061e-01,1.34463e-02
9236.452,1.26271e-01,1.29023e-02
9238.986,1.18934e-01,1.25830e-02
9241.520,1.14948e-01,1.22585e-02
9244.054,1.21477e-01,1.26588e-02
9246.588,1.27726e-01,1.29179e-02
9249.122,1.30005e-01,1.31954e-02
9251.656,1.26000e-01,1.33024e-02
9254.190,1.18317e-01,1.28677e-02
9256.724,1.35717e-01,1.26837e-02
9259.258,1.36745e-01,1.27556e-02
9261.792,1.31499e-01,1.27601e-02
9264.326,1.28356e-01,1.25513e-02
9266.860,1.41904e-01,1.25864e-02
9269.394,1.49720e-01,1.25853e-02
9271.928,1.44337e-01,1.24459e-02
9274.462,1.49445e-01,1.26903e-02
9276.996,1.51073e-01,1.30638e-02
9279.530,1.45221e-01,1.37881e-02
9282.064,1.48262e-01,1.46509e-02
9284.598,1.55101e-01,1.55195e-02
9287.132,1.58792e-01,1.62163e-02
9289.666,1.61219e-01,1.65460e-02
9292.200,1.62470e-01,1.66938e-02
9294.734,1.65382e-01,1.69270e-02
9297.268,1.60111e-01,1.74606e-02
9299.802,1.58132e-01,2.10725e-02
9302.336,1.70283e-01,3.13090e-02
9304.870,2.01134e-01,4.21868e-02
9307.404,2.08098e-01,5.14978e-02
9309.938,2.00438e-01,6.43321e-02
9312.472,2.32126e-01,7.08960e-02
9315.006,2.69455e-01,7.15877e-02
9317.540,2.62709e-01,7.36574e-02
9320.074,1.66344e-01,6.88583e-02
9322.608,1.84470e-01,6.45972e-02
9325.142,1.77036e-01,6.55526e-02
9327.676,1.24525e-01,6.02556e-02
9330.210,2.17378e-01,4.56500e-02
9332.744,2.37903e-01,3.26763e-02
9335.278,1.89986e-01,3.55115e-02
9337.812,1.75604e-01,4.26921e-02
9340.346,2.04903e-01,4.60497e-02
9342.880,2.44335e-01,4.84084e-02
9345.414,1.90046e-01,4.73570e-02
9347.949,1.99665e-01,3.75691e-02
9350.483,2.52896e-01,2.96717e-02
9353.017,2.42310e-01,2.69911e-02
9355.551,2.12715e-01,2.76964e-02
9358.085,1.97249e-01,3.04242e-02
9360.619,2.05317e-01,2.99385e-02
9363.153,2.45298e-01,2.70222e-02
9365.687,2.07428e-01,2.63019e-02
9368.221,2.01244e-01,3.58645e-02
9370.755,3.05629e-01,7.59342e-02
9373.289,2.49436e-01,1.18711e-01
9375.823,2.50785e-01,1.16815e-01
9378.357,2.10376e-01,1.14889e-01
9380.891,2.68888e-01,1.10106e-01
9383.425,2.58145e-01,6.91293e-02
9385.959,2.68682e-01,3.89545e-02
9388.493,2.76129e-01,2.84124e-02
9391.027,2.45571e-01,2.21005e-02
9393.561,2.79141e-01,2.05983e-02
9396.095,2.72522e-01,2.09233e-02
9398.629,2.71896e-01,2.46136e-02
9401.163,2.78039e-01,2.91252e-02
9403.697,2.50226e-01,3.03081e-02
9406.231,2.54557e-01,2.91939e-02
9408.765,2.64463e-01,2.56400e-02
9411.299,2.64170e-01,2.33123e-02
9413.833,2.34539e-01,2.61707e-02
9416.367,2.68783e-01,3.53238e-02
9418.901,2.83674e-01,4.09341e-02
9421.435,2.63037e-01,4.17225e-02
9423.969,2.99463e-01,4.05223e-02
9426.503,3.09511e-01,3.67694e-02
9429.037,2.36345e-01,3.16047e-02
9431.571,2.23121e-01,2.96234e-02
9434.105,2.73778e-01,3.38990e-02
9436.639,2.97820e-01,4.34271e-02
9439.173,3.01927e-01,5.57602e-02
9441.707,3.07953e-01,7.61473e-02
9444.241,2.27845e-01,8.33096e-02
9446.775,2.03760e-01,5.13845e-02
9449.309,2.98999e-01,3.02537e-02
9451.843,2.99403e-01,2.79988e-02
9454.377,2.65218e-01,3.70080e-02
9456.911,2.41665e-01,5.28818e-02
9459.445,2.28492e-01,6.47504e-02
9461.979,2.19064e-01,6.41585e-02
9464.513,2.49852e-01,4.74986e-02
9467.047,2.68123e-01,3.05715e-02
9469.581,2.68218e-01,2.79632e-02
9472.115,2.68437e-01,3.71093e-02
9474.649,2.61257e-01,5.06647e-02
9477.183,2.57599e-01,5.52910e-02
9479.717,2.44784e-01,5.82766e-02
9482.251,2.16411e-01,5.63249e-02
9484.785,1.95638e-01,3.77196e-02
9487.319,2.49666e-01,2.63953e-02
9489.853,2.49647e-01,2.20171e-02
9492.387,2.58374e-01,2.13646e-02
9494.921,2.59253e-01,2.48141e-02
9497.455,2.48895e-01,3.65077e-02
9499.989,2.81860e-01,6.18963e-02
9502.523,2.16049e-01,6.70993e-02
9505.057,2.60089e-01,5.22881e-02
9507.591,2.69398e-01,3.73421e-02
9510.125,2.53545e-01,2.48623e-02
9512.659,2.53019e-01,1.96622e-02
9515.193,2.57116e-01,2.09499e-02
9517.727,2.48634e-01,2.45792e-02
9520.261,2.21294e-01,2.81821e-02
9522.795,2.24612e-01,3.07038e-02
9525.329,2.35484e-01,2.94442e-02
9527.863,2.35493e-01,2.65534e-02
9530.397,2.36055e-01,2.49365e-02
9532.931,2.24641e-01,2.37765e-02
9535.465,2.45238e-01,2.38877e-02
9537.999,2.26994e-01,2.28196e-02
9540.533,2.18485e-01,2.21482e-02
9543.067,2.48339e-01,2.32767e-02
9545.601,1.97982e-01,2.51978e-02
9548.135,2.16750e-01,3.36253e-02
9550.669,2.63353e-01,4.03306e-02
9553.203,2.78235e-01,4.25922e-02
9555.737,2.11564e-01,4.36210e-02
9558.271,2.02304e-01,3.91731e-02
9560.805,2.44136e-01,3.27985e-02
9563.339,2.26494e-01,3.94675e-02
9565.873,2.09245e-01,5.12599e-02
9568.407,1.76485e-01,5.56198e-02
9570.941,2.09394e-01,5.02781e-02
9573.475,2.39710e-01,3.58371e-02
9576.009,2.14603e-01,2.26821e-02
9578.543,2.03464e-01,1.86572e-02
9581.077,2.01163e-01,1.91927e-02
9583.611,1.85969e-01,1.87863e-02
9586.145,2.02897e-01,1.89268e-02
9588.679,2.25260e-01,2.04599e-02
9591.213,1.87567e-01,2.17772e-02
9593.747,1.71230e-01,2.24179e-02
9596.281,1.99374e-01,2.18432e-02
9598.815,2.09615e-01,2.04425e-02
9601.349,1.97818e-01,1.96989e-02
9603.883,1.91673e-01,2.22980e-02
9606.417,2.00636e-01,2.61265e-02
9608.951,1.90301e-01,2.67926e-02
9611.485,1.96682e-01,2.52692e-02
9614.019,2.02286e-01,2.27146e-02
9616.553,1.97068e-01,2.29518e-02
9619.087,2.02874e-01,2.71110e-02
9621.621,1.85594e-01,2.99678e-02
9624.155,1.87831e-01,3.13499e-02
9626.689,2.11033e-01,2.84021e-02
9629.223,2.05853e-01,2.25280e-02
9631.757,1.93927e-01,1.90183e-02
9634.291,1.95736e-01,1.76829e-02
9636.825,1.83459e-01,1.79115e-02
9639.359,1.76980e-01,1.82562e-02
9641.893,1.77540e-01,1.80966e-02
9644.427,1.95165e-01,1.82727e-02
9646.961,1.78381e-01,1.84854e-02
9649.495,1.88209e-01,1.89369e-02
9652.029,1.85764e-01,1.90692e-02
9654.563,1.93891e-01,1.94783e-02
9657.097,1.99041e-01,2.03029e-02
9659.631,2.02194e-01,2.11713e-02
9662.165,1.78037e-01,2.29162e-02
9664.699,1.59336e-01,2.77302e-02
9667.233,1.79966e-01,3.10979e-02
9669.767,2.00360e-01,3.12350e-02
9672.301,1.67151e-01,2.90966e-02
9674.835,2.10159e-01,2.63204e-02
9677.369,2.10631e-01,2.63101e-02
9679.903,1.92233e-01,2.92990e-02
9682.437,1.86137e-01,3.13376e-02
9684.971,2.02835e-01,3.11656e-02
9687.505,1.78297e-01,2.83378e-02
9690.039,1.70828e-01,2.44830e-02
9692.573,1.92566e-01,2.44545e-02
9695.107,1.99006e-01,2.88029e-02
9697.641,1.79165e-01,3.20774e-02
9700.175,1.82210e-01,3.35384e-02
9702.709,1.91687e-01,3.30429e-02
9705.243,1.85920e-01,2.83721e-02
9707.777,1.99675e-01,2.46289e-02
9710.311,1.80947e-01,2.47208e-02
9712.845,1.59000e-01,2.63353e-02
9715.379,1.65051e-01,3.12585e-02
9717.913,1.76703e-01,3.53530e-02
9720.447,1.74842e-01,3.52786e-02
9722.981,1.81320e-01,3.45901e-02
9725.515,1.80643e-01,3.04971e-02
9728.049,1.86275e-01,2.35518e-02
9730.583,1.91415e-01,2.09510e-02
9733.117,1.84406e-01,2.32724e-02
9735.651,1.69879e-01,2.74650e-02
9738.185,1.66036e-01,2.96283e-02
9740.719,1.66949e-01,2.95860e-02
9743.253,1.54428e-01,2.76807e-02
9745.787,1.55436e-01,2.41342e-02
9748.321,1.52587e-01,2.18751e-02
9750.855,1.66509e-01,2.07152e-02
9753.389,1.83892e-01,1.86609e-02
9755.923,1.80092e-01,1.76260e-02
9758.457,1.78414e-01,1.77363e-02
9760.991,1.82276e-01,1.76048e-02
9763.525,1.91891e-01,1.77901e-02
9766.059,1.80181e-01,1.72710e-02
9768.593,1.77378e-01,1.66467e-02
9771.127,1.78185e-01,1.60577e-02
9773.661,1.76855e-01,1.56948e-02
9776.195,1.77317e-01,1.59599e-02
9778.729,1.92958e-01,1.69244e-02
9781.263,1.79212e-01,1.78358e-02
9783.797,1.89425e-01,2.15000e-02
9786.331,1.89895e-01,2.81097e-02
9788.865,1.85382e-01,3.41777e-02
9791.399,1.45548e-01,3.65266e-02
9793.933,1.49583e-01,3.77685e-02
9796.467,1.72699e-01,3.64572e-02
9799.001,1.93036e-01,3.25091e-02
9801.535,1.56493e-01,3.02436e-02
9804.069,1.39877e-01,2.86801e-02
9806.603,1.65948e-01,2.61589e-02
9809.137,1.65401e-01,2.53351e-02
9811.671,1.63841e-01,2.55155e-02
9814.205,1.56694e-01,2.50875e-02
9816.739,1.46027e-01,2.40869e-02
9819.273,1.55808e-01,2.17101e-02
9821.807,1.45875e-01,1.97546e-02
9824.341,1.21304e-01,1.92167e-02
9826.875,1.21264e-01,1.95332e-02
9829.409,1.17657e-01,1.95137e-02
9831.943,1.22409e-01,1.91076e-02
9834.477,1.16598e-01,1.75648e-02
9837.011,1.13069e-01,1.62537e-02
9839.545,1.00450e-01,1.59591e-02
9842.079,1.00404e-01,1.85568e-02
9844.613,8.82900e-02,2.42399e-02
9847.147,9.67301e-02,2.89172e-02
9849.681,8.66715e-02,3.01164e-02
9852.215,9.48313e-02,2.88644e-02
9854.749,9.62166e-02,2.36796e-02
9857.283,8.99602e-02,1.81250e-02
9859.817,8.32011e-02,1.62118e-02
9862.351,8.74749e-02,1.68527e-02
9864.885,7.97674e-02,2.07133e-02
9867.419,6.39253e-02,3.14000e-02
9869.953,9.16335e-02,4.25886e-02
9872.487,8.58703e-02,4.74261e-02
9875.021,8.87864e-02,4.69776e-02
9877.555,5.63714e-02,3.97775e-02
9880.089,6.74136e-02,2.77771e-02
9882.623,6.52396e-02,2.05508e-02
9885.157,5.41158e-02,1.93678e-02
9887.691,4.88959e-02,2.08483e-02
9890.225,5.01890e-02,2.60340e-02
9892.759,6.54543e-02,3.16665e-02
9895.293,2.95947e-02,3.38459e-02
9897.827,4.51683e-02,3.36242e-02
9900.361,4.98356e-02,2.92141e-02
9902.895,3.36823e-02,2.23327e-02
9905.430,7.60681e-02,2.03746e-02
9907.964,6.66777e-02,2.52631e-02
9910.498,3.55558e-02,3.69231e-02
9913.032,5.31817e-02,4.76940e-02
9915.566,7.47797e-02,5.07755e-02
9918.100,5.42719e-02,4.88135e-02
9920.634,5.93520e-03,3.96115e-02
9923.168,4.63088e-03,2.68083e-02
9925.702,4.39046e-02,2.04003e-02
9928.236,3.15297e-02,1.87020e-02
9930.770,3.52375e-02,1.86773e-02
9933.304,6.23460e-02,2.05009e-02
9935.838,4.85613e-02,2.55412e-02
9938.372,4.92635e-02,3.61260e-02
9940.906,2.77850e-02,4.86896e-02
9943.440,-1.33262e-02,5.95933e-02
9945.974,-2.06665e-02,6.45518e-02
9948.508,1.61253e-02,6.25844e-02
9951.042,7.54825e-02,5.84143e-02
9953.576,4.89766e-02,5.45714e-02
9956.110,5.43819e-02,5.52483e-02
9958.644,3.44147e-03,5.95284e-02
9961.178,-2.34194e-04,6.03837e-02
9963.712,2.68269e-02,5.47012e-02
9966.246,6.56688e-02,4.76032e-02
9968.780,3.47285e-02,4.00432e-02
9971.314,8.34722e-02,3.53694e-02
9973.848,7.78441e-02,3.43760e-02
9976.382,4.84777e-02,3.30053e-02
9978.916,4.10872e-02,2.94124e-02
9981.450,2.92952e-02,2.51431e-02
9983.984,6.49644e-02,2.33364e-02
9986.518,4.78449e-02,2.13133e-02
9989.052,4.80095e-02,2.06149e-02
9991.586,4.96152e-02,2.08887e-02
9994.120,3.55908e-02,2.29059e-02
9996.654,6.81228e-02,2.82351e-02
9999.188,3.73695e-02,3.12496e-02
10001.722,6.24492e-02,3.32029e-02
10004.256,3.55364e-02,3.46293e-02
10006.790,1.36201e-02,4.18610e-02
10009.324,4.52333e-02,5.88052e-02
10011.858,6.44167e-02,7.13826e-02
10014.392,7.47800e-02,7.49710e-02
10016.926,4.04347e-02,7.08867e-02
10019.460,5.69188e-02,5.90031e-02
10021.994,4.36527e-02,4.92112e-02
10024.528,-2.25706e-04,4.75100e-02
10027.062,2.41031e-02,4.74843e-02
10029.596,2.62342e-02,4.44356e-02
10032.130,3.60187e-02,3.65196e-02
10034.664,5.44596e-02,2.97248e-02
10037.198,4.05690e-02,2.83677e-02
10039.732,6.79626e-02,3.19013e-02
10042.266,6.33213e-02,3.45112e-02
10044.800,4.01056e-02,3.45703e-02
10047.334,5.10051e-02,3.35167e-02
10049.868,7.39022e-02,3.05003e-02
10052.402,7.50292e-02,2.80943e-02
10054.936,6.46801e-02,3.18017e-02
10057.470,7.15800e-02,3.94293e-02
10060.004,3.90128e-02,4.45423e-02
10062.538,4.64993e-02,4.69045e-02
10065.072,8.29449e-02,4.72637e-02
10067.606,6.62500e-02,4.45226e-02
10070.140,9.34848e-02,4.24526e-02
10072.674,7.72405e-02,4.11383e-02
10075.208,5.69687e-02,4.18073e-02
10077.742,8.61585e-02,5.01176e-02
10080.276,6.86839e-02,6.12936e-02
10082.810,4.79869e-02,6.68442e-02
10085.344,7.48242e-02,6.65178e-02
10087.878,7.57561e-02,5.84026e-02
10090.412,3.31022e-02,4.34577e-02
10092.946,6.61360e-02,3.43026e-02
10095.480,8.02288e-02,3.40071e-02
10098.014,6.11634e-02,3.85412e-02
10100.548,7.69974e-02,4.64994e-02
10103.082,9.44503e-02,5.19630e-02
10105.616,6.40631e-02,5.22724e-02
10108.150,6.26471e-02,4.92268e-02
10110.684,7.71840e-02,4.16773e-02
10113.218,6.10668e-02,3.47003e-02
10115.752,7.98172e-02,3.67866e-02
10118.286,8.52721e-02,4.88444e-02
10120.820,1.03470e-01,6.77398e-02
10123.354,8.19965e-02,7.96954e-02
10125.888,9.99650e-02,8.23634e-02
10128.422,1.05763e-01,7.76358e-02
10130.956,3.28923e-02,6.25318e-02
10133.490,1.03232e-01,4.71099e-02
10136.024,3.27763e-02,4.05331e-02
10138.558,7.91236e-02,3.98728e-02
10141.092,1.03896e-01,4.11108e-02
10143.626,6.80920e-02,4.35877e-02
10146.160,6.86180e-02,4.87503e-02
10148.694,1.38958e-01,5.77366e-02
10151.228,1.36249e-01,6.55712e-02
10153.762,1.00568e-01,6.97056e-02
10156.296,5.95118e-03,7.06254e-02
10158.830,5.62031e-02,6.77704e-02
10161.364,9.21837e-02,6.32893e-02
10163.898,5.56104e-02,6.33114e-02
10166.432,1.53663e-01,7.35929e-02
10168.966,1.00241e-01,9.18763e-02
10171.500,1.04094e-01,1.03197e-01
10174.034,9.48855e-02,1.04653e-01
10176.568,5.55993e-02,9.89029e-02
10179.102,3.30721e-02,8.29880e-02
10181.636,7.32667e-02,7.12976e-02
10184.170,1.91098e-01,7.52182e-02
10186.704,1.17407e-01,8.63334e-02
10189.238,8.92952e-02,9.21918e-02
10191.772,9.04494e-02,9.28421e-02
10194.306,1.10298e-01,8.78446e-02
10196.840,1.04868e-01,7.52546e-02
10199.374,1.50753e-01,7.10832e-02
10201.908,1.78315e-01,7.60951e-02
10204.442,2.05052e-01,8.75689e-02
10206.976,1.87652e-01,1.03835e-01
10209.510,3.46234e-01,1.15385e-01
10212.044,3.94553e-01,1.16772e-01
10214.578,1.75154e-01,1.08643e-01
10217.112,6.73033e-02,9.10502e-02
10219.646,1.09988e-01,7.51153e-02
10222.180,4.29473e-02,7.60412e-02
10224.714,2.15515e-02,8.68524e-02
10227.248,9.50802e-02,9.67521e-02
10229.782,1.94008e-01,1.00655e-01
10232.316,2.34109e-01,9.41316e-02
10234.850,1.07975e-01,8.08874e-02
10237.384,7.55107e-02,6.71604e-02
10239.918,1.33253e-01,5.70351e-02
10242.452,1.04399e-01,5.14041e-02
10244.986,1.10065e-01,5.01504e-02
10247.520,1.01554e-01,4.88363e-02
10250.054,6.30298e-02,4.77113e-02
10252.588,9.28510e-02,4.95596e-02
10255.122,1.12270e-01,5.07408e-02
10257.656,1.32143e-01,5.21810e-02
10260.190,1.66428e-01,5.43944e-02
10262.724,1.20056e-01,5.54405e-02
10265.258,6.50745e-02,5.83409e-02
10267.792,1.10620e-01,6.59321e-02
10270.326,1.25403e-01,7.28464e-02
10272.860,9.39725e-02,7.55124e-02
10275.394,1.31923e-01,7.80617e-02
10277.928,1.47956e-01,8.36669e-02
10280.462,9.46327e-02,1.07877e-01
10282.996,9.05982e-02,1.54329e-01
10285.530,1.51149e-01,1.92704e-01
10288.064,1.17977e-01,2.07707e-01
10290.598,1.27825e-01,2.07208e-01
10293.132,2.94781e-02,1.87177e-01


==> anc/2024epr-KAST-2024-08-27.csv <==
# INSTRUMENT_ID: 1
# OBS_GROUP_ID: 55
# UNIT_ID: None
# RA: 46.546749999999996
# DEC: 41.85005555555556
# OBS_DATE: 2024-08-27 11:07:28.160000+00:00
# REDSHIFT: None
# REDSHIFT_ERR: None
# REDSHIFT_QUALITY: None
# SPEC_PLOT_FILE: None
# SPEC_DATA_FILE: None
# SPECTRUM_NOTES: None
# REFERENCE: None
# TRANSIENT_ID: 159414
# FOLLOWUP_ID: None
# SPEC_PHASE: None
# RLAP: None
# SNID_PLOT_FILE: None

wavelength,flux,fluxerr
3503.531,6.68349e-02,7.80559e-02
3506.063,6.38173e-02,7.29409e-02
3508.594,1.20276e-01,6.88241e-02
3511.126,-7.56981e-02,7.00876e-02
3513.657,1.19528e-01,6.71947e-02
3516.189,2.11451e-02,7.34277e-02
3518.720,-1.94775e-02,6.94715e-02
3521.252,2.05099e-01,6.76020e-02
3523.783,2.01682e-01,6.45292e-02
3526.315,1.07360e-01,6.23917e-02
3528.846,5.03664e-02,6.42720e-02
3531.378,6.85701e-02,6.85466e-02
3533.909,1.17241e-01,6.40212e-02
3536.441,3.89985e-02,5.81615e-02
3538.972,1.78774e-01,6.22214e-02
3541.504,9.71498e-02,6.87900e-02
3544.035,1.25506e-01,6.90086e-02
3546.567,1.88211e-02,6.47275e-02
3549.098,5.54248e-02,6.18218e-02
3551.630,-1.11595e-03,6.00487e-02
3554.161,5.73833e-02,6.22083e-02
3556.693,9.28759e-02,6.48775e-02
3559.224,1.02527e-01,6.30072e-02
3561.756,5.85649e-02,5.84346e-02
3564.287,2.56594e-02,5.31322e-02
3566.819,6.09630e-02,5.63823e-02
3569.350,1.65859e-01,5.76030e-02
3571.882,-1.51117e-02,5.62059e-02
3574.413,-2.54268e-03,4.93580e-02
3576.945,2.93077e-02,4.73913e-02
3579.476,4.65206e-02,4.80152e-02
3582.008,1.16393e-01,5.05432e-02
3584.539,1.23557e-01,5.03733e-02
3587.071,5.31411e-02,4.85255e-02
3589.602,1.86895e-02,4.79293e-02
3592.134,2.89995e-02,5.48221e-02
3594.665,1.41582e-01,5.58766e-02
3597.197,1.26201e-01,5.86770e-02
3599.728,2.14399e-02,5.76577e-02
3602.260,5.92948e-02,5.08432e-02
3604.791,-4.22684e-02,5.00697e-02
3607.323,5.60698e-02,5.00750e-02
3609.854,-1.79029e-02,5.19924e-02
3612.386,2.37347e-01,5.61427e-02
3614.917,1.35577e-01,5.01282e-02
3617.449,5.70516e-02,4.90180e-02
3619.980,1.66347e-01,5.26608e-02
3622.512,1.92267e-01,5.88389e-02
3625.043,8.58257e-02,5.84922e-02
3627.575,5.98730e-02,5.64527e-02
3630.106,6.46187e-03,4.97831e-02
3632.638,3.87365e-02,5.09254e-02
3635.169,2.19138e-01,5.63998e-02
3637.701,1.54738e-01,5.81357e-02
3640.232,3.82380e-02,5.34064e-02
3642.764,8.02813e-02,4.95176e-02
3645.295,1.79991e-01,4.95682e-02
3647.827,6.08218e-03,5.59249e-02
3650.358,-2.20972e-03,6.04563e-02
3652.890,1.29910e-01,5.82489e-02
3655.421,-3.13398e-02,5.20715e-02
3657.953,-3.84172e-02,5.14569e-02
3660.484,7.73771e-02,5.46639e-02
3663.016,5.40473e-02,5.71277e-02
3665.547,1.82665e-01,5.50907e-02
3668.079,1.90798e-01,4.85296e-02
3670.610,1.08274e-01,4.77941e-02
3673.142,2.06891e-02,5.03436e-02
3675.673,1.50941e-01,5.23644e-02
3678.205,9.38257e-02,5.03661e-02
3680.736,5.40784e-02,4.63940e-02
3683.268,8.61903e-02,4.40374e-02
3685.799,1.71101e-01,4.50875e-02
3688.331,1.24642e-01,4.70477e-02
3690.862,8.80415e-02,4.80249e-02
3693.394,1.78012e-01,4.88224e-02
3695.925,6.75852e-02,4.40229e-02
3698.457,9.01573e-02,4.48654e-02
3700.988,9.74230e-02,4.82078e-02
3703.520,1.39260e-01,4.80479e-02
3706.051,1.16444e-01,4.34049e-02
3708.583,-1.34692e-02,4.03374e-02
3711.114,8.40020e-02,4.25136e-02
3713.646,1.53051e-01,4.52353e-02
3716.177,1.90804e-01,4.98701e-02
3718.709,7.91772e-02,4.41226e-02
3721.240,9.43530e-02,3.90206e-02
3723.772,1.05375e-01,3.90079e-02
3726.303,4.68991e-02,4.24048e-02
3728.835,8.08707e-02,4.47825e-02
3731.366,-4.43928e-02,4.38553e-02
3733.898,9.81521e-02,3.86824e-02
3736.429,2.63856e-02,3.58091e-02
3738.961,6.22800e-02,3.78465e-02
3741.492,9.59701e-02,4.21909e-02
3744.024,8.03892e-02,4.13863e-02
3746.555,5.27737e-02,3.74063e-02
3749.087,3.88019e-02,3.43287e-02
3751.618,9.13532e-02,3.61554e-02
3754.150,1.41672e-01,4.04034e-02
3756.681,1.12533e-01,4.26562e-02
3759.213,5.38369e-02,3.95378e-02
3761.744,8.53846e-02,3.67088e-02
3764.276,3.65066e-02,3.64884e-02
3766.807,-1.88548e-02,3.56260e-02
3769.339,-2.00756e-02,3.92979e-02
3771.870,4.07276e-02,4.16377e-02
3774.402,5.42404e-02,4.07889e-02
3776.933,1.20443e-01,4.01323e-02
3779.465,1.55981e-02,3.83849e-02
3781.996,-9.34209e-02,4.25200e-02
3784.528,6.84640e-02,4.18580e-02
3787.059,5.02853e-02,3.92297e-02
3789.591,3.60968e-02,3.51946e-02
3792.122,3.33969e-02,3.43773e-02
3794.654,9.84660e-02,3.58942e-02
3797.185,1.22286e-02,3.63160e-02
3799.717,7.81392e-02,3.65962e-02
3802.248,-5.40927e-03,3.50895e-02
3804.780,-2.26267e-02,3.53100e-02
3807.311,-1.37703e-02,3.53478e-02
3809.843,7.22339e-02,3.95862e-02
3812.374,-5.68052e-02,3.98339e-02
3814.906,7.04756e-02,3.48810e-02
3817.437,8.17188e-02,3.19954e-02
3819.969,7.45281e-02,3.21436e-02
3822.500,-4.66510e-02,3.32568e-02
3825.032,6.52655e-02,3.21854e-02
3827.563,2.36155e-02,3.09112e-02
3830.095,1.78341e-02,2.92947e-02
3832.626,3.25106e-02,2.82636e-02
3835.158,9.26981e-03,2.92961e-02
3837.689,4.46237e-02,3.11092e-02
3840.221,5.54879e-02,3.22446e-02
3842.752,-2.86610e-03,3.09232e-02
3845.284,-1.71993e-02,3.15120e-02
3847.815,1.26622e-02,3.22176e-02
3850.347,1.33379e-01,3.61334e-02
3852.878,-7.45741e-04,3.39869e-02
3855.410,6.57708e-04,2.97131e-02
3857.941,1.59560e-02,2.72932e-02
3860.473,-9.00977e-03,2.86737e-02
3863.004,-6.30419e-02,3.20525e-02
3865.536,-3.95728e-02,3.28631e-02
3868.067,-7.96551e-02,3.05408e-02
3870.599,3.93779e-02,2.83763e-02
3873.130,5.55788e-02,2.90353e-02
3875.662,-1.94277e-02,3.02677e-02
3878.193,-1.33896e-02,3.07765e-02
3880.725,3.45470e-02,2.87386e-02
3883.256,5.15031e-02,2.71025e-02
3885.788,4.56735e-03,2.62301e-02
3888.319,1.87304e-03,2.75310e-02
3890.851,2.51955e-02,3.09689e-02
3893.382,3.54991e-02,3.16267e-02
3895.914,3.11599e-02,2.88491e-02
3898.445,4.52212e-02,2.89220e-02
3900.977,-1.57228e-02,2.90255e-02
3903.508,2.04203e-02,3.11679e-02
3906.040,7.85336e-02,3.24308e-02
3908.571,-2.68648e-02,3.08317e-02
3911.103,7.87703e-02,3.16691e-02
3913.634,5.19413e-02,3.07321e-02
3916.166,4.59353e-02,3.15149e-02
3918.697,9.76347e-02,3.13616e-02
3921.229,5.98213e-02,2.83133e-02
3923.760,3.75771e-02,2.60626e-02
3926.292,3.69683e-02,2.50691e-02
3928.823,8.87194e-02,2.43171e-02
3931.355,8.92319e-02,2.33583e-02
3933.886,1.19211e-01,2.36418e-02
3936.418,1.14343e-01,2.24477e-02
3938.949,1.09513e-01,2.46366e-02
3941.481,7.01912e-02,2.53202e-02
3944.012,1.59399e-01,2.96589e-02
3946.544,9.11315e-02,2.94080e-02
3949.075,1.18250e-01,2.79390e-02
3951.607,1.79081e-01,2.77400e-02
3954.138,1.51372e-01,2.80129e-02
3956.670,1.49354e-01,2.95703e-02
3959.201,1.15519e-01,2.87809e-02
3961.733,1.67662e-01,2.71914e-02
3964.264,1.73331e-01,2.41403e-02
3966.796,1.54074e-01,2.16060e-02
3969.327,1.49827e-01,2.21962e-02
3971.859,1.81416e-01,2.59933e-02
3974.390,1.46346e-01,2.65138e-02
3976.922,1.50184e-01,2.64189e-02
3979.453,1.75461e-01,2.76040e-02
3981.985,1.38167e-01,2.85853e-02
3984.516,1.44646e-01,2.99454e-02
3987.048,1.91454e-01,3.12346e-02
3989.579,2.20836e-01,2.95092e-02
3992.111,2.19008e-01,2.89530e-02
3994.642,2.17464e-01,2.94370e-02
3997.174,2.05195e-01,3.11950e-02
3999.705,1.95768e-01,3.20428e-02
4002.237,1.82567e-01,2.98066e-02
4004.768,2.32352e-01,2.93053e-02
4007.300,2.34985e-01,2.90586e-02
4009.831,1.93371e-01,3.12013e-02
4012.363,2.33413e-01,3.27385e-02
4014.894,2.32702e-01,3.10478e-02
4017.426,2.21264e-01,2.94338e-02
4019.957,2.44543e-01,2.99415e-02
4022.489,1.89068e-01,3.09691e-02
4025.020,2.57000e-01,3.30607e-02
4027.552,2.22687e-01,3.20386e-02
4030.083,1.90623e-01,2.90017e-02
4032.615,1.65321e-01,2.73911e-02
4035.146,2.36022e-01,2.96484e-02
4037.678,2.35428e-01,3.21279e-02
4040.209,2.54960e-01,3.28961e-02
4042.741,2.74470e-01,3.10268e-02
4045.272,1.93229e-01,3.14811e-02
4047.804,1.98129e-01,3.22499e-02
4050.335,1.94288e-01,3.25987e-02
4052.867,1.96540e-01,3.33277e-02
4055.398,2.42998e-01,2.98108e-02
4057.930,2.23488e-01,2.78261e-02
4060.461,2.08458e-01,2.76087e-02
4062.993,1.27718e-01,2.74469e-02
4065.524,2.03098e-01,2.95597e-02
4068.056,2.29997e-01,2.99492e-02
4070.587,2.08037e-01,2.74876e-02
4073.119,1.94547e-01,2.67289e-02
4075.650,2.21622e-01,2.83434e-02
4078.182,2.11201e-01,3.03821e-02
4080.713,2.62825e-01,3.13637e-02
4083.245,1.68274e-01,2.83103e-02
4085.776,1.68822e-01,2.71134e-02
4088.308,1.69352e-01,2.77184e-02
4090.839,1.78709e-01,2.98966e-02
4093.371,2.27224e-01,3.00042e-02
4095.902,2.26784e-01,2.76393e-02
4098.434,1.93378e-01,2.51615e-02
4100.965,2.35150e-01,2.55348e-02
4103.497,1.66839e-01,2.59532e-02
4106.028,1.72415e-01,2.97993e-02
4108.560,1.68412e-01,2.87868e-02
4111.091,2.44287e-01,2.69327e-02
4113.623,2.00953e-01,2.68965e-02
4116.154,1.63223e-01,2.71438e-02
4118.686,1.43966e-01,2.82246e-02
4121.217,1.42123e-01,2.79440e-02
4123.749,1.43323e-01,2.61190e-02
4126.280,1.64469e-01,2.57555e-02
4128.812,1.38929e-01,2.59299e-02
4131.343,1.52764e-01,2.79486e-02
4133.875,1.50341e-01,2.85800e-02
4136.406,1.81544e-01,2.74360e-02
4138.938,1.33148e-01,2.56193e-02
4141.469,1.50605e-01,2.56737e-02
4144.001,2.07064e-01,2.76510e-02
4146.532,2.06098e-01,2.83349e-02
4149.064,1.60836e-01,2.67461e-02
4151.595,2.01908e-01,2.57378e-02
4154.127,1.23108e-01,2.44754e-02
4156.658,1.92477e-01,2.65894e-02
4159.190,2.00285e-01,2.84486e-02
4161.721,2.06073e-01,2.81605e-02
4164.253,1.88463e-01,2.65559e-02
4166.784,1.68215e-01,2.56668e-02
4169.316,1.63376e-01,2.59326e-02
4171.847,1.97143e-01,2.79850e-02
4174.379,2.05092e-01,2.77202e-02
4176.910,2.26353e-01,2.61149e-02
4179.442,1.28184e-01,2.39890e-02
4181.973,1.54441e-01,2.49063e-02
4184.505,1.49102e-01,2.66573e-02
4187.036,1.95883e-01,2.75284e-02
4189.568,2.29526e-01,2.67636e-02
4192.099,2.04624e-01,2.50141e-02
4194.631,1.90929e-01,2.46692e-02
4197.162,2.27038e-01,2.62765e-02
4199.694,2.04162e-01,2.69088e-02
4202.225,1.67382e-01,2.58011e-02
4204.757,2.07942e-01,2.52014e-02
4207.288,1.96398e-01,2.49133e-02
4209.820,2.14102e-01,2.62567e-02
4212.351,2.31746e-01,2.80476e-02
4214.883,2.19559e-01,2.75461e-02
4217.414,2.65724e-01,2.59649e-02
4219.946,2.45005e-01,2.49412e-02
4222.477,2.46750e-01,2.56092e-02
4225.009,2.50513e-01,2.66340e-02
4227.540,2.49075e-01,2.68355e-02
4230.072,2.17093e-01,2.56501e-02
4232.603,2.61865e-01,2.53555e-02
4235.135,3.00738e-01,2.54845e-02
4237.666,2.50964e-01,2.63691e-02
4240.198,2.67453e-01,2.78056e-02
4242.729,2.61212e-01,2.70417e-02
4245.261,2.63639e-01,2.57343e-02
4247.792,2.58262e-01,2.53038e-02
4250.324,3.51122e-01,2.68513e-02
4252.855,3.22060e-01,2.83335e-02
4255.387,2.75822e-01,2.74983e-02
4257.918,3.04738e-01,2.58111e-02
4260.450,3.13700e-01,2.51861e-02
4262.981,3.79215e-01,2.68569e-02
4265.513,3.22266e-01,2.85865e-02
4268.044,3.25694e-01,2.85706e-02
4270.576,3.14169e-01,2.61576e-02
4273.107,3.62551e-01,2.53594e-02
4275.639,3.42557e-01,2.59943e-02
4278.170,3.28145e-01,2.75860e-02
4280.702,2.99407e-01,2.83804e-02
4283.233,3.27108e-01,2.70793e-02
4285.765,3.23418e-01,2.53548e-02
4288.296,4.16837e-01,2.59540e-02
4290.828,3.89457e-01,2.71573e-02
4293.359,3.71824e-01,2.88153e-02
4295.891,3.70633e-01,2.73908e-02
4298.422,3.51072e-01,2.51048e-02
4300.954,3.55218e-01,2.43843e-02
4303.485,3.65933e-01,2.54439e-02
4306.017,3.44496e-01,2.69770e-02
4308.548,3.33696e-01,2.69385e-02
4311.080,4.14903e-01,2.61870e-02
4313.611,3.81613e-01,2.58443e-02
4316.143,3.86314e-01,2.72669e-02
4318.674,3.95180e-01,2.96369e-02
4321.206,3.89408e-01,2.95119e-02
4323.737,3.79521e-01,2.70968e-02
4326.269,3.59486e-01,2.56029e-02
4328.800,4.13499e-01,2.69855e-02
4331.332,3.47992e-01,2.78449e-02
4333.863,3.80963e-01,2.95037e-02
4336.395,3.52002e-01,2.79081e-02
4338.926,3.93284e-01,2.62395e-02
4341.458,3.63529e-01,2.56378e-02
4343.989,3.34340e-01,2.71931e-02
4346.521,4.00601e-01,3.03338e-02
4349.052,3.49356e-01,2.97087e-02
4351.584,3.21082e-01,2.71424e-02
4354.115,3.51863e-01,2.80213e-02
4356.647,3.88882e-01,3.23570e-02
4359.178,3.94074e-01,3.60428e-02
4361.710,4.08145e-01,3.36584e-02
4364.241,4.22798e-01,2.97437e-02
4366.773,4.14081e-01,2.78073e-02
4369.304,3.95532e-01,2.79871e-02
4371.836,4.22835e-01,2.96658e-02
4374.367,4.30952e-01,3.09793e-02
4376.899,4.11961e-01,2.94118e-02
4379.430,4.60922e-01,2.82092e-02
4381.962,4.45650e-01,2.75452e-02
4384.493,3.71103e-01,2.79639e-02
4387.025,4.00208e-01,3.01280e-02
4389.556,3.92148e-01,2.96734e-02
4392.088,4.67951e-01,2.87371e-02
4394.619,3.89373e-01,2.76233e-02
4397.151,4.11656e-01,2.87996e-02
4399.682,4.09560e-01,3.12190e-02
4402.214,3.43307e-01,3.05032e-02
4404.745,3.78672e-01,2.88482e-02
4407.277,3.72512e-01,2.78216e-02
4409.808,4.03570e-01,2.86964e-02
4412.340,4.25354e-01,3.07552e-02
4414.871,3.71191e-01,3.12807e-02
4417.403,3.68588e-01,2.99658e-02
4419.934,3.64949e-01,2.83510e-02
4422.466,3.54745e-01,2.85723e-02
4424.997,3.57646e-01,2.97967e-02
4427.529,3.73563e-01,3.13102e-02
4430.060,3.75109e-01,3.15138e-02
4432.592,3.94897e-01,2.96035e-02
4435.123,3.47627e-01,2.81991e-02
4437.655,2.94195e-01,2.89554e-02
4440.186,3.52096e-01,3.16851e-02
4442.718,3.33186e-01,3.14343e-02
4445.249,2.96997e-01,2.90148e-02
4447.781,2.70428e-01,2.82181e-02
4450.312,3.18408e-01,2.91213e-02
4452.844,2.94447e-01,3.06128e-02
4455.375,2.78827e-01,3.07271e-02
4457.907,2.90685e-01,2.90877e-02
4460.438,3.18421e-01,2.81904e-02
4462.970,2.36180e-01,2.79062e-02
4465.501,2.40396e-01,2.98164e-02
4468.033,2.76987e-01,3.11837e-02
4470.564,2.33429e-01,2.98548e-02
4473.096,2.74798e-01,2.85448e-02
4475.627,3.37502e-01,2.89308e-02
4478.159,2.59824e-01,2.92751e-02
4480.690,2.44831e-01,3.08366e-02
4483.222,2.66810e-01,3.07057e-02
4485.753,2.09790e-01,2.82479e-02
4488.285,2.27333e-01,2.78434e-02
4490.816,2.16523e-01,2.84370e-02
4493.348,2.65365e-01,3.11993e-02
4495.879,2.35495e-01,3.12013e-02
4498.411,2.81139e-01,2.92388e-02
4500.942,2.57942e-01,2.80609e-02
4503.474,1.91703e-01,2.79539e-02
4506.005,2.13786e-01,2.99107e-02
4508.537,1.87501e-01,3.05393e-02
4511.068,1.54557e-01,2.87824e-02
4513.600,2.26544e-01,2.79339e-02
4516.131,2.42954e-01,2.77131e-02
4518.663,2.83001e-01,2.94162e-02
4521.194,2.57359e-01,3.05354e-02
4523.726,2.13420e-01,2.93398e-02
4526.257,2.16821e-01,2.73572e-02
4528.789,2.15729e-01,2.66442e-02
4531.320,2.74258e-01,2.80332e-02
4533.852,2.30283e-01,2.98488e-02
4536.383,2.59036e-01,2.99657e-02
4538.915,2.58601e-01,2.76668e-02
4541.446,2.26586e-01,2.67367e-02
4543.978,1.83430e-01,2.68303e-02
4546.509,2.36735e-01,2.88647e-02
4549.041,2.44322e-01,2.94112e-02
4551.572,2.36533e-01,2.71575e-02
4554.104,2.19236e-01,2.59024e-02
4556.635,2.35911e-01,2.60872e-02
4559.167,2.86734e-01,2.81204e-02
4561.698,3.00655e-01,2.90613e-02
4564.230,3.12102e-01,2.82059e-02
4566.761,3.02382e-01,2.64049e-02
4569.293,3.03160e-01,2.60220e-02
4571.824,2.70738e-01,2.67007e-02
4574.356,2.69335e-01,2.84776e-02
4576.887,3.56286e-01,2.89152e-02
4579.419,3.21206e-01,2.62017e-02
4581.950,3.24260e-01,2.53877e-02
4584.482,3.22787e-01,2.59584e-02
4587.013,3.47288e-01,2.79629e-02
4589.545,3.28310e-01,2.83069e-02
4592.076,4.32635e-01,2.70636e-02
4594.608,4.37081e-01,2.57885e-02
4597.139,4.26443e-01,2.60084e-02
4599.671,4.15250e-01,2.75089e-02
4602.202,3.83022e-01,2.80185e-02
4604.734,4.58823e-01,2.75509e-02
4607.265,4.53689e-01,2.62060e-02
4609.797,4.84681e-01,2.63919e-02
4612.328,4.97467e-01,2.73444e-02
4614.860,5.22113e-01,2.89996e-02
4617.391,5.52849e-01,2.89059e-02
4619.923,5.43852e-01,2.69280e-02
4622.454,5.46157e-01,2.63228e-02
4624.986,5.44804e-01,2.71192e-02
4627.517,5.90775e-01,2.94315e-02
4630.049,5.99707e-01,2.94944e-02
4632.580,5.83082e-01,2.71504e-02
4635.112,6.56861e-01,2.66714e-02
4637.643,6.37957e-01,2.69563e-02
4640.175,6.42453e-01,2.85587e-02
4642.706,6.46123e-01,2.94136e-02
4645.238,6.83954e-01,2.80806e-02
4647.769,7.60521e-01,2.70310e-02
4650.301,7.28296e-01,2.66805e-02
4652.832,7.06441e-01,2.81384e-02
4655.364,6.53053e-01,2.92056e-02
4657.895,7.13797e-01,2.90352e-02
4660.427,7.29139e-01,2.72891e-02
4662.958,7.52469e-01,2.68985e-02
4665.490,7.21148e-01,2.75378e-02
4668.021,7.72023e-01,2.97417e-02
4670.553,7.86983e-01,2.95648e-02
4673.084,7.59722e-01,2.73291e-02
4675.616,7.94070e-01,2.67709e-02
4678.147,8.48106e-01,2.76147e-02
4680.679,7.79091e-01,2.89249e-02
4683.210,7.89833e-01,2.93644e-02
4685.742,7.85001e-01,2.77022e-02
4688.273,8.15068e-01,2.65398e-02
4690.805,8.09091e-01,2.66677e-02
4693.336,7.20539e-01,2.75023e-02
4695.868,7.48920e-01,2.84925e-02
4698.399,7.92469e-01,2.76545e-02
4700.931,7.53017e-01,2.57615e-02
4703.462,7.65906e-01,2.55029e-02
4705.994,7.85801e-01,2.67593e-02
4708.525,7.35179e-01,2.80674e-02
4711.057,7.94399e-01,2.81435e-02
4713.588,7.59886e-01,2.57852e-02
4716.120,7.77550e-01,2.52623e-02
4718.651,7.57066e-01,2.59911e-02
4721.183,7.27933e-01,2.78929e-02
4723.714,6.79454e-01,2.74853e-02
4726.246,7.06984e-01,2.58615e-02
4728.777,7.15185e-01,2.47281e-02
4731.309,7.18934e-01,2.48870e-02
4733.840,6.85971e-01,2.60681e-02
4736.372,6.95088e-01,2.72656e-02
4738.903,6.58757e-01,2.57366e-02
4741.435,6.95744e-01,2.50116e-02
4743.966,6.85724e-01,2.46282e-02
4746.498,6.39240e-01,2.54118e-02
4749.029,6.06740e-01,2.62916e-02
4751.561,5.88485e-01,2.54312e-02
4754.092,5.88956e-01,2.37526e-02
4756.624,6.10609e-01,2.31994e-02
4759.155,6.17090e-01,2.40650e-02
4761.687,5.73132e-01,2.54350e-02
4764.218,5.30451e-01,2.48503e-02
4766.750,4.85191e-01,2.27403e-02
4769.281,5.36273e-01,2.22658e-02
4771.813,5.07502e-01,2.24351e-02
4774.344,4.63776e-01,2.36710e-02
4776.876,4.26749e-01,2.40928e-02
4779.407,4.58335e-01,2.31529e-02
4781.939,4.50000e-01,2.19247e-02
4784.470,4.10580e-01,2.14246e-02
4787.002,4.15475e-01,2.24988e-02
4789.533,4.02893e-01,2.32852e-02
4792.065,4.14052e-01,2.27309e-02
4794.596,3.81680e-01,2.11795e-02
4797.128,3.31953e-01,2.03747e-02
4799.659,3.57007e-01,2.14551e-02
4802.191,3.30497e-01,2.25095e-02
4804.722,3.25000e-01,2.22650e-02
4807.254,3.47406e-01,2.11336e-02
4809.785,3.17002e-01,1.99911e-02
4812.317,3.04801e-01,2.03997e-02
4814.848,3.15785e-01,2.18153e-02
4817.380,2.60843e-01,2.18828e-02
4819.911,3.20404e-01,2.08727e-02
4822.443,2.70756e-01,1.95526e-02
4824.974,2.89055e-01,1.97336e-02
4827.506,2.61683e-01,2.09035e-02
4830.037,2.57684e-01,2.17035e-02
4832.569,2.38361e-01,2.04612e-02
4835.100,2.23312e-01,1.91676e-02
4837.632,2.51273e-01,1.94970e-02
4840.163,2.35215e-01,1.98946e-02
4842.695,2.39819e-01,2.11129e-02
4845.226,1.84877e-01,2.00894e-02
4847.758,1.92457e-01,1.88796e-02
4850.289,1.90989e-01,1.82598e-02
4852.821,1.91441e-01,1.88346e-02
4855.352,2.02273e-01,1.99163e-02
4857.884,2.03708e-01,1.98334e-02
4860.415,1.90603e-01,1.82106e-02
4862.947,1.62433e-01,1.71620e-02
4865.478,1.94318e-01,1.81426e-02
4868.010,1.78706e-01,1.91773e-02
4870.541,1.76859e-01,1.97202e-02
4873.073,2.00158e-01,1.87198e-02
4875.604,1.97711e-01,1.80094e-02
4878.136,1.63418e-01,1.79236e-02
4880.667,1.93476e-01,1.92660e-02
4883.199,2.23235e-01,2.02282e-02
4885.730,1.72205e-01,1.91227e-02
4888.262,1.91030e-01,1.79371e-02
4890.793,1.88558e-01,1.76762e-02
4893.325,1.67548e-01,1.84109e-02
4895.856,1.58926e-01,1.97325e-02
4898.388,2.12611e-01,2.03015e-02
4900.919,1.81292e-01,1.84882e-02
4903.451,1.95173e-01,1.80464e-02
4905.982,1.92693e-01,1.84855e-02
4908.514,1.81532e-01,1.95039e-02
4911.045,2.00475e-01,1.99299e-02
4913.577,2.03983e-01,1.90939e-02
4916.108,1.74644e-01,1.77481e-02
4918.640,2.38434e-01,1.82930e-02
4921.171,2.10026e-01,1.89153e-02
4923.703,2.05423e-01,1.98024e-02
4926.234,2.30389e-01,1.94951e-02
4928.766,1.87869e-01,1.81205e-02
4931.297,1.75602e-01,1.77797e-02
4933.829,2.00235e-01,1.87260e-02
4936.360,1.75597e-01,1.95437e-02
4938.892,2.22621e-01,1.98138e-02
4941.423,1.87451e-01,1.82997e-02
4943.955,2.01837e-01,1.81427e-02
4946.486,2.35796e-01,1.89971e-02
4949.018,2.42563e-01,2.04838e-02
4951.549,2.29160e-01,2.05810e-02
4954.081,2.66473e-01,1.93512e-02
4956.612,1.97755e-01,1.78183e-02
4959.144,2.04864e-01,1.82271e-02
4961.675,1.95769e-01,1.95237e-02
4964.207,2.31665e-01,2.02783e-02
4966.738,2.51903e-01,1.97669e-02
4969.270,2.65413e-01,1.88680e-02
4971.801,2.38225e-01,1.86381e-02
4974.333,2.20501e-01,1.94112e-02
4976.864,2.92083e-01,2.13721e-02
4979.396,2.67449e-01,2.06324e-02
4981.927,2.69580e-01,1.92801e-02
4984.459,2.34021e-01,1.86564e-02
4986.990,1.95530e-01,1.91011e-02
4989.522,2.38327e-01,2.09351e-02
4992.053,2.96117e-01,2.14682e-02
4994.585,2.70253e-01,1.93586e-02
4997.116,2.89426e-01,1.88181e-02
4999.648,2.79123e-01,1.90562e-02
5002.179,3.22773e-01,2.04178e-02
5004.711,2.28984e-01,2.02800e-02
5007.242,2.84650e-01,1.97181e-02
5009.774,2.59169e-01,1.84763e-02
5012.305,2.88698e-01,1.88351e-02
5014.837,2.74130e-01,1.96153e-02
5017.368,2.82909e-01,2.07006e-02
5019.900,3.42983e-01,2.06154e-02
5022.431,2.95767e-01,1.89238e-02
5024.963,3.38863e-01,1.90565e-02
5027.494,3.15760e-01,1.96722e-02
5030.026,2.70162e-01,2.09581e-02
5032.557,3.23244e-01,2.11422e-02
5035.089,3.39933e-01,1.98575e-02
5037.620,2.92352e-01,1.86356e-02
5040.152,3.00538e-01,1.91225e-02
5042.683,3.05088e-01,2.04951e-02
5045.215,2.84468e-01,2.08755e-02
5047.746,3.32213e-01,2.00097e-02
5050.278,3.26291e-01,1.91191e-02
5052.809,3.21722e-01,1.92482e-02
5055.341,2.43812e-01,1.97959e-02
5057.872,3.14031e-01,2.12191e-02
5060.404,2.73836e-01,2.01376e-02
5062.935,2.88838e-01,1.91005e-02
5065.467,3.10327e-01,1.90920e-02
5067.998,3.16586e-01,1.99485e-02
5070.530,2.63541e-01,2.07365e-02
5073.061,2.68508e-01,2.06241e-02
5075.593,2.55133e-01,1.89319e-02
5078.124,2.16138e-01,1.80740e-02
5080.656,2.58953e-01,1.91857e-02
5083.187,2.77525e-01,2.10605e-02
5085.719,2.01011e-01,2.08712e-02
5088.250,2.20416e-01,1.95326e-02
5090.782,2.29207e-01,1.86231e-02
5093.313,2.21273e-01,1.86425e-02
5095.845,2.40909e-01,1.99793e-02
5098.376,2.10745e-01,2.02091e-02
5100.908,2.21456e-01,1.92466e-02
5103.439,2.42239e-01,1.84542e-02
5105.971,2.39351e-01,1.83803e-02
5108.502,2.25962e-01,1.91751e-02
5111.034,1.90280e-01,1.98414e-02
5113.565,1.98497e-01,1.93875e-02
5116.097,2.01438e-01,1.83621e-02
5118.628,1.83178e-01,1.80023e-02
5121.160,1.80942e-01,1.86981e-02
5123.691,2.31211e-01,2.01694e-02
5126.223,2.21934e-01,2.01045e-02
5128.754,2.24660e-01,1.86610e-02
5131.286,1.82896e-01,1.77192e-02
5133.817,2.30168e-01,1.87285e-02
5136.349,1.97329e-01,1.94702e-02
5138.880,2.12709e-01,1.99363e-02
5141.412,1.89872e-01,1.93229e-02
5143.943,2.30160e-01,1.83236e-02
5146.475,2.15656e-01,1.80692e-02
5149.006,1.69373e-01,1.91058e-02
5151.538,2.04515e-01,2.01050e-02
5154.069,2.27845e-01,2.00239e-02
5156.601,2.49088e-01,1.87688e-02
5159.132,2.63757e-01,1.89504e-02
5161.664,2.23879e-01,1.90674e-02
5164.195,2.53283e-01,2.01496e-02
5166.727,2.41888e-01,1.98221e-02
5169.258,2.78543e-01,1.86219e-02
5171.790,2.95266e-01,1.82586e-02
5174.321,2.99008e-01,1.91325e-02
5176.853,2.64911e-01,2.03489e-02
5179.384,2.90900e-01,2.07735e-02
5181.916,2.99027e-01,1.94389e-02
5184.447,2.87702e-01,1.84102e-02
5186.979,3.03081e-01,1.89323e-02
5189.510,2.90909e-01,2.01115e-02
5192.042,3.21148e-01,2.09509e-02
5194.573,3.18548e-01,2.02065e-02
5197.105,3.59095e-01,1.97211e-02
5199.636,3.56201e-01,1.94685e-02
5202.168,3.42352e-01,2.02336e-02
5204.699,3.56339e-01,2.13500e-02
5207.231,3.86491e-01,2.12657e-02
5209.762,3.87201e-01,1.99923e-02
5212.294,3.84956e-01,1.96662e-02
5214.825,4.15821e-01,2.05014e-02
5217.357,3.88947e-01,2.20049e-02
5219.888,4.19928e-01,2.23567e-02
5222.420,4.27594e-01,2.07983e-02
5224.951,4.32556e-01,2.00158e-02
5227.483,4.39647e-01,2.01261e-02
5230.014,4.61807e-01,2.18077e-02
5232.546,4.63967e-01,2.24058e-02
5235.077,4.40421e-01,2.11677e-02
5237.609,4.45490e-01,2.04843e-02
5240.140,4.26377e-01,2.02720e-02
5242.672,4.93023e-01,2.19530e-02
5245.203,4.34830e-01,2.24422e-02
5247.735,4.80219e-01,2.20703e-02
5250.266,4.62605e-01,2.05654e-02
5252.798,4.97710e-01,2.06143e-02
5255.329,4.80642e-01,2.14647e-02
5257.861,5.02507e-01,2.29391e-02
5260.392,4.98899e-01,2.27889e-02
5262.924,4.67784e-01,2.07108e-02
5265.455,4.70584e-01,1.99576e-02
5267.987,5.36330e-01,2.11097e-02
5270.518,4.72034e-01,2.19149e-02
5273.050,4.85333e-01,2.24458e-02
5275.581,5.13347e-01,2.15960e-02
5278.113,4.94074e-01,2.04476e-02
5280.644,5.02966e-01,2.06467e-02
5283.176,4.88928e-01,2.17577e-02
5285.707,5.11936e-01,2.27570e-02
5288.239,4.77273e-01,2.18769e-02
5290.770,4.82937e-01,2.07799e-02
5293.302,4.92911e-01,2.04770e-02
5295.833,5.10280e-01,2.12654e-02
5298.365,4.85515e-01,2.25996e-02
5300.896,4.53074e-01,2.19116e-02
5303.428,4.32762e-01,2.04385e-02
5305.959,4.43914e-01,2.00959e-02
5308.491,4.67834e-01,2.07580e-02
5311.022,4.99133e-01,2.27324e-02
5313.554,4.66823e-01,2.23735e-02
5316.085,4.56292e-01,2.07952e-02
5318.617,4.67110e-01,2.02443e-02
5321.148,4.25120e-01,2.00982e-02
5323.680,4.31692e-01,2.14206e-02
5326.211,4.67832e-01,2.21311e-02
5328.743,4.58470e-01,2.10039e-02
5331.274,4.39601e-01,1.98457e-02
5333.806,4.68407e-01,2.01931e-02
5336.337,4.34593e-01,2.09531e-02
5338.869,4.03465e-01,2.17748e-02
5341.400,4.48616e-01,2.17795e-02
5343.932,4.10558e-01,2.00165e-02
5346.463,3.86032e-01,1.95405e-02
5348.995,4.06636e-01,2.04263e-02
5351.526,4.47273e-01,2.22911e-02
5354.058,3.99279e-01,2.19705e-02
5356.589,4.07381e-01,2.04430e-02
5359.121,3.94292e-01,1.96452e-02
5361.652,4.26516e-01,2.02364e-02
5364.184,4.36301e-01,2.14549e-02
5366.715,4.00116e-01,2.17412e-02
5369.247,4.22520e-01,2.06059e-02
5371.778,4.07065e-01,1.96006e-02
5374.310,4.53447e-01,2.03717e-02
5376.841,3.90729e-01,2.10629e-02
5379.373,4.04611e-01,2.20380e-02
5381.904,3.82395e-01,2.10741e-02
5384.435,3.95339e-01,2.00790e-02
5386.967,4.12043e-01,2.00669e-02
5389.498,3.89595e-01,2.06944e-02
5392.030,4.09106e-01,2.24789e-02
5394.561,3.59624e-01,2.17550e-02
5397.093,3.85399e-01,2.05660e-02
5399.624,3.68747e-01,1.99589e-02
5402.156,3.88006e-01,2.06785e-02
5404.687,3.75279e-01,2.20754e-02
5407.219,3.73167e-01,2.23539e-02
5409.750,3.52740e-01,2.12713e-02
5412.282,3.11006e-01,2.01390e-02
5414.813,3.36592e-01,2.08357e-02
5417.345,3.62274e-01,2.24465e-02
5419.876,3.57727e-01,2.33036e-02
5422.408,3.28034e-01,2.22380e-02
5424.939,3.47210e-01,2.14884e-02
5427.471,3.34621e-01,2.13955e-02
5430.002,2.64502e-01,2.18770e-02
5432.534,3.41430e-01,2.41253e-02
5435.065,2.86291e-01,2.35006e-02
5437.597,2.48797e-01,2.18782e-02
5440.128,1.90593e-01,2.14518e-02
5442.660,1.19396e-02,2.34485e-02
5445.191,1.95689e-01,2.49143e-02
5447.723,8.68933e-02,2.47268e-02
5450.254,2.65697e-01,2.35251e-02
5452.786,2.88494e-01,2.30569e-02
5455.317,2.72454e-01,2.35406e-02
5457.849,2.26775e-01,2.68135e-02
5460.380,2.52311e-01,2.88520e-02
5462.912,2.53651e-01,2.72767e-02
5465.443,2.69541e-01,2.52445e-02
5467.975,2.41703e-01,2.43056e-02
5470.506,1.91293e-01,8.45111e-02
5473.038,2.58173e-01,8.10747e-02
5475.569,1.83286e-01,7.77130e-02
5478.101,2.13614e-01,7.67982e-02
5480.632,2.39096e-01,7.42798e-02
5483.164,2.20472e-01,7.35128e-02
5485.695,1.98428e-01,7.14061e-02
5488.227,2.06794e-01,7.05050e-02
5490.758,1.95514e-01,6.79979e-02
5493.290,2.07615e-01,6.52419e-02
5495.821,1.96299e-01,6.43068e-02
5498.353,1.69327e-01,6.29618e-02
5500.884,1.67630e-01,6.09027e-02
5503.416,1.97154e-01,6.00786e-02
5505.947,1.83069e-01,5.67669e-02
5508.479,1.79516e-01,5.52305e-02
5511.010,2.07172e-01,5.57481e-02
5513.542,1.69990e-01,5.53201e-02
5516.073,1.72365e-01,5.33518e-02
5518.605,1.71122e-01,5.16633e-02
5521.136,1.75789e-01,5.23886e-02
5523.668,1.77474e-01,5.09988e-02
5526.199,1.98663e-01,5.04256e-02
5528.731,1.58959e-01,4.98471e-02
5531.262,1.68854e-01,4.83102e-02
5533.794,1.47946e-01,4.75385e-02
5536.325,1.42445e-01,4.78668e-02
5538.857,1.96626e-01,4.87909e-02
5541.388,1.59632e-01,4.86084e-02
5543.920,1.84543e-01,4.77997e-02
5546.451,1.77461e-01,4.63279e-02
5548.983,1.62165e-01,4.61196e-02
5551.514,1.58987e-01,4.59958e-02
5554.046,1.54195e-01,4.70767e-02
5556.577,2.23500e-01,4.62781e-02
5559.109,2.20836e-01,4.51573e-02
5561.640,1.72714e-01,4.54508e-02
5564.172,1.22525e-01,4.63719e-02
5566.703,1.50471e-01,4.86858e-02
5569.235,1.34460e-01,4.90977e-02
5571.766,1.74443e-01,5.08371e-02
5574.298,1.20748e-01,5.53428e-02
5576.829,1.65034e-01,5.98422e-02
5579.361,1.66239e-01,6.04882e-02
5581.892,1.29164e-01,5.59098e-02
5584.424,1.98392e-01,4.93834e-02
5586.955,2.00552e-01,4.43309e-02
5589.487,1.85758e-01,4.34828e-02
5592.018,1.55439e-01,4.43439e-02
5594.550,1.33379e-01,4.44200e-02
5597.081,1.84545e-01,4.40672e-02
5599.613,1.32626e-01,4.19836e-02
5602.144,1.35028e-01,4.28044e-02
5604.676,1.62912e-01,4.37354e-02
5607.207,1.38489e-01,3.40121e-02
5609.739,1.01514e-01,3.40662e-02
5612.270,1.48501e-01,3.39773e-02
5614.802,1.86613e-01,3.36844e-02
5617.333,1.97196e-01,3.39166e-02
5619.865,1.29994e-01,3.30200e-02
5622.396,1.28707e-01,3.35618e-02
5624.928,1.63205e-01,3.35245e-02
5627.459,1.41846e-01,3.25977e-02
5629.991,1.68111e-01,3.29988e-02
5632.522,1.40563e-01,3.31826e-02
5635.054,1.27959e-01,3.27953e-02
5637.585,1.16342e-01,3.30140e-02
5640.117,1.45519e-01,3.30215e-02
5642.648,1.97836e-01,3.27670e-02
5645.180,1.97825e-01,3.29278e-02
5647.711,1.36760e-01,3.25528e-02
5650.243,9.46669e-02,3.26346e-02
5652.774,1.19669e-01,3.25865e-02
5655.306,1.88948e-01,3.28910e-02
5657.837,1.53888e-01,3.31536e-02
5660.369,6.26734e-02,3.26903e-02
5662.900,1.12106e-01,3.33682e-02
5665.432,1.33871e-01,3.39884e-02
5667.963,1.28635e-01,3.40276e-02
5670.495,1.34121e-01,3.42100e-02
5673.026,1.26950e-01,3.46190e-02
5675.558,1.31403e-01,3.47524e-02
5678.089,1.34784e-01,3.45977e-02
5680.621,8.66196e-02,3.36769e-02
5683.152,6.93660e-02,3.24808e-02
5685.684,7.79338e-02,3.14747e-02
5688.215,1.25654e-01,2.99460e-02
5690.747,1.09715e-01,2.90612e-02
5693.278,8.34588e-02,2.80164e-02
5695.810,9.30824e-02,2.67972e-02
5698.341,1.13004e-01,2.57638e-02
5700.873,1.08949e-01,2.50821e-02
5703.404,8.91022e-02,2.42712e-02
5705.936,5.21412e-02,2.36462e-02
5708.467,8.57637e-02,2.32863e-02
5710.999,1.36564e-01,2.31843e-02
5713.530,1.08204e-01,2.31945e-02
5716.062,9.00449e-03,2.29607e-02
5718.593,3.84200e-02,2.28438e-02
5721.125,5.21172e-02,2.28388e-02
5723.656,5.33721e-02,2.27680e-02
5726.188,6.62609e-02,2.27713e-02
5728.719,5.79290e-02,2.27227e-02
5731.251,4.92723e-02,2.26075e-02
5733.782,8.06983e-02,2.27070e-02
5736.314,8.56118e-02,2.27686e-02
5738.845,6.44483e-02,2.26171e-02
5741.377,7.32400e-02,2.25585e-02
5743.908,8.82762e-02,2.22797e-02
5746.440,7.78412e-02,2.23403e-02
5748.971,5.55873e-02,2.23925e-02
5751.503,2.79819e-02,2.22678e-02
5754.034,6.82436e-02,2.22553e-02
5756.566,7.84847e-02,2.22588e-02
5759.097,5.50438e-02,2.20431e-02
5761.629,8.66513e-02,2.24414e-02
5764.160,9.75643e-02,2.25842e-02
5766.692,9.49707e-02,2.26676e-02
5769.223,4.86051e-02,2.24963e-02
5771.755,4.02369e-02,2.25670e-02
5774.286,7.82504e-02,2.22910e-02
5776.818,1.03583e-01,2.19061e-02
5779.349,5.00255e-02,2.16709e-02
5781.881,4.34230e-02,2.16339e-02
5784.412,6.82819e-02,2.17943e-02
5786.944,5.97448e-02,2.21552e-02
5789.475,8.01335e-02,2.25315e-02
5792.007,9.29016e-02,2.23802e-02
5794.538,9.69432e-02,2.22437e-02
5797.070,8.52152e-02,2.20913e-02
5799.601,9.31097e-02,2.18089e-02
5802.133,8.84211e-02,2.16801e-02
5804.664,9.00370e-02,2.18456e-02
5807.196,8.40242e-02,2.17844e-02
5809.727,7.74851e-02,2.15942e-02
5812.259,9.99612e-02,2.14978e-02
5814.790,1.16591e-01,2.15819e-02
5817.322,1.35931e-01,2.16909e-02
5819.853,1.36728e-01,2.18996e-02
5822.385,1.32638e-01,2.19340e-02
5824.916,1.27526e-01,2.19510e-02
5827.448,1.28719e-01,2.21612e-02
5829.979,1.45051e-01,2.19629e-02
5832.511,1.71173e-01,2.22231e-02
5835.042,1.35804e-01,2.20493e-02
5837.574,1.40750e-01,2.22514e-02
5840.105,1.53399e-01,2.23365e-02
5842.637,1.66711e-01,2.24178e-02
5845.168,1.95966e-01,2.23833e-02
5847.700,2.21056e-01,2.22747e-02
5850.231,2.19498e-01,2.23537e-02
5852.763,2.18423e-01,2.24607e-02
5855.294,2.04884e-01,2.22235e-02
5857.826,2.22360e-01,2.24217e-02
5860.357,2.10187e-01,2.25513e-02
5862.889,2.28267e-01,2.28345e-02
5865.420,2.67626e-01,2.29673e-02
5867.952,2.09824e-01,2.27259e-02
5870.483,2.44714e-01,2.28488e-02
5873.015,2.48081e-01,2.28666e-02
5875.546,2.24507e-01,2.27956e-02
5878.078,2.51663e-01,2.28672e-02
5880.609,2.63258e-01,2.33124e-02
5883.141,2.58979e-01,2.37646e-02
5885.672,2.68701e-01,2.50253e-02
5888.204,2.52543e-01,2.62943e-02
5890.735,2.45779e-01,2.69599e-02
5893.267,2.90263e-01,2.72125e-02
5895.798,2.62303e-01,2.64948e-02
5898.330,2.47978e-01,2.51625e-02
5900.861,2.47383e-01,2.38931e-02
5903.393,2.78680e-01,2.30988e-02
5905.924,2.87719e-01,2.25267e-02
5908.456,2.96822e-01,2.25157e-02
5910.987,3.33239e-01,2.26846e-02
5913.519,3.38025e-01,2.27392e-02
5916.050,3.12634e-01,2.26551e-02
5918.582,3.07076e-01,2.25122e-02
5921.113,3.03072e-01,2.23711e-02
5923.645,2.83690e-01,2.24271e-02
5926.176,2.97428e-01,2.24936e-02
5928.708,3.48222e-01,2.28099e-02
5931.239,3.17673e-01,2.26901e-02
5933.771,3.31030e-01,2.25438e-02
5936.302,2.85354e-01,2.22850e-02
5938.834,2.92490e-01,2.22942e-02
5941.365,3.26886e-01,2.21033e-02
5943.897,3.29107e-01,2.21174e-02
5946.428,3.22033e-01,2.19793e-02
5948.960,3.01738e-01,2.19156e-02
5951.491,3.25134e-01,2.20931e-02
5954.023,3.24669e-01,2.21663e-02
5956.554,3.18709e-01,2.20856e-02
5959.086,2.70605e-01,2.19244e-02
5961.617,2.62473e-01,2.17626e-02
5964.149,2.81878e-01,2.17022e-02
5966.680,2.95462e-01,2.16425e-02
5969.212,2.89076e-01,2.17778e-02
5971.743,2.88817e-01,2.16751e-02
5974.275,3.14875e-01,2.18040e-02
5976.806,3.09230e-01,2.16860e-02
5979.338,3.04887e-01,2.15186e-02
5981.869,2.82541e-01,2.13404e-02
5984.401,2.64408e-01,2.11918e-02
5986.932,2.61919e-01,2.11558e-02
5989.464,2.63162e-01,2.10190e-02
5991.995,2.64653e-01,2.09835e-02
5994.527,2.74746e-01,2.09594e-02
5997.058,2.71311e-01,2.09516e-02
5999.590,2.58837e-01,2.08867e-02
6002.121,2.51740e-01,2.08531e-02
6004.653,2.38406e-01,2.06320e-02
6007.184,2.22434e-01,2.03785e-02
6009.716,2.12619e-01,2.01241e-02
6012.247,2.08549e-01,2.02765e-02
6014.779,2.04165e-01,1.99732e-02
6017.310,1.97527e-01,1.98890e-02
6019.842,1.91241e-01,1.97209e-02
6022.373,1.82078e-01,1.95998e-02
6024.905,1.92700e-01,1.96413e-02
6027.436,1.73011e-01,1.94591e-02
6029.968,1.63323e-01,1.93421e-02
6032.499,1.58920e-01,1.92976e-02
6035.031,1.34765e-01,1.91153e-02
6037.562,1.12653e-01,1.86760e-02
6040.094,1.07540e-01,1.85821e-02
6042.625,1.19916e-01,1.86377e-02
6045.157,9.82144e-02,1.83544e-02
6047.688,8.71250e-02,1.83905e-02
6050.220,1.02525e-01,1.82045e-02
6052.751,1.19516e-01,1.82241e-02
6055.283,9.66262e-02,1.82028e-02
6057.814,7.69969e-02,1.80659e-02
6060.346,7.33356e-02,1.79892e-02
6062.877,8.43234e-02,1.77442e-02
6065.409,8.95737e-02,1.77544e-02
6067.940,9.27610e-02,1.79816e-02
6070.472,8.34006e-02,1.77697e-02
6073.003,9.60655e-02,1.78104e-02
6075.535,9.23084e-02,1.76587e-02
6078.066,6.35351e-02,1.75549e-02
6080.598,6.48139e-02,1.74912e-02
6083.129,8.44845e-02,1.77174e-02
6085.661,8.98258e-02,1.77138e-02
6088.192,8.69615e-02,1.76418e-02
6090.724,6.85470e-02,1.75677e-02
6093.255,6.87001e-02,1.76434e-02
6095.787,8.57350e-02,1.75482e-02
6098.318,1.20746e-01,1.78137e-02
6100.850,1.08989e-01,1.78922e-02
6103.381,8.17414e-02,1.76964e-02
6105.913,1.10826e-01,1.81602e-02
6108.444,1.10474e-01,1.82859e-02
6110.976,8.71972e-02,1.83526e-02
6113.507,9.96128e-02,1.85738e-02
6116.039,9.14360e-02,1.81169e-02
6118.570,1.05156e-01,1.80878e-02
6121.102,1.24613e-01,1.82642e-02
6123.633,1.16133e-01,1.78025e-02
6126.165,1.16019e-01,1.76592e-02
6128.696,1.09711e-01,1.78002e-02
6131.228,1.11595e-01,1.76134e-02
6133.759,1.10256e-01,1.75981e-02
6136.291,1.34417e-01,1.78074e-02
6138.822,1.04490e-01,1.76118e-02
6141.354,9.53874e-02,1.76084e-02
6143.885,1.11672e-01,1.78826e-02
6146.417,1.36271e-01,1.79260e-02
6148.948,1.26790e-01,1.76146e-02
6151.480,1.22838e-01,1.76876e-02
6154.011,1.29610e-01,1.78334e-02
6156.543,1.24368e-01,1.78380e-02
6159.074,1.21237e-01,1.77181e-02
6161.606,1.26592e-01,1.78085e-02
6164.137,1.52418e-01,1.77727e-02
6166.669,1.50370e-01,1.76371e-02
6169.200,1.16779e-01,1.75732e-02
6171.732,1.28741e-01,1.75461e-02
6174.263,1.38926e-01,1.74694e-02
6176.795,1.44868e-01,1.75140e-02
6179.326,1.34920e-01,1.74007e-02
6181.858,1.49717e-01,1.76544e-02
6184.389,1.73317e-01,1.76606e-02
6186.921,1.66025e-01,1.75837e-02
6189.452,1.68329e-01,1.74864e-02
6191.984,1.61460e-01,1.74106e-02
6194.515,1.35731e-01,1.73278e-02
6197.047,1.46554e-01,1.73517e-02
6199.578,1.63814e-01,1.74593e-02
6202.110,1.56118e-01,1.75554e-02
6204.641,1.60484e-01,1.77459e-02
6207.173,1.65549e-01,1.77480e-02
6209.704,1.65815e-01,1.76747e-02
6212.236,1.43805e-01,1.75302e-02
6214.767,1.51079e-01,1.74116e-02
6217.299,1.61003e-01,1.73831e-02
6219.830,1.52756e-01,1.74543e-02
6222.362,1.58383e-01,1.74158e-02
6224.893,1.65389e-01,1.73851e-02
6227.425,1.47333e-01,1.73446e-02
6229.956,1.50280e-01,1.74403e-02
6232.488,1.50192e-01,1.76147e-02
6235.019,1.68423e-01,1.78505e-02
6237.551,1.82422e-01,1.78010e-02
6240.082,1.62650e-01,1.76394e-02
6242.614,1.67539e-01,1.75761e-02
6245.145,1.53773e-01,1.72033e-02
6247.677,1.70704e-01,1.71707e-02
6250.208,1.50223e-01,1.70218e-02
6252.740,1.19666e-01,1.70284e-02
6255.271,1.16623e-01,1.72343e-02
6257.803,1.11145e-01,1.72712e-02
6260.334,1.33249e-01,1.73631e-02
6262.866,1.38614e-01,1.72468e-02
6265.397,1.40356e-01,1.70733e-02
6267.929,1.15864e-01,1.66955e-02
6270.460,1.25364e-01,1.68496e-02
6272.992,1.32525e-01,1.69567e-02
6275.523,1.36340e-01,1.68280e-02
6278.055,1.50237e-01,1.68995e-02
6280.586,1.31429e-01,1.69501e-02
6283.118,1.18082e-01,1.68216e-02
6285.649,1.34553e-01,1.70626e-02
6288.181,1.38244e-01,1.71373e-02
6290.712,1.10283e-01,1.67915e-02
6293.244,1.01452e-01,1.72054e-02
6295.775,1.16375e-01,1.84868e-02
6298.307,1.14653e-01,1.96547e-02
6300.838,1.13289e-01,1.99028e-02
6303.370,1.31924e-01,1.97076e-02
6305.901,1.09951e-01,1.84961e-02
6308.433,1.02208e-01,1.72775e-02
6310.964,1.15636e-01,1.65811e-02
6313.496,1.14307e-01,1.62987e-02
6316.027,1.02852e-01,1.59774e-02
6318.559,1.05720e-01,1.59019e-02
6321.090,1.12998e-01,1.59451e-02
6323.622,1.06349e-01,1.60681e-02
6326.153,9.33397e-02,1.59651e-02
6328.685,1.13440e-01,1.60012e-02
6331.216,1.04230e-01,1.60066e-02
6333.748,9.19420e-02,1.58495e-02
6336.279,1.01879e-01,1.58589e-02
6338.811,1.02504e-01,1.56710e-02
6341.342,9.35224e-02,1.51176e-02
6343.874,8.60543e-02,1.47964e-02
6346.405,8.75998e-02,1.48675e-02
6348.937,9.94553e-02,1.51290e-02
6351.468,9.35971e-02,1.51933e-02
6354.000,9.39751e-02,1.50783e-02
6356.531,9.09746e-02,1.52402e-02
6359.063,1.02040e-01,1.57634e-02
6361.594,1.09123e-01,1.60369e-02
6364.126,8.00578e-02,1.61049e-02
6366.657,8.29502e-02,1.58464e-02
6369.189,6.42475e-02,1.50354e-02
6371.720,5.47304e-02,1.47244e-02
6374.252,8.59866e-02,1.48448e-02
6376.783,1.02134e-01,1.48789e-02
6379.315,7.64684e-02,1.47342e-02
6381.846,7.73787e-02,1.47026e-02
6384.378,8.63901e-02,1.47080e-02
6386.909,6.30324e-02,1.45928e-02
6389.441,6.24424e-02,1.44980e-02
6391.972,6.84762e-02,1.44406e-02
6394.504,8.36201e-02,1.43569e-02
6397.035,7.54727e-02,1.43288e-02
6399.567,7.38571e-02,1.43421e-02
6402.098,5.85752e-02,1.41692e-02
6404.630,4.77888e-02,1.40394e-02
6407.161,7.21742e-02,1.40462e-02
6409.693,7.47401e-02,1.41297e-02
6412.224,8.25416e-02,1.42762e-02
6414.756,8.32675e-02,1.42769e-02
6417.287,6.35645e-02,1.41075e-02
6419.819,6.90998e-02,1.40711e-02
6422.350,6.48631e-02,1.39806e-02
6424.882,6.75147e-02,1.39625e-02
6427.413,8.17895e-02,1.40310e-02
6429.945,8.33505e-02,1.41313e-02
6432.476,9.05176e-02,1.40683e-02
6435.008,7.79588e-02,1.39036e-02
6437.539,8.90784e-02,1.39543e-02
6440.071,1.04604e-01,1.39775e-02
6442.602,1.08205e-01,1.40851e-02
6445.134,8.24020e-02,1.39415e-02
6447.665,6.56971e-02,1.38625e-02
6450.197,9.80731e-02,1.40500e-02
6452.728,8.96204e-02,1.39758e-02
6455.260,8.25199e-02,1.39351e-02
6457.791,1.10110e-01,1.40106e-02
6460.323,8.98714e-02,1.39359e-02
6462.854,8.87210e-02,1.40801e-02
6465.386,1.14967e-01,1.42587e-02
6467.917,1.14815e-01,1.42679e-02
6470.449,9.59844e-02,1.41325e-02
6472.980,1.00358e-01,1.41055e-02
6475.512,9.50593e-02,1.38390e-02
6478.043,1.04507e-01,1.37328e-02
6480.575,7.97242e-02,1.35402e-02
6483.106,1.06029e-01,1.36171e-02
6485.638,1.28984e-01,1.38313e-02
6488.169,1.25684e-01,1.37628e-02
6490.701,1.29577e-01,1.38496e-02
6493.232,1.39584e-01,1.39655e-02
6495.764,1.45281e-01,1.42610e-02
6498.295,1.08362e-01,1.42806e-02
6500.827,1.22780e-01,1.43621e-02
6503.358,1.06606e-01,1.41394e-02
6505.890,1.21088e-01,1.40702e-02
6508.421,1.36780e-01,1.40416e-02
6510.953,1.27440e-01,1.39279e-02
6513.484,1.21268e-01,1.38329e-02
6516.016,1.36420e-01,1.39612e-02
6518.547,1.22680e-01,1.37634e-02
6521.079,1.19234e-01,1.36829e-02
6523.610,1.39275e-01,1.38601e-02
6526.142,1.47092e-01,1.39594e-02
6528.673,1.38760e-01,1.40274e-02
6531.205,1.37604e-01,1.40915e-02
6533.736,1.47316e-01,1.42259e-02
6536.268,1.55696e-01,1.43277e-02
6538.799,1.59503e-01,1.42941e-02
6541.331,1.54345e-01,1.39821e-02
6543.862,1.39573e-01,1.39085e-02
6546.394,1.49674e-01,1.40144e-02
6548.925,1.65099e-01,1.41636e-02
6551.457,1.60125e-01,1.42249e-02
6553.988,1.62974e-01,1.42348e-02
6556.520,1.64409e-01,1.43775e-02
6559.051,1.58302e-01,1.45186e-02
6561.583,1.51375e-01,1.45875e-02
6564.114,1.69358e-01,1.48000e-02
6566.646,1.76754e-01,1.46178e-02
6569.177,1.74633e-01,1.42731e-02
6571.709,1.53309e-01,1.38200e-02
6574.240,1.58417e-01,1.38205e-02
6576.772,1.66362e-01,1.41179e-02
6579.303,1.63646e-01,1.40065e-02
6581.835,1.67805e-01,1.40977e-02
6584.366,1.63299e-01,1.39312e-02
6586.898,1.53913e-01,1.36548e-02
6589.429,1.37960e-01,1.35371e-02
6591.961,1.36442e-01,1.35328e-02
6594.492,1.33207e-01,1.34681e-02
6597.024,1.41754e-01,1.35366e-02
6599.555,1.59645e-01,1.37981e-02
6602.087,1.61571e-01,1.38952e-02
6604.618,1.44585e-01,1.36460e-02
6607.150,1.53621e-01,1.36574e-02
6609.681,1.33165e-01,1.33897e-02
6612.213,1.38699e-01,1.34007e-02
6614.744,1.52220e-01,1.33197e-02
6617.276,1.48270e-01,1.34163e-02
6619.807,1.44465e-01,1.33913e-02
6622.339,1.22929e-01,1.32347e-02
6624.870,1.28089e-01,1.32509e-02
6627.402,1.46855e-01,1.33353e-02
6629.933,1.39247e-01,1.31963e-02
6632.465,1.38330e-01,1.33114e-02
6634.996,1.24673e-01,1.32604e-02
6637.528,1.32494e-01,1.32171e-02
6640.059,1.37092e-01,1.29825e-02
6642.591,1.42983e-01,1.30216e-02
6645.122,1.27700e-01,1.29111e-02
6647.654,1.14434e-01,1.28855e-02
6650.185,1.36789e-01,1.31423e-02
6652.717,1.28724e-01,1.29447e-02
6655.248,1.24978e-01,1.29094e-02
6657.780,1.11568e-01,1.28489e-02
6660.311,1.00418e-01,1.27803e-02
6662.843,1.19698e-01,1.28388e-02
6665.374,1.25920e-01,1.29184e-02
6667.906,1.22920e-01,1.29557e-02
6670.437,1.18227e-01,1.28031e-02
6672.969,1.14466e-01,1.27618e-02
6675.500,1.01226e-01,1.27340e-02
6678.032,1.00091e-01,1.25824e-02
6680.563,1.16285e-01,1.26333e-02
6683.095,1.10010e-01,1.25747e-02
6685.626,1.16648e-01,1.25544e-02
6688.158,1.24329e-01,1.25247e-02
6690.689,1.20309e-01,1.25793e-02
6693.221,1.20342e-01,1.25921e-02
6695.752,1.02288e-01,1.24742e-02
6698.284,8.73676e-02,1.23987e-02
6700.815,7.81509e-02,1.24200e-02
6703.347,8.64017e-02,1.24706e-02
6705.878,7.74676e-02,1.23757e-02
6708.410,6.87492e-02,1.22968e-02
6710.941,6.92768e-02,1.23222e-02
6713.473,9.57270e-02,1.24911e-02
6716.004,1.10255e-01,1.25144e-02
6718.536,1.07696e-01,1.23484e-02
6721.067,8.01530e-02,1.21454e-02
6723.599,7.11212e-02,1.21050e-02
6726.130,7.71018e-02,1.21902e-02
6728.662,8.33282e-02,1.21731e-02
6731.193,1.08357e-01,1.23227e-02
6733.725,1.01024e-01,1.23223e-02
6736.256,9.85409e-02,1.22677e-02
6738.788,1.01325e-01,1.20377e-02
6741.319,7.87413e-02,1.19550e-02
6743.851,5.24690e-02,1.19100e-02
6746.382,5.98779e-02,1.18643e-02
6748.914,7.07675e-02,1.19185e-02
6751.445,4.98203e-02,1.16323e-02
6753.977,5.47665e-02,1.16153e-02
6756.508,7.18286e-02,1.16171e-02
6759.040,7.58676e-02,1.16559e-02
6761.571,5.33955e-02,1.16480e-02
6764.103,4.45020e-02,1.16240e-02
6766.634,4.12149e-02,1.14984e-02
6769.166,6.69741e-02,1.15941e-02
6771.697,6.43994e-02,1.15975e-02
6774.229,4.36815e-02,1.14666e-02
6776.760,4.46641e-02,1.14260e-02
6779.292,7.10336e-02,1.15914e-02
6781.823,7.10136e-02,1.15075e-02
6784.355,6.46653e-02,1.15107e-02
6786.886,5.50195e-02,1.14144e-02
6789.418,6.19008e-02,1.15639e-02
6791.949,6.50906e-02,1.15943e-02
6794.481,5.65717e-02,1.14387e-02
6797.012,6.14543e-02,1.13049e-02
6799.544,6.11421e-02,1.13063e-02
6802.075,6.46306e-02,1.15079e-02
6804.607,6.50015e-02,1.15116e-02
6807.138,4.81292e-02,1.14438e-02
6809.670,6.11002e-02,1.15672e-02
6812.201,6.15693e-02,1.13623e-02
6814.733,7.11447e-02,1.14358e-02
6817.264,6.49962e-02,1.14529e-02
6819.796,6.47097e-02,1.14790e-02
6822.327,5.82289e-02,1.13777e-02
6824.859,5.99219e-02,1.19120e-02
6827.390,7.00614e-02,1.24917e-02
6829.922,6.59660e-02,1.26856e-02
6832.453,4.91713e-02,1.27550e-02
6834.985,5.28588e-02,1.26061e-02
6837.516,5.82960e-02,1.22630e-02
6840.048,7.56963e-02,1.20775e-02
6842.579,5.03538e-02,1.16509e-02
6845.111,3.20639e-02,1.13677e-02
6847.642,5.41168e-02,1.13844e-02
6850.174,6.43427e-02,1.13332e-02
6852.705,6.52047e-02,1.13421e-02
6855.237,7.62597e-02,1.14155e-02
6857.768,8.04064e-02,1.17007e-02
6860.300,8.04143e-02,1.22480e-02
6862.831,8.27766e-02,1.25975e-02
6865.363,8.08730e-02,1.30099e-02
6867.894,7.67179e-02,1.34263e-02
6870.426,5.00555e-02,1.31683e-02
6872.957,4.98322e-02,1.32393e-02
6875.489,7.32908e-02,1.33558e-02
6878.020,8.87982e-02,1.28858e-02
6880.552,1.00994e-01,1.24286e-02
6883.083,8.36585e-02,1.20567e-02
6885.615,7.49804e-02,1.20986e-02
6888.146,7.19424e-02,1.20861e-02
6890.678,7.60783e-02,1.21844e-02
6893.209,8.94289e-02,1.24620e-02
6895.741,9.18529e-02,1.22181e-02
6898.272,7.90200e-02,1.22200e-02
6900.804,8.04015e-02,1.20879e-02
6903.335,9.24033e-02,1.21015e-02
6905.867,1.09319e-01,1.20740e-02
6908.398,9.58186e-02,1.18779e-02
6910.930,7.94112e-02,1.19784e-02
6913.461,7.94191e-02,1.21236e-02
6915.993,9.89312e-02,1.20232e-02
6918.524,9.00185e-02,1.18764e-02
6921.056,8.99895e-02,1.23283e-02
6923.587,9.96995e-02,1.23894e-02
6926.119,9.52087e-02,1.22203e-02
6928.650,8.52996e-02,1.18278e-02
6931.182,8.18439e-02,1.15510e-02
6933.713,1.08530e-01,1.17124e-02
6936.245,1.09766e-01,1.18203e-02
6938.776,1.02466e-01,1.18781e-02
6941.308,1.08007e-01,1.20059e-02
6943.839,9.28888e-02,1.22115e-02
6946.371,8.95152e-02,1.23008e-02
6948.902,1.02418e-01,1.22361e-02
6951.434,1.10004e-01,1.22158e-02
6953.965,1.21301e-01,1.20317e-02
6956.497,1.08118e-01,1.17589e-02
6959.028,7.92160e-02,1.14914e-02
6961.560,7.87489e-02,1.14139e-02
6964.091,9.81536e-02,1.16412e-02
6966.623,9.85768e-02,1.15202e-02
6969.154,7.61733e-02,1.12745e-02
6971.686,7.48192e-02,1.13466e-02
6974.217,1.04016e-01,1.17226e-02
6976.749,1.06393e-01,1.18075e-02
6979.280,1.09488e-01,1.18064e-02
6981.812,1.27606e-01,1.17013e-02
6984.343,1.18990e-01,1.15332e-02
6986.875,1.16686e-01,1.14790e-02
6989.406,1.11000e-01,1.14074e-02
6991.938,1.06649e-01,1.14879e-02
6994.469,1.15621e-01,1.14867e-02
6997.001,1.28205e-01,1.16005e-02
6999.532,1.19656e-01,1.15560e-02
7002.064,1.25891e-01,1.15606e-02
7004.595,1.21254e-01,1.15394e-02
7007.127,1.12281e-01,1.16161e-02
7009.658,1.09381e-01,1.16674e-02
7012.190,1.20849e-01,1.16563e-02
7014.721,1.29619e-01,1.16021e-02
7017.253,1.31050e-01,1.15083e-02
7019.784,1.36104e-01,1.14780e-02
7022.316,1.40208e-01,1.14534e-02
7024.847,1.35950e-01,1.14304e-02
7027.379,1.35651e-01,1.16531e-02
7029.910,1.32224e-01,1.14850e-02
7032.442,1.34658e-01,1.13881e-02
7034.973,1.42895e-01,1.14444e-02
7037.505,1.23276e-01,1.13010e-02
7040.036,1.38933e-01,1.16235e-02
7042.568,1.51594e-01,1.17980e-02
7045.099,1.55925e-01,1.18695e-02
7047.631,1.50234e-01,1.18769e-02
7050.162,1.38936e-01,1.17319e-02
7052.694,1.40048e-01,1.17863e-02
7055.225,1.37271e-01,1.16242e-02
7057.757,1.44929e-01,1.15862e-02
7060.288,1.40151e-01,1.15565e-02
7062.820,1.39132e-01,1.14802e-02
7065.351,1.34483e-01,1.15161e-02
7067.883,1.48898e-01,1.16784e-02
7070.414,1.49269e-01,1.15409e-02
7072.946,1.48189e-01,1.14113e-02
7075.477,1.46016e-01,1.14534e-02
7078.009,1.43195e-01,1.15314e-02
7080.540,1.57905e-01,1.16414e-02
7083.072,1.66110e-01,1.17247e-02
7085.603,1.80906e-01,1.18912e-02
7088.135,1.62044e-01,1.16690e-02
7090.666,1.55000e-01,1.16173e-02
7093.198,1.61066e-01,1.16620e-02
7095.729,1.59713e-01,1.14207e-02
7098.261,1.65033e-01,1.14297e-02
7100.792,1.72070e-01,1.14514e-02
7103.324,1.70828e-01,1.14193e-02
7105.855,1.66881e-01,1.14980e-02
7108.387,1.73646e-01,1.15824e-02
7110.918,1.80479e-01,1.15484e-02
7113.450,1.64772e-01,1.14629e-02
7115.981,1.65043e-01,1.15446e-02
7118.513,1.68653e-01,1.15690e-02
7121.044,1.69393e-01,1.16274e-02
7123.576,1.74905e-01,1.16560e-02
7126.107,1.79493e-01,1.15998e-02
7128.639,1.71631e-01,1.15665e-02
7131.170,1.71397e-01,1.16217e-02
7133.702,1.77997e-01,1.16471e-02
7136.233,1.87364e-01,1.17250e-02
7138.765,2.12027e-01,1.21165e-02
7141.296,1.99952e-01,1.20543e-02
7143.828,1.90796e-01,1.19998e-02
7146.359,2.03012e-01,1.24895e-02
7148.891,1.96776e-01,1.22332e-02
7151.422,2.04625e-01,1.20814e-02
7153.954,2.15210e-01,1.22267e-02
7156.485,1.95721e-01,1.19402e-02
7159.017,2.00400e-01,1.20709e-02
7161.548,2.02254e-01,1.22236e-02
7164.080,2.16540e-01,1.21985e-02
7166.611,2.32673e-01,1.25334e-02
7169.143,2.26248e-01,1.26885e-02
7171.674,2.12545e-01,1.28542e-02
7174.206,2.15008e-01,1.31382e-02
7176.737,2.33350e-01,1.34161e-02
7179.269,2.33868e-01,1.33402e-02
7181.800,2.23084e-01,1.32363e-02
7184.332,2.31663e-01,1.35208e-02
7186.863,2.46019e-01,1.37132e-02
7189.395,2.40369e-01,1.36804e-02
7191.926,2.48856e-01,1.38442e-02
7194.458,2.46854e-01,1.36122e-02
7196.989,2.52490e-01,1.34989e-02
7199.521,2.68172e-01,1.38257e-02
7202.052,2.65936e-01,1.38208e-02
7204.584,2.67578e-01,1.37560e-02
7207.115,2.59884e-01,1.36238e-02
7209.647,2.55276e-01,1.32873e-02
7212.178,2.51987e-01,1.28872e-02
7214.710,2.53436e-01,1.27622e-02
7217.241,2.44204e-01,1.27229e-02
7219.773,2.45298e-01,1.27333e-02
7222.304,2.62154e-01,1.29273e-02
7224.836,2.58533e-01,1.29244e-02
7227.367,2.59847e-01,1.29558e-02
7229.899,2.72062e-01,1.31617e-02
7232.430,2.60900e-01,1.34425e-02
7234.962,2.56807e-01,1.42695e-02
7237.493,2.78873e-01,1.53962e-02
7240.025,3.06706e-01,1.64540e-02
7242.556,2.75751e-01,1.65746e-02
7245.088,2.65177e-01,1.62309e-02
7247.619,2.57362e-01,1.59059e-02
7250.151,2.60086e-01,1.50224e-02
7252.682,2.54923e-01,1.68037e-02
7255.214,2.50561e-01,1.46334e-02
7257.745,2.56609e-01,1.37309e-02
7260.277,2.63943e-01,1.35870e-02
7262.808,2.74637e-01,1.37256e-02
7265.339,2.46732e-01,1.34922e-02
7267.871,2.50809e-01,1.35107e-02
7270.402,2.52317e-01,1.39138e-02
7272.934,2.55425e-01,1.49669e-02
7275.465,2.56717e-01,1.61134e-02
7277.997,2.48894e-01,1.94537e-02
7280.528,2.66763e-01,1.83648e-02
7283.060,2.57281e-01,1.57018e-02
7285.591,2.43609e-01,1.38681e-02
7288.123,2.47383e-01,1.35648e-02
7290.654,2.42688e-01,1.35180e-02
7293.186,2.42874e-01,1.34180e-02
7295.717,2.41978e-01,1.32141e-02
7298.249,2.30442e-01,1.32766e-02
7300.780,2.32199e-01,1.32213e-02
7303.312,2.37072e-01,1.32884e-02
7305.843,2.35296e-01,1.32379e-02
7308.375,2.57960e-01,1.34829e-02
7310.906,2.42136e-01,1.35202e-02
7313.438,2.22422e-01,1.43269e-02
7315.969,2.19018e-01,1.46722e-02
7318.501,2.16278e-01,1.45686e-02
7321.032,2.03721e-01,1.37548e-02
7323.564,2.24898e-01,1.29148e-02
7326.095,2.19502e-01,1.26693e-02
7328.627,2.05892e-01,1.27420e-02
7331.158,2.00477e-01,1.28551e-02
7333.690,1.91437e-01,1.27115e-02
7336.221,1.97153e-01,1.31225e-02
7338.753,1.95777e-01,1.37784e-02
7341.284,2.18837e-01,1.41846e-02
7343.816,1.90887e-01,1.35900e-02
7346.347,1.77544e-01,1.26304e-02
7348.879,1.69001e-01,1.18728e-02
7351.410,1.89351e-01,1.16620e-02
7353.942,2.06018e-01,1.21625e-02
7356.473,1.74661e-01,1.20895e-02
7359.005,1.75403e-01,1.21529e-02
7361.536,1.76999e-01,1.20944e-02
7364.068,1.61699e-01,1.21421e-02
7366.599,1.63827e-01,1.26111e-02
7369.131,1.75119e-01,1.27952e-02
7371.662,1.74978e-01,1.27594e-02
7374.194,1.59962e-01,1.22064e-02
7376.725,1.63988e-01,1.15192e-02
7379.257,1.53164e-01,1.11779e-02
7381.788,1.72506e-01,1.11468e-02
7384.320,1.66917e-01,1.11495e-02
7386.851,1.54032e-01,1.10627e-02
7389.383,1.61010e-01,1.13488e-02
7391.914,1.57848e-01,1.15435e-02
7394.446,1.55567e-01,1.15357e-02
7396.977,1.70718e-01,1.18207e-02
7399.509,1.75053e-01,1.20467e-02
7402.040,1.54964e-01,1.19510e-02
7404.572,1.47931e-01,1.17407e-02
7407.103,1.49962e-01,1.14213e-02
7409.635,1.51659e-01,1.10079e-02
7412.166,1.49186e-01,1.08214e-02
7414.698,1.55952e-01,1.08935e-02
7417.229,1.33970e-01,1.08624e-02
7419.761,1.30024e-01,1.07753e-02
7422.292,1.63371e-01,1.09132e-02
7424.824,1.64108e-01,1.10993e-02
7427.355,1.57581e-01,1.11039e-02
7429.887,1.69734e-01,1.14299e-02
7432.418,1.85674e-01,1.15446e-02
7434.950,1.78453e-01,1.15873e-02
7437.481,1.58348e-01,1.16048e-02
7440.013,1.54936e-01,1.16006e-02
7442.544,1.76260e-01,1.15743e-02
7445.076,1.79850e-01,1.11628e-02
7447.607,1.80181e-01,1.11695e-02
7450.139,1.81321e-01,1.12511e-02
7452.670,1.79720e-01,1.12997e-02
7455.202,1.79116e-01,1.12148e-02
7457.733,1.75984e-01,1.11658e-02
7460.265,1.66391e-01,1.12389e-02
7462.796,1.75704e-01,1.14245e-02
7465.328,1.74218e-01,1.14173e-02
7467.859,1.53830e-01,1.13063e-02
7470.391,1.70213e-01,1.15458e-02
7472.922,1.63324e-01,1.16261e-02
7475.454,1.53945e-01,1.16697e-02
7477.985,1.79820e-01,1.18997e-02
7480.517,1.77539e-01,1.18898e-02
7483.048,1.67688e-01,1.17368e-02
7485.580,1.66083e-01,1.14765e-02
7488.111,1.67945e-01,1.13493e-02
7490.643,1.60196e-01,1.12123e-02
7493.174,1.64462e-01,1.11420e-02
7495.706,1.62676e-01,1.10338e-02
7498.237,1.52595e-01,1.09378e-02
7500.769,1.44265e-01,1.07978e-02
7503.300,1.52960e-01,1.07819e-02
7505.832,1.55752e-01,1.07743e-02
7508.363,1.52090e-01,1.06452e-02
7510.895,1.47864e-01,1.06663e-02
7513.426,1.51256e-01,1.07575e-02
7515.958,1.41113e-01,1.08773e-02
7518.489,1.39337e-01,1.12739e-02
7521.021,1.44599e-01,1.18805e-02
7523.552,1.47826e-01,1.21201e-02
7526.084,1.60437e-01,1.22457e-02
7528.615,1.43412e-01,1.18976e-02
7531.147,1.30018e-01,1.11614e-02
7533.678,1.34435e-01,1.08806e-02
7536.210,1.36670e-01,1.08022e-02
7538.741,1.28351e-01,1.05990e-02
7541.273,1.25030e-01,1.05606e-02
7543.804,1.23247e-01,1.04364e-02
7546.336,1.23351e-01,1.03249e-02
7548.867,1.15261e-01,1.03660e-02
7551.399,1.06379e-01,1.02723e-02
7553.930,1.17377e-01,1.04456e-02
7556.462,1.15415e-01,1.06104e-02
7558.993,1.23270e-01,1.06385e-02
7561.525,1.18831e-01,1.04575e-02
7564.056,1.08718e-01,1.03086e-02
7566.588,1.07247e-01,1.05440e-02
7569.119,1.03079e-01,1.10219e-02
7571.651,1.20129e-01,1.13816e-02
7574.182,1.15715e-01,1.12509e-02
7576.714,1.00253e-01,1.08200e-02
7579.245,1.00463e-01,1.03470e-02
7581.777,9.87268e-02,1.01690e-02
7584.308,9.44186e-02,1.02995e-02
7586.840,9.64097e-02,1.03157e-02
7589.371,9.46330e-02,1.01251e-02
7591.903,8.37219e-02,1.00735e-02
7594.434,8.74778e-02,1.09824e-02
7596.966,8.06220e-02,1.26440e-02
7599.497,6.68285e-02,1.52260e-02
7602.029,1.06873e-01,1.90344e-02
7604.560,1.12458e-01,2.11349e-02
7607.092,7.87228e-02,2.10991e-02
7609.623,8.28143e-02,1.99408e-02
7612.155,7.87343e-02,1.82481e-02
7614.686,7.47006e-02,1.60100e-02
7617.218,8.90560e-02,1.37510e-02
7619.749,1.01883e-01,1.25192e-02
7622.281,9.28222e-02,1.20964e-02
7624.812,7.69600e-02,1.27423e-02
7627.344,7.51569e-02,1.40098e-02
7629.875,7.12340e-02,1.47165e-02
7632.407,5.28956e-02,1.44035e-02
7634.938,5.19712e-02,1.38564e-02
7637.470,7.60171e-02,1.36406e-02
7640.001,9.49484e-02,1.32775e-02
7642.533,8.43335e-02,1.29447e-02
7645.064,6.15496e-02,1.22294e-02
7647.596,7.93665e-02,1.21051e-02
7650.127,8.53914e-02,1.18215e-02
7652.659,7.12245e-02,1.15554e-02
7655.190,7.17804e-02,1.12387e-02
7657.722,7.75769e-02,1.11197e-02
7660.253,8.57683e-02,1.11201e-02
7662.785,8.43028e-02,1.08863e-02
7665.316,8.88676e-02,1.09335e-02
7667.848,8.51292e-02,1.06822e-02
7670.379,7.78554e-02,1.02447e-02
7672.911,7.31378e-02,9.96547e-03
7675.442,6.06907e-02,9.81261e-03
7677.974,5.30311e-02,9.76254e-03
7680.505,4.55444e-02,9.71513e-03
7683.037,5.27632e-02,9.85378e-03
7685.568,7.63284e-02,1.00500e-02
7688.100,6.74549e-02,9.92441e-03
7690.631,7.20523e-02,9.88216e-03
7693.163,7.77271e-02,9.83544e-03
7695.694,7.41971e-02,9.79215e-03
7698.226,7.19149e-02,9.84382e-03
7700.757,7.05593e-02,9.82779e-03
7703.289,5.59714e-02,9.65802e-03
7705.820,5.68246e-02,9.88038e-03
7708.352,7.37488e-02,1.09544e-02
7710.883,8.80376e-02,1.24700e-02
7713.415,9.02861e-02,1.36872e-02
7715.946,7.40710e-02,1.41417e-02
7718.478,6.17060e-02,1.33471e-02
7721.009,7.62459e-02,1.24569e-02
7723.541,6.96232e-02,1.12969e-02
7726.072,6.83828e-02,1.05299e-02
7728.604,7.48692e-02,1.04404e-02
7731.135,7.96131e-02,1.02539e-02
7733.667,7.29482e-02,9.95042e-03
7736.198,7.56360e-02,9.84974e-03
7738.730,8.51481e-02,9.99080e-03
7741.261,7.94320e-02,9.79212e-03
7743.793,7.37215e-02,1.00524e-02
7746.324,8.14058e-02,1.20461e-02
7748.856,9.74508e-02,1.35927e-02
7751.387,6.62389e-02,1.36126e-02
7753.919,6.96160e-02,1.36279e-02
7756.450,5.86294e-02,1.26171e-02
7758.982,6.79912e-02,1.13497e-02
7761.513,6.73622e-02,1.11134e-02
7764.045,5.21491e-02,1.08343e-02
7766.576,5.55695e-02,1.03318e-02
7769.108,6.09925e-02,1.01330e-02
7771.639,7.08097e-02,1.02986e-02
7774.171,8.75115e-02,1.05522e-02
7776.702,8.10373e-02,1.09537e-02
7779.234,5.97979e-02,1.08244e-02
7781.765,7.13476e-02,1.06838e-02
7784.297,7.67374e-02,1.04965e-02
7786.828,6.66237e-02,1.02121e-02
7789.360,8.85489e-02,1.14694e-02
7791.891,7.26717e-02,1.26170e-02
7794.423,7.09375e-02,1.28949e-02
7796.954,6.84549e-02,1.26038e-02
7799.486,8.36898e-02,1.16053e-02
7802.017,8.64719e-02,1.04520e-02
7804.549,8.00442e-02,1.06694e-02
7807.080,6.43027e-02,1.09345e-02
7809.612,7.77218e-02,1.11433e-02
7812.143,7.87474e-02,1.08889e-02
7814.675,7.38878e-02,1.07833e-02
7817.206,7.56975e-02,1.18847e-02
7819.738,7.12761e-02,1.29646e-02
7822.269,9.03529e-02,1.31925e-02
7824.801,7.65766e-02,1.29155e-02
7827.332,6.58318e-02,1.13942e-02
7829.864,5.53422e-02,1.00035e-02
7832.395,7.19859e-02,9.84753e-03
7834.927,7.50003e-02,9.82170e-03
7837.458,7.79002e-02,1.02331e-02
7839.990,7.95105e-02,1.06852e-02
7842.521,6.98173e-02,1.07370e-02
7845.053,6.85369e-02,1.07031e-02
7847.584,5.98814e-02,1.11396e-02
7850.116,5.86031e-02,1.24262e-02
7852.647,7.14736e-02,1.31275e-02
7855.179,6.31066e-02,1.35195e-02
7857.710,4.85496e-02,1.33148e-02
7860.242,6.69056e-02,1.21770e-02
7862.773,7.58739e-02,1.15128e-02
7865.305,5.91462e-02,1.14859e-02
7867.836,8.28218e-02,1.17604e-02
7870.368,8.28885e-02,1.17565e-02
7872.899,6.24822e-02,1.15202e-02
7875.431,7.19946e-02,1.13415e-02
7877.962,8.11849e-02,1.10724e-02
7880.494,7.03099e-02,1.10108e-02
7883.025,6.18203e-02,1.10499e-02
7885.557,6.58332e-02,1.15027e-02
7888.088,6.81755e-02,1.18457e-02
7890.620,8.00452e-02,1.17975e-02
7893.151,7.52044e-02,1.16637e-02
7895.683,6.27882e-02,1.08294e-02
7898.214,7.72669e-02,1.00933e-02
7900.746,8.96563e-02,9.92939e-03
7903.277,9.01255e-02,9.91386e-03
7905.809,7.60922e-02,1.01414e-02
7908.340,6.94496e-02,1.14361e-02
7910.872,8.39722e-02,1.33732e-02
7913.403,8.27371e-02,1.42580e-02
7915.935,8.22744e-02,1.45850e-02
7918.466,8.01134e-02,1.41314e-02
7920.998,7.21433e-02,1.27320e-02
7923.529,6.96099e-02,1.18140e-02
7926.061,6.53803e-02,1.13120e-02
7928.592,7.63606e-02,1.10875e-02
7931.124,7.67720e-02,1.10253e-02
7933.655,8.62310e-02,1.09867e-02
7936.187,7.86817e-02,1.05278e-02
7938.718,6.87645e-02,9.89014e-03
7941.250,7.06932e-02,9.63411e-03
7943.781,7.05989e-02,9.86971e-03
7946.313,8.19265e-02,1.05263e-02
7948.844,7.20287e-02,1.06296e-02
7951.376,7.30960e-02,1.06094e-02
7953.907,8.23067e-02,1.04562e-02
7956.439,1.02674e-01,1.01333e-02
7958.970,9.73256e-02,1.07557e-02
7961.502,7.99430e-02,1.23266e-02
7964.033,7.95984e-02,1.32472e-02
7966.565,7.64124e-02,1.33337e-02
7969.096,8.75296e-02,1.25519e-02
7971.628,8.95147e-02,1.09837e-02
7974.159,8.26796e-02,1.04339e-02
7976.691,8.11247e-02,1.10000e-02
7979.222,7.45807e-02,1.10714e-02
7981.754,8.63251e-02,1.11284e-02
7984.285,7.14560e-02,1.05625e-02
7986.817,6.12516e-02,1.03310e-02
7989.348,6.73166e-02,1.16459e-02
7991.880,7.11482e-02,1.28415e-02
7994.411,5.70158e-02,1.28985e-02
7996.943,5.17728e-02,1.26235e-02
7999.474,5.75333e-02,1.12285e-02
8002.006,7.23375e-02,9.97962e-03
8004.537,7.48139e-02,9.58284e-03
8007.069,7.12106e-02,9.73005e-03
8009.600,7.23328e-02,9.98154e-03
8012.132,7.00230e-02,1.04358e-02
8014.663,6.37724e-02,1.03979e-02
8017.195,5.72421e-02,1.06168e-02
8019.726,5.32081e-02,1.06161e-02
8022.258,6.03962e-02,1.15536e-02
8024.789,6.49708e-02,1.21541e-02
8027.321,8.17828e-02,1.21730e-02
8029.852,8.62322e-02,1.17855e-02
8032.384,5.46759e-02,1.06199e-02
8034.915,4.00215e-02,9.50228e-03
8037.447,4.88723e-02,9.39141e-03
8039.978,3.86304e-02,9.16410e-03
8042.510,4.27982e-02,9.07616e-03
8045.041,5.81094e-02,9.24630e-03
8047.573,3.78506e-02,9.43349e-03
8050.104,4.23380e-02,9.64805e-03
8052.636,5.25430e-02,9.84147e-03
8055.167,4.69931e-02,9.77508e-03
8057.699,5.07717e-02,1.00706e-02
8060.230,4.15702e-02,1.03026e-02
8062.762,3.96100e-02,1.04347e-02
8065.293,3.64921e-02,1.02479e-02
8067.825,3.82761e-02,9.82101e-03
8070.356,3.33388e-02,9.18335e-03
8072.888,4.95827e-02,9.03088e-03
8075.419,6.23326e-02,9.15390e-03
8077.951,5.26612e-02,9.22297e-03
8080.482,3.82076e-02,9.21769e-03
8083.014,3.45621e-02,9.07319e-03
8085.545,4.21986e-02,9.23218e-03
8088.077,4.41402e-02,9.41509e-03
8090.608,4.80643e-02,9.33834e-03
8093.140,4.70303e-02,9.35320e-03
8095.671,4.48038e-02,9.47450e-03
8098.203,4.68934e-02,9.69400e-03
8100.734,5.63846e-02,9.89607e-03
8103.266,6.14684e-02,9.90793e-03
8105.797,5.19430e-02,9.93846e-03
8108.329,5.39348e-02,9.69802e-03
8110.860,5.43001e-02,9.41785e-03
8113.392,4.19677e-02,9.42536e-03
8115.923,5.08864e-02,9.56597e-03
8118.455,6.44662e-02,9.51649e-03
8120.986,5.12038e-02,9.38899e-03
8123.518,4.31894e-02,9.41117e-03
8126.049,4.78345e-02,9.49659e-03
8128.581,4.46350e-02,9.69221e-03
8131.112,4.58834e-02,9.71377e-03
8133.644,5.36460e-02,9.87545e-03
8136.175,5.72089e-02,1.00429e-02
8138.707,5.79202e-02,9.98320e-03
8141.238,5.70901e-02,1.01672e-02
8143.770,4.79357e-02,1.02141e-02
8146.301,5.29876e-02,1.03591e-02
8148.833,5.43883e-02,1.04505e-02
8151.364,5.18600e-02,1.03886e-02
8153.896,4.97086e-02,1.04137e-02
8156.427,4.96597e-02,1.00896e-02
8158.959,5.94397e-02,1.00102e-02
8161.490,4.93208e-02,1.02155e-02
8164.022,4.01496e-02,1.04938e-02
8166.553,5.51746e-02,1.07578e-02
8169.085,4.50250e-02,1.05175e-02
8171.616,3.93151e-02,1.02138e-02
8174.148,2.97093e-02,9.97650e-03
8176.679,4.25469e-02,1.04533e-02
8179.211,3.91821e-02,1.07745e-02
8181.742,3.82133e-02,1.11921e-02
8184.274,3.97480e-02,1.12543e-02
8186.805,3.59885e-02,1.11333e-02
8189.337,3.94731e-02,1.12571e-02
8191.868,4.05478e-02,1.13773e-02
8194.400,3.72283e-02,1.11786e-02
8196.931,6.60406e-02,1.12572e-02
8199.463,4.50742e-02,1.08449e-02
8201.994,2.94461e-02,1.03565e-02
8204.526,3.36454e-02,9.94256e-03
8207.057,4.81483e-02,9.71926e-03
8209.589,4.71987e-02,9.55001e-03
8212.120,3.60007e-02,9.22089e-03
8214.652,2.68339e-02,9.14435e-03
8217.183,3.35332e-02,9.26915e-03
8219.715,3.42511e-02,9.21160e-03
8222.246,3.00614e-02,9.00613e-03
8224.778,3.11559e-02,9.17862e-03
8227.309,2.79201e-02,9.99810e-03
8229.841,3.37303e-02,1.07742e-02
8232.372,3.46323e-02,1.11033e-02
8234.904,2.46405e-02,1.04188e-02
8237.435,2.44354e-02,9.90585e-03
8239.967,3.72905e-02,9.44678e-03
8242.498,4.14248e-02,9.21006e-03
8245.030,2.44152e-02,9.22299e-03
8247.561,2.66076e-02,9.07807e-03
8250.093,3.66556e-02,8.95374e-03
8252.624,1.77304e-02,8.76192e-03
8255.156,3.19452e-02,9.00006e-03
8257.687,3.23028e-02,9.22468e-03
8260.219,2.46963e-02,9.22757e-03
8262.750,2.96962e-02,9.22730e-03
8265.282,3.12079e-02,9.04545e-03
8267.813,3.00800e-02,8.82616e-03
8270.345,3.05461e-02,8.76340e-03
8272.876,3.01911e-02,9.29086e-03
8275.408,6.24979e-03,1.06412e-02
8277.939,7.92162e-03,1.19536e-02
8280.471,3.57259e-02,1.27270e-02
8283.002,4.06148e-02,1.31763e-02
8285.534,4.13050e-02,1.39103e-02
8288.065,4.48234e-02,1.38886e-02
8290.597,3.01506e-02,1.33340e-02
8293.128,3.11208e-02,1.37450e-02
8295.660,3.59036e-02,1.40142e-02
8298.191,2.13027e-02,1.39343e-02
8300.723,2.79751e-02,1.39076e-02
8303.254,1.54324e-02,1.29180e-02
8305.786,4.79770e-03,1.13257e-02
8308.317,3.03061e-02,1.05312e-02
8310.849,2.41191e-02,1.04048e-02
8313.380,2.44237e-02,1.03033e-02
8315.912,3.71126e-02,1.00798e-02
8318.443,3.33384e-02,9.63272e-03
8320.975,4.23733e-02,9.29207e-03
8323.506,4.45294e-02,9.14000e-03
8326.038,3.73478e-02,9.13478e-03
8328.569,3.25064e-02,8.87880e-03
8331.101,2.37740e-02,8.79082e-03
8333.632,3.16994e-02,9.05784e-03
8336.164,4.99722e-02,9.52207e-03
8338.695,4.42599e-02,1.16817e-02
8341.227,3.09393e-02,1.58533e-02
8343.758,2.60605e-02,1.76029e-02
8346.290,1.99362e-02,1.75440e-02
8348.821,1.17277e-02,1.70151e-02
8351.353,4.46773e-02,1.45912e-02
8353.884,3.11254e-02,1.24981e-02
8356.416,3.62081e-02,1.19895e-02
8358.947,2.78235e-02,1.08927e-02
8361.479,3.95950e-02,1.04409e-02
8364.010,3.25864e-02,1.04761e-02
8366.542,3.40498e-02,1.02723e-02
8369.073,3.70858e-02,9.93961e-03
8371.605,3.30618e-02,9.21827e-03
8374.136,3.89061e-02,9.00299e-03
8376.668,3.80552e-02,9.49911e-03
8379.199,4.99177e-02,1.06774e-02
8381.731,3.84982e-02,1.11578e-02
8384.262,3.44733e-02,1.10247e-02
8386.794,3.68138e-02,1.06238e-02
8389.325,2.23890e-02,9.46647e-03
8391.857,2.76246e-02,9.43729e-03
8394.388,5.81578e-02,1.17751e-02
8396.920,4.53673e-02,1.44365e-02
8399.451,4.10029e-02,1.51681e-02
8401.983,4.90437e-02,1.49621e-02
8404.514,3.97835e-02,1.30907e-02
8407.046,5.55771e-02,1.01398e-02
8409.577,4.81732e-02,9.48181e-03
8412.109,4.41379e-02,1.05667e-02
8414.640,4.83478e-02,1.11743e-02
8417.172,4.54160e-02,1.11462e-02
8419.703,4.56213e-02,1.09217e-02
8422.235,3.60897e-02,9.95026e-03
8424.766,5.30982e-02,1.12342e-02
8427.298,5.42580e-02,1.43044e-02
8429.829,2.60966e-02,1.55263e-02
8432.361,1.65783e-02,1.53818e-02
8434.892,9.04729e-03,1.39146e-02
8437.424,1.36073e-02,1.05770e-02
8439.955,4.15271e-02,8.84381e-03
8442.487,4.01815e-02,8.61837e-03
8445.018,3.71529e-02,8.76520e-03
8447.550,5.38568e-02,9.74066e-03
8450.081,4.03500e-02,1.05198e-02
8452.613,1.34817e-02,1.07133e-02
8455.144,3.13970e-02,1.07289e-02
8457.676,4.41567e-02,1.02214e-02
8460.207,5.33518e-02,1.09464e-02
8462.739,7.45182e-02,1.29534e-02
8465.270,6.93683e-02,1.37384e-02
8467.802,5.32206e-02,1.36820e-02
8470.333,4.15591e-02,1.26233e-02
8472.865,4.08940e-02,1.07352e-02
8475.396,4.73715e-02,1.00482e-02
8477.928,5.43278e-02,1.03881e-02
8480.459,5.42374e-02,1.07255e-02
8482.991,4.55904e-02,1.08145e-02
8485.522,4.24150e-02,1.07560e-02
8488.054,5.07936e-02,1.05390e-02
8490.585,5.40657e-02,1.04491e-02
8493.117,4.63992e-02,1.02440e-02
8495.648,4.72372e-02,9.88416e-03
8498.180,4.75159e-02,9.87691e-03
8500.711,4.38797e-02,1.02803e-02
8503.243,3.50125e-02,1.09502e-02
8505.774,4.83172e-02,1.10711e-02
8508.306,4.98481e-02,1.09252e-02
8510.837,4.34361e-02,9.75693e-03
8513.369,2.93113e-02,8.54640e-03
8515.900,2.97446e-02,8.35581e-03
8518.432,4.09708e-02,8.47271e-03
8520.963,4.48167e-02,8.55851e-03
8523.495,3.58383e-02,8.68677e-03
8526.026,4.20813e-02,8.54771e-03
8528.558,4.54300e-02,8.45934e-03
8531.089,4.63998e-02,8.43799e-03
8533.621,6.06086e-02,8.60592e-03
8536.152,5.67902e-02,8.70217e-03
8538.684,5.72635e-02,8.73500e-03
8541.215,4.98755e-02,8.47777e-03
8543.747,5.76253e-02,8.81748e-03
8546.278,5.31573e-02,9.07220e-03
8548.810,3.75539e-02,9.05763e-03
8551.341,4.47944e-02,9.33062e-03
8553.873,5.38074e-02,9.23062e-03
8556.404,4.64141e-02,8.63051e-03
8558.936,6.37786e-02,8.52547e-03
8561.467,6.22037e-02,8.41155e-03
8563.999,5.22216e-02,8.39362e-03
8566.530,4.64557e-02,8.21036e-03
8569.062,4.54913e-02,8.28873e-03
8571.593,4.66523e-02,8.41935e-03
8574.125,5.99374e-02,8.63859e-03
8576.656,6.83571e-02,8.60986e-03
8579.188,7.29578e-02,8.59983e-03
8581.719,6.60823e-02,8.43063e-03
8584.251,5.49486e-02,8.29532e-03
8586.782,6.27221e-02,8.61946e-03
8589.314,7.66845e-02,8.73576e-03
8591.845,7.86208e-02,8.82206e-03
8594.377,6.49218e-02,8.88102e-03
8596.908,5.54004e-02,8.81388e-03
8599.440,6.23189e-02,8.86847e-03
8601.971,6.62631e-02,8.89439e-03
8604.503,7.33108e-02,8.69360e-03
8607.034,7.90559e-02,8.67297e-03
8609.566,7.95162e-02,8.79612e-03
8612.097,6.51169e-02,8.85611e-03
8614.629,5.87580e-02,9.13446e-03
8617.160,7.69942e-02,9.76796e-03
8619.692,8.34677e-02,1.03464e-02
8622.223,6.96679e-02,1.07605e-02
8624.755,5.23804e-02,1.13428e-02
8627.286,5.84882e-02,1.18870e-02
8629.818,7.89895e-02,1.21248e-02
8632.349,8.11300e-02,1.20583e-02
8634.881,7.96104e-02,1.17009e-02
8637.412,7.77601e-02,1.12015e-02
8639.944,7.75118e-02,1.05617e-02
8642.475,8.83185e-02,1.00709e-02
8645.007,8.31935e-02,1.01120e-02
8647.538,7.05400e-02,1.03716e-02
8650.070,6.57566e-02,1.08908e-02
8652.601,8.70445e-02,1.16546e-02
8655.133,1.13480e-01,1.19775e-02
8657.664,9.84342e-02,1.18919e-02
8660.196,9.24207e-02,1.17366e-02
8662.727,1.00502e-01,1.16290e-02
8665.259,9.84767e-02,1.14609e-02
8667.790,9.08026e-02,1.11428e-02
8670.322,9.80354e-02,1.10123e-02
8672.853,9.64605e-02,1.07292e-02
8675.385,8.51416e-02,1.02071e-02
8677.916,7.55648e-02,9.75223e-03
8680.448,8.42421e-02,9.68483e-03
8682.979,9.13124e-02,9.50804e-03
8685.511,8.64082e-02,9.24394e-03
8688.042,8.35331e-02,9.03294e-03
8690.574,8.71635e-02,8.94389e-03
8693.105,9.88510e-02,8.88343e-03
8695.637,9.26318e-02,8.89343e-03
8698.168,8.71050e-02,8.78619e-03
8700.700,9.82253e-02,8.81069e-03
8703.231,1.08181e-01,8.96464e-03
8705.763,9.06014e-02,8.71210e-03
8708.294,9.14126e-02,8.53233e-03
8710.826,9.47523e-02,8.66085e-03
8713.357,9.05448e-02,8.56940e-03
8715.889,8.59207e-02,8.40012e-03
8718.420,8.77264e-02,8.50053e-03
8720.952,8.30136e-02,8.46385e-03
8723.483,8.46044e-02,8.60577e-03
8726.015,9.17191e-02,8.52990e-03
8728.546,9.97637e-02,8.59016e-03
8731.078,9.53221e-02,8.61380e-03
8733.609,9.07964e-02,8.51408e-03
8736.141,1.03637e-01,8.63120e-03
8738.672,8.90717e-02,8.58460e-03
8741.204,8.72183e-02,8.62782e-03
8743.735,9.28012e-02,8.65873e-03
8746.267,9.22022e-02,8.65673e-03
8748.798,1.06254e-01,8.69992e-03
8751.330,1.02205e-01,8.64149e-03
8753.861,1.07532e-01,9.20478e-03
8756.393,1.15110e-01,1.05705e-02
8758.924,1.11907e-01,1.17769e-02
8761.456,1.09410e-01,1.27809e-02
8763.987,1.05526e-01,1.39550e-02
8766.519,1.00865e-01,1.41309e-02
8769.050,9.62711e-02,1.33774e-02
8771.582,9.28817e-02,1.30957e-02
8774.113,9.43887e-02,1.32498e-02
8776.645,1.08467e-01,1.35637e-02
8779.176,1.09920e-01,1.36557e-02
8781.708,1.04332e-01,1.29087e-02
8784.239,9.56769e-02,1.09976e-02
8786.771,7.90868e-02,9.53874e-03
8789.302,9.00993e-02,9.93569e-03
8791.834,1.07188e-01,1.02063e-02
8794.365,1.04525e-01,9.98700e-03
8796.897,9.51297e-02,9.35189e-03
8799.428,1.01409e-01,8.69360e-03
8801.960,9.67087e-02,8.44880e-03
8804.491,1.13361e-01,8.60302e-03
8807.023,9.56650e-02,8.60044e-03
8809.554,7.90243e-02,8.35713e-03
8812.086,8.28262e-02,8.50327e-03
8814.617,8.39555e-02,8.59153e-03
8817.149,9.07561e-02,8.57917e-03
8819.680,1.09058e-01,9.52436e-03
8822.212,1.16277e-01,1.27737e-02
8824.743,1.37549e-01,1.64625e-02
8827.275,1.27487e-01,1.74148e-02
8829.806,1.03989e-01,1.73669e-02
8832.338,1.04378e-01,1.60926e-02
8834.869,1.09335e-01,1.35156e-02
8837.401,1.14279e-01,1.25837e-02
8839.932,9.99992e-02,1.19334e-02
8842.464,8.62460e-02,1.04314e-02
8844.995,1.00339e-01,9.54469e-03
8847.527,1.14346e-01,9.74782e-03
8850.058,1.12096e-01,9.77877e-03
8852.590,9.24568e-02,9.54755e-03
8855.121,8.26062e-02,9.09078e-03
8857.653,8.21038e-02,8.67768e-03
8860.184,1.00524e-01,8.89440e-03
8862.716,1.10185e-01,9.68522e-03
8865.247,1.01625e-01,1.07128e-02
8867.779,9.55183e-02,1.10357e-02
8870.310,9.24330e-02,1.07486e-02
8872.842,1.01552e-01,1.00452e-02
8875.373,1.03679e-01,8.98561e-03
8877.905,9.52418e-02,8.82386e-03
8880.436,9.46852e-02,1.09331e-02
8882.968,1.00908e-01,1.39882e-02
8885.499,1.04935e-01,1.51766e-02
8888.031,1.17824e-01,1.51943e-02
8890.562,1.12006e-01,1.38128e-02
8893.094,9.98573e-02,1.07334e-02
8895.625,1.00271e-01,9.11902e-03
8898.157,1.20227e-01,1.01577e-02
8900.688,1.10010e-01,1.12758e-02
8903.220,9.95988e-02,1.16219e-02
8905.751,1.06086e-01,1.16345e-02
8908.283,1.12120e-01,1.07143e-02
8910.814,1.19858e-01,9.48368e-03
8913.346,1.24167e-01,1.02903e-02
8915.877,1.35755e-01,1.33983e-02
8918.409,1.15661e-01,1.54090e-02
8920.940,1.04545e-01,1.55793e-02
8923.472,1.23116e-01,1.49606e-02
8926.003,1.16571e-01,1.23063e-02
8928.535,1.04568e-01,9.53600e-03
8931.066,9.70068e-02,9.14596e-03
8933.598,1.03521e-01,9.21213e-03
8936.129,1.06134e-01,9.21693e-03
8938.661,1.18147e-01,1.00586e-02
8941.192,1.20258e-01,1.11563e-02
8943.724,1.09206e-01,1.13303e-02
8946.255,1.10264e-01,1.12978e-02
8948.787,1.03266e-01,1.05448e-02
8951.318,1.11818e-01,1.04002e-02
8953.850,1.07924e-01,1.28767e-02
8956.381,1.00958e-01,1.50887e-02
8958.913,1.10489e-01,1.53746e-02
8961.444,1.06139e-01,1.49157e-02
8963.976,1.10329e-01,1.31191e-02
8966.507,9.25856e-02,1.01463e-02
8969.039,9.52355e-02,9.54606e-03
8971.570,1.14703e-01,9.99650e-03
8974.102,1.23635e-01,1.01010e-02
8976.633,1.21414e-01,9.81393e-03
8979.165,1.24660e-01,9.77136e-03
8981.696,1.05483e-01,9.69037e-03
8984.228,9.42125e-02,1.02735e-02
8986.759,9.91679e-02,1.14830e-02
8989.291,1.02146e-01,1.27718e-02
8991.822,9.02314e-02,1.31691e-02
8994.354,9.73205e-02,1.18212e-02
8996.885,1.18566e-01,1.18914e-02
8999.417,1.04033e-01,1.26245e-02
9001.948,9.66495e-02,1.31257e-02
9004.480,8.69620e-02,1.33616e-02
9007.011,1.10341e-01,1.23254e-02
9009.543,1.08417e-01,1.03158e-02
9012.074,9.22934e-02,9.39776e-03
9014.606,1.03250e-01,9.57605e-03
9017.137,1.11450e-01,9.75132e-03
9019.669,1.09860e-01,9.63195e-03
9022.200,9.62489e-02,9.53230e-03
9024.732,9.92422e-02,9.60894e-03
9027.263,1.04101e-01,9.54810e-03
9029.795,1.07664e-01,9.55716e-03
9032.326,1.02647e-01,9.48119e-03
9034.858,8.35564e-02,9.41026e-03
9037.389,8.87296e-02,9.43338e-03
9039.921,9.56762e-02,9.49903e-03
9042.452,9.79720e-02,9.59082e-03
9044.984,9.22869e-02,9.85385e-03
9047.515,7.89786e-02,1.01169e-02
9050.047,9.11439e-02,1.02386e-02
9052.578,1.02807e-01,1.02863e-02
9055.110,9.25394e-02,9.66103e-03
9057.641,8.44724e-02,8.70684e-03
9060.173,8.93416e-02,9.34514e-03
9062.704,9.75647e-02,9.91731e-03
9065.236,9.77062e-02,9.08858e-03
9067.767,9.97648e-02,9.27863e-03
9070.299,1.14032e-01,9.68471e-03
9072.830,1.17111e-01,9.54958e-03
9075.362,1.03701e-01,1.00383e-02
9077.893,1.08017e-01,1.18967e-02
9080.425,1.13135e-01,1.12253e-02
9082.956,1.15357e-01,9.32738e-03
9085.488,1.13175e-01,9.54290e-03
9088.019,1.10882e-01,9.70509e-03
9090.551,9.96110e-02,9.55948e-03
9093.082,1.13653e-01,1.01259e-02
9095.614,1.15531e-01,1.07650e-02
9098.145,1.24371e-01,1.02874e-02
9100.677,1.08901e-01,1.06805e-02
9103.208,9.26673e-02,1.24483e-02
9105.740,1.06611e-01,1.25713e-02
9108.271,9.60863e-02,9.95706e-03
9110.803,9.59244e-02,9.13372e-03
9113.334,9.52521e-02,8.65617e-03
9115.866,1.04553e-01,8.56546e-03
9118.397,1.06956e-01,8.95464e-03
9120.929,1.06838e-01,9.05200e-03
9123.460,1.03526e-01,8.89912e-03
9125.992,9.82052e-02,8.53400e-03
9128.523,8.55329e-02,8.78085e-03
9131.055,7.96385e-02,9.14515e-03
9133.586,9.37099e-02,9.74662e-03
9136.118,9.42385e-02,9.96801e-03
9138.649,1.02406e-01,9.67727e-03
9141.180,1.09409e-01,9.41631e-03
9143.712,9.82492e-02,8.92188e-03
9146.243,9.09251e-02,8.58217e-03
9148.775,8.46185e-02,8.85452e-03
9151.306,9.62987e-02,9.40964e-03
9153.838,9.76561e-02,1.02773e-02
9156.369,9.33934e-02,1.07613e-02
9158.901,9.25994e-02,1.04260e-02
9161.432,1.03339e-01,1.00152e-02
9163.964,1.13221e-01,9.63535e-03
9166.495,1.07753e-01,9.01901e-03
9169.027,1.01183e-01,8.60668e-03
9171.558,9.81253e-02,9.01243e-03
9174.090,9.62662e-02,9.65555e-03
9176.621,9.52343e-02,9.78364e-03
9179.153,9.48654e-02,9.46097e-03
9181.684,9.67263e-02,9.12432e-03
9184.216,9.14765e-02,9.02712e-03
9186.747,9.53726e-02,8.85409e-03
9189.279,1.14653e-01,8.76388e-03
9191.810,1.13418e-01,8.66883e-03
9194.342,9.33223e-02,8.60266e-03
9196.873,9.26415e-02,8.75776e-03
9199.405,1.03620e-01,8.61066e-03
9201.936,1.06616e-01,8.35628e-03
9204.468,1.03774e-01,8.35777e-03
9206.999,9.56761e-02,8.43400e-03
9209.531,1.04747e-01,8.55318e-03
9212.062,1.12905e-01,8.81908e-03
9214.594,1.11022e-01,9.26204e-03
9217.125,1.19183e-01,9.55532e-03
9219.657,1.13960e-01,9.47913e-03
9222.188,1.24195e-01,9.51297e-03
9224.720,1.18951e-01,9.28519e-03
9227.251,1.17089e-01,9.45115e-03
9229.783,1.23087e-01,9.62822e-03
9232.314,1.26001e-01,9.48789e-03
9234.846,1.26118e-01,9.43473e-03
9237.377,1.25830e-01,9.37489e-03
9239.909,1.15931e-01,9.03814e-03
9242.440,1.16637e-01,9.07831e-03
9244.972,1.19725e-01,9.23274e-03
9247.503,1.12548e-01,9.12484e-03
9250.035,1.10993e-01,9.21940e-03
9252.566,1.10565e-01,9.17588e-03
9255.098,1.27251e-01,9.04647e-03
9257.629,1.21646e-01,9.03220e-03
9260.161,1.27416e-01,9.11572e-03
9262.692,1.11888e-01,9.03569e-03
9265.224,1.24487e-01,9.11972e-03
9267.755,1.25639e-01,8.91054e-03
9270.287,1.17025e-01,8.74423e-03
9272.818,1.30691e-01,9.02519e-03
9275.350,1.28268e-01,9.28452e-03
9277.881,1.30202e-01,9.75140e-03
9280.413,1.33071e-01,1.01928e-02
9282.944,1.38310e-01,1.05827e-02
9285.476,1.49380e-01,1.11245e-02
9288.007,1.46025e-01,1.11704e-02
9290.539,1.62905e-01,1.13481e-02
9293.070,1.52537e-01,1.13414e-02
9295.602,1.58814e-01,1.16544e-02
9298.133,1.70002e-01,1.26048e-02
9300.665,1.64803e-01,1.43806e-02
9303.196,1.93805e-01,1.73882e-02
9305.728,2.07087e-01,2.03764e-02
9308.259,1.97917e-01,2.39884e-02
9310.791,1.81913e-01,2.71038e-02
9313.322,1.84222e-01,2.80655e-02
9315.854,1.86814e-01,2.86948e-02
9318.385,2.04679e-01,2.91008e-02
9320.917,1.91005e-01,2.94040e-02
9323.448,1.98811e-01,3.01484e-02
9325.980,1.99706e-01,2.92788e-02
9328.511,1.87718e-01,2.52518e-02
9331.043,2.04438e-01,2.01274e-02
9333.574,2.06014e-01,1.93076e-02
9336.106,2.28368e-01,2.31782e-02
9338.637,2.47634e-01,2.59036e-02
9341.169,2.67656e-01,2.75527e-02
9343.700,2.82057e-01,2.82451e-02
9346.232,2.51594e-01,2.43066e-02
9348.763,2.60399e-01,1.96357e-02
9351.295,2.52415e-01,1.70048e-02
9353.826,2.07848e-01,1.67329e-02
9356.358,2.18209e-01,1.87031e-02
9358.889,2.17941e-01,1.98793e-02
9361.421,2.25987e-01,1.81012e-02
9363.952,2.53855e-01,1.72550e-02
9366.484,2.45576e-01,1.89174e-02
9369.015,2.68426e-01,2.78818e-02
9371.547,2.84198e-01,4.42379e-02
9374.078,2.31622e-01,4.90578e-02
9376.610,2.77097e-01,4.81319e-02
9379.141,2.32035e-01,4.72890e-02
9381.673,2.00975e-01,3.83170e-02
9384.204,2.37169e-01,2.41825e-02
9386.736,2.50869e-01,1.83833e-02
9389.267,2.47464e-01,1.53314e-02
9391.799,2.28669e-01,1.33567e-02
9394.330,2.32803e-01,1.28384e-02
9396.862,2.28942e-01,1.33698e-02
9399.393,2.30728e-01,1.49357e-02
9401.925,2.35197e-01,1.63893e-02
9404.456,2.31681e-01,1.64492e-02
9406.988,2.08588e-01,1.54613e-02
9409.519,2.34136e-01,1.51306e-02
9412.051,2.33663e-01,1.50867e-02
9414.582,2.62774e-01,1.68140e-02
9417.114,2.78176e-01,1.83902e-02
9419.645,2.59599e-01,1.91505e-02
9422.177,2.54101e-01,1.90619e-02
9424.708,2.56072e-01,1.86808e-02
9427.240,2.36852e-01,1.81263e-02
9429.771,2.29339e-01,1.83647e-02
9432.303,2.47605e-01,1.86888e-02
9434.834,3.07607e-01,2.15634e-02
9437.366,3.09269e-01,2.58261e-02
9439.897,2.77654e-01,3.26711e-02
9442.429,2.45755e-01,3.97755e-02
9444.960,2.67940e-01,3.27011e-02
9447.492,2.71170e-01,2.09376e-02
9450.023,2.63907e-01,1.62561e-02
9452.555,2.54632e-01,1.70780e-02
9455.086,2.34320e-01,2.10747e-02
9457.618,2.29830e-01,2.59806e-02
9460.149,2.64353e-01,2.78181e-02
9462.681,2.67854e-01,2.44989e-02
9465.212,2.55153e-01,1.95165e-02
9467.744,2.58790e-01,1.70620e-02
9470.275,2.50827e-01,1.80256e-02
9472.807,2.49472e-01,2.18984e-02
9475.338,2.31149e-01,2.48677e-02
9477.870,2.28944e-01,2.61083e-02
9480.401,2.54292e-01,2.73820e-02
9482.933,2.34393e-01,2.32426e-02
9485.464,2.35797e-01,1.75715e-02
9487.996,2.36589e-01,1.48774e-02
9490.527,2.34917e-01,1.36507e-02
9493.059,2.32538e-01,1.43643e-02
9495.590,1.99888e-01,1.67243e-02
9498.122,2.16599e-01,2.30451e-02
9500.653,2.08602e-01,2.84928e-02
9503.185,2.42295e-01,2.55579e-02
9505.716,2.53433e-01,2.03374e-02
9508.248,2.34428e-01,1.58321e-02
9510.779,2.27954e-01,1.32914e-02
9513.311,2.28881e-01,1.34195e-02
9515.842,2.38239e-01,1.56646e-02
9518.374,2.27246e-01,1.86276e-02
9520.905,2.53676e-01,2.13875e-02
9523.437,2.57321e-01,2.11934e-02
9525.968,2.48602e-01,1.86776e-02
9528.500,2.32813e-01,1.69756e-02
9531.031,2.25682e-01,1.55405e-02
9533.563,2.14198e-01,1.47433e-02
9536.094,2.21085e-01,1.43893e-02
9538.626,2.13095e-01,1.40291e-02
9541.157,2.01235e-01,1.40578e-02
9543.689,2.24124e-01,1.53026e-02
9546.220,2.18951e-01,1.69272e-02
9548.752,2.58547e-01,1.85917e-02
9551.283,2.52351e-01,1.89003e-02
9553.815,2.37599e-01,1.96088e-02
9556.346,2.34590e-01,1.97291e-02
9558.878,2.14177e-01,1.76628e-02
9561.409,2.41352e-01,1.76057e-02
9563.941,1.99677e-01,2.03824e-02
9566.472,1.59076e-01,2.29458e-02
9569.004,1.79381e-01,2.28302e-02
9571.535,1.82404e-01,1.92834e-02
9574.067,1.95424e-01,1.47139e-02
9576.598,1.97774e-01,1.22967e-02
9579.130,1.93034e-01,1.23794e-02
9581.661,1.78162e-01,1.25673e-02
9584.193,1.86203e-01,1.26489e-02
9586.724,1.95851e-01,1.31562e-02
9589.256,1.93645e-01,1.41662e-02
9591.787,1.99979e-01,1.51714e-02
9594.319,2.15649e-01,1.50774e-02
9596.850,2.07284e-01,1.42277e-02
9599.382,1.82037e-01,1.29907e-02
9601.913,1.83689e-01,1.28156e-02
9604.445,1.97445e-01,1.37749e-02
9606.976,1.89313e-01,1.40853e-02
9609.508,1.83807e-01,1.37969e-02
9612.039,1.95225e-01,1.33888e-02
9614.571,1.87984e-01,1.29088e-02
9617.102,1.88186e-01,1.34817e-02
9619.634,1.83959e-01,1.44571e-02
9622.165,1.73056e-01,1.52084e-02
9624.697,1.87687e-01,1.54546e-02
9627.228,1.65463e-01,1.39641e-02
9629.760,1.65730e-01,1.24313e-02
9632.291,1.76975e-01,1.15235e-02
9634.823,1.72268e-01,1.14266e-02
9637.354,1.70632e-01,1.20648e-02
9639.886,1.69341e-01,1.24400e-02
9642.417,1.77206e-01,1.24007e-02
9644.949,1.73554e-01,1.22861e-02
9647.480,1.65194e-01,1.23321e-02
9650.012,1.73069e-01,1.21902e-02
9652.543,1.76944e-01,1.19719e-02
9655.075,1.74249e-01,1.17807e-02
9657.606,1.51634e-01,1.17439e-02
9660.138,1.65517e-01,1.23965e-02
9662.669,1.63793e-01,1.31658e-02
9665.201,1.83438e-01,1.43823e-02
9667.732,1.83279e-01,1.45997e-02
9670.264,1.75632e-01,1.42087e-02
9672.795,1.70306e-01,1.32225e-02
9675.327,1.64702e-01,1.24050e-02
9677.858,1.67104e-01,1.27576e-02
9680.390,1.72573e-01,1.36045e-02
9682.921,1.80551e-01,1.39481e-02
9685.453,1.72361e-01,1.33961e-02
9687.984,1.56810e-01,1.23193e-02
9690.516,1.52207e-01,1.17272e-02
9693.047,1.59802e-01,1.22180e-02
9695.579,1.69629e-01,1.29529e-02
9698.110,1.53990e-01,1.37963e-02
9700.642,1.50032e-01,1.40886e-02
9703.173,1.54808e-01,1.36475e-02
9705.705,1.63082e-01,1.25676e-02
9708.236,1.54017e-01,1.18165e-02
9710.768,1.55391e-01,1.21202e-02
9713.299,1.61338e-01,1.28704e-02
9715.831,1.65395e-01,1.44473e-02
9718.362,1.35535e-01,1.50903e-02
9720.894,1.41968e-01,1.49988e-02
9723.425,1.41729e-01,1.44837e-02
9725.957,1.23315e-01,1.30488e-02
9728.488,1.40585e-01,1.20597e-02
9731.020,1.48321e-01,1.19768e-02
9733.551,1.40399e-01,1.27598e-02
9736.083,1.59288e-01,1.38698e-02
9738.614,1.58739e-01,1.42022e-02
9741.146,1.46546e-01,1.38252e-02
9743.677,1.49521e-01,1.31177e-02
9746.209,1.57049e-01,1.26975e-02
9748.740,1.59200e-01,1.23144e-02
9751.272,1.47285e-01,1.17198e-02
9753.803,1.41217e-01,1.13500e-02
9756.335,1.46883e-01,1.14209e-02
9758.866,1.50931e-01,1.16329e-02
9761.398,1.64521e-01,1.19139e-02
9763.929,1.63926e-01,1.18429e-02
9766.461,1.52812e-01,1.14049e-02
9768.992,1.58389e-01,1.11459e-02
9771.524,1.55894e-01,1.09031e-02
9774.055,1.59417e-01,1.10414e-02
9776.587,1.66722e-01,1.12612e-02
9779.118,1.59944e-01,1.14843e-02
9781.650,1.46939e-01,1.18728e-02
9784.181,1.66664e-01,1.33618e-02
9786.713,1.88254e-01,1.57917e-02
9789.244,1.77231e-01,1.76013e-02
9791.776,1.48779e-01,1.82850e-02
9794.307,1.38329e-01,1.80527e-02
9796.839,1.34929e-01,1.64582e-02
9799.370,1.39474e-01,1.49097e-02
9801.902,1.37101e-01,1.43924e-02
9804.433,1.48598e-01,1.38626e-02
9806.965,1.54098e-01,1.31110e-02
9809.496,1.45566e-01,1.26061e-02
9812.028,1.47943e-01,1.26228e-02
9814.559,1.52173e-01,1.26306e-02
9817.091,1.38427e-01,1.22429e-02
9819.622,1.20241e-01,1.16428e-02
9822.154,1.23252e-01,1.12057e-02
9824.685,1.11103e-01,1.10983e-02
9827.217,1.03532e-01,1.11168e-02
9829.748,1.21641e-01,1.13008e-02
9832.280,1.26897e-01,1.10438e-02
9834.811,1.03793e-01,1.03693e-02
9837.343,9.69330e-02,1.01062e-02
9839.874,1.00929e-01,1.03360e-02
9842.406,9.39498e-02,1.11102e-02
9844.937,8.97834e-02,1.22865e-02
9847.469,1.01311e-01,1.30798e-02
9850.000,8.55468e-02,1.31545e-02
9852.532,7.96231e-02,1.25802e-02
9855.063,8.63478e-02,1.10749e-02
9857.595,9.35305e-02,1.01486e-02
9860.126,8.72567e-02,9.93247e-03
9862.658,7.99367e-02,1.04324e-02
9865.189,8.99463e-02,1.24181e-02
9867.721,9.27459e-02,1.56216e-02
9870.252,7.94025e-02,1.85600e-02
9872.784,7.76843e-02,1.96460e-02
9875.315,7.15380e-02,1.85024e-02
9877.847,7.54905e-02,1.57067e-02
9880.378,6.88473e-02,1.21855e-02
9882.910,7.98542e-02,1.09601e-02
9885.441,8.28731e-02,1.07675e-02
9887.973,7.61623e-02,1.16312e-02
9890.504,7.56400e-02,1.31499e-02
9893.036,6.05893e-02,1.38402e-02
9895.567,7.01651e-02,1.43778e-02
9898.099,7.92072e-02,1.40018e-02
9900.630,6.62730e-02,1.25446e-02
9903.162,7.31923e-02,1.13237e-02
9905.693,7.02832e-02,1.13694e-02
9908.225,6.68095e-02,1.35643e-02
9910.756,7.50187e-02,1.71157e-02
9913.288,5.56371e-02,1.95622e-02
9915.819,4.69519e-02,2.01493e-02
9918.351,4.71465e-02,1.86624e-02
9920.882,4.55778e-02,1.53086e-02
9923.414,5.44634e-02,1.21494e-02
9925.945,5.15577e-02,1.07529e-02
9928.477,5.58023e-02,1.05232e-02
9931.008,5.38773e-02,1.07943e-02
9933.540,4.46482e-02,1.14980e-02
9936.071,4.36365e-02,1.35289e-02
9938.603,7.68157e-02,1.76476e-02
9941.134,8.42229e-02,2.18561e-02
9943.666,7.83583e-02,2.48982e-02
9946.197,2.98426e-02,2.58170e-02
9948.729,1.10182e-02,2.49472e-02
9951.260,5.44969e-02,2.40666e-02
9953.792,8.84906e-02,2.38125e-02
9956.323,5.94543e-02,2.41843e-02
9958.855,1.21113e-02,2.49542e-02
9961.386,3.90170e-02,2.43183e-02
9963.918,3.47924e-02,2.14344e-02
9966.449,2.51804e-02,1.86474e-02
9968.981,3.97151e-02,1.69056e-02
9971.512,5.13640e-02,1.59027e-02
9974.044,5.65064e-02,1.59757e-02
9976.575,3.64096e-02,1.53942e-02
9979.107,3.75798e-02,1.41400e-02
9981.638,6.35972e-02,1.30573e-02
9984.170,3.85799e-02,1.20119e-02
9986.701,3.58873e-02,1.18671e-02
9989.233,4.08722e-02,1.17684e-02
9991.764,6.71679e-02,1.21018e-02
9994.296,5.58422e-02,1.25920e-02
9996.827,4.02921e-02,1.33019e-02
9999.359,5.50881e-02,1.39914e-02
10001.890,5.43234e-02,1.47992e-02
10004.422,6.17627e-02,1.69095e-02
10006.953,5.33150e-02,2.16973e-02
10009.485,3.33982e-02,2.81168e-02
10012.016,6.97744e-02,3.21627e-02
10014.548,7.08406e-03,3.28509e-02
10017.079,1.47803e-02,3.02331e-02
10019.611,3.17487e-02,2.52397e-02
10022.142,6.20252e-02,2.26356e-02
10024.674,7.29216e-02,2.23228e-02
10027.205,7.36398e-02,2.18200e-02
10029.737,5.57841e-02,1.99094e-02
10032.268,6.11213e-02,1.71064e-02
10034.800,7.05578e-02,1.52003e-02
10037.331,4.65926e-02,1.48798e-02
10039.863,5.06616e-02,1.57850e-02
10042.394,8.64302e-02,1.67310e-02
10044.926,7.42185e-02,1.68281e-02
10047.457,6.22014e-02,1.60177e-02
10049.989,6.70784e-02,1.46938e-02
10052.520,3.71260e-02,1.43434e-02
10055.052,3.47613e-02,1.60754e-02
10057.583,6.41346e-02,1.84738e-02
10060.115,6.96131e-02,1.99309e-02
10062.646,5.61966e-02,2.04037e-02
10065.178,3.19616e-02,2.01815e-02
10067.709,4.42430e-02,1.92246e-02
10070.241,6.37187e-02,1.81283e-02
10072.772,4.80170e-02,1.79066e-02
10075.304,6.48154e-02,1.97095e-02
10077.835,5.78566e-02,2.43932e-02
10080.367,6.14659e-02,2.87013e-02
10082.898,4.92169e-02,3.02767e-02
10085.430,1.48876e-03,2.91905e-02
10087.961,6.46955e-03,2.52806e-02
10090.493,5.13278e-02,1.97675e-02
10093.024,4.75246e-02,1.67394e-02
10095.556,6.17773e-02,1.67012e-02
10098.087,6.76939e-02,1.86493e-02
10100.619,8.61280e-02,2.13685e-02
10103.150,9.04352e-02,2.26076e-02
10105.682,7.03022e-02,2.25853e-02
10108.213,2.85056e-02,2.09759e-02
10110.745,3.93656e-02,1.81427e-02
10113.276,4.93123e-02,1.69202e-02
10115.808,4.15456e-02,1.88920e-02
10118.339,2.84682e-02,2.40520e-02
10120.871,6.37155e-02,3.04738e-02
10123.402,5.38418e-02,3.42863e-02
10125.934,1.06346e-01,3.47795e-02
10128.465,7.12177e-02,3.17452e-02
10130.997,5.68311e-02,2.57927e-02
10133.528,9.68299e-02,2.07523e-02
10136.060,6.91171e-02,1.88771e-02
10138.591,9.39137e-02,1.89865e-02
10141.123,7.65236e-02,1.94362e-02
10143.654,6.36945e-02,2.04127e-02
10146.186,9.79351e-02,2.20348e-02
10148.717,6.48545e-02,2.39070e-02
10151.249,4.81658e-02,2.57103e-02
10153.780,8.65502e-02,2.71822e-02
10156.312,1.00220e-01,2.70468e-02
10158.843,9.32571e-02,2.53303e-02
10161.375,9.70296e-02,2.42790e-02
10163.906,9.55283e-02,2.52389e-02
10166.438,6.22733e-02,2.94935e-02
10168.969,7.49360e-02,3.57393e-02
10171.501,5.49707e-02,3.86192e-02
10174.032,7.87531e-02,3.87050e-02
10176.564,1.24574e-01,3.60767e-02
10179.095,9.95474e-02,3.04383e-02
10181.627,5.74905e-02,2.67244e-02
10184.158,7.62466e-02,2.84502e-02
10186.690,8.76373e-02,3.18199e-02
10189.221,7.79097e-02,3.31124e-02
10191.753,8.78343e-02,3.28382e-02
10194.284,1.14549e-01,3.14983e-02
10196.816,9.04105e-02,2.83721e-02
10199.347,5.65217e-02,2.70181e-02
10201.879,9.09668e-02,2.97207e-02
10204.410,1.16011e-01,3.35439e-02
10206.942,1.50826e-01,3.82023e-02
10209.473,1.49833e-01,4.17512e-02
10212.005,1.04405e-01,4.17185e-02
10214.536,9.72143e-02,3.92921e-02
10217.068,1.38054e-01,3.48103e-02
10219.599,1.38971e-01,3.11681e-02
10222.131,1.00037e-01,3.18125e-02
10224.662,1.25650e-01,3.57117e-02
10227.194,1.06975e-01,3.79390e-02
10229.725,5.43708e-02,3.68866e-02
10232.257,6.34978e-02,3.45324e-02
10234.788,8.90039e-02,3.04148e-02
10237.320,6.74653e-02,2.65750e-02
10239.851,7.76615e-02,2.43374e-02
10242.383,1.51440e-01,2.43339e-02
10244.914,1.12714e-01,2.38495e-02
10247.446,5.81041e-02,2.29202e-02
10249.977,1.06831e-01,2.39816e-02
10252.509,1.34975e-01,2.41334e-02
10255.040,9.22785e-02,2.31053e-02
10257.572,1.03025e-01,2.33727e-02
10260.103,1.42489e-01,2.51902e-02
10262.635,1.17212e-01,2.61279e-02
10265.166,6.37855e-02,2.66715e-02
10267.698,2.22780e-02,2.92048e-02
10270.229,7.74531e-02,3.07452e-02
10272.761,1.09431e-01,3.14820e-02
10275.292,1.08540e-01,3.22161e-02
10277.824,6.86347e-02,3.53248e-02
10280.355,9.74870e-02,4.60665e-02
10282.887,-1.55030e-02,6.06588e-02
10285.418,3.95070e-02,7.17000e-02
10287.950,4.14698e-02,7.59861e-02
10290.481,1.06206e-01,7.46408e-02
10293.013,1.92802e-01,6.74873e-02


==> anc/2024epr-KAST-2024-09-13.csv <==
# INSTRUMENT_ID: 1
# OBS_GROUP_ID: 55
# UNIT_ID: None
# RA: 46.546625
# DEC: 41.849944444444446
# OBS_DATE: 2024-09-13 10:59:16.260000+00:00
# REDSHIFT: None
# REDSHIFT_ERR: None
# REDSHIFT_QUALITY: None
# SPEC_PLOT_FILE: None
# SPEC_DATA_FILE: None
# SPECTRUM_NOTES: None
# REFERENCE: None
# TRANSIENT_ID: 159414
# FOLLOWUP_ID: None
# SPEC_PHASE: None
# RLAP: None
# SNID_PLOT_FILE: None

wavelength,flux,fluxerr
3503.533,3.20255e-02,3.09933e-02
3506.065,6.06150e-02,3.24720e-02
3508.598,8.36331e-02,3.43160e-02
3511.130,4.32476e-02,3.36000e-02
3513.663,3.19071e-02,2.98005e-02
3516.195,8.88316e-02,3.00926e-02
3518.728,6.31620e-02,2.93078e-02
3521.260,2.78985e-02,3.04242e-02
3523.793,1.42815e-02,2.90119e-02
3526.325,7.08994e-02,2.99863e-02
3528.858,3.36044e-02,2.80982e-02
3531.390,3.91877e-02,2.82231e-02
3533.923,1.11110e-03,2.71632e-02
3536.455,-2.35648e-02,2.98640e-02
3538.988,2.08313e-02,3.06000e-02
3541.520,3.24263e-02,3.19919e-02
3544.053,9.17045e-02,3.48505e-02
3546.585,8.72230e-02,3.54189e-02
3549.118,4.20274e-02,3.34627e-02
3551.651,3.33054e-02,3.41387e-02
3554.183,4.28601e-02,3.41228e-02
3556.716,6.79008e-03,2.88105e-02
3559.248,4.98461e-02,3.07690e-02
3561.781,7.10415e-02,3.28456e-02
3564.313,9.37741e-02,3.36552e-02
3566.846,3.93167e-02,2.89922e-02
3569.378,8.94469e-03,2.61001e-02
3571.911,6.85812e-02,2.63022e-02
3574.443,5.71604e-02,2.93306e-02
3576.976,4.50106e-02,2.78010e-02
3579.508,1.70793e-02,2.40563e-02
3582.041,1.69665e-02,2.47554e-02
3584.573,8.21217e-02,2.30167e-02
3587.106,2.25322e-02,2.42099e-02
3589.638,5.81275e-02,2.59434e-02
3592.171,1.13906e-01,2.92559e-02
3594.703,4.55373e-02,2.57798e-02
3597.236,7.28236e-02,2.55741e-02
3599.768,1.04636e-01,2.72599e-02
3602.301,6.41556e-02,2.67877e-02
3604.834,4.90889e-02,2.36357e-02
3607.366,6.19482e-02,2.25028e-02
3609.899,1.07622e-01,2.45604e-02
3612.431,7.88304e-02,2.37120e-02
3614.964,4.59853e-02,2.70471e-02
3617.496,6.15969e-03,2.70490e-02
3620.029,4.44824e-02,2.54917e-02
3622.561,2.16119e-02,2.49233e-02
3625.094,2.56917e-02,2.42214e-02
3627.626,3.26236e-02,2.56761e-02
3630.159,7.13172e-02,2.79178e-02
3632.691,7.74363e-02,2.72726e-02
3635.224,4.21561e-02,2.52307e-02
3637.756,3.93685e-02,2.22101e-02
3640.289,4.31415e-02,2.35903e-02
3642.821,5.36407e-02,2.53883e-02
3645.354,1.01318e-01,2.86421e-02
3647.886,6.09430e-02,2.73546e-02
3650.419,4.34526e-02,2.84389e-02
3652.952,5.74238e-03,2.69191e-02
3655.484,5.08448e-02,2.72645e-02
3658.017,9.28130e-03,2.57270e-02
3660.549,6.67614e-02,2.62333e-02
3663.082,2.53272e-02,2.43038e-02
3665.614,5.48311e-02,2.36548e-02
3668.147,2.99036e-02,2.23919e-02
3670.679,1.55830e-02,2.26194e-02
3673.212,7.28626e-03,2.21150e-02
3675.744,1.71537e-02,2.03297e-02
3678.277,1.94521e-02,1.91167e-02
3680.809,3.95782e-02,1.97491e-02
3683.342,5.87108e-02,2.30165e-02
3685.874,4.82789e-02,2.27460e-02
3688.407,8.83065e-02,2.15401e-02
3690.939,4.00366e-02,1.91033e-02
3693.472,8.86336e-03,1.88558e-02
3696.004,5.46304e-02,2.16336e-02
3698.537,2.40727e-02,2.27209e-02
3701.070,8.42749e-02,2.34437e-02
3703.602,7.89853e-02,2.16253e-02
3706.135,6.77578e-02,2.09484e-02
3708.667,5.11714e-02,2.08988e-02
3711.200,6.18419e-02,2.27905e-02
3713.732,5.85773e-02,2.06491e-02
3716.265,1.87840e-02,1.84765e-02
3718.797,2.17345e-02,1.75129e-02
3721.330,4.88120e-03,1.86875e-02
3723.862,4.25284e-02,2.16101e-02
3726.395,-3.55359e-04,2.21766e-02
3728.927,1.27452e-02,1.97739e-02
3731.460,3.41302e-02,1.92447e-02
3733.992,4.62126e-02,1.99057e-02
3736.525,4.53744e-02,2.16000e-02
3739.057,3.83287e-02,2.17602e-02
3741.590,1.32274e-02,2.08459e-02
3744.122,2.09950e-02,1.88888e-02
3746.655,5.45503e-02,1.95222e-02
3749.188,4.17122e-02,1.96294e-02
3751.720,6.74407e-02,2.08958e-02
3754.253,3.03093e-02,1.83899e-02
3756.785,3.12969e-02,1.72389e-02
3759.318,7.53894e-03,1.70564e-02
3761.850,3.42081e-02,1.79622e-02
3764.383,1.35102e-02,1.73786e-02
3766.915,9.43798e-03,1.65702e-02
3769.448,1.16672e-02,1.60306e-02
3771.980,1.48388e-02,1.49395e-02
3774.513,1.01429e-03,1.59464e-02
3777.045,1.06236e-02,1.80532e-02
3779.578,-1.80674e-03,1.80314e-02
3782.110,2.78877e-02,1.66377e-02
3784.643,1.86414e-02,1.52918e-02
3787.175,3.07969e-02,1.58229e-02
3789.708,2.96825e-02,1.66802e-02
3792.240,4.11547e-02,1.75255e-02
3794.773,2.78989e-02,1.54943e-02
3797.305,1.75926e-02,1.44614e-02
3799.838,2.58002e-03,1.36441e-02
3802.371,4.74191e-03,1.50662e-02
3804.903,1.28502e-03,1.59818e-02
3807.436,2.37728e-02,1.54471e-02
3809.968,-7.06388e-03,1.43126e-02
3812.501,2.11975e-02,1.44448e-02
3815.033,-1.01189e-02,1.54089e-02
3817.566,1.97450e-03,1.62288e-02
3820.098,9.94471e-03,1.52165e-02
3822.631,3.36233e-02,1.40481e-02
3825.163,4.09726e-02,1.50747e-02
3827.696,2.56025e-02,1.49018e-02
3830.228,3.38429e-02,1.67763e-02
3832.761,9.88949e-03,1.60409e-02
3835.293,1.48584e-02,1.51185e-02
3837.826,1.48305e-03,1.34824e-02
3840.358,4.83490e-03,1.39852e-02
3842.891,1.57413e-02,1.47969e-02
3845.423,4.91928e-03,1.53924e-02
3847.956,-1.88230e-02,1.51671e-02
3850.489,6.71592e-03,1.37929e-02
3853.021,2.60170e-02,1.37480e-02
3855.554,8.02062e-03,1.37570e-02
3858.086,8.88366e-03,1.47158e-02
3860.619,2.13927e-02,1.45479e-02
3863.151,1.90214e-02,1.37646e-02
3865.684,-3.82018e-03,1.35123e-02
3868.216,2.76985e-02,1.34061e-02
3870.749,1.27807e-02,1.41850e-02
3873.281,2.35540e-02,1.52296e-02
3875.814,-6.72318e-03,1.36902e-02
3878.346,8.78452e-03,1.24185e-02
3880.879,2.40914e-02,1.27588e-02
3883.411,9.80570e-03,1.33152e-02
3885.944,2.19722e-02,1.47574e-02
3888.476,1.80610e-02,1.47427e-02
3891.009,6.79596e-03,1.36517e-02
3893.541,4.18999e-02,1.37382e-02
3896.074,1.80207e-02,1.34701e-02
3898.607,2.93446e-02,1.44448e-02
3901.139,1.94101e-02,1.47014e-02
3903.672,2.90875e-02,1.42561e-02
3906.204,1.92906e-02,1.43783e-02
3908.737,2.01166e-02,1.52380e-02
3911.269,1.63159e-02,1.65498e-02
3913.802,3.85065e-02,1.73209e-02
3916.334,1.58218e-02,1.46086e-02
3918.867,4.40519e-02,1.33804e-02
3921.399,3.90954e-02,1.30079e-02
3923.932,2.17883e-02,1.32029e-02
3926.464,2.70699e-02,1.36754e-02
3928.997,2.91724e-02,1.21745e-02
3931.529,3.16589e-02,1.18562e-02
3934.062,1.84450e-02,1.08537e-02
3936.594,2.66969e-02,1.20192e-02
3939.127,3.99539e-02,1.40644e-02
3941.659,6.09300e-02,1.51891e-02
3944.192,6.50753e-02,1.42264e-02
3946.725,6.30529e-02,1.33531e-02
3949.257,5.90404e-02,1.33944e-02
3951.790,5.87994e-02,1.43490e-02
3954.322,4.72337e-02,1.38204e-02
3956.855,5.87556e-02,1.31098e-02
3959.387,6.45193e-02,1.26066e-02
3961.920,7.46354e-02,1.30095e-02
3964.452,8.83003e-02,1.38716e-02
3966.985,7.75707e-02,1.35735e-02
3969.517,6.96573e-02,1.25778e-02
3972.050,9.31931e-02,1.32618e-02
3974.582,1.06463e-01,1.40094e-02
3977.115,9.37009e-02,1.42633e-02
3979.647,8.53909e-02,1.51167e-02
3982.180,9.30352e-02,1.49131e-02
3984.712,1.08311e-01,1.40778e-02
3987.245,1.13162e-01,1.40214e-02
3989.777,9.58924e-02,1.38223e-02
3992.310,9.10827e-02,1.49818e-02
3994.842,8.62380e-02,1.50920e-02
3997.375,1.22250e-01,1.52128e-02
3999.908,1.10795e-01,1.43114e-02
4002.440,1.22451e-01,1.48262e-02
4004.973,1.13046e-01,1.53390e-02
4007.505,1.36809e-01,1.64893e-02
4010.038,9.33038e-02,1.47615e-02
4012.570,1.29678e-01,1.50970e-02
4015.103,1.28783e-01,1.47925e-02
4017.635,1.20197e-01,1.56119e-02
4020.168,1.27868e-01,1.67358e-02
4022.700,1.13954e-01,1.64082e-02
4025.233,1.01590e-01,1.43193e-02
4027.765,1.23792e-01,1.49624e-02
4030.298,1.44798e-01,1.55893e-02
4032.830,1.38355e-01,1.65093e-02
4035.363,1.17728e-01,1.61805e-02
4037.895,1.09827e-01,1.48176e-02
4040.428,1.13192e-01,1.44731e-02
4042.960,1.26575e-01,1.64612e-02
4045.493,1.31709e-01,2.03083e-02
4048.026,1.01655e-01,2.00679e-02
4050.558,1.00986e-01,1.63393e-02
4053.091,1.13395e-01,1.43949e-02
4055.623,9.99448e-02,1.35976e-02
4058.156,1.42206e-01,1.56910e-02
4060.688,1.18778e-01,1.58023e-02
4063.221,1.15476e-01,1.51565e-02
4065.753,1.11379e-01,1.41543e-02
4068.286,9.65707e-02,1.34236e-02
4070.818,1.10820e-01,1.42539e-02
4073.351,1.01165e-01,1.50921e-02
4075.883,1.15863e-01,1.58333e-02
4078.416,1.07272e-01,1.46697e-02
4080.948,9.36499e-02,1.36696e-02
4083.481,1.05173e-01,1.40287e-02
4086.013,1.13797e-01,1.48546e-02
4088.546,1.12299e-01,1.49745e-02
4091.078,9.70390e-02,1.35313e-02
4093.611,1.00720e-01,1.28323e-02
4096.144,9.20717e-02,1.23911e-02
4098.676,1.09283e-01,1.35846e-02
4101.209,8.08952e-02,1.33691e-02
4103.741,9.27422e-02,1.31423e-02
4106.274,1.01175e-01,1.26972e-02
4108.806,9.52017e-02,1.24724e-02
4111.339,8.71608e-02,1.28222e-02
4113.871,8.80197e-02,1.36929e-02
4116.404,8.44729e-02,1.37468e-02
4118.936,7.77121e-02,1.21460e-02
4121.469,9.31986e-02,1.24371e-02
4124.001,7.45485e-02,1.20811e-02
4126.534,9.55409e-02,1.37710e-02
4129.066,9.79780e-02,1.40527e-02
4131.599,7.88913e-02,1.25948e-02
4134.131,8.20371e-02,1.24849e-02
4136.664,7.03562e-02,1.23822e-02
4139.196,8.39677e-02,1.31740e-02
4141.729,8.44779e-02,1.36353e-02
4144.261,8.99518e-02,1.31106e-02
4146.794,7.70033e-02,1.19519e-02
4149.327,9.46811e-02,1.26328e-02
4151.859,7.60543e-02,1.26352e-02
4154.392,7.53097e-02,1.36932e-02
4156.924,8.64627e-02,1.35358e-02
4159.457,9.61216e-02,1.32296e-02
4161.989,9.85235e-02,1.29527e-02
4164.522,8.87548e-02,1.32842e-02
4167.054,8.99233e-02,1.44606e-02
4169.587,1.02444e-01,1.46669e-02
4172.119,9.17957e-02,1.32238e-02
4174.652,9.09040e-02,1.27118e-02
4177.184,9.90465e-02,1.29516e-02
4179.717,1.10818e-01,1.41576e-02
4182.249,1.10835e-01,1.44369e-02
4184.782,1.02502e-01,1.37839e-02
4187.314,1.02639e-01,1.29910e-02
4189.847,1.10283e-01,1.31789e-02
4192.379,1.22289e-01,1.39620e-02
4194.912,1.28567e-01,1.47954e-02
4197.445,1.20421e-01,1.42647e-02
4199.977,1.23135e-01,1.35120e-02
4202.510,1.29876e-01,1.32713e-02
4205.042,1.27558e-01,1.38530e-02
4207.575,1.32186e-01,1.51213e-02
4210.107,1.38707e-01,1.54228e-02
4212.640,1.15014e-01,1.38086e-02
4215.172,1.44553e-01,1.38957e-02
4217.705,1.50363e-01,1.40976e-02
4220.237,1.52895e-01,1.50697e-02
4222.770,1.54936e-01,1.54573e-02
4225.302,1.74612e-01,1.49477e-02
4227.835,1.57917e-01,1.40705e-02
4230.367,1.70290e-01,1.46169e-02
4232.900,1.73833e-01,1.52196e-02
4235.432,1.75850e-01,1.61208e-02
4237.965,1.65676e-01,1.56416e-02
4240.497,1.68510e-01,1.48162e-02
4243.030,1.67063e-01,1.46309e-02
4245.563,1.54079e-01,1.50507e-02
4248.095,1.79344e-01,1.67661e-02
4250.628,1.91743e-01,1.67201e-02
4253.160,2.03808e-01,1.56694e-02
4255.693,2.00642e-01,1.51811e-02
4258.225,1.94359e-01,1.53750e-02
4260.758,2.02450e-01,1.66323e-02
4263.290,2.09928e-01,1.72510e-02
4265.823,2.17498e-01,1.64822e-02
4268.355,2.11959e-01,1.56213e-02
4270.888,2.04961e-01,1.53503e-02
4273.420,2.26941e-01,1.67753e-02
4275.953,1.97608e-01,1.72751e-02
4278.485,2.12187e-01,1.69322e-02
4281.018,2.26629e-01,1.60007e-02
4283.550,2.26771e-01,1.59645e-02
4286.083,2.28745e-01,1.65839e-02
4288.615,2.26635e-01,1.76389e-02
4291.148,2.27168e-01,1.74660e-02
4293.681,2.30540e-01,1.64835e-02
4296.213,2.33226e-01,1.60309e-02
4298.746,2.38600e-01,1.62632e-02
4301.278,2.48048e-01,1.77978e-02
4303.811,2.47947e-01,1.80718e-02
4306.343,2.44138e-01,1.69711e-02
4308.876,2.45947e-01,1.63134e-02
4311.408,2.49135e-01,1.68082e-02
4313.941,2.42499e-01,1.78856e-02
4316.473,2.24619e-01,1.84919e-02
4319.006,2.29136e-01,1.77110e-02
4321.538,2.48344e-01,1.68892e-02
4324.071,2.43776e-01,1.67356e-02
4326.603,2.36933e-01,1.72590e-02
4329.136,2.47782e-01,1.85422e-02
4331.668,2.58616e-01,1.84540e-02
4334.201,2.48121e-01,1.71985e-02
4336.733,2.57414e-01,1.70668e-02
4339.266,2.65272e-01,1.77060e-02
4341.798,2.60952e-01,1.91098e-02
4344.331,2.58211e-01,1.92544e-02
4346.864,2.29448e-01,1.77320e-02
4349.396,2.60708e-01,1.75881e-02
4351.929,2.50201e-01,1.77919e-02
4354.461,2.39941e-01,2.02341e-02
4356.994,2.40614e-01,2.37917e-02
4359.526,2.62085e-01,2.33491e-02
4362.059,2.45131e-01,1.95780e-02
4364.591,2.32352e-01,1.77576e-02
4367.124,2.41416e-01,1.86929e-02
4369.656,2.63327e-01,1.99748e-02
4372.189,2.63271e-01,1.95861e-02
4374.721,2.47961e-01,1.84090e-02
4377.254,2.57083e-01,1.80104e-02
4379.786,2.71555e-01,1.88531e-02
4382.319,2.54141e-01,1.99540e-02
4384.851,2.71102e-01,2.02684e-02
4387.384,2.38112e-01,1.84644e-02
4389.916,2.38072e-01,1.79343e-02
4392.449,2.50487e-01,1.84664e-02
4394.982,2.77700e-01,2.01065e-02
4397.514,2.67146e-01,2.04809e-02
4400.047,2.35233e-01,1.91993e-02
4402.579,2.58752e-01,1.86924e-02
4405.112,2.53667e-01,1.86765e-02
4407.644,2.54018e-01,1.97696e-02
4410.177,2.43666e-01,2.06983e-02
4412.709,2.43703e-01,2.01770e-02
4415.242,2.63814e-01,1.91971e-02
4417.774,2.58504e-01,1.90406e-02
4420.307,2.48186e-01,1.96412e-02
4422.839,2.37847e-01,2.09206e-02
4425.372,2.42270e-01,2.09630e-02
4427.904,2.34473e-01,1.94110e-02
4430.437,2.11334e-01,1.86946e-02
4432.969,2.25455e-01,1.92958e-02
4435.502,2.17586e-01,2.06074e-02
4438.034,2.27875e-01,2.11132e-02
4440.567,2.30326e-01,2.00885e-02
4443.100,2.19382e-01,1.90496e-02
4445.632,2.24650e-01,1.93989e-02
4448.165,2.41517e-01,2.05953e-02
4450.697,2.30461e-01,2.13843e-02
4453.230,2.29897e-01,2.07022e-02
4455.762,2.25568e-01,1.94492e-02
4458.295,2.00091e-01,1.89365e-02
4460.827,2.27041e-01,2.01717e-02
4463.360,1.93478e-01,2.12424e-02
4465.892,2.06695e-01,2.12389e-02
4468.425,1.92845e-01,1.95681e-02
4470.957,1.96682e-01,1.90441e-02
4473.490,1.92241e-01,1.95965e-02
4476.022,1.81873e-01,2.08725e-02
4478.555,1.86323e-01,2.11429e-02
4481.087,1.69720e-01,1.97000e-02
4483.620,1.80542e-01,1.91277e-02
4486.152,1.62550e-01,1.90243e-02
4488.685,1.94429e-01,2.05344e-02
4491.218,1.74248e-01,2.11708e-02
4493.750,1.42307e-01,1.99799e-02
4496.283,1.55952e-01,1.90307e-02
4498.815,1.55295e-01,1.86261e-02
4501.348,1.53681e-01,1.95376e-02
4503.880,1.80882e-01,2.09544e-02
4506.413,1.68555e-01,2.05016e-02
4508.945,1.60092e-01,1.89774e-02
4511.478,1.63351e-01,1.85944e-02
4514.010,1.65422e-01,1.91123e-02
4516.543,1.53250e-01,2.03226e-02
4519.075,1.50798e-01,2.02529e-02
4521.608,1.57518e-01,1.90666e-02
4524.140,1.67880e-01,1.83355e-02
4526.673,1.69641e-01,1.84767e-02
4529.205,1.75099e-01,1.96027e-02
4531.738,1.63528e-01,2.00400e-02
4534.270,1.64859e-01,1.90103e-02
4536.803,1.69685e-01,1.80645e-02
4539.335,1.76302e-01,1.80905e-02
4541.868,1.76191e-01,1.87717e-02
4544.401,1.81573e-01,1.98763e-02
4546.933,1.31571e-01,1.86689e-02
4549.466,1.67202e-01,1.77106e-02
4551.998,1.75045e-01,1.72793e-02
4554.531,1.65909e-01,1.76051e-02
4557.063,1.69808e-01,1.89833e-02
4559.596,1.69715e-01,1.89690e-02
4562.128,1.68400e-01,1.74381e-02
4564.661,1.83966e-01,1.69075e-02
4567.193,2.09912e-01,1.73455e-02
4569.726,1.78545e-01,1.80411e-02
4572.258,1.83423e-01,1.84366e-02
4574.791,1.93675e-01,1.75640e-02
4577.323,2.08143e-01,1.68067e-02
4579.856,2.00314e-01,1.65762e-02
4582.388,2.09320e-01,1.75193e-02
4584.921,2.26689e-01,1.86024e-02
4587.453,2.19575e-01,1.78867e-02
4589.986,2.33229e-01,1.68374e-02
4592.519,2.31797e-01,1.65324e-02
4595.051,2.49664e-01,1.73406e-02
4597.584,2.61420e-01,1.86891e-02
4600.116,2.78350e-01,1.86018e-02
4602.649,2.58831e-01,1.69137e-02
4605.181,2.62020e-01,1.64600e-02
4607.714,2.86989e-01,1.70519e-02
4610.246,3.02615e-01,1.84993e-02
4612.779,3.14456e-01,1.88807e-02
4615.311,3.10133e-01,1.75599e-02
4617.844,3.43561e-01,1.71712e-02
4620.376,3.51571e-01,1.73400e-02
4622.909,3.48825e-01,1.82395e-02
4625.441,3.71393e-01,1.92369e-02
4627.974,3.67204e-01,1.85167e-02
4630.506,3.76881e-01,1.73730e-02
4633.039,3.91284e-01,1.73431e-02
4635.571,4.17359e-01,1.83603e-02
4638.104,4.15281e-01,1.95265e-02
4640.637,4.08926e-01,1.92129e-02
4643.169,4.33428e-01,1.81839e-02
4645.702,4.30871e-01,1.75159e-02
4648.234,4.19723e-01,1.78165e-02
4650.767,4.37345e-01,1.93175e-02
4653.299,4.32837e-01,1.95576e-02
4655.832,4.58933e-01,1.85973e-02
4658.364,4.71085e-01,1.79717e-02
4660.897,4.74651e-01,1.82002e-02
4663.429,4.81714e-01,1.91599e-02
4665.962,4.82135e-01,1.98252e-02
4668.494,4.87011e-01,1.91757e-02
4671.027,4.78592e-01,1.79286e-02
4673.559,4.86594e-01,1.77917e-02
4676.092,4.89348e-01,1.85708e-02
4678.624,5.20494e-01,1.99828e-02
4681.157,5.17152e-01,1.95824e-02
4683.689,5.27508e-01,1.83720e-02
4686.222,5.37121e-01,1.79521e-02
4688.754,5.16534e-01,1.81776e-02
4691.287,5.15689e-01,1.95230e-02
4693.820,5.21631e-01,1.96328e-02
4696.352,5.17429e-01,1.82416e-02
4698.885,5.13914e-01,1.74240e-02
4701.417,5.28986e-01,1.78238e-02
4703.950,5.18642e-01,1.87735e-02
4706.482,5.22177e-01,1.93285e-02
4709.015,5.12465e-01,1.84305e-02
4711.547,5.09012e-01,1.73617e-02
4714.080,5.09450e-01,1.72710e-02
4716.612,4.92863e-01,1.78805e-02
4719.145,5.24071e-01,1.92203e-02
4721.677,5.19529e-01,1.87409e-02
4724.210,5.18556e-01,1.74079e-02
4726.742,4.91907e-01,1.67395e-02
4729.275,4.97201e-01,1.74586e-02
4731.807,4.95077e-01,1.87431e-02
4734.340,4.82078e-01,1.86481e-02
4736.872,4.72343e-01,1.71839e-02
4739.405,4.58271e-01,1.64171e-02
4741.938,4.54660e-01,1.67165e-02
4744.470,4.57834e-01,1.76606e-02
4747.003,4.71824e-01,1.81383e-02
4749.535,4.65745e-01,1.71618e-02
4752.068,4.35390e-01,1.59568e-02
4754.600,4.20603e-01,1.57309e-02
4757.133,4.15723e-01,1.64565e-02
4759.665,3.98723e-01,1.70144e-02
4762.198,3.92376e-01,1.63160e-02
4764.730,3.93977e-01,1.53699e-02
4767.263,3.75539e-01,1.48310e-02
4769.795,3.78971e-01,1.54252e-02
4772.328,3.51347e-01,1.62409e-02
4774.860,3.52479e-01,1.61698e-02
4777.393,3.33226e-01,1.47967e-02
4779.925,3.38522e-01,1.43846e-02
4782.458,3.25500e-01,1.44174e-02
4784.990,2.96663e-01,1.48967e-02
4787.523,2.92253e-01,1.51207e-02
4790.056,3.00950e-01,1.44165e-02
4792.588,2.90340e-01,1.35783e-02
4795.121,2.79508e-01,1.34728e-02
4797.653,2.62354e-01,1.40060e-02
4800.186,2.69474e-01,1.48197e-02
4802.718,2.55638e-01,1.40395e-02
4805.251,2.64675e-01,1.33782e-02
4807.783,2.40285e-01,1.28550e-02
4810.316,2.54276e-01,1.35326e-02
4812.848,2.42781e-01,1.43121e-02
4815.381,2.42841e-01,1.41722e-02
4817.913,2.16982e-01,1.27322e-02
4820.446,2.25762e-01,1.26529e-02
4822.978,2.09035e-01,1.27495e-02
4825.511,2.16438e-01,1.38073e-02
4828.043,2.04893e-01,1.36993e-02
4830.576,1.87800e-01,1.26833e-02
4833.108,1.81507e-01,1.19220e-02
4835.641,1.92246e-01,1.22315e-02
4838.174,1.61204e-01,1.25653e-02
4840.706,1.65707e-01,1.30703e-02
4843.239,1.66701e-01,1.24951e-02
4845.771,1.75733e-01,1.20062e-02
4848.304,1.66002e-01,1.16318e-02
4850.836,1.71402e-01,1.22030e-02
4853.369,1.56727e-01,1.27154e-02
4855.901,1.69343e-01,1.26855e-02
4858.434,1.39302e-01,1.12823e-02
4860.966,1.45383e-01,1.12143e-02
4863.499,1.47609e-01,1.16090e-02
4866.031,1.34820e-01,1.20868e-02
4868.564,1.46072e-01,1.25087e-02
4871.096,1.54639e-01,1.17594e-02
4873.629,1.42928e-01,1.10458e-02
4876.161,1.35474e-01,1.11811e-02
4878.694,1.19033e-01,1.16831e-02
4881.226,1.18975e-01,1.20681e-02
4883.759,1.35232e-01,1.18195e-02
4886.291,1.29008e-01,1.08495e-02
4888.824,1.46209e-01,1.11511e-02
4891.357,1.47351e-01,1.17297e-02
4893.889,1.29695e-01,1.21080e-02
4896.422,1.28855e-01,1.19296e-02
4898.954,1.37964e-01,1.12253e-02
4901.487,1.40792e-01,1.11382e-02
4904.019,1.36623e-01,1.14054e-02
4906.552,1.33055e-01,1.20922e-02
4909.084,1.46628e-01,1.25264e-02
4911.617,1.54331e-01,1.17758e-02
4914.149,1.38288e-01,1.10852e-02
4916.682,1.45674e-01,1.13840e-02
4919.214,1.43067e-01,1.20175e-02
4921.747,1.44963e-01,1.23398e-02
4924.279,1.53506e-01,1.19298e-02
4926.812,1.53184e-01,1.13985e-02
4929.344,1.59946e-01,1.14499e-02
4931.877,1.50066e-01,1.19359e-02
4934.409,1.54533e-01,1.25990e-02
4936.942,1.59749e-01,1.23410e-02
4939.475,1.61135e-01,1.16439e-02
4942.007,1.63856e-01,1.14431e-02
4944.540,1.70272e-01,1.19573e-02
4947.072,1.66364e-01,1.28377e-02
4949.605,1.64751e-01,1.27529e-02
4952.137,1.69377e-01,1.18943e-02
4954.670,1.67236e-01,1.15860e-02
4957.202,1.60433e-01,1.16751e-02
4959.735,1.83797e-01,1.28794e-02
4962.267,1.76759e-01,1.31270e-02
4964.800,1.81728e-01,1.24387e-02
4967.332,1.82693e-01,1.19039e-02
4969.865,1.71696e-01,1.19709e-02
4972.397,1.59548e-01,1.25499e-02
4974.930,1.72234e-01,1.33877e-02
4977.462,1.87332e-01,1.32233e-02
4979.995,1.81547e-01,1.24386e-02
4982.527,1.76651e-01,1.23756e-02
4985.060,1.76857e-01,1.28080e-02
4987.593,1.87453e-01,1.38005e-02
4990.125,1.85446e-01,1.35016e-02
4992.658,1.71864e-01,1.22753e-02
4995.190,1.85354e-01,1.21035e-02
4997.723,1.92298e-01,1.24913e-02
5000.255,1.90340e-01,1.33908e-02
5002.788,2.07722e-01,1.37593e-02
5005.320,1.88791e-01,1.25832e-02
5007.853,1.91533e-01,1.22143e-02
5010.385,1.89992e-01,1.21859e-02
5012.918,2.02131e-01,1.30819e-02
5015.450,2.14278e-01,1.36966e-02
5017.983,2.05662e-01,1.31258e-02
5020.515,2.11639e-01,1.25289e-02
5023.048,2.17433e-01,1.25600e-02
5025.580,2.17221e-01,1.30549e-02
5028.113,2.02245e-01,1.36961e-02
5030.645,2.15194e-01,1.37371e-02
5033.178,2.01235e-01,1.24893e-02
5035.711,2.21951e-01,1.25656e-02
5038.243,2.15021e-01,1.27399e-02
5040.776,2.17536e-01,1.37487e-02
5043.308,2.28100e-01,1.40141e-02
5045.841,2.30767e-01,1.32059e-02
5048.373,2.19430e-01,1.25172e-02
5050.906,2.26560e-01,1.27602e-02
5053.438,2.07912e-01,1.33692e-02
5055.971,2.12276e-01,1.37884e-02
5058.503,1.97378e-01,1.30323e-02
5061.036,2.10710e-01,1.26172e-02
5063.568,2.05283e-01,1.24503e-02
5066.101,1.99184e-01,1.30150e-02
5068.633,2.13072e-01,1.39449e-02
5071.166,2.10440e-01,1.36297e-02
5073.698,1.84285e-01,1.23681e-02
5076.231,2.00631e-01,1.24137e-02
5078.763,2.05085e-01,1.29224e-02
5081.296,1.75911e-01,1.37284e-02
5083.828,1.63211e-01,1.37578e-02
5086.361,1.75207e-01,1.28287e-02
5088.894,1.67950e-01,1.23042e-02
5091.426,1.66937e-01,1.23496e-02
5093.959,1.63166e-01,1.29565e-02
5096.491,1.65174e-01,1.33511e-02
5099.024,1.56181e-01,1.25854e-02
5101.556,1.57953e-01,1.19774e-02
5104.089,1.60263e-01,1.19763e-02
5106.621,1.69053e-01,1.26545e-02
5109.154,1.46014e-01,1.28362e-02
5111.686,1.57698e-01,1.27806e-02
5114.219,1.47171e-01,1.19132e-02
5116.751,1.48548e-01,1.17801e-02
5119.284,1.46215e-01,1.21521e-02
5121.816,1.34032e-01,1.28737e-02
5124.349,1.47831e-01,1.29470e-02
5126.881,1.39518e-01,1.19395e-02
5129.414,1.37072e-01,1.14573e-02
5131.946,1.38973e-01,1.17954e-02
5134.479,1.41756e-01,1.27369e-02
5137.012,1.42022e-01,1.30073e-02
5139.544,1.24342e-01,1.18962e-02
5142.077,1.23936e-01,1.14615e-02
5144.609,1.50195e-01,1.17750e-02
5147.142,1.66646e-01,1.27539e-02
5149.674,1.54246e-01,1.31816e-02
5152.207,1.43472e-01,1.27042e-02
5154.739,1.49430e-01,1.21321e-02
5157.272,1.54691e-01,1.19607e-02
5159.804,1.48987e-01,1.23802e-02
5162.337,1.49026e-01,1.32187e-02
5164.869,1.65387e-01,1.32420e-02
5167.402,1.71610e-01,1.23862e-02
5169.934,1.78491e-01,1.20590e-02
5172.467,1.81004e-01,1.23504e-02
5174.999,1.80495e-01,1.33201e-02
5177.532,1.86403e-01,1.36977e-02
5180.064,1.92287e-01,1.28885e-02
5182.597,2.02127e-01,1.24652e-02
5185.130,2.04047e-01,1.26409e-02
5187.662,1.96854e-01,1.34051e-02
5190.195,1.99675e-01,1.38468e-02
5192.727,2.03013e-01,1.34453e-02
5195.260,2.30633e-01,1.31373e-02
5197.792,2.20716e-01,1.29391e-02
5200.325,2.39802e-01,1.38960e-02
5202.857,2.41068e-01,1.47366e-02
5205.390,2.35713e-01,1.43524e-02
5207.922,2.48323e-01,1.34422e-02
5210.455,2.56482e-01,1.32793e-02
5212.987,2.61720e-01,1.36822e-02
5215.520,2.82651e-01,1.49150e-02
5218.052,2.74033e-01,1.49962e-02
5220.585,2.69095e-01,1.39800e-02
5223.117,2.73493e-01,1.34255e-02
5225.650,2.86601e-01,1.37883e-02
5228.182,2.83496e-01,1.46081e-02
5230.715,2.97597e-01,1.51267e-02
5233.247,2.92071e-01,1.44073e-02
5235.780,3.00913e-01,1.38897e-02
5238.313,3.05513e-01,1.39231e-02
5240.845,3.09946e-01,1.45766e-02
5243.378,3.09275e-01,1.53699e-02
5245.910,3.24343e-01,1.53466e-02
5248.443,3.03595e-01,1.39895e-02
5250.975,3.16573e-01,1.38931e-02
5253.508,3.42463e-01,1.46595e-02
5256.040,3.18657e-01,1.55720e-02
5258.573,3.13563e-01,1.55492e-02
5261.105,3.39669e-01,1.46689e-02
5263.638,3.34912e-01,1.40969e-02
5266.170,3.30203e-01,1.42895e-02
5268.703,3.24578e-01,1.51429e-02
5271.235,3.25981e-01,1.55391e-02
5273.768,3.44808e-01,1.50277e-02
5276.300,3.27558e-01,1.40648e-02
5278.833,3.36663e-01,1.41598e-02
5281.365,3.40942e-01,1.49042e-02
5283.898,3.34039e-01,1.56361e-02
5286.431,3.23594e-01,1.51057e-02
5288.963,3.07085e-01,1.40753e-02
5291.496,3.15346e-01,1.38706e-02
5294.028,3.27454e-01,1.45009e-02
5296.561,3.18012e-01,1.53954e-02
5299.093,3.28641e-01,1.55205e-02
5301.626,3.26064e-01,1.44749e-02
5304.158,3.37456e-01,1.40632e-02
5306.691,3.17255e-01,1.40246e-02
5309.223,3.16933e-01,1.50781e-02
5311.756,3.23928e-01,1.55030e-02
5314.288,3.15012e-01,1.45010e-02
5316.821,3.21231e-01,1.39301e-02
5319.353,3.05915e-01,1.38271e-02
5321.886,3.13884e-01,1.47109e-02
5324.418,3.18424e-01,1.52954e-02
5326.951,3.01241e-01,1.46453e-02
5329.483,2.94959e-01,1.36782e-02
5332.016,3.16114e-01,1.38114e-02
5334.549,3.02787e-01,1.42037e-02
5337.081,3.02835e-01,1.51567e-02
5339.614,2.90130e-01,1.48855e-02
5342.146,2.84382e-01,1.38193e-02
5344.679,2.90946e-01,1.35508e-02
5347.211,2.98863e-01,1.40079e-02
5349.744,3.02890e-01,1.50483e-02
5352.276,3.03856e-01,1.53106e-02
5354.809,2.87055e-01,1.42253e-02
5357.341,2.91020e-01,1.36640e-02
5359.874,2.90081e-01,1.37241e-02
5362.406,2.82698e-01,1.44410e-02
5364.939,2.97134e-01,1.50994e-02
5367.471,2.61920e-01,1.40848e-02
5370.004,2.64286e-01,1.33666e-02
5372.536,2.91066e-01,1.37480e-02
5375.069,2.65553e-01,1.40622e-02
5377.601,2.43642e-01,1.46865e-02
5380.134,2.47555e-01,1.45281e-02
5382.667,2.70393e-01,1.38631e-02
5385.199,2.58193e-01,1.32859e-02
5387.732,2.55824e-01,1.37651e-02
5390.264,2.58033e-01,1.48601e-02
5392.797,2.47697e-01,1.50560e-02
5395.329,2.45908e-01,1.40467e-02
5397.862,2.43188e-01,1.34580e-02
5400.394,2.18459e-01,1.34400e-02
5402.927,2.14622e-01,1.42344e-02
5405.459,2.25361e-01,1.49309e-02
5407.992,2.11875e-01,1.42798e-02
5410.524,1.96973e-01,1.34366e-02
5413.057,2.08178e-01,1.36341e-02
5415.589,2.04422e-01,1.43785e-02
5418.122,1.99417e-01,1.53212e-02
5420.654,1.92756e-01,1.49217e-02
5423.187,1.88138e-01,1.39921e-02
5425.719,2.01181e-01,1.39882e-02
5428.252,1.87850e-01,1.43734e-02
5430.784,1.74502e-01,1.53673e-02
5433.317,1.50689e-01,1.52305e-02
5435.850,1.67166e-01,1.45783e-02
5438.382,1.54229e-01,1.40204e-02
5440.915,1.47751e-01,1.41837e-02
5443.447,1.20592e-01,1.52972e-02
5445.980,7.94845e-02,1.56947e-02
5448.512,1.54788e-01,1.53189e-02
5451.045,1.04246e-01,1.44536e-02
5453.577,1.42027e-01,1.44907e-02
5456.110,1.46230e-01,1.60427e-02
5458.642,1.34207e-01,1.81305e-02
5461.175,1.35090e-01,1.85690e-02
5463.707,1.36024e-01,1.69408e-02
5466.240,1.34589e-01,1.57680e-02
5468.772,1.28654e-01,1.55883e-02
5471.305,1.23472e-01,1.65056e-02
5473.837,1.39216e-01,1.67585e-02
5476.370,1.21124e-01,1.52191e-02
5478.902,1.28819e-01,1.50428e-02
5481.435,1.16557e-01,1.52045e-02
5483.968,1.13111e-01,1.64383e-02
5486.500,1.19089e-01,1.67739e-02
5489.033,1.24222e-01,1.59011e-02
5491.565,1.14357e-01,3.98496e-02
5494.098,1.13131e-01,3.88383e-02
5496.630,1.13676e-01,3.84360e-02
5499.163,1.03398e-01,3.74656e-02
5501.695,9.81612e-02,3.65244e-02
5504.228,1.05296e-01,3.53513e-02
5506.760,1.23792e-01,3.50144e-02
5509.293,1.28578e-01,3.46983e-02
5511.825,1.06441e-01,3.39690e-02
5514.358,1.15286e-01,3.34587e-02
5516.890,1.00277e-01,3.25319e-02
5519.423,9.87458e-02,3.15635e-02
5521.955,1.02438e-01,3.12919e-02
5524.488,1.10610e-01,3.14598e-02
5527.020,9.23510e-02,3.06703e-02
5529.553,9.66506e-02,2.96607e-02
5532.086,9.44461e-02,2.89447e-02
5534.618,1.02719e-01,2.89495e-02
5537.151,8.98355e-02,2.88385e-02
5539.683,8.95282e-02,2.89279e-02
5542.216,8.16338e-02,2.81022e-02
5544.748,9.69484e-02,2.76642e-02
5547.281,9.60015e-02,2.74094e-02
5549.813,8.84031e-02,2.74241e-02
5552.346,9.19117e-02,2.79721e-02
5554.878,9.01975e-02,2.77225e-02
5557.411,9.20357e-02,2.70849e-02
5559.943,8.52004e-02,2.71194e-02
5562.476,8.21927e-02,2.80360e-02
5565.008,9.46397e-02,2.98751e-02
5567.541,9.50527e-02,3.12135e-02
5570.073,7.10751e-02,3.17606e-02
5572.606,7.45731e-02,3.50334e-02
5575.138,8.31338e-02,4.05603e-02
5577.671,8.68029e-02,4.44835e-02
5580.204,8.17588e-02,4.24479e-02
5582.736,9.85868e-02,3.68066e-02
5585.269,9.34594e-02,3.12243e-02
5587.801,7.77893e-02,2.71351e-02
5590.334,6.45102e-02,2.57862e-02
5592.866,8.07995e-02,2.63697e-02
5595.399,8.07959e-02,2.60962e-02
5597.931,8.98238e-02,2.57091e-02
5600.464,9.61241e-02,2.55988e-02
5602.996,7.24915e-02,2.53184e-02
5605.529,8.34858e-02,2.62517e-02
5608.061,8.62797e-02,2.64866e-02
5610.594,7.14038e-02,2.55287e-02
5613.126,7.83636e-02,2.51095e-02
5615.659,8.15777e-02,2.00367e-02
5618.191,8.02033e-02,2.00601e-02
5620.724,7.43068e-02,1.99298e-02
5623.256,7.02969e-02,1.97048e-02
5625.789,6.46244e-02,1.95854e-02
5628.321,6.06860e-02,1.95390e-02
5630.854,6.54661e-02,1.96423e-02
5633.387,6.13128e-02,1.95957e-02
5635.919,5.36925e-02,1.94210e-02
5638.452,6.06267e-02,1.94123e-02
5640.984,7.26615e-02,1.94953e-02
5643.517,7.64682e-02,1.95205e-02
5646.049,7.42721e-02,1.94687e-02
5648.582,7.09860e-02,1.94056e-02
5651.114,6.07787e-02,1.92610e-02
5653.647,5.49028e-02,1.91852e-02
5656.179,6.65255e-02,1.93201e-02
5658.712,6.96675e-02,1.94193e-02
5661.244,5.38689e-02,1.92573e-02
5663.777,5.31206e-02,1.91843e-02
5666.309,5.20470e-02,1.92695e-02
5668.842,3.82702e-02,1.92568e-02
5671.374,4.21730e-02,1.94890e-02
5673.907,5.25979e-02,1.96777e-02
5676.439,6.43329e-02,1.97174e-02
5678.972,6.11099e-02,1.94660e-02
5681.505,5.31763e-02,1.90337e-02
5684.037,5.43292e-02,1.85921e-02
5686.570,4.66649e-02,1.78514e-02
5689.102,4.24373e-02,1.71793e-02
5691.635,4.20608e-02,1.65162e-02
5694.167,4.00211e-02,1.57086e-02
5696.700,3.29498e-02,1.49438e-02
5699.232,3.11493e-02,1.43362e-02
5701.765,4.18723e-02,1.40497e-02
5704.297,4.39396e-02,1.37289e-02
5706.830,4.63957e-02,1.34575e-02
5709.362,4.82538e-02,1.32718e-02
5711.895,4.01193e-02,1.30274e-02
5714.427,3.38861e-02,1.28449e-02
5716.960,3.17488e-02,1.27380e-02
5719.492,3.32095e-02,1.27226e-02
5722.025,3.60683e-02,1.27664e-02
5724.557,2.80561e-02,1.26224e-02
5727.090,2.40187e-02,1.25095e-02
5729.623,3.65902e-02,1.26313e-02
5732.155,3.92339e-02,1.26158e-02
5734.688,2.94604e-02,1.23848e-02
5737.220,2.90776e-02,1.23579e-02
5739.753,2.78942e-02,1.23637e-02
5742.285,2.64684e-02,1.22895e-02
5744.818,2.90555e-02,1.22375e-02
5747.350,2.73044e-02,1.21609e-02
5749.883,2.86982e-02,1.22217e-02
5752.415,3.21922e-02,1.22554e-02
5754.948,2.97398e-02,1.22297e-02
5757.480,2.70258e-02,1.22816e-02
5760.013,2.34457e-02,1.23108e-02
5762.545,2.00422e-02,1.23139e-02
5765.078,2.75009e-02,1.25389e-02
5767.610,3.88386e-02,1.27981e-02
5770.143,4.13777e-02,1.28205e-02
5772.675,4.03423e-02,1.27092e-02
5775.208,3.57934e-02,1.24664e-02
5777.740,3.34751e-02,1.22355e-02
5780.273,3.08019e-02,1.21039e-02
5782.806,2.79210e-02,1.20894e-02
5785.338,3.32247e-02,1.22693e-02
5787.871,3.81857e-02,1.24870e-02
5790.403,3.80299e-02,1.25171e-02
5792.936,3.16287e-02,1.23627e-02
5795.468,3.03311e-02,1.22231e-02
5798.001,3.42333e-02,1.21098e-02
5800.533,3.86720e-02,1.20638e-02
5803.066,4.01609e-02,1.19964e-02
5805.598,3.79584e-02,1.18840e-02
5808.131,3.54569e-02,1.18358e-02
5810.663,3.64358e-02,1.18207e-02
5813.196,4.84673e-02,1.19344e-02
5815.728,5.09569e-02,1.19843e-02
5818.261,5.11129e-02,1.20149e-02
5820.793,5.36014e-02,1.20650e-02
5823.326,5.57679e-02,1.20536e-02
5825.858,5.92679e-02,1.20782e-02
5828.391,6.10555e-02,1.21224e-02
5830.924,7.24083e-02,1.22117e-02
5833.456,7.77703e-02,1.22703e-02
5835.989,7.41507e-02,1.22384e-02
5838.521,8.17560e-02,1.22961e-02
5841.054,8.16083e-02,1.23151e-02
5843.586,7.50529e-02,1.22301e-02
5846.119,8.13650e-02,1.23022e-02
5848.651,8.89930e-02,1.23777e-02
5851.184,9.44750e-02,1.24162e-02
5853.716,9.71343e-02,1.24566e-02
5856.249,9.74454e-02,1.24667e-02
5858.781,9.65811e-02,1.24952e-02
5861.314,1.02825e-01,1.25989e-02
5863.846,1.12841e-01,1.27509e-02
5866.379,1.12036e-01,1.27811e-02
5868.911,1.10700e-01,1.27508e-02
5871.444,1.17204e-01,1.27633e-02
5873.976,1.26452e-01,1.27932e-02
5876.509,1.26780e-01,1.27781e-02
5879.042,1.22377e-01,1.28482e-02
5881.574,1.21302e-01,1.31462e-02
5884.107,1.26513e-01,1.37895e-02
5886.639,1.31343e-01,1.46847e-02
5889.172,1.30670e-01,1.54438e-02
5891.704,1.25049e-01,1.58275e-02
5894.237,1.29492e-01,1.58633e-02
5896.769,1.36333e-01,1.53438e-02
5899.302,1.36523e-01,1.44107e-02
5901.834,1.37042e-01,1.35440e-02
5904.367,1.43401e-01,1.29506e-02
5906.899,1.52327e-01,1.27077e-02
5909.432,1.54145e-01,1.26565e-02
5911.964,1.56364e-01,1.26814e-02
5914.497,1.61228e-01,1.27321e-02
5917.029,1.60767e-01,1.26823e-02
5919.562,1.63237e-01,1.26607e-02
5922.094,1.63730e-01,1.26664e-02
5924.627,1.57780e-01,1.26494e-02
5927.160,1.54246e-01,1.26363e-02
5929.692,1.51784e-01,1.26339e-02
5932.225,1.52544e-01,1.26312e-02
5934.757,1.60265e-01,1.26649e-02
5937.290,1.57403e-01,1.25949e-02
5939.822,1.53363e-01,1.24370e-02
5942.355,1.60472e-01,1.23849e-02
5944.887,1.61042e-01,1.23445e-02
5947.420,1.54371e-01,1.22910e-02
5949.952,1.51354e-01,1.23185e-02
5952.485,1.53430e-01,1.23608e-02
5955.017,1.59310e-01,1.23894e-02
5957.550,1.62956e-01,1.23870e-02
5960.082,1.58430e-01,1.23203e-02
5962.615,1.55023e-01,1.22789e-02
5965.147,1.55461e-01,1.22497e-02
5967.680,1.53398e-01,1.22079e-02
5970.212,1.60152e-01,1.22862e-02
5972.745,1.66091e-01,1.23766e-02
5975.277,1.59922e-01,1.22849e-02
5977.810,1.55243e-01,1.22078e-02
5980.343,1.58962e-01,1.22088e-02
5982.875,1.54712e-01,1.21292e-02
5985.408,1.40183e-01,1.19294e-02
5987.940,1.40294e-01,1.19038e-02
5990.473,1.39784e-01,1.18994e-02
5993.005,1.36193e-01,1.18769e-02
5995.538,1.29535e-01,1.17767e-02
5998.070,1.22979e-01,1.16684e-02
6000.603,1.26529e-01,1.17198e-02
6003.135,1.25845e-01,1.16971e-02
6005.668,1.17057e-01,1.15866e-02
6008.200,1.13150e-01,1.15073e-02
6010.733,1.15627e-01,1.14541e-02
6013.265,1.12561e-01,1.13811e-02
6015.798,1.03132e-01,1.12435e-02
6018.330,1.00913e-01,1.11933e-02
6020.863,1.01169e-01,1.12028e-02
6023.395,9.45797e-02,1.11388e-02
6025.928,8.74431e-02,1.09970e-02
6028.461,8.36782e-02,1.08864e-02
6030.993,7.63576e-02,1.07864e-02
6033.526,6.79639e-02,1.07117e-02
6036.058,6.35607e-02,1.06209e-02
6038.591,6.62759e-02,1.05896e-02
6041.123,6.25679e-02,1.05423e-02
6043.656,5.29946e-02,1.03943e-02
6046.188,4.97102e-02,1.02967e-02
6048.721,5.04286e-02,1.02674e-02
6051.253,5.11265e-02,1.02753e-02
6053.786,4.72501e-02,1.02000e-02
6056.318,4.53906e-02,1.01280e-02
6058.851,4.41616e-02,1.01409e-02
6061.383,4.03091e-02,1.00774e-02
6063.916,4.01066e-02,1.00564e-02
6066.448,3.78306e-02,1.00130e-02
6068.981,3.49486e-02,9.94374e-03
6071.513,3.19167e-02,9.92037e-03
6074.046,3.23723e-02,9.93594e-03
6076.579,3.77474e-02,9.96749e-03
6079.111,3.96066e-02,9.96025e-03
6081.644,3.93907e-02,9.93553e-03
6084.176,4.08809e-02,9.99695e-03
6086.709,3.55025e-02,9.95021e-03
6089.241,3.11300e-02,9.82708e-03
6091.774,3.28932e-02,9.80773e-03
6094.306,3.43868e-02,9.84715e-03
6096.839,4.07831e-02,9.98018e-03
6099.371,4.46953e-02,1.00477e-02
6101.904,4.17036e-02,1.00108e-02
6104.436,4.28050e-02,1.00966e-02
6106.969,4.59879e-02,1.02869e-02
6109.501,4.35633e-02,1.03853e-02
6112.034,4.57279e-02,1.05010e-02
6114.566,4.99854e-02,1.06050e-02
6117.099,4.65048e-02,1.05083e-02
6119.631,4.36136e-02,1.03470e-02
6122.164,4.17455e-02,1.01586e-02
6124.697,4.35152e-02,1.00551e-02
6127.229,4.80666e-02,1.00221e-02
6129.762,5.07367e-02,9.99988e-03
6132.294,5.02029e-02,9.98922e-03
6134.827,5.04739e-02,9.99955e-03
6137.359,5.35319e-02,1.00608e-02
6139.892,6.00410e-02,1.01839e-02
6142.424,6.70507e-02,1.02332e-02
6144.957,6.58156e-02,1.02054e-02
6147.489,6.48596e-02,1.01607e-02
6150.022,6.41603e-02,1.01217e-02
6152.554,6.05325e-02,1.00840e-02
6155.087,6.44256e-02,1.01756e-02
6157.619,7.17880e-02,1.03142e-02
6160.152,7.47339e-02,1.03257e-02
6162.684,7.09539e-02,1.02104e-02
6165.217,6.47190e-02,1.00854e-02
6167.749,6.65337e-02,1.00337e-02
6170.282,7.02414e-02,9.98301e-03
6172.814,6.79190e-02,9.89906e-03
6175.347,6.81787e-02,9.87708e-03
6177.880,6.80242e-02,9.81707e-03
6180.412,7.46317e-02,9.85127e-03
6182.945,8.30422e-02,9.93909e-03
6185.477,8.27663e-02,9.93868e-03
6188.010,7.50590e-02,9.83864e-03
6190.542,6.94764e-02,9.72389e-03
6193.075,7.20781e-02,9.73406e-03
6195.607,7.65497e-02,9.79975e-03
6198.140,8.01770e-02,9.86043e-03
6200.672,8.32950e-02,9.87757e-03
6203.205,7.82946e-02,9.78375e-03
6205.737,7.43194e-02,9.72741e-03
6208.270,7.73300e-02,9.77965e-03
6210.802,7.58288e-02,9.77112e-03
6213.335,7.44556e-02,9.71533e-03
6215.867,7.80434e-02,9.71097e-03
6218.400,8.46311e-02,9.76890e-03
6220.932,8.48959e-02,9.76940e-03
6223.465,7.74208e-02,9.64441e-03
6225.998,7.73545e-02,9.61000e-03
6228.530,7.99189e-02,9.65962e-03
6231.063,7.65937e-02,9.72397e-03
6233.595,7.28144e-02,9.80999e-03
6236.128,8.02658e-02,1.00154e-02
6238.660,8.48173e-02,1.00798e-02
6241.193,7.78541e-02,9.86907e-03
6243.725,7.47285e-02,9.63622e-03
6246.258,7.53346e-02,9.50001e-03
6248.790,7.48572e-02,9.42626e-03
6251.323,7.66343e-02,9.45826e-03
6253.855,7.54307e-02,9.55848e-03
6256.388,6.89530e-02,9.60289e-03
6258.920,6.91843e-02,9.64022e-03
6261.453,7.12308e-02,9.65332e-03
6263.985,6.70494e-02,9.49551e-03
6266.518,6.37714e-02,9.27259e-03
6269.050,6.16842e-02,9.13939e-03
6271.583,6.95120e-02,9.18829e-03
6274.116,7.78485e-02,9.23144e-03
6276.648,7.29679e-02,9.13372e-03
6279.181,6.54891e-02,9.06902e-03
6281.713,6.26212e-02,9.14750e-03
6284.246,6.11834e-02,9.28414e-03
6286.778,6.19627e-02,9.37405e-03
6289.311,5.93456e-02,9.40612e-03
6291.843,5.38814e-02,9.71519e-03
6294.376,5.60432e-02,1.09890e-02
6296.908,5.86088e-02,1.29861e-02
6299.441,5.71839e-02,1.43435e-02
6301.973,5.50050e-02,1.44702e-02
6304.506,5.95519e-02,1.36033e-02
6307.038,5.88891e-02,1.16794e-02
6309.571,5.21038e-02,9.71891e-03
6312.103,5.16590e-02,8.92715e-03
6314.636,4.67401e-02,8.61745e-03
6317.168,4.18240e-02,8.42245e-03
6319.701,4.91509e-02,8.47633e-03
6322.233,5.46587e-02,8.57472e-03
6324.766,4.99922e-02,8.60175e-03
6327.299,4.91322e-02,8.63750e-03
6329.831,4.73928e-02,8.57723e-03
6332.364,4.56228e-02,8.50589e-03
6334.896,4.77619e-02,8.45993e-03
6337.429,4.16047e-02,8.25970e-03
6339.961,3.92788e-02,8.10947e-03
6342.494,4.08266e-02,8.09974e-03
6345.026,3.87417e-02,8.10869e-03
6347.559,3.88519e-02,8.14604e-03
6350.091,3.82869e-02,8.12666e-03
6352.624,3.84654e-02,8.18882e-03
6355.156,3.94517e-02,8.39875e-03
6357.689,4.16037e-02,8.85090e-03
6360.221,3.65460e-02,9.53802e-03
6362.754,3.10382e-02,1.00203e-02
6365.286,3.58991e-02,1.00551e-02
6367.819,3.37382e-02,9.56508e-03
6370.351,2.88501e-02,8.67207e-03
6372.884,3.06351e-02,7.95107e-03
6375.417,3.12854e-02,7.69666e-03
6377.949,2.88346e-02,7.65923e-03
6380.482,2.45229e-02,7.60526e-03
6383.014,2.52062e-02,7.60530e-03
6385.547,2.99504e-02,7.66804e-03
6388.079,3.32751e-02,7.71625e-03
6390.612,2.96245e-02,7.62310e-03
6393.144,2.65302e-02,7.48809e-03
6395.677,2.85338e-02,7.44732e-03
6398.209,2.64322e-02,7.40177e-03
6400.742,2.51992e-02,7.40372e-03
6403.274,3.09014e-02,7.50393e-03
6405.807,3.02396e-02,7.47048e-03
6408.339,2.39359e-02,7.35131e-03
6410.872,2.40150e-02,7.32512e-03
6413.404,2.70685e-02,7.38763e-03
6415.937,2.90257e-02,7.39834e-03
6418.469,3.10460e-02,7.40641e-03
6421.002,3.20550e-02,7.41507e-03
6423.535,3.05284e-02,7.35345e-03
6426.067,2.78802e-02,7.24604e-03
6428.600,2.77072e-02,7.19915e-03
6431.132,2.88920e-02,7.22015e-03
6433.665,3.24063e-02,7.27185e-03
6436.197,3.31172e-02,7.26567e-03
6438.730,2.85611e-02,7.19176e-03
6441.262,2.99369e-02,7.19155e-03
6443.795,3.56838e-02,7.28216e-03
6446.327,3.68928e-02,7.29792e-03
6448.860,3.53778e-02,7.27302e-03
6451.392,3.40024e-02,7.24616e-03
6453.925,3.52549e-02,7.26342e-03
6456.457,3.77416e-02,7.30449e-03
6458.990,3.84189e-02,7.31832e-03
6461.522,3.68877e-02,7.33781e-03
6464.055,3.75692e-02,7.44382e-03
6466.587,3.81829e-02,7.49865e-03
6469.120,4.32062e-02,7.57864e-03
6471.653,4.56610e-02,7.56887e-03
6474.185,4.34859e-02,7.41012e-03
6476.718,4.60656e-02,7.32989e-03
6479.250,5.16826e-02,7.32211e-03
6481.783,5.27458e-02,7.28048e-03
6484.315,5.10865e-02,7.23103e-03
6486.848,5.11141e-02,7.22727e-03
6489.380,5.38939e-02,7.27689e-03
6491.913,5.61999e-02,7.36016e-03
6494.445,5.40919e-02,7.45686e-03
6496.978,4.98243e-02,7.61127e-03
6499.510,5.06906e-02,7.75576e-03
6502.043,5.56248e-02,7.80668e-03
6504.575,5.74872e-02,7.70290e-03
6507.108,5.88455e-02,7.52813e-03
6509.640,6.04743e-02,7.43844e-03
6512.173,6.11231e-02,7.37465e-03
6514.705,6.10468e-02,7.33163e-03
6517.238,6.09747e-02,7.28882e-03
6519.770,6.21911e-02,7.26995e-03
6522.303,6.29835e-02,7.31807e-03
6524.836,6.57747e-02,7.40943e-03
6527.368,6.77005e-02,7.49642e-03
6529.901,6.69262e-02,7.57639e-03
6532.433,6.70716e-02,7.62404e-03
6534.966,7.23242e-02,7.71440e-03
6537.498,7.61734e-02,7.74055e-03
6540.031,7.46127e-02,7.62304e-03
6542.563,7.30062e-02,7.52512e-03
6545.096,7.26524e-02,7.52579e-03
6547.628,7.22994e-02,7.57723e-03
6550.161,7.26988e-02,7.66109e-03
6552.693,7.35350e-02,7.72716e-03
6555.226,7.57251e-02,7.80865e-03
6557.758,8.04428e-02,7.97380e-03
6560.291,8.28400e-02,8.10269e-03
6562.823,7.89915e-02,8.06908e-03
6565.356,7.54320e-02,7.97191e-03
6567.888,7.64224e-02,7.78914e-03
6570.421,7.65315e-02,7.56022e-03
6572.954,7.76409e-02,7.52290e-03
6575.486,8.17911e-02,7.65143e-03
6578.019,8.52921e-02,7.71594e-03
6580.551,8.51502e-02,7.68929e-03
6583.084,8.29456e-02,7.59565e-03
6585.616,8.16015e-02,7.44961e-03
6588.149,8.06185e-02,7.33489e-03
6590.681,8.04236e-02,7.29934e-03
6593.214,7.94476e-02,7.27591e-03
6595.746,7.92008e-02,7.27684e-03
6598.279,7.82123e-02,7.26191e-03
6600.811,7.89504e-02,7.29789e-03
6603.344,8.05190e-02,7.32593e-03
6605.876,7.95913e-02,7.28392e-03
6608.409,7.88447e-02,7.25757e-03
6610.941,8.03284e-02,7.21562e-03
6613.474,7.83533e-02,7.11947e-03
6616.006,7.56258e-02,7.07779e-03
6618.539,7.78131e-02,7.13526e-03
6621.072,7.64614e-02,7.11574e-03
6623.604,7.31148e-02,7.04052e-03
6626.137,7.42152e-02,7.06460e-03
6628.669,7.45704e-02,7.07295e-03
6631.202,7.17254e-02,7.02390e-03
6633.734,6.72688e-02,6.93415e-03
6636.267,6.72318e-02,6.89717e-03
6638.799,7.00251e-02,6.93611e-03
6641.332,6.95051e-02,6.89988e-03
6643.864,7.05898e-02,6.89277e-03
6646.397,6.66906e-02,6.81993e-03
6648.929,5.96944e-02,6.68488e-03
6651.462,6.03720e-02,6.69814e-03
6653.994,6.33959e-02,6.77379e-03
6656.527,6.39764e-02,6.78521e-03
6659.059,6.36442e-02,6.77875e-03
6661.592,6.42745e-02,6.78519e-03
6664.124,6.31934e-02,6.75865e-03
6666.657,6.05162e-02,6.71059e-03
6669.190,5.90963e-02,6.68813e-03
6671.722,5.52550e-02,6.60111e-03
6674.255,5.81116e-02,6.61122e-03
6676.787,6.32655e-02,6.69120e-03
6679.320,5.94243e-02,6.62954e-03
6681.852,5.54339e-02,6.54840e-03
6684.385,5.43420e-02,6.51799e-03
6686.917,5.32180e-02,6.48665e-03
6689.450,5.21447e-02,6.46645e-03
6691.982,5.27951e-02,6.45398e-03
6694.515,5.50576e-02,6.48189e-03
6697.047,5.17504e-02,6.44705e-03
6699.580,5.15059e-02,6.44155e-03
6702.112,5.31537e-02,6.48098e-03
6704.645,5.08829e-02,6.47314e-03
6707.177,5.07660e-02,6.47914e-03
6709.710,4.95083e-02,6.48709e-03
6712.242,4.77992e-02,6.47141e-03
6714.775,4.62305e-02,6.42531e-03
6717.307,4.34904e-02,6.36940e-03
6719.840,4.32063e-02,6.32966e-03
6722.373,4.39243e-02,6.29734e-03
6724.905,4.40039e-02,6.27016e-03
6727.438,4.43496e-02,6.25704e-03
6729.970,4.29315e-02,6.23402e-03
6732.503,4.27129e-02,6.24474e-03
6735.035,4.13804e-02,6.21876e-03
6737.568,3.95262e-02,6.15177e-03
6740.100,4.04054e-02,6.12592e-03
6742.633,3.78932e-02,6.06438e-03
6745.165,3.34157e-02,5.99231e-03
6747.698,3.08271e-02,5.94037e-03
6750.230,2.97116e-02,5.91683e-03
6752.763,2.75901e-02,5.86056e-03
6755.295,2.54520e-02,5.80457e-03
6757.828,2.51940e-02,5.78692e-03
6760.360,2.60501e-02,5.80349e-03
6762.893,2.72468e-02,5.84468e-03
6765.425,2.65653e-02,5.81870e-03
6767.958,2.21653e-02,5.71610e-03
6770.491,1.89578e-02,5.63981e-03
6773.023,1.82917e-02,5.59442e-03
6775.556,2.05602e-02,5.61571e-03
6778.088,2.30699e-02,5.65697e-03
6780.621,2.29159e-02,5.63334e-03
6783.153,2.50837e-02,5.67338e-03
6785.686,2.55182e-02,5.70013e-03
6788.218,2.27287e-02,5.66373e-03
6790.751,2.28537e-02,5.68787e-03
6793.283,2.53871e-02,5.72442e-03
6795.816,2.70970e-02,5.72012e-03
6798.348,2.38946e-02,5.63860e-03
6800.881,2.05984e-02,5.55464e-03
6803.413,2.48583e-02,5.62904e-03
6805.946,2.79311e-02,5.68413e-03
6808.478,2.79568e-02,5.66256e-03
6811.011,2.72880e-02,5.67603e-03
6813.543,2.65611e-02,5.68181e-03
6816.076,2.78404e-02,5.68347e-03
6818.609,2.85094e-02,5.68968e-03
6821.141,2.91337e-02,5.77653e-03
6823.674,2.95052e-02,5.96998e-03
6826.206,3.18662e-02,6.30825e-03
6828.739,3.36365e-02,6.68432e-03
6831.271,3.14814e-02,6.89484e-03
6833.804,3.23365e-02,6.87839e-03
6836.336,3.41433e-02,6.68602e-03
6838.869,3.22665e-02,6.41879e-03
6841.401,3.32824e-02,6.17163e-03
6843.934,3.44597e-02,5.97188e-03
6846.466,3.31926e-02,5.85694e-03
6848.999,3.20557e-02,5.78194e-03
6851.531,3.17833e-02,5.73268e-03
6854.064,3.42717e-02,5.75671e-03
6856.596,3.55973e-02,5.88856e-03
6859.129,3.37744e-02,6.22917e-03
6861.661,3.65625e-02,6.70831e-03
6864.194,4.14773e-02,7.00196e-03
6866.726,3.96690e-02,7.08452e-03
6869.259,3.72148e-02,7.04558e-03
6871.792,3.75185e-02,6.85799e-03
6874.324,3.66752e-02,6.77810e-03
6876.857,3.70016e-02,6.77222e-03
6879.389,3.76550e-02,6.60763e-03
6881.922,3.87899e-02,6.42285e-03
6884.454,4.04641e-02,6.31854e-03
6886.987,4.05671e-02,6.31115e-03
6889.519,4.25711e-02,6.38802e-03
6892.052,4.17587e-02,6.39357e-03
6894.584,4.08556e-02,6.37310e-03
6897.117,4.37570e-02,6.40199e-03
6899.649,4.45607e-02,6.40632e-03
6902.182,4.73472e-02,6.46219e-03
6904.714,5.07664e-02,6.48549e-03
6907.247,4.84515e-02,6.41919e-03
6909.779,4.35977e-02,6.37145e-03
6912.312,4.52794e-02,6.41294e-03
6914.844,4.95708e-02,6.45079e-03
6917.377,4.98025e-02,6.45367e-03
6919.910,4.75150e-02,6.51452e-03
6922.442,4.63858e-02,6.59994e-03
6924.975,4.89570e-02,6.63178e-03
6927.507,5.05478e-02,6.52564e-03
6930.040,5.22215e-02,6.32005e-03
6932.572,5.21326e-02,6.16409e-03
6935.105,4.70200e-02,6.09420e-03
6937.637,4.82575e-02,6.24415e-03
6940.170,5.06277e-02,6.39170e-03
6942.702,4.74987e-02,6.45050e-03
6945.235,4.58916e-02,6.57837e-03
6947.767,4.49580e-02,6.65758e-03
6950.300,4.40790e-02,6.60690e-03
6952.832,4.76870e-02,6.54716e-03
6955.365,5.20708e-02,6.38879e-03
6957.897,5.28438e-02,6.18038e-03
6960.430,5.29195e-02,6.07326e-03
6962.962,5.46574e-02,6.08793e-03
6965.495,5.58491e-02,6.14438e-03
6968.028,5.77895e-02,6.17662e-03
6970.560,5.57265e-02,6.12755e-03
6973.093,5.13412e-02,6.12458e-03
6975.625,5.33575e-02,6.28027e-03
6978.158,5.85225e-02,6.40166e-03
6980.690,5.93292e-02,6.38342e-03
6983.223,5.82381e-02,6.29013e-03
6985.755,5.74931e-02,6.12964e-03
6988.288,5.66814e-02,6.04813e-03
6990.820,5.72416e-02,6.06218e-03
6993.353,5.87654e-02,6.10758e-03
6995.885,5.58302e-02,6.06662e-03
6998.418,5.78262e-02,6.09610e-03
7000.950,6.11471e-02,6.14874e-03
7003.483,6.00325e-02,6.13003e-03
7006.015,6.18473e-02,6.20755e-03
7008.548,6.13559e-02,6.22463e-03
7011.080,6.29505e-02,6.23890e-03
7013.613,6.66549e-02,6.26650e-03
7016.146,6.57228e-02,6.20237e-03
7018.678,6.65697e-02,6.15645e-03
7021.211,7.21904e-02,6.22754e-03
7023.743,7.76854e-02,6.32042e-03
7026.276,7.78875e-02,6.31867e-03
7028.808,7.39660e-02,6.26116e-03
7031.341,7.10045e-02,6.19266e-03
7033.873,7.42110e-02,6.17558e-03
7036.406,7.66429e-02,6.19732e-03
7038.938,7.21226e-02,6.14846e-03
7041.471,7.10331e-02,6.16869e-03
7044.003,7.53527e-02,6.30944e-03
7046.536,7.73239e-02,6.45960e-03
7049.068,7.50565e-02,6.44139e-03
7051.601,8.75418e-02,6.58106e-03
7054.133,9.86097e-02,6.69206e-03
7056.666,8.79517e-02,6.46096e-03
7059.198,7.86258e-02,6.26487e-03
7061.731,7.76513e-02,6.25442e-03
7064.263,7.76557e-02,6.25364e-03
7066.796,7.93352e-02,6.32014e-03
7069.329,7.70523e-02,6.31642e-03
7071.861,7.82113e-02,6.30590e-03
7074.394,8.33234e-02,6.35060e-03
7076.926,8.50357e-02,6.34691e-03
7079.459,8.34847e-02,6.32627e-03
7081.991,8.31307e-02,6.33692e-03
7084.524,8.62819e-02,6.38036e-03
7087.056,8.66534e-02,6.40061e-03
7089.589,8.46093e-02,6.35935e-03
7092.121,8.35679e-02,6.26545e-03
7094.654,8.49218e-02,6.23714e-03
7097.186,8.66037e-02,6.24531e-03
7099.719,8.79946e-02,6.23948e-03
7102.251,8.80822e-02,6.23574e-03
7104.784,8.97271e-02,6.25177e-03
7107.316,9.14653e-02,6.26824e-03
7109.849,8.83156e-02,6.23483e-03
7112.381,8.98401e-02,6.25921e-03
7114.914,9.44274e-02,6.31770e-03
7117.447,9.51052e-02,6.33205e-03
7119.979,9.30880e-02,6.30424e-03
7122.512,9.75712e-02,6.37259e-03
7125.044,1.12365e-01,6.60887e-03
7127.577,1.12845e-01,6.65445e-03
7130.109,1.02856e-01,6.48931e-03
7132.642,1.02787e-01,6.47274e-03
7135.174,1.05370e-01,6.48491e-03
7137.707,1.05730e-01,6.51413e-03
7140.239,1.03076e-01,6.51709e-03
7142.772,1.03816e-01,6.57037e-03
7145.304,1.08722e-01,6.70964e-03
7147.837,1.13379e-01,6.87829e-03
7150.369,1.11440e-01,6.82331e-03
7152.902,1.15439e-01,6.75104e-03
7155.434,1.17588e-01,6.74308e-03
7157.967,1.15026e-01,6.69577e-03
7160.499,1.19116e-01,6.74490e-03
7163.032,1.22486e-01,6.84638e-03
7165.565,1.25537e-01,6.97801e-03
7168.097,1.28614e-01,7.12286e-03
7170.630,1.32172e-01,7.31181e-03
7173.162,1.35719e-01,7.52821e-03
7175.695,1.35319e-01,7.66593e-03
7178.227,1.38361e-01,7.76470e-03
7180.760,1.42662e-01,7.77668e-03
7183.292,1.42235e-01,7.73131e-03
7185.825,1.41263e-01,7.77448e-03
7188.357,1.41903e-01,7.84422e-03
7190.890,1.48288e-01,7.95804e-03
7193.422,1.52384e-01,8.00269e-03
7195.955,1.47348e-01,7.86415e-03
7198.487,1.43847e-01,7.79805e-03
7201.020,1.48588e-01,7.89556e-03
7203.552,1.56751e-01,8.03778e-03
7206.085,1.57760e-01,8.04239e-03
7208.617,1.52799e-01,7.85831e-03
7211.150,1.49289e-01,7.63564e-03
7213.683,1.49082e-01,7.46644e-03
7216.215,1.49473e-01,7.35293e-03
7218.748,1.52268e-01,7.35725e-03
7221.280,1.53835e-01,7.39771e-03
7223.813,1.52272e-01,7.38695e-03
7226.345,1.52874e-01,7.41905e-03
7228.878,1.53202e-01,7.45369e-03
7231.410,1.56682e-01,7.61475e-03
7233.943,1.59215e-01,8.05563e-03
7236.475,1.56498e-01,8.73303e-03
7239.008,1.55305e-01,9.45788e-03
7241.540,1.58197e-01,1.00178e-02
7244.073,1.60113e-01,1.01601e-02
7246.605,1.60298e-01,9.78973e-03
7249.138,1.60695e-01,9.26121e-03
7251.670,1.59514e-01,8.74751e-03
7254.203,1.58529e-01,8.39478e-03
7256.735,1.56504e-01,8.21143e-03
7259.268,1.57006e-01,8.03775e-03
7261.800,1.58792e-01,7.91199e-03
7264.333,1.57649e-01,7.87158e-03
7266.866,1.51081e-01,7.82951e-03
7269.398,1.47818e-01,8.00782e-03
7271.931,1.51746e-01,8.66020e-03
7274.463,1.53561e-01,9.41172e-03
7276.996,1.56746e-01,9.92989e-03
7279.528,1.55041e-01,1.00380e-02
7282.061,1.47973e-01,9.49087e-03
7284.593,1.46849e-01,8.65757e-03
7287.126,1.44657e-01,8.12096e-03
7289.658,1.46822e-01,7.97483e-03
7292.191,1.46332e-01,7.88096e-03
7294.723,1.41323e-01,7.78117e-03
7297.256,1.41451e-01,7.79851e-03
7299.788,1.39924e-01,7.81453e-03
7302.321,1.41606e-01,7.86427e-03
7304.853,1.43037e-01,7.87127e-03
7307.386,1.34777e-01,7.75837e-03
7309.918,1.29972e-01,7.80346e-03
7312.451,1.32140e-01,8.20707e-03
7314.984,1.31742e-01,8.64103e-03
7317.516,1.33124e-01,8.80305e-03
7320.049,1.35094e-01,8.57801e-03
7322.581,1.34822e-01,7.99178e-03
7325.114,1.30762e-01,7.51252e-03
7327.646,1.24186e-01,7.39489e-03
7330.179,1.20219e-01,7.38339e-03
7332.711,1.18304e-01,7.36619e-03
7335.244,1.19910e-01,7.55317e-03
7337.776,1.18466e-01,7.94941e-03
7340.309,1.11250e-01,8.16271e-03
7342.841,1.07872e-01,8.10951e-03
7345.374,1.11107e-01,7.83080e-03
7347.906,1.10895e-01,7.20077e-03
7350.439,1.07997e-01,6.69356e-03
7352.971,1.04254e-01,6.64637e-03
7355.504,9.67700e-02,6.74189e-03
7358.036,9.18198e-02,6.78482e-03
7360.569,8.92012e-02,6.74731e-03
7363.102,8.59010e-02,6.80852e-03
7365.634,8.42855e-02,7.05620e-03
7368.167,8.83537e-02,7.35691e-03
7370.699,9.27118e-02,7.48895e-03
7373.232,9.18339e-02,7.30016e-03
7375.764,8.85701e-02,6.78312e-03
7378.297,8.65260e-02,6.25817e-03
7380.829,8.70775e-02,6.07998e-03
7383.362,8.75672e-02,6.08856e-03
7385.894,8.70655e-02,6.14236e-03
7388.427,8.75392e-02,6.27504e-03
7390.959,8.61221e-02,6.35664e-03
7393.492,8.31829e-02,6.37403e-03
7396.024,8.32352e-02,6.48245e-03
7398.557,8.45977e-02,6.65854e-03
7401.089,8.46533e-02,6.74816e-03
7403.622,8.16349e-02,6.69051e-03
7406.154,8.22466e-02,6.54130e-03
7408.687,8.34749e-02,6.24609e-03
7411.219,8.09091e-02,5.94533e-03
7413.752,8.34656e-02,5.94329e-03
7416.285,8.49407e-02,5.99491e-03
7418.817,8.54983e-02,5.98862e-03
7421.350,8.96236e-02,6.02088e-03
7423.882,9.05864e-02,6.07080e-03
7426.415,9.05023e-02,6.15014e-03
7428.947,9.34202e-02,6.24452e-03
7431.480,9.58225e-02,6.34446e-03
7434.012,9.78693e-02,6.47720e-03
7436.545,1.00388e-01,6.58165e-03
7439.077,1.00377e-01,6.60717e-03
7441.610,9.91817e-02,6.53365e-03
7444.142,9.80089e-02,6.36617e-03
7446.675,9.75929e-02,6.21807e-03
7449.207,1.00651e-01,6.21149e-03
7451.740,1.02438e-01,6.22661e-03
7454.272,1.04559e-01,6.26234e-03
7456.805,1.05769e-01,6.28850e-03
7459.337,1.02669e-01,6.28284e-03
7461.870,1.01629e-01,6.35519e-03
7464.403,1.07364e-01,6.54180e-03
7466.935,1.08615e-01,6.64708e-03
7469.468,1.04898e-01,6.68341e-03
7472.000,9.97989e-02,6.68413e-03
7474.533,9.69177e-02,6.68799e-03
7477.065,9.83444e-02,6.78258e-03
7479.598,9.63230e-02,6.79771e-03
7482.130,9.33068e-02,6.72176e-03
7484.663,9.36457e-02,6.65067e-03
7487.195,9.38811e-02,6.51244e-03
7489.728,9.19888e-02,6.32744e-03
7492.260,8.95252e-02,6.18657e-03
7494.793,9.07712e-02,6.16037e-03
7497.325,9.05033e-02,6.11677e-03
7499.858,8.81118e-02,6.02952e-03
7502.390,8.36149e-02,5.91161e-03
7504.923,8.04142e-02,5.85898e-03
7507.455,8.21166e-02,5.89378e-03
7509.988,8.17149e-02,5.88065e-03
7512.521,8.18713e-02,5.88989e-03
7515.053,8.40568e-02,6.02863e-03
7517.586,8.04066e-02,6.18877e-03
7520.118,7.72486e-02,6.54524e-03
7522.651,7.51869e-02,6.91499e-03
7525.183,7.18824e-02,6.99008e-03
7527.716,7.26008e-02,6.92838e-03
7530.248,7.29050e-02,6.60776e-03
7532.781,7.16696e-02,6.18384e-03
7535.313,7.00424e-02,5.95850e-03
7537.846,6.87852e-02,5.81053e-03
7540.378,7.00690e-02,5.75092e-03
7542.911,6.92081e-02,5.71230e-03
7545.443,6.87154e-02,5.67601e-03
7547.976,6.56350e-02,5.60587e-03
7550.508,6.22653e-02,5.52548e-03
7553.041,6.18957e-02,5.57175e-03
7555.573,6.08018e-02,5.67938e-03
7558.106,5.87846e-02,5.70586e-03
7560.639,5.53025e-02,5.62031e-03
7563.171,5.55900e-02,5.57631e-03
7565.704,5.85417e-02,5.71973e-03
7568.236,5.79504e-02,6.06743e-03
7570.769,5.47483e-02,6.32063e-03
7573.301,5.42470e-02,6.34607e-03
7575.834,5.42208e-02,6.17717e-03
7578.366,5.35820e-02,5.81589e-03
7580.899,5.15538e-02,5.51329e-03
7583.431,5.03130e-02,5.50198e-03
7585.964,4.93005e-02,5.53018e-03
7588.496,4.88909e-02,5.47115e-03
7591.029,5.04377e-02,5.46314e-03
7593.561,4.76005e-02,5.57177e-03
7596.094,4.83968e-02,6.17314e-03
7598.626,4.81706e-02,7.23999e-03
7601.159,4.64311e-02,8.81969e-03
7603.691,4.89599e-02,1.04611e-02
7606.224,4.40491e-02,1.11900e-02
7608.756,3.23618e-02,1.10960e-02
7611.289,3.07621e-02,1.07535e-02
7613.822,3.34727e-02,9.98849e-03
7616.354,3.57287e-02,8.72570e-03
7618.887,4.07465e-02,7.50663e-03
7621.419,4.16615e-02,6.78015e-03
7623.952,3.81259e-02,6.66006e-03
7626.484,3.79753e-02,7.10363e-03
7629.017,3.79772e-02,7.72358e-03
7631.549,3.70402e-02,8.05111e-03
7634.082,3.98178e-02,7.94290e-03
7636.614,4.13458e-02,7.51207e-03
7639.147,3.88929e-02,7.10149e-03
7641.679,3.60526e-02,6.81415e-03
7644.212,3.54541e-02,6.62298e-03
7646.744,3.48767e-02,6.46944e-03
7649.277,3.43139e-02,6.35983e-03
7651.809,3.44157e-02,6.24592e-03
7654.342,3.38134e-02,6.08282e-03
7656.874,3.22017e-02,5.97680e-03
7659.407,3.40037e-02,5.99464e-03
7661.940,3.63649e-02,5.93871e-03
7664.472,3.43593e-02,5.77989e-03
7667.005,3.18793e-02,5.60633e-03
7669.537,3.08888e-02,5.41313e-03
7672.070,2.98240e-02,5.21283e-03
7674.602,3.14616e-02,5.13664e-03
7677.135,3.37161e-02,5.19684e-03
7679.667,3.12998e-02,5.15189e-03
7682.200,3.00309e-02,5.12260e-03
7684.732,3.08847e-02,5.20000e-03
7687.265,3.08440e-02,5.24295e-03
7689.797,3.32538e-02,5.28859e-03
7692.330,3.47709e-02,5.30936e-03
7694.862,3.30356e-02,5.26186e-03
7697.395,3.01760e-02,5.22119e-03
7699.927,2.73233e-02,5.15301e-03
7702.460,2.87054e-02,5.13588e-03
7704.992,2.97999e-02,5.19117e-03
7707.525,3.05901e-02,5.67170e-03
7710.058,3.35218e-02,6.68662e-03
7712.590,3.03924e-02,7.66583e-03
7715.123,2.74860e-02,8.26303e-03
7717.655,3.37327e-02,8.24112e-03
7720.188,3.74463e-02,7.67287e-03
7722.720,3.52439e-02,6.87882e-03
7725.253,3.20205e-02,6.10252e-03
7727.785,2.99848e-02,5.71263e-03
7730.318,2.87423e-02,5.52853e-03
7732.850,2.69825e-02,5.27827e-03
7735.383,2.82716e-02,5.17010e-03
7737.915,3.11745e-02,5.20724e-03
7740.448,3.08476e-02,5.15393e-03
7742.980,2.75109e-02,5.23015e-03
7745.513,2.69897e-02,6.10629e-03
7748.045,2.83460e-02,7.36599e-03
7750.578,2.84188e-02,7.98855e-03
7753.110,3.21255e-02,8.03422e-03
7755.643,3.49514e-02,7.68203e-03
7758.176,3.43022e-02,6.90277e-03
7760.708,3.58901e-02,6.35777e-03
7763.241,3.74591e-02,6.16433e-03
7765.773,3.39887e-02,5.79015e-03
7768.306,3.24324e-02,5.47682e-03
7770.838,3.27229e-02,5.56994e-03
7773.371,3.01592e-02,5.73861e-03
7775.903,3.07629e-02,5.94312e-03
7778.436,3.08093e-02,6.06798e-03
7780.968,2.89299e-02,5.91452e-03
7783.501,2.76773e-02,5.69302e-03
7786.033,2.64679e-02,5.59880e-03
7788.566,2.89105e-02,5.97906e-03
7791.098,3.40363e-02,6.88943e-03
7793.631,3.39824e-02,7.44729e-03
7796.163,3.03634e-02,7.35800e-03
7798.696,2.86659e-02,6.84047e-03
7801.228,3.00361e-02,5.98531e-03
7803.761,3.41683e-02,5.63914e-03
7806.293,3.54488e-02,5.92377e-03
7808.826,3.27213e-02,6.09000e-03
7811.359,3.07970e-02,6.04949e-03
7813.891,3.05703e-02,5.98034e-03
7816.424,3.06498e-02,6.32764e-03
7818.956,3.28525e-02,7.23396e-03
7821.489,3.05536e-02,7.74866e-03
7824.021,2.75208e-02,7.62528e-03
7826.554,3.08819e-02,7.05330e-03
7829.086,3.32480e-02,5.98007e-03
7831.619,3.27785e-02,5.23755e-03
7834.151,3.09163e-02,5.15527e-03
7836.684,3.04252e-02,5.36580e-03
7839.216,2.84024e-02,5.67038e-03
7841.749,2.72501e-02,5.80621e-03
7844.281,3.04926e-02,5.89009e-03
7846.814,2.84083e-02,6.04108e-03
7849.346,2.85499e-02,6.72892e-03
7851.879,3.18082e-02,7.60042e-03
7854.411,3.15304e-02,7.99487e-03
7856.944,3.16026e-02,7.99047e-03
7859.477,3.52713e-02,7.50930e-03
7862.009,3.68734e-02,6.77694e-03
7864.542,3.57730e-02,6.54218e-03
7867.074,3.19129e-02,6.62160e-03
7869.607,2.90527e-02,6.64531e-03
7872.139,3.06968e-02,6.64633e-03
7874.672,3.04868e-02,6.58695e-03
7877.204,2.91923e-02,6.37389e-03
7879.737,3.00012e-02,6.21210e-03
7882.269,3.31209e-02,6.29936e-03
7884.802,3.64648e-02,6.50695e-03
7887.334,3.60166e-02,6.71837e-03
7889.867,3.38733e-02,6.79641e-03
7892.399,3.26408e-02,6.70909e-03
7894.932,3.41869e-02,6.41653e-03
7897.464,3.63374e-02,5.86748e-03
7899.997,3.64218e-02,5.42544e-03
7902.529,3.42342e-02,5.34517e-03
7905.062,3.13409e-02,5.63375e-03
7907.595,3.25682e-02,6.35213e-03
7910.127,3.54821e-02,7.47211e-03
7912.660,3.57146e-02,8.46066e-03
7915.192,3.08940e-02,8.79557e-03
7917.725,3.00286e-02,8.73997e-03
7920.257,3.43876e-02,8.06243e-03
7922.790,3.69064e-02,7.13873e-03
7925.322,3.60455e-02,6.71365e-03
7927.855,3.41652e-02,6.42977e-03
7930.387,3.55531e-02,6.29894e-03
7932.920,3.42577e-02,6.22566e-03
7935.452,3.22778e-02,5.99534e-03
7937.985,3.44432e-02,5.58241e-03
7940.517,3.63688e-02,5.27320e-03
7943.050,3.49789e-02,5.32814e-03
7945.582,3.66621e-02,5.66627e-03
7948.115,3.81667e-02,5.94103e-03
7950.647,3.72471e-02,5.96240e-03
7953.180,3.87031e-02,5.85747e-03
7955.712,4.01796e-02,5.62276e-03
7958.245,3.97879e-02,5.70752e-03
7960.778,3.77629e-02,6.67058e-03
7963.310,3.67899e-02,7.66810e-03
7965.843,3.87280e-02,7.96413e-03
7968.375,4.06930e-02,7.65566e-03
7970.908,4.03461e-02,6.80588e-03
7973.440,3.52252e-02,5.94429e-03
7975.973,3.44792e-02,5.95173e-03
7978.505,3.90621e-02,6.30916e-03
7981.038,3.84931e-02,6.34794e-03
7983.570,3.69831e-02,6.15390e-03
7986.103,3.66769e-02,5.96759e-03
7988.635,3.74482e-02,6.45777e-03
7991.168,3.62303e-02,7.40039e-03
7993.700,3.29931e-02,7.84552e-03
7996.233,3.54752e-02,7.77036e-03
7998.765,3.71454e-02,7.10368e-03
8001.298,2.93301e-02,5.85719e-03
8003.830,2.65489e-02,5.14333e-03
8006.363,2.83973e-02,5.10094e-03
8008.896,2.45954e-02,5.21420e-03
8011.428,2.52406e-02,5.59986e-03
8013.961,3.01340e-02,5.92737e-03
8016.493,2.97774e-02,5.94559e-03
8019.026,2.66578e-02,5.94511e-03
8021.558,2.70247e-02,6.32685e-03
8024.091,2.85532e-02,6.90674e-03
8026.623,3.00857e-02,7.19712e-03
8029.156,3.01070e-02,7.04466e-03
8031.688,2.76844e-02,6.39534e-03
8034.221,2.83506e-02,5.58018e-03
8036.753,2.96775e-02,5.14468e-03
8039.286,2.59137e-02,4.95347e-03
8041.818,2.15362e-02,4.80958e-03
8044.351,2.17661e-02,4.82152e-03
8046.883,2.17083e-02,4.97262e-03
8049.416,2.12531e-02,5.18016e-03
8051.948,2.21228e-02,5.30121e-03
8054.481,2.02102e-02,5.27742e-03
8057.014,1.82377e-02,5.35674e-03
8059.546,1.88827e-02,5.61529e-03
8062.079,1.88261e-02,5.74243e-03
8064.611,1.55931e-02,5.63062e-03
8067.144,1.62294e-02,5.41121e-03
8069.676,1.97359e-02,5.02784e-03
8072.209,2.05545e-02,4.75436e-03
8074.741,2.03565e-02,4.75782e-03
8077.274,1.83777e-02,4.72965e-03
8079.806,1.82246e-02,4.73830e-03
8082.339,1.87866e-02,4.79501e-03
8084.871,1.97692e-02,4.83209e-03
8087.404,1.93538e-02,4.85090e-03
8089.936,1.99159e-02,4.93307e-03
8092.469,2.46473e-02,5.01361e-03
8095.001,2.68118e-02,5.08938e-03
8097.534,2.47340e-02,5.22147e-03
8100.066,2.10841e-02,5.30867e-03
8102.599,1.83005e-02,5.32362e-03
8105.132,1.99995e-02,5.33143e-03
8107.664,2.40119e-02,5.29845e-03
8110.197,2.22892e-02,5.07149e-03
8112.729,2.15848e-02,4.97335e-03
8115.262,2.27501e-02,5.00766e-03
8117.794,2.30904e-02,4.97535e-03
8120.327,2.26318e-02,4.97262e-03
8122.859,2.12543e-02,4.95365e-03
8125.392,2.36095e-02,5.03050e-03
8127.924,2.51616e-02,5.09290e-03
8130.457,2.29811e-02,5.09173e-03
8132.989,2.02216e-02,5.13553e-03
8135.522,1.88675e-02,5.26334e-03
8138.054,2.05340e-02,5.43216e-03
8140.587,2.21122e-02,5.50432e-03
8143.119,2.33047e-02,5.52828e-03
8145.652,2.47857e-02,5.59557e-03
8148.184,2.65686e-02,5.73086e-03
8150.717,2.84434e-02,5.78410e-03
8153.249,2.74094e-02,5.65189e-03
8155.782,2.40842e-02,5.48386e-03
8158.315,2.35387e-02,5.43160e-03
8160.847,2.35203e-02,5.45609e-03
8163.380,2.13076e-02,5.54784e-03
8165.912,1.80261e-02,5.59930e-03
8168.445,1.71143e-02,5.63201e-03
8170.977,1.84182e-02,5.61260e-03
8173.510,1.75959e-02,5.47733e-03
8176.042,1.54510e-02,5.44890e-03
8178.575,1.67085e-02,5.74793e-03
8181.107,1.53653e-02,6.08182e-03
8183.640,1.62166e-02,6.27643e-03
8186.172,2.16928e-02,6.34905e-03
8188.705,2.07515e-02,6.28281e-03
8191.237,1.86918e-02,6.29195e-03
8193.770,2.06140e-02,6.39225e-03
8196.302,1.87898e-02,6.37577e-03
8198.835,1.37533e-02,6.23269e-03
8201.367,1.48363e-02,6.09716e-03
8203.900,1.39167e-02,5.78072e-03
8206.433,1.18080e-02,5.42356e-03
8208.965,1.76700e-02,5.34307e-03
8211.498,2.01518e-02,5.30889e-03
8214.030,1.55461e-02,5.16650e-03
8216.563,1.24370e-02,5.08700e-03
8219.095,1.13480e-02,5.04566e-03
8221.628,9.32540e-03,4.96985e-03
8224.160,9.44885e-03,5.03096e-03
8226.693,1.18397e-02,5.31702e-03
8229.225,1.26030e-02,5.74199e-03
8231.758,1.45474e-02,6.12269e-03
8234.290,1.57145e-02,6.16819e-03
8236.823,1.21309e-02,5.82451e-03
8239.355,9.97120e-03,5.43674e-03
8241.888,9.26275e-03,5.22160e-03
8244.420,7.35936e-03,5.16343e-03
8246.953,9.10995e-03,5.17480e-03
8249.485,1.36980e-02,5.14285e-03
8252.018,1.39287e-02,5.06288e-03
8254.551,1.21090e-02,5.01505e-03
8257.083,1.10529e-02,5.08562e-03
8259.616,1.05501e-02,5.18909e-03
8262.148,1.06893e-02,5.21118e-03
8264.681,7.99089e-03,5.12112e-03
8267.213,7.87843e-03,5.02350e-03
8269.746,1.14234e-02,5.01054e-03
8272.278,1.29885e-02,5.24292e-03
8274.811,1.15003e-02,5.95533e-03
8277.343,1.20598e-02,7.09238e-03
8279.876,1.23296e-02,8.11699e-03
8282.408,9.81943e-03,8.71666e-03
8284.941,1.31469e-02,9.21539e-03
8287.473,9.62038e-03,9.32578e-03
8290.006,1.92804e-03,8.94783e-03
8292.538,9.14085e-04,8.93098e-03
8295.071,1.44263e-03,9.23391e-03
8297.603,8.35801e-03,9.43680e-03
8300.136,1.09350e-02,9.37731e-03
8302.669,7.78998e-03,8.81359e-03
8305.201,7.73729e-03,7.62579e-03
8307.734,9.93146e-03,6.69441e-03
8310.266,1.07370e-02,6.54900e-03
8312.799,1.07380e-02,6.44389e-03
8315.331,1.08779e-02,6.21759e-03
8317.864,1.15277e-02,5.85795e-03
8320.396,1.00508e-02,5.54172e-03
8322.929,6.80269e-03,5.34824e-03
8325.461,1.11406e-02,5.31403e-03
8327.994,1.51797e-02,5.33451e-03
8330.526,1.25417e-02,5.22513e-03
8333.059,1.04775e-02,5.17818e-03
8335.591,1.06482e-02,5.47559e-03
8338.124,1.23813e-02,6.91122e-03
8340.656,1.57015e-02,9.73349e-03
8343.189,1.75969e-02,1.18902e-02
8345.721,1.59979e-02,1.24100e-02
8348.254,1.09426e-02,1.21229e-02
8350.786,9.41202e-03,1.08078e-02
8353.319,1.22945e-02,8.90083e-03
8355.852,1.56498e-02,8.03270e-03
8358.384,1.63198e-02,7.43131e-03
8360.917,1.08457e-02,6.60207e-03
8363.449,9.06169e-03,6.39592e-03
8365.982,1.29464e-02,6.42320e-03
8368.514,1.56047e-02,6.18420e-03
8371.047,1.27365e-02,5.65795e-03
8373.579,1.13216e-02,5.25480e-03
8376.112,1.42051e-02,5.53783e-03
8378.644,1.59306e-02,6.35892e-03
8381.177,1.57744e-02,6.98310e-03
8383.709,1.34987e-02,6.99255e-03
8386.242,1.26503e-02,6.57869e-03
8388.774,1.60047e-02,5.94553e-03
8391.307,1.64707e-02,5.57601e-03
8393.839,1.12876e-02,6.67322e-03
8396.372,5.39589e-03,8.65265e-03
8398.904,5.19916e-03,9.79331e-03
8401.437,1.37173e-02,9.87498e-03
8403.970,1.95243e-02,8.98301e-03
8406.502,1.70846e-02,6.99184e-03
8409.035,1.47269e-02,5.65048e-03
8411.567,1.45307e-02,6.11415e-03
8414.100,1.62963e-02,6.80224e-03
8416.632,2.06601e-02,7.02406e-03
8419.165,2.12337e-02,6.80863e-03
8421.697,1.54205e-02,6.18183e-03
8424.230,1.26143e-02,6.49435e-03
8426.762,1.43382e-02,8.39034e-03
8429.295,1.44897e-02,9.85431e-03
8431.827,1.12139e-02,1.00484e-02
8434.360,1.36642e-02,9.35832e-03
8436.892,1.90077e-02,7.59511e-03
8439.425,1.84263e-02,5.60353e-03
8441.957,1.86410e-02,4.96615e-03
8444.490,1.70925e-02,5.06023e-03
8447.022,1.47783e-02,5.42932e-03
8449.555,1.65345e-02,6.13527e-03
8452.088,1.93841e-02,6.58861e-03
8454.620,1.84521e-02,6.48818e-03
8457.153,1.72328e-02,6.18452e-03
8459.685,1.71065e-02,6.28609e-03
8462.218,1.71830e-02,7.36071e-03
8464.750,1.98939e-02,8.37896e-03
8467.283,2.56381e-02,8.59642e-03
8469.815,2.22959e-02,8.09744e-03
8472.348,1.39390e-02,6.83462e-03
8474.880,1.34739e-02,5.81543e-03
8477.413,1.74266e-02,5.80066e-03
8479.945,1.84788e-02,5.93860e-03
8482.478,1.96666e-02,5.91668e-03
8485.010,2.26009e-02,5.79063e-03
8487.543,2.13550e-02,5.60952e-03
8490.075,2.08163e-02,5.67219e-03
8492.608,1.90047e-02,5.74856e-03
8495.140,1.66242e-02,5.60527e-03
8497.673,2.00471e-02,5.63196e-03
8500.205,2.27872e-02,5.89861e-03
8502.738,2.24611e-02,6.32329e-03
8505.271,2.19465e-02,6.52513e-03
8507.803,2.25115e-02,6.38706e-03
8510.336,2.24897e-02,5.82674e-03
8512.868,2.35179e-02,5.01817e-03
8515.401,2.25953e-02,4.52354e-03
8517.933,2.06020e-02,4.42417e-03
8520.466,1.94398e-02,4.43378e-03
8522.998,2.02246e-02,4.45008e-03
8525.531,2.06016e-02,4.42492e-03
8528.063,2.12690e-02,4.39271e-03
8530.596,2.21502e-02,4.37948e-03
8533.128,2.22014e-02,4.44487e-03
8535.661,2.26217e-02,4.63152e-03
8538.193,2.46729e-02,4.77331e-03
8540.726,2.29876e-02,4.76293e-03
8543.258,1.99569e-02,4.78655e-03
8545.791,2.34786e-02,5.02441e-03
8548.323,2.79767e-02,5.23886e-03
8550.856,2.51697e-02,5.19197e-03
8553.389,2.18377e-02,4.95854e-03
8555.921,2.27750e-02,4.64787e-03
8558.454,2.40457e-02,4.42782e-03
8560.986,2.48452e-02,4.37325e-03
8563.519,2.51166e-02,4.33202e-03
8566.051,2.56500e-02,4.32500e-03
8568.584,2.55980e-02,4.35368e-03
8571.116,2.82007e-02,4.43412e-03
8573.649,3.37579e-02,4.57989e-03
8576.181,3.18442e-02,4.55704e-03
8578.714,2.71529e-02,4.43715e-03
8581.246,2.98499e-02,4.45331e-03
8583.779,3.14480e-02,4.49322e-03
8586.311,2.98823e-02,4.50743e-03
8588.844,3.25974e-02,4.60231e-03
8591.376,3.38277e-02,4.70501e-03
8593.909,3.11766e-02,4.74367e-03
8596.441,3.15874e-02,4.81012e-03
8598.974,3.38957e-02,4.85543e-03
8601.507,3.49246e-02,4.79629e-03
8604.039,3.61456e-02,4.70575e-03
8606.572,3.67778e-02,4.67216e-03
8609.104,3.39099e-02,4.67794e-03
8611.637,3.14975e-02,4.78127e-03
8614.169,3.14893e-02,5.04149e-03
8616.702,3.17839e-02,5.39826e-03
8619.234,3.50187e-02,5.86019e-03
8621.767,3.46734e-02,6.28845e-03
8624.299,2.98735e-02,6.62824e-03
8626.832,3.06754e-02,6.96395e-03
8629.364,3.49524e-02,7.22342e-03
8631.897,3.78855e-02,7.32313e-03
8634.429,3.88712e-02,7.19900e-03
8636.962,3.90178e-02,6.85740e-03
8639.494,3.81476e-02,6.41762e-03
8642.027,3.85794e-02,5.99996e-03
8644.559,4.34722e-02,5.89598e-03
8647.092,4.40202e-02,6.08980e-03
8649.625,4.10089e-02,6.45029e-03
8652.157,3.98326e-02,6.87899e-03
8654.690,4.09131e-02,7.24203e-03
8657.222,4.19960e-02,7.38972e-03
8659.755,4.47326e-02,7.38875e-03
8662.287,4.38590e-02,7.28440e-03
8664.820,4.15485e-02,7.11705e-03
8667.352,4.04916e-02,6.92692e-03
8669.885,4.00466e-02,6.68933e-03
8672.417,4.15731e-02,6.45857e-03
8674.950,4.33124e-02,6.23262e-03
8677.482,4.59763e-02,6.03316e-03
8680.015,4.62660e-02,5.80984e-03
8682.547,4.46700e-02,5.59094e-03
8685.080,4.51988e-02,5.43164e-03
8687.612,4.88381e-02,5.31001e-03
8690.145,5.02683e-02,5.19407e-03
8692.677,4.84145e-02,5.08385e-03
8695.210,4.55589e-02,4.98331e-03
8697.742,4.29088e-02,4.91404e-03
8700.275,4.70659e-02,4.99075e-03
8702.808,5.24502e-02,5.08845e-03
8705.340,5.06650e-02,5.02118e-03
8707.873,4.75824e-02,4.90298e-03
8710.405,4.71503e-02,4.85317e-03
8712.938,4.78068e-02,4.81665e-03
8715.470,4.98556e-02,4.79698e-03
8718.003,5.05102e-02,4.80713e-03
8720.535,4.95623e-02,4.81809e-03
8723.068,5.04273e-02,4.83716e-03
8725.600,5.03760e-02,4.84350e-03
8728.133,4.99133e-02,4.83067e-03
8730.665,5.25130e-02,4.84964e-03
8733.198,5.34213e-02,4.87310e-03
8735.730,5.19301e-02,4.87649e-03
8738.263,4.93058e-02,4.85456e-03
8740.795,4.80390e-02,4.85189e-03
8743.328,5.04496e-02,4.91126e-03
8745.860,5.08597e-02,4.91949e-03
8748.393,5.05168e-02,4.90739e-03
8750.926,5.24575e-02,4.96474e-03
8753.458,5.49175e-02,5.27491e-03
8755.991,5.51163e-02,6.04527e-03
8758.523,5.31536e-02,7.03986e-03
8761.056,5.09755e-02,7.88172e-03
8763.588,5.27356e-02,8.67069e-03
8766.121,5.41654e-02,9.08511e-03
8768.653,5.08529e-02,8.72226e-03
8771.186,5.06339e-02,8.37732e-03
8773.718,5.12294e-02,8.45536e-03
8776.251,5.31479e-02,8.63587e-03
8778.783,5.73024e-02,8.69824e-03
8781.316,5.50485e-02,8.30039e-03
8783.848,5.07465e-02,7.22319e-03
8786.381,4.92333e-02,6.13638e-03
8788.913,4.76680e-02,5.95303e-03
8791.446,4.80265e-02,6.10722e-03
8793.978,4.76024e-02,6.02934e-03
8796.511,4.65163e-02,5.65803e-03
8799.044,4.84444e-02,5.12464e-03
8801.576,5.12646e-02,4.84139e-03
8804.109,5.23510e-02,4.86218e-03
8806.641,5.14589e-02,4.94217e-03
8809.174,5.14493e-02,5.02777e-03
8811.706,5.20260e-02,5.04935e-03
8814.239,5.18128e-02,4.99654e-03
8816.771,5.03089e-02,4.96838e-03
8819.304,5.18607e-02,5.44587e-03
8821.836,5.34770e-02,7.36180e-03
8824.369,5.26448e-02,9.78456e-03
8826.901,4.96732e-02,1.10770e-02
8829.434,4.58783e-02,1.12405e-02
8831.966,4.63310e-02,1.06498e-02
8834.499,4.42183e-02,9.26374e-03
8837.031,4.17610e-02,8.04014e-03
8839.564,4.66331e-02,7.51473e-03
8842.096,4.98104e-02,6.75682e-03
8844.629,4.97623e-02,5.82032e-03
8847.162,5.25067e-02,5.66767e-03
8849.694,5.52892e-02,5.87711e-03
8852.227,5.59822e-02,5.88478e-03
8854.759,5.68218e-02,5.65300e-03
8857.292,5.43168e-02,5.23998e-03
8859.824,5.27677e-02,5.13570e-03
8862.357,5.14842e-02,5.61532e-03
8864.889,5.10438e-02,6.37538e-03
8867.422,5.32711e-02,6.82612e-03
8869.954,5.12377e-02,6.72967e-03
8872.487,4.91430e-02,6.22708e-03
8875.019,5.12120e-02,5.48893e-03
8877.552,5.38552e-02,5.22514e-03
8880.084,5.50823e-02,6.26677e-03
8882.617,5.50687e-02,8.18709e-03
8885.149,5.49703e-02,9.50680e-03
8887.682,5.35499e-02,9.67357e-03
8890.214,5.34912e-02,8.98453e-03
8892.747,5.63151e-02,7.34276e-03
8895.279,5.84136e-02,5.74809e-03
8897.812,5.75437e-02,5.73420e-03
8900.345,5.59266e-02,6.57033e-03
8902.877,5.91834e-02,7.14478e-03
8905.410,6.21924e-02,7.18697e-03
8907.942,6.00494e-02,6.76683e-03
8910.475,5.99195e-02,5.99570e-03
8913.007,6.13685e-02,6.06757e-03
8915.540,5.89873e-02,7.76646e-03
8918.072,5.78489e-02,9.47446e-03
8920.605,5.82094e-02,1.00339e-02
8923.137,6.12886e-02,9.71332e-03
8925.670,6.32515e-02,8.33410e-03
8928.202,6.11142e-02,6.34366e-03
8930.735,6.07610e-02,5.45371e-03
8933.267,6.21514e-02,5.41285e-03
8935.800,6.13556e-02,5.45912e-03
8938.332,5.66710e-02,5.79981e-03
8940.865,5.50302e-02,6.49837e-03
8943.397,5.76291e-02,6.97301e-03
8945.930,5.82122e-02,6.98778e-03
8948.463,5.72827e-02,6.59342e-03
8950.995,5.93768e-02,6.32904e-03
8953.528,6.34773e-02,7.46233e-03
8956.060,6.81832e-02,9.17697e-03
8958.593,6.47680e-02,9.83431e-03
8961.125,5.99411e-02,9.56118e-03
8963.658,6.30709e-02,8.59599e-03
8966.190,6.44725e-02,6.97980e-03
8968.723,6.48542e-02,6.01865e-03
8971.255,6.58798e-02,5.89509e-03
8973.788,6.78412e-02,5.96628e-03
8976.320,6.64389e-02,5.93884e-03
8978.853,6.04164e-02,5.77615e-03
8981.385,5.65507e-02,5.75420e-03
8983.918,5.83499e-02,6.11465e-03
8986.450,6.24600e-02,6.82828e-03
8988.983,6.74139e-02,7.66941e-03
8991.515,7.04745e-02,8.21501e-03
8994.048,6.80825e-02,8.01867e-03
8996.581,6.46437e-02,7.65201e-03
8999.113,6.55048e-02,7.98290e-03
9001.646,6.45756e-02,8.37825e-03
9004.178,6.09451e-02,8.43124e-03
9006.711,6.03697e-02,7.91617e-03
9009.243,6.21639e-02,6.74866e-03
9011.776,6.42102e-02,5.88490e-03
9014.308,6.33796e-02,5.68530e-03
9016.841,6.25104e-02,5.73621e-03
9019.373,6.08476e-02,5.75516e-03
9021.906,5.99183e-02,5.67756e-03
9024.438,6.35158e-02,5.75539e-03
9026.971,6.14206e-02,5.75944e-03
9029.503,5.67525e-02,5.64093e-03
9032.036,5.63094e-02,5.63818e-03
9034.568,5.48502e-02,5.68930e-03
9037.101,5.56169e-02,5.74398e-03
9039.633,5.69633e-02,5.73965e-03
9042.166,5.67651e-02,5.74676e-03
9044.699,5.65848e-02,5.92658e-03
9047.231,5.40624e-02,6.18059e-03
9049.764,5.38892e-02,6.35131e-03
9052.296,5.44546e-02,6.28485e-03
9054.829,5.26113e-02,5.93002e-03
9057.361,5.20499e-02,5.37968e-03
9059.894,5.48419e-02,5.12345e-03
9062.426,5.46419e-02,5.20070e-03
9064.959,5.51691e-02,5.33579e-03
9067.491,5.65474e-02,5.44394e-03
9070.024,5.69725e-02,5.52746e-03
9072.556,5.66993e-02,5.60434e-03
9075.089,5.60847e-02,5.60727e-03
9077.621,5.61002e-02,5.52449e-03
9080.154,5.74243e-02,5.51583e-03
9082.686,5.59150e-02,5.47570e-03
9085.219,5.25880e-02,5.47312e-03
9087.751,5.25572e-02,5.63239e-03
9090.284,5.35543e-02,5.79054e-03
9092.816,5.27963e-02,5.82826e-03
9095.349,5.45975e-02,5.88609e-03
9097.882,5.67738e-02,6.04549e-03
9100.414,5.50098e-02,6.16604e-03
9102.947,5.36303e-02,6.18955e-03
9105.479,5.19832e-02,6.12933e-03
9108.012,5.22012e-02,5.96171e-03
9110.544,5.20180e-02,5.56268e-03
9113.077,5.31604e-02,5.21684e-03
9115.609,5.60410e-02,5.12476e-03
9118.142,5.47210e-02,5.15792e-03
9120.674,5.34325e-02,5.26952e-03
9123.207,5.12981e-02,5.22013e-03
9125.739,5.05374e-02,5.06402e-03
9128.272,5.63251e-02,5.16430e-03
9130.804,6.05731e-02,5.41751e-03
9133.337,6.06787e-02,5.66657e-03
9135.869,6.17962e-02,5.94183e-03
9138.402,6.26415e-02,6.02330e-03
9140.934,6.24465e-02,5.80715e-03
9143.467,5.95258e-02,5.48827e-03
9146.000,5.50062e-02,5.24541e-03
9148.532,5.34373e-02,5.24915e-03
9151.065,5.51201e-02,5.52480e-03
9153.597,5.95186e-02,6.06892e-03
9156.130,6.31411e-02,6.67478e-03
9158.662,5.90823e-02,6.76043e-03
9161.195,5.55236e-02,6.35124e-03
9163.727,5.77494e-02,5.95853e-03
9166.260,5.60232e-02,5.54506e-03
9168.792,5.35251e-02,5.20238e-03
9171.325,5.60460e-02,5.21802e-03
9173.857,6.05486e-02,5.54114e-03
9176.390,6.51191e-02,5.90990e-03
9178.922,6.55687e-02,5.98704e-03
9181.455,6.18814e-02,5.71802e-03
9183.987,6.09936e-02,5.50540e-03
9186.520,5.88783e-02,5.37250e-03
9189.052,5.47078e-02,5.17780e-03
9191.585,5.49155e-02,5.06682e-03
9194.118,5.44435e-02,5.05317e-03
9196.650,5.37862e-02,5.08815e-03
9199.183,5.94558e-02,5.19555e-03
9201.715,6.06668e-02,5.11901e-03
9204.248,5.86819e-02,4.97817e-03
9206.780,6.07265e-02,5.04520e-03
9209.313,6.14361e-02,5.11780e-03
9211.845,6.24324e-02,5.23372e-03
9214.378,6.71822e-02,5.49934e-03
9216.910,6.37983e-02,5.63614e-03
9219.443,5.82456e-02,5.64641e-03
9221.975,6.33362e-02,5.73971e-03
9224.508,6.52128e-02,5.72275e-03
9227.040,6.31645e-02,5.65954e-03
9229.573,6.38459e-02,5.63830e-03
9232.105,6.71927e-02,5.65913e-03
9234.638,6.90324e-02,5.63006e-03
9237.170,7.09268e-02,5.60493e-03
9239.703,6.79843e-02,5.50212e-03
9242.235,6.48932e-02,5.40920e-03
9244.768,6.83419e-02,5.53096e-03
9247.301,7.14321e-02,5.66034e-03
9249.833,7.17822e-02,5.68029e-03
9252.366,7.27894e-02,5.67537e-03
9254.898,7.06023e-02,5.55460e-03
9257.431,6.88336e-02,5.40886e-03
9259.963,7.13656e-02,5.45246e-03
9262.496,7.34522e-02,5.55706e-03
9265.028,7.47353e-02,5.58233e-03
9267.561,7.48799e-02,5.53584e-03
9270.093,7.32716e-02,5.42018e-03
9272.626,7.53865e-02,5.42481e-03
9275.158,7.67241e-02,5.52212e-03
9277.691,7.55932e-02,5.68025e-03
9280.223,8.01558e-02,6.07428e-03
9282.756,8.29042e-02,6.42045e-03
9285.288,8.68030e-02,6.72948e-03
9287.821,9.13650e-02,7.00400e-03
9290.353,9.17888e-02,7.06532e-03
9292.886,9.42567e-02,7.10872e-03
9295.419,9.58171e-02,7.23422e-03
9297.951,9.81279e-02,7.64457e-03
9300.484,9.98781e-02,8.85079e-03
9303.016,9.66062e-02,1.08367e-02
9305.549,1.05755e-01,1.30618e-02
9308.081,1.22126e-01,1.55334e-02
9310.614,1.17958e-01,1.76514e-02
9313.146,1.12496e-01,1.83891e-02
9315.679,1.19415e-01,1.85133e-02
9318.211,1.20609e-01,1.90430e-02
9320.744,1.20897e-01,1.95758e-02
9323.276,1.27568e-01,2.02028e-02
9325.809,1.32836e-01,2.05818e-02
9328.341,1.38393e-01,1.89749e-02
9330.874,1.41539e-01,1.53812e-02
9333.406,1.38673e-01,1.32618e-02
9335.939,1.40774e-01,1.46535e-02
9338.471,1.48570e-01,1.68462e-02
9341.004,1.61848e-01,1.81387e-02
9343.537,1.78862e-01,1.86694e-02
9346.069,1.72504e-01,1.78064e-02
9348.602,1.43508e-01,1.47214e-02
9351.134,1.37772e-01,1.17597e-02
9353.667,1.44671e-01,1.08259e-02
9356.199,1.43859e-01,1.13248e-02
9358.732,1.46242e-01,1.25555e-02
9361.264,1.52913e-01,1.27633e-02
9363.797,1.56637e-01,1.18089e-02
9366.329,1.60813e-01,1.21500e-02
9368.862,1.61622e-01,1.66387e-02
9371.394,1.60239e-01,2.62610e-02
9373.927,1.69053e-01,3.33649e-02
9376.459,1.87616e-01,3.36992e-02
9378.992,1.97808e-01,3.17989e-02
9381.524,1.80320e-01,2.77992e-02
9384.057,1.66968e-01,2.00143e-02
9386.589,1.68564e-01,1.37133e-02
9389.122,1.60290e-01,1.10141e-02
9391.655,1.47523e-01,9.39326e-03
9394.187,1.40532e-01,8.52826e-03
9396.720,1.44126e-01,8.69740e-03
9399.252,1.51199e-01,9.59936e-03
9401.785,1.55490e-01,1.05714e-02
9404.317,1.53736e-01,1.09573e-02
9406.850,1.54897e-01,1.06100e-02
9409.382,1.60381e-01,1.00161e-02
9411.915,1.58273e-01,9.89328e-03
9414.447,1.47204e-01,1.05756e-02
9416.980,1.48146e-01,1.18664e-02
9419.512,1.58690e-01,1.27573e-02
9422.045,1.59334e-01,1.27130e-02
9424.577,1.60639e-01,1.21030e-02
9427.110,1.71757e-01,1.17068e-02
9429.642,1.73057e-01,1.21026e-02
9432.175,1.52740e-01,1.29315e-02
9434.707,1.46031e-01,1.44815e-02
9437.240,1.57851e-01,1.69232e-02
9439.772,1.63937e-01,2.03289e-02
9442.305,1.87377e-01,2.49686e-02
9444.838,2.02423e-01,2.52949e-02
9447.370,1.82775e-01,1.85162e-02
9449.903,1.68182e-01,1.22324e-02
9452.435,1.60983e-01,1.11982e-02
9454.968,1.56771e-01,1.30568e-02
9457.500,1.62791e-01,1.60583e-02
9460.033,1.67620e-01,1.81593e-02
9462.565,1.64975e-01,1.76178e-02
9465.098,1.63129e-01,1.44890e-02
9467.630,1.69458e-01,1.19291e-02
9470.163,1.71538e-01,1.24441e-02
9472.695,1.60746e-01,1.50602e-02
9475.228,1.45332e-01,1.75191e-02
9477.760,1.42750e-01,1.85333e-02
9480.293,1.59363e-01,1.88344e-02
9482.825,1.63952e-01,1.73483e-02
9485.358,1.55693e-01,1.35789e-02
9487.890,1.52064e-01,1.05411e-02
9490.423,1.53160e-01,9.27683e-03
9492.956,1.50851e-01,9.02195e-03
9495.488,1.55604e-01,1.04363e-02
9498.021,1.67899e-01,1.42014e-02
9500.553,1.82615e-01,1.86106e-02
9503.086,1.79346e-01,1.95210e-02
9505.618,1.54297e-01,1.61082e-02
9508.151,1.43121e-01,1.20888e-02
9510.683,1.45174e-01,9.47564e-03
9513.216,1.44639e-01,9.06287e-03
9515.748,1.45355e-01,1.07803e-02
9518.281,1.52052e-01,1.34625e-02
9520.813,1.58924e-01,1.58155e-02
9523.346,1.63628e-01,1.64836e-02
9525.878,1.63643e-01,1.47222e-02
9528.411,1.59517e-01,1.22141e-02
9530.943,1.51345e-01,1.08307e-02
9533.476,1.40940e-01,9.99034e-03
9536.008,1.35286e-01,9.49745e-03
9538.541,1.29815e-01,9.14511e-03
9541.074,1.29225e-01,9.04623e-03
9543.606,1.36844e-01,9.53138e-03
9546.139,1.45885e-01,1.07395e-02
9548.671,1.50688e-01,1.22187e-02
9551.204,1.51850e-01,1.30351e-02
9553.736,1.52929e-01,1.32291e-02
9556.269,1.54840e-01,1.33242e-02
9558.801,1.45587e-01,1.27038e-02
9561.334,1.30508e-01,1.20423e-02
9563.866,1.32867e-01,1.34147e-02
9566.399,1.46361e-01,1.56310e-02
9568.931,1.48500e-01,1.64557e-02
9571.464,1.32591e-01,1.48088e-02
9573.996,1.17066e-01,1.13928e-02
9576.529,1.14589e-01,8.56383e-03
9579.061,1.19063e-01,7.81161e-03
9581.594,1.22212e-01,8.12930e-03
9584.126,1.20779e-01,8.30181e-03
9586.659,1.23636e-01,8.41729e-03
9589.192,1.30578e-01,8.92401e-03
9591.724,1.33073e-01,9.68953e-03
9594.257,1.34290e-01,1.00972e-02
9596.789,1.34772e-01,9.76123e-03
9599.322,1.33420e-01,9.12877e-03
9601.854,1.27966e-01,8.76712e-03
9604.387,1.21460e-01,9.01360e-03
9606.919,1.23391e-01,9.58617e-03
9609.452,1.21742e-01,9.73747e-03
9611.984,1.17558e-01,9.30628e-03
9614.517,1.16407e-01,8.78363e-03
9617.049,1.11042e-01,8.81809e-03
9619.582,1.10097e-01,9.51451e-03
9622.114,1.12763e-01,1.02178e-02
9624.647,1.19342e-01,1.05330e-02
9627.179,1.25136e-01,1.00557e-02
9629.712,1.24117e-01,8.97846e-03
9632.244,1.18057e-01,7.97825e-03
9634.777,1.13946e-01,7.48655e-03
9637.309,1.17438e-01,7.71166e-03
9639.842,1.15858e-01,8.03083e-03
9642.375,1.14566e-01,8.05789e-03
9644.907,1.16936e-01,8.03480e-03
9647.440,1.14647e-01,8.03285e-03
9649.972,1.12835e-01,8.00673e-03
9652.505,1.13593e-01,7.96305e-03
9655.037,1.16333e-01,7.95957e-03
9657.570,1.17433e-01,7.95589e-03
9660.102,1.13537e-01,8.07957e-03
9662.635,1.09907e-01,8.62676e-03
9665.167,1.12417e-01,9.44478e-03
9667.700,1.13369e-01,9.85938e-03
9670.232,1.09568e-01,9.66967e-03
9672.765,1.04571e-01,9.11229e-03
9675.297,1.01378e-01,8.57059e-03
9677.830,9.79997e-02,8.47734e-03
9680.362,9.64804e-02,8.87458e-03
9682.895,1.03935e-01,9.34565e-03
9685.427,1.09377e-01,9.30519e-03
9687.960,1.02983e-01,8.58552e-03
9690.493,1.02469e-01,8.03376e-03
9693.025,1.00135e-01,8.14985e-03
9695.558,9.80953e-02,8.77385e-03
9698.090,1.03840e-01,9.42281e-03
9700.623,1.06379e-01,9.72790e-03
9703.155,1.05957e-01,9.53491e-03
9705.688,1.02317e-01,8.77358e-03
9708.220,9.57081e-02,8.03479e-03
9710.753,9.33334e-02,7.96399e-03
9713.285,9.71132e-02,8.60809e-03
9715.818,9.72743e-02,9.68806e-03
9718.350,9.33118e-02,1.04266e-02
9720.883,9.63582e-02,1.05286e-02
9723.415,9.61332e-02,1.01740e-02
9725.948,9.30679e-02,9.28926e-03
9728.480,9.61490e-02,8.28219e-03
9731.013,9.85193e-02,7.99458e-03
9733.545,9.85252e-02,8.43772e-03
9736.078,9.58422e-02,9.08491e-03
9738.611,9.72151e-02,9.57254e-03
9741.143,1.03510e-01,9.66538e-03
9743.676,1.02537e-01,9.23683e-03
9746.208,9.81074e-02,8.56577e-03
9748.741,1.00076e-01,8.16394e-03
9751.273,1.06213e-01,7.95781e-03
9753.806,1.09382e-01,7.71815e-03
9756.338,1.05539e-01,7.57198e-03
9758.871,1.00224e-01,7.55367e-03
9761.403,1.02293e-01,7.63772e-03
9763.936,1.03785e-01,7.69139e-03
9766.468,1.01915e-01,7.56966e-03
9769.001,1.01978e-01,7.33296e-03
9771.533,9.78999e-02,7.03291e-03
9774.066,9.32970e-02,6.85220e-03
9776.598,9.40818e-02,6.93563e-03
9779.131,9.68196e-02,7.22331e-03
9781.663,9.88828e-02,7.84266e-03
9784.196,9.69351e-02,9.22622e-03
9786.728,8.99870e-02,1.12060e-02
9789.261,9.23302e-02,1.30430e-02
9791.794,1.07055e-01,1.41607e-02
9794.326,1.02563e-01,1.41672e-02
9796.859,9.17122e-02,1.30094e-02
9799.391,9.51590e-02,1.14234e-02
9801.924,9.70705e-02,1.03527e-02
9804.456,9.51904e-02,9.76019e-03
9806.989,8.63767e-02,9.03154e-03
9809.521,8.16329e-02,8.56268e-03
9812.054,8.05405e-02,8.43696e-03
9814.586,8.02128e-02,8.36707e-03
9817.119,7.60551e-02,8.11076e-03
9819.651,7.15161e-02,7.66935e-03
9822.184,7.08481e-02,7.30821e-03
9824.716,7.24322e-02,7.21392e-03
9827.249,6.89793e-02,7.19088e-03
9829.781,6.26949e-02,7.10528e-03
9832.314,6.31121e-02,6.97765e-03
9834.846,6.37993e-02,6.75935e-03
9837.379,5.93037e-02,6.49879e-03
9839.912,5.84547e-02,6.52582e-03
9842.444,5.86645e-02,7.10544e-03
9844.977,5.36519e-02,8.00134e-03
9847.509,4.98831e-02,8.70236e-03
9850.042,4.87363e-02,8.87253e-03
9852.574,4.87562e-02,8.45329e-03
9855.107,4.91358e-02,7.49293e-03
9857.639,4.86420e-02,6.55150e-03
9860.172,4.66228e-02,6.24660e-03
9862.704,4.36062e-02,6.61324e-03
9865.237,4.25330e-02,8.00015e-03
9867.769,4.28602e-02,1.03483e-02
9870.302,4.13906e-02,1.24978e-02
9872.834,4.11763e-02,1.35095e-02
9875.367,4.02769e-02,1.30649e-02
9877.899,3.47315e-02,1.11714e-02
9880.432,2.86879e-02,8.63840e-03
9882.964,2.59499e-02,6.99092e-03
9885.497,2.71743e-02,6.74073e-03
9888.030,2.96519e-02,7.28997e-03
9890.562,3.15957e-02,8.29622e-03
9893.095,3.14312e-02,9.25565e-03
9895.627,2.84149e-02,9.64053e-03
9898.160,2.66054e-02,9.32925e-03
9900.692,2.74124e-02,8.40372e-03
9903.225,2.77151e-02,7.28623e-03
9905.757,2.63484e-02,7.14107e-03
9908.290,2.73937e-02,8.71158e-03
9910.822,2.89289e-02,1.12536e-02
9913.355,2.72325e-02,1.32912e-02
9915.887,2.31446e-02,1.38971e-02
9918.420,2.29868e-02,1.30821e-02
9920.952,2.55324e-02,1.09860e-02
9923.485,2.54074e-02,8.37468e-03
9926.017,2.66950e-02,6.94782e-03
9928.550,2.59811e-02,6.59264e-03
9931.082,2.54602e-02,6.66695e-03
9933.615,2.60041e-02,7.27571e-03
9936.148,2.39315e-02,8.78590e-03
9938.680,1.87056e-02,1.12423e-02
9941.213,2.28198e-02,1.41222e-02
9943.745,2.18189e-02,1.64785e-02
9946.278,1.28399e-02,1.74419e-02
9948.810,1.67455e-02,1.70920e-02
9951.343,1.87471e-02,1.63077e-02
9953.875,1.98711e-02,1.59797e-02
9956.408,2.09409e-02,1.63041e-02
9958.940,1.84481e-02,1.67637e-02
9961.473,1.65304e-02,1.63583e-02
9964.005,2.06843e-02,1.47968e-02
9966.538,2.60201e-02,1.29907e-02
9969.070,2.50677e-02,1.14507e-02
9971.603,2.25986e-02,1.05206e-02
9974.135,2.39278e-02,1.03585e-02
9976.668,2.50410e-02,1.00616e-02
9979.200,2.32549e-02,9.23870e-03
9981.733,1.94594e-02,8.30768e-03
9984.265,1.53206e-02,7.59460e-03
9986.798,1.88544e-02,7.30255e-03
9989.331,2.45909e-02,7.28169e-03
9991.863,2.51867e-02,7.40849e-03
9994.396,2.51597e-02,7.85826e-03
9996.928,2.59515e-02,8.52423e-03
9999.461,2.68744e-02,9.17768e-03
10001.993,2.44847e-02,9.72405e-03
10004.526,1.79962e-02,1.09891e-02
10007.058,1.43887e-02,1.41432e-02
10009.591,2.31353e-02,1.83295e-02
10012.123,2.41681e-02,2.12247e-02
10014.656,1.27264e-02,2.18679e-02
10017.188,8.84455e-03,2.03964e-02
10019.721,1.32585e-02,1.74836e-02
10022.253,1.94866e-02,1.52836e-02
10024.786,1.91868e-02,1.47576e-02
10027.318,1.84021e-02,1.44361e-02
10029.851,2.35092e-02,1.33667e-02
10032.383,2.13581e-02,1.14796e-02
10034.916,2.39459e-02,9.90930e-03
10037.449,2.85102e-02,9.68340e-03
10039.981,2.55648e-02,1.02780e-02
10042.514,2.26965e-02,1.08171e-02
10045.046,2.27071e-02,1.09007e-02
10047.579,2.33457e-02,1.04281e-02
10050.111,2.33569e-02,9.63720e-03
10052.644,2.35161e-02,9.42607e-03
10055.176,1.96206e-02,1.03633e-02
10057.709,2.03927e-02,1.20244e-02
10060.241,3.23876e-02,1.34272e-02
10062.774,4.47695e-02,1.41691e-02
10065.306,4.18848e-02,1.40138e-02
10067.839,2.83988e-02,1.30134e-02
10070.371,1.67784e-02,1.20590e-02
10072.904,1.57155e-02,1.19859e-02
10075.436,2.68172e-02,1.34349e-02
10077.969,2.91571e-02,1.63436e-02
10080.501,1.51297e-02,1.91810e-02
10083.034,1.04359e-02,2.06030e-02
10085.567,2.16279e-02,2.01900e-02
10088.099,3.30102e-02,1.78367e-02
10090.632,2.88705e-02,1.41720e-02
10093.164,2.36661e-02,1.14293e-02
10095.697,2.90417e-02,1.12979e-02
10098.229,3.11392e-02,1.27070e-02
10100.762,2.92644e-02,1.43924e-02
10103.294,2.58309e-02,1.54636e-02
10105.827,2.40310e-02,1.55530e-02
10108.359,2.42099e-02,1.45389e-02
10110.892,2.49805e-02,1.29015e-02
10113.424,2.50134e-02,1.18258e-02
10115.957,2.39251e-02,1.28956e-02
10118.489,2.00158e-02,1.64510e-02
10121.022,2.84529e-02,2.10314e-02
10123.554,2.81871e-02,2.40108e-02
10126.087,2.45791e-02,2.44263e-02
10128.619,2.20497e-02,2.24753e-02
10131.152,2.32727e-02,1.86304e-02
10133.685,3.61051e-02,1.48637e-02
10136.217,3.22372e-02,1.29393e-02
10138.750,2.63443e-02,1.25360e-02
10141.282,3.55725e-02,1.31068e-02
10143.815,4.12170e-02,1.40978e-02
10146.347,3.27284e-02,1.52278e-02
10148.880,3.19841e-02,1.68961e-02
10151.412,4.40165e-02,1.86550e-02
10153.945,4.41383e-02,1.94916e-02
10156.477,3.77778e-02,1.93139e-02
10159.010,4.11176e-02,1.84902e-02
10161.542,4.03900e-02,1.76024e-02
10164.075,3.89254e-02,1.83542e-02
10166.607,4.28212e-02,2.16382e-02
10169.140,4.79847e-02,2.58239e-02
10171.672,4.79582e-02,2.84813e-02
10174.205,4.58292e-02,2.86534e-02
10176.737,4.21466e-02,2.64619e-02
10179.270,3.44764e-02,2.27512e-02
10181.802,3.54104e-02,2.03281e-02
10184.335,3.63886e-02,2.09421e-02
10186.868,5.09284e-02,2.33202e-02
10189.400,5.40373e-02,2.48833e-02
10191.933,3.10512e-02,2.45943e-02
10194.465,3.09081e-02,2.31978e-02
10196.998,3.50495e-02,2.11198e-02
10199.530,3.57109e-02,2.01239e-02
10202.063,5.30671e-02,2.17740e-02
10204.595,4.99415e-02,2.47368e-02
10207.128,3.75044e-02,2.81579e-02
10209.660,4.12880e-02,3.08142e-02
10212.193,3.97256e-02,3.11270e-02
10214.725,4.24529e-02,2.92180e-02
10217.258,5.23970e-02,2.58728e-02
10219.790,4.83815e-02,2.28930e-02
10222.323,4.44102e-02,2.30998e-02
10224.855,5.33615e-02,2.55727e-02
10227.388,5.77931e-02,2.74129e-02
10229.920,5.51373e-02,2.74414e-02
10232.453,4.39079e-02,2.54171e-02
10234.986,3.73735e-02,2.23982e-02
10237.518,4.74417e-02,1.97579e-02
10240.051,5.56011e-02,1.78050e-02
10242.583,5.63193e-02,1.67501e-02
10245.116,5.38769e-02,1.63185e-02
10247.648,6.75418e-02,1.66445e-02
10250.181,5.97610e-02,1.63651e-02
10252.713,3.69163e-02,1.58451e-02
10255.246,4.30103e-02,1.63794e-02
10257.778,4.61082e-02,1.68018e-02
10260.311,5.55496e-02,1.75021e-02
10262.843,6.24118e-02,1.83936e-02
10265.376,5.61089e-02,1.91564e-02
10267.908,5.12184e-02,2.02470e-02
10270.441,3.98480e-02,2.13279e-02
10272.973,3.55463e-02,2.22338e-02
10275.506,4.11323e-02,2.33338e-02
10278.038,3.88079e-02,2.64217e-02
10280.571,4.81578e-02,3.40376e-02
10283.104,5.65012e-02,4.44265e-02
10285.636,5.96210e-02,5.27355e-02
10288.169,5.11838e-02,5.62152e-02
10290.701,1.15991e-02,5.45244e-02
10293.234,1.14064e-02,4.92152e-02
10295.766,4.37451e-02,4.31667e-02


==> anc/2024epr-NIRES-2024-07-05.csv <==
# INSTRUMENT_ID: 13
# OBS_GROUP_ID: 55
# UNIT_ID: None
# RA: 46.565284
# DEC: 41.844544
# OBS_DATE: 2024-07-05 14:16:19.701000+00:00
# REDSHIFT: None
# REDSHIFT_ERR: None
# REDSHIFT_QUALITY: None
# SPEC_PLOT_FILE: None
# SPEC_DATA_FILE: None
# SPECTRUM_NOTES: None
# REFERENCE: None
# TRANSIENT_ID: 159414
# FOLLOWUP_ID: None
# SPEC_PHASE: None
# RLAP: None
# SNID_PLOT_FILE: None

wavelength,flux,fluxerr
9408.059,-0.00000e+00,-9.90000e+01
9409.563,3.95378e+01,8.46665e+00
9410.814,6.45918e+01,5.92217e+00
9412.005,5.97699e+00,5.91134e+00
9413.264,-5.30718e+01,6.70644e+00
9414.521,-1.38647e+01,5.81672e+00
9416.988,1.27429e+01,4.95981e+00
9418.215,-9.76355e+01,4.98172e+00
9419.474,3.75674e+01,5.05047e+00
9420.717,-5.89556e+00,6.26064e+00
9421.953,-5.21179e+01,5.31304e+00
9423.216,6.35325e+01,4.89503e+00
9424.432,5.64954e+01,5.01439e+00
9425.694,-3.17087e+01,4.58832e+00
9428.143,-3.91290e+01,4.83073e+00
9429.402,-4.34586e+01,6.36886e+00
9430.637,1.04902e+02,9.07613e+00
9432.848,-5.69067e+01,7.03566e+00
9433.987,-8.47611e+01,6.64926e+00
9436.568,-2.40528e+01,5.18378e+00
9437.404,7.31887e+00,4.31385e+00
9438.634,2.27157e+01,4.38474e+00
9439.857,2.53047e+01,5.55803e+00
9441.095,1.25818e+02,5.92924e+00
9442.368,-1.12261e+02,6.48519e+00
9443.574,-2.06205e+01,7.21229e+00
9444.813,-5.41077e+01,7.19149e+00
9446.065,-3.53911e+01,6.21933e+00
9447.275,9.38021e+01,5.94585e+00
9448.537,-3.71627e+01,4.59738e+00
9451.026,1.75420e+01,4.27808e+00
9452.231,-1.20158e+01,4.59424e+00
9453.496,4.42829e+01,4.39905e+00
9454.713,4.54949e+01,4.64647e+00
9455.624,-4.50709e+01,6.57552e+00
9456.647,-2.16348e+01,4.85094e+00
9457.870,3.53541e+01,5.96871e+00
9459.096,-4.41652e+01,5.41986e+00
9460.351,4.51251e+01,4.72853e+00
9461.565,4.26852e+01,4.70280e+00
9462.805,3.99661e+01,5.54149e+00
9464.075,-9.34150e+01,6.78571e+00
9465.291,-2.08199e+01,5.15987e+00
9466.511,6.08216e+00,3.92336e+00
9467.781,-3.88737e+00,4.03196e+00
9469.022,-3.05725e+01,4.40105e+00
9470.244,1.65679e+01,4.09987e+00
9471.468,-1.46303e+00,4.49830e+00
9472.699,-1.20936e+02,4.78274e+00
9473.936,1.01956e+01,4.09269e+00
9475.419,3.94956e+01,6.15468e+00
9476.404,-5.20496e+01,4.09073e+00
9477.630,-4.22288e+01,4.83593e+00
9478.867,1.58241e+01,4.49193e+00
9480.119,-5.27308e+01,4.13612e+00
9481.320,-4.14500e+00,3.94516e+00
9482.598,1.23786e+01,4.60166e+00
9483.820,-8.88236e+01,6.46415e+00
9485.043,1.06005e+01,5.73420e+00
9486.275,-6.52345e+00,4.34511e+00
9487.504,-1.33058e+01,4.10471e+00
9488.728,-2.45106e+01,3.47126e+00
9489.962,-3.06625e+01,3.43329e+00
9491.205,-3.14271e+01,3.36025e+00
9492.421,4.04344e+01,3.61467e+00
9493.660,-3.84721e+01,3.24898e+00
9494.910,-3.33238e+01,3.62775e+00
9496.141,-6.42478e+01,4.18688e+00
9497.116,-4.07722e+01,1.52454e+01
9498.224,2.41144e+01,1.18045e+01
9499.481,-3.49147e+00,2.04729e+01
9500.350,1.25058e+01,1.57728e+01
9501.641,2.71821e+01,1.58356e+01
9502.883,-2.28416e+00,5.91653e+00
9504.107,5.89915e+01,6.27113e+00
9505.313,-9.24744e+00,5.50888e+00
9506.551,7.05296e+01,4.01644e+00
9507.749,-1.98313e+01,3.96579e+00
9508.997,4.70515e+01,3.80937e+00
9510.269,7.38588e-01,3.73127e+00
9511.550,3.89123e+01,3.71797e+00
9512.745,-4.75878e+01,3.69204e+00
9513.886,3.95745e+01,3.28486e+00
9515.075,-5.45388e-01,3.78912e+00
9516.360,3.38968e+01,3.69023e+00
9517.625,4.39074e+01,3.81937e+00
9518.898,1.23804e+01,4.21277e+00
9520.107,-3.49638e+01,4.91059e+00
9521.068,1.30087e+01,7.31439e+00
9522.499,4.07525e+01,3.69936e+00
9523.747,3.86324e+01,4.44520e+00
9524.998,7.05205e+01,4.51317e+00
9526.257,3.71322e+01,4.69198e+00
9527.495,8.42022e+00,3.96165e+00
9528.708,7.15995e+00,3.72568e+00
9529.844,-9.69972e+00,3.28838e+00
9531.080,2.57483e+01,4.01189e+00
9532.067,-3.03061e+01,6.05252e+00
9533.587,-1.24713e+01,3.59618e+00
9534.845,3.43000e+00,3.27870e+00
9536.123,4.62302e+00,3.21164e+00
9537.275,1.97104e+00,2.45423e+00
9538.416,3.25728e+01,3.67668e+00
9539.686,2.56594e+00,3.66890e+00
9540.952,3.99788e+00,3.30094e+00
9542.199,4.91639e+00,3.16246e+00
9543.471,-8.11207e+00,3.30334e+00
9544.668,2.45105e+01,2.83618e+00
9545.760,2.19026e+01,3.32778e+00
9547.021,-1.41730e+01,4.36758e+00
9548.019,9.96434e+00,6.00123e+00
9549.335,-1.06413e+01,2.69922e+00
9550.816,4.94768e+01,3.04369e+00
9552.077,4.49980e+01,2.91584e+00
9553.251,6.16901e+01,2.40298e+00
9554.343,5.49904e-01,2.95522e+00
9555.613,1.58489e+01,3.23717e+00
9556.872,-8.93463e+00,3.79181e+00
9558.144,-1.89112e+01,3.48987e+00
9559.210,7.20306e+00,4.95394e+00
9560.070,-2.09955e+01,3.15007e+00
9561.254,-6.66522e+00,3.29854e+00
9562.760,5.09042e+00,2.15534e+00
9564.223,1.28253e+01,2.72589e+00
9565.493,1.18054e+00,2.99246e+00
9566.527,-1.29761e+01,4.69205e+00
9567.578,2.03255e+01,3.19486e+00
9569.836,5.59442e+01,3.25868e+00
9571.265,2.75871e+01,4.39859e+00
9572.366,1.66876e+01,2.80122e+00
9573.637,-1.64598e+00,2.92182e+00
9574.901,-5.85762e+00,2.77126e+00
9576.076,-1.89829e+00,2.35401e+00
9577.190,4.28715e+01,2.58472e+00
9578.414,3.11455e+01,2.36298e+00
9579.686,1.26265e+01,2.39245e+00
9581.169,-2.35105e+01,3.69494e+00
9582.220,5.15502e+01,2.72599e+00
9583.752,6.90924e+00,3.14272e+00
9585.142,4.05476e+01,2.46550e+00
9585.972,2.74125e+01,3.95550e+00
9587.024,3.20031e+00,2.38453e+00
9588.539,-4.83854e+00,2.26746e+00
9589.998,2.47125e+01,2.36877e+00
9591.262,7.37714e+00,2.77618e+00
9592.201,2.14870e+01,3.77020e+00
9593.845,5.69173e+00,4.41361e+00
9594.525,2.80244e+01,4.29433e+00
9595.851,1.16004e+01,2.04222e+00
9597.317,1.61460e+00,2.43404e+00
9598.583,2.37310e+01,2.28214e+00
9599.844,-1.55902e+01,2.46711e+00
9601.046,-9.56125e+00,2.16461e+00
9602.208,1.10341e+01,2.31754e+00
9603.417,2.47387e+01,2.17174e+00
9604.628,1.37587e+01,2.06926e+00
9605.890,1.91931e+01,1.99323e+00
9607.158,1.63175e+01,2.26595e+00
9608.363,3.95167e-01,2.13837e+00
9609.520,3.47177e+01,2.42502e+00
9610.735,1.03005e+01,2.26273e+00
9611.914,1.69128e+01,2.12892e+00
9613.198,9.58802e+00,2.08639e+00
9614.448,-1.57246e+00,2.01651e+00
9615.743,-6.02055e+00,1.97691e+00
9616.968,-8.15387e-01,1.80000e+00
9618.122,-1.38028e+01,2.18453e+00
9619.323,1.78999e+01,2.02944e+00
9620.511,3.02061e+01,1.95409e+00
9621.792,-1.34405e+01,2.17307e+00
9623.029,1.95766e+01,2.09336e+00
9624.307,1.87595e+01,2.13964e+00
9625.241,-8.18794e+00,3.06536e+00
9626.675,1.75161e+00,2.10885e+00
9627.968,-5.83615e+00,2.28155e+00
9629.142,2.36979e+01,2.23892e+00
9630.338,6.35865e+00,1.96502e+00
9631.617,2.31004e+00,1.82995e+00
9632.869,-5.19440e+00,1.79363e+00
9634.046,-2.99496e+00,1.56673e+00
9635.230,-1.61948e+01,1.86316e+00
9636.534,5.32338e+00,1.85994e+00
9637.700,-2.17593e+01,1.97546e+00
9638.908,7.75295e-01,2.02048e+00
9640.199,1.00669e+01,2.11335e+00
9641.368,-2.88321e+01,1.86536e+00
9642.556,-3.28502e+00,1.84465e+00
9643.822,1.16945e+00,1.77450e+00
9645.094,2.57630e+01,1.69383e+00
9646.281,1.39961e+01,1.69692e+00
9647.485,1.04654e+01,1.83516e+00
9648.772,1.47177e+01,1.96280e+00
9650.236,-8.55936e+00,2.00567e+00
9651.148,1.58060e+00,1.74810e+00
9652.385,-1.70895e+00,1.66049e+00
9653.659,2.08222e+00,1.60113e+00
9654.825,-2.85752e+00,1.64205e+00
9656.085,1.73336e+00,1.73315e+00
9657.568,1.70054e+01,1.27122e+00
9659.037,-1.79745e+00,1.49952e+00
9660.207,6.10059e+00,1.56677e+00
9661.468,5.59699e+00,1.56326e+00
9662.735,-1.04568e+01,1.64086e+00
9663.964,1.46681e+01,1.72070e+00
9665.127,1.89792e+01,1.73277e+00
9666.401,2.25803e+01,1.64087e+00
9667.599,9.41788e+00,1.46652e+00
9668.739,-5.77716e+00,1.58626e+00
9670.028,-5.65458e-01,1.55525e+00
9671.304,3.20611e+01,1.59849e+00
9672.511,1.22963e+01,1.64476e+00
9673.693,2.93239e+01,1.58106e+00
9674.961,1.34076e+01,1.41442e+00
9676.150,1.20879e+01,1.22575e+00
9677.295,5.51742e-01,1.26037e+00
9678.596,1.39539e+01,1.35868e+00
9679.849,1.06085e+01,1.26001e+00
9681.021,5.81855e+00,1.83020e+00
9682.317,-3.94040e+00,1.45599e+00
9683.518,4.27981e+00,1.46374e+00
9684.689,-5.81612e+00,1.41302e+00
9685.861,1.22257e+01,1.40508e+00
9687.168,2.39332e+00,1.53911e+00
9688.409,-2.54920e-01,1.28386e+00
9689.975,1.36656e+01,3.63622e+00
9690.864,-7.74051e-01,1.32506e+00
9692.077,8.57667e+00,1.25038e+00
9693.220,6.22443e+00,1.18498e+00
9694.397,9.63182e-01,1.25747e+00
9695.709,-5.99251e+00,1.27975e+00
9696.975,6.60583e+00,1.16323e+00
9698.440,1.63116e+01,1.55919e+00
9699.656,-6.25975e+00,9.04180e-01
9700.796,-1.19736e+01,1.79056e+00
9702.123,-2.60435e+00,9.77713e-01
9703.479,2.41600e+00,1.24521e+00
9704.638,3.81035e+00,1.22754e+00
9705.929,2.91023e+00,1.18988e+00
9707.047,2.84870e+01,1.59426e+00
9708.478,7.54639e+00,1.11997e+00
9709.671,1.03734e+01,1.13229e+00
9710.852,1.65646e-01,1.12382e+00
9711.994,-7.38191e+00,1.10466e+00
9713.190,-6.74151e+00,1.17136e+00
9714.474,-5.94050e+00,1.10800e+00
9715.739,4.64488e+00,1.08136e+00
9717.311,1.06230e+01,2.98884e+00
9718.218,2.17243e+01,1.22264e+00
9719.401,4.13989e-01,1.12619e+00
9720.349,5.90549e+00,3.49637e+00
9721.722,1.74814e+01,1.07759e+00
9722.843,1.14149e+01,1.57912e+00
9724.529,2.89063e+00,9.09171e-01
9726.061,-3.43714e+00,1.12715e+00
9727.332,3.22315e+00,1.08674e+00
9728.560,1.71059e+00,1.16544e+00
9729.631,8.07802e+00,8.96629e-01
9730.761,1.31242e+00,1.01976e+00
9732.056,7.33829e+00,1.01741e+00
9733.329,4.79913e+00,9.80097e-01
9734.615,1.73945e+00,1.03255e+00
9735.873,6.17925e+00,9.24735e-01
9737.334,1.31207e+01,1.40348e+00
9738.349,-1.08569e+00,1.11689e+00
9739.398,-1.33710e+00,9.58224e-01
9740.596,3.19863e+00,1.10763e+00
9741.852,7.15893e+00,9.91615e-01
9743.196,1.20494e+01,2.41150e+00
9744.425,1.11061e+01,8.93546e-01
9745.690,1.00834e+01,9.36703e-01
9746.900,1.20331e+01,1.03655e+00
9748.050,1.20828e+01,1.32640e+00
9749.137,8.96481e+00,9.34735e-01
9750.535,-2.00807e+00,1.31914e+00
9751.901,1.06130e+01,7.84877e-01
9753.348,7.90859e+00,9.35860e-01
9754.635,-1.10974e-01,9.41196e-01
9756.132,1.06749e+01,2.28965e+00
9757.132,2.89460e+00,9.75863e-01
9757.881,2.36931e+01,1.21695e+00
9759.102,1.50432e+01,1.25622e+00
9760.610,-2.23166e+00,9.06499e-01
9761.718,7.24960e+00,1.23937e+00
9763.173,1.01103e+01,8.09254e-01
9764.449,-7.79223e-02,8.86340e-01
9765.729,-1.03989e-01,9.08248e-01
9766.722,-7.69787e+00,9.03567e-01
9767.850,4.68396e+00,9.06527e-01
9769.143,1.49321e+01,8.28281e-01
9770.441,1.09349e+01,8.22857e-01
9771.917,1.13569e+01,8.48318e-01
9773.468,5.45209e+00,7.86177e-01
9774.735,1.00506e+01,8.38674e-01
9776.023,7.48054e+00,7.92349e-01
9778.150,7.52523e+00,7.92056e-01
9779.207,1.28824e+01,1.05619e+00
9780.709,1.00179e+01,7.83758e-01
9782.000,-4.57065e-01,8.58854e-01
9783.281,6.07847e+00,8.03634e-01
9784.542,8.77965e+00,7.81154e-01
9785.742,9.21799e+00,7.67444e-01
9786.736,-5.05646e+00,9.04850e-01
9787.949,7.39944e+00,7.34207e-01
9789.240,1.65119e+00,8.02736e-01
9790.534,1.17041e+01,7.50945e-01
9791.731,1.65738e+01,9.95347e-01
9793.084,1.82217e+00,9.60312e-01
9794.544,4.19123e-01,8.06598e-01
9795.972,7.22912e+00,8.94796e-01
9796.960,-6.33616e-01,8.65346e-01
9798.145,1.15322e+01,7.60708e-01
9799.425,3.40510e-02,7.43127e-01
9800.728,1.52359e+01,7.04829e-01
9802.214,1.03449e+01,9.49850e-01
9803.283,9.01171e+00,8.11401e-01
9804.578,7.41297e+00,7.82968e-01
9805.705,-2.99334e+00,7.01286e-01
9806.735,4.01299e+00,7.79173e-01
9807.966,6.44706e+00,6.63327e-01
9809.467,3.33011e+00,6.96485e-01
9810.995,4.53696e+00,6.86788e-01
9812.110,7.69266e+00,8.38680e-01
9813.552,6.25947e-01,6.64767e-01
9814.837,5.15656e+00,6.38189e-01
9816.023,6.72873e+00,6.29078e-01
9817.045,4.36507e+00,6.91989e-01
9818.005,8.90908e+00,8.32577e-01
9819.519,1.59794e+00,6.51155e-01
9820.917,1.18593e+01,8.62878e-01
9822.092,3.15179e+00,6.47464e-01
9823.366,6.94765e+00,6.08204e-01
9824.646,5.23476e+00,6.31632e-01
9825.796,5.24532e-01,6.35942e-01
9826.616,-3.60342e-01,1.97631e+00
9828.030,1.23874e+01,6.43829e-01
9829.703,4.20017e+00,6.11901e-01
9830.788,7.22255e+00,8.05868e-01
9832.260,4.43477e+00,6.06946e-01
9833.553,1.40750e+00,6.33918e-01
9834.828,1.60222e+00,6.13712e-01
9835.997,7.06349e+00,5.88629e-01
9837.015,2.13487e+00,6.22246e-01
9838.212,1.66529e+00,5.89962e-01
9839.495,2.16027e+00,5.84609e-01
9840.792,6.93573e+00,5.78254e-01
9842.059,4.77426e+00,5.66325e-01
9843.363,5.69787e+00,5.50321e-01
9844.836,2.08481e+00,4.86426e-01
9846.126,3.86480e+00,6.66148e-01
9847.403,-2.20526e+00,5.67698e-01
9848.676,4.83322e+00,8.76900e-01
9849.742,2.57831e+00,5.57449e-01
9851.037,4.66888e+00,5.98087e-01
9852.350,-1.09390e+00,6.34970e-01
9853.771,-6.15768e-02,7.38546e-01
9854.918,6.74279e+00,5.39219e-01
9856.456,7.13664e+00,1.33899e+00
9857.219,8.32204e+00,5.19447e-01
9858.355,5.89703e+00,6.11870e-01
9859.559,8.06495e+00,5.14211e-01
9861.213,6.92223e+00,5.26412e-01
9862.501,1.85459e+00,5.19596e-01
9863.786,3.83052e+00,5.19289e-01
9865.070,-1.44570e+00,5.40524e-01
9866.283,-1.20390e+00,5.06558e-01
9867.212,9.63832e+00,6.58539e-01
9868.322,1.09159e+01,7.96226e-01
9869.738,6.11057e+00,5.01793e-01
9871.014,3.33853e+00,5.08983e-01
9872.304,6.05073e+00,5.17788e-01
9873.862,5.87557e+00,1.14524e+00
9875.085,6.69927e+00,6.16922e-01
9876.542,5.77082e+00,6.68531e-01
9877.631,9.47144e+00,5.51312e-01
9878.916,1.16435e-01,4.94197e-01
9880.091,3.98236e+00,5.29343e-01
9881.257,9.77840e+00,4.76906e-01
9882.658,1.12674e+01,6.39312e-01
9883.849,8.17093e+00,4.84907e-01
9885.148,-9.93899e-01,5.18483e-01
9886.639,5.63410e-02,6.33833e-01
9887.554,3.49201e+00,4.97869e-01
9888.913,1.67225e+00,4.10630e-01
9890.364,6.71596e+00,4.68965e-01
9891.574,-6.33452e+00,5.69966e-01
9892.725,1.91078e+00,4.57515e-01
9894.009,6.89654e+00,4.60486e-01
9895.303,4.03394e+00,4.65558e-01
9896.595,4.77182e+00,4.86281e-01
9897.731,4.19066e+00,5.59404e-01
9898.892,1.87208e+00,5.38035e-01
9900.174,5.16091e-02,4.80971e-01
9901.547,1.67739e+00,6.68332e-01
9902.948,3.90563e+00,4.51212e-01
9904.246,4.68680e+00,4.41892e-01
9905.538,9.12226e+00,4.36296e-01
9906.957,2.78964e+00,5.52598e-01
9908.127,1.14183e+00,4.40725e-01
9909.277,5.82295e-01,4.32566e-01
9910.431,3.43963e+00,4.37956e-01
9911.703,1.20954e+00,4.29499e-01
9912.878,2.50506e+00,4.87434e-01
9914.060,5.47243e+00,4.24915e-01
9915.357,1.08444e+00,4.46190e-01
9916.816,4.80507e-01,4.51335e-01
9918.283,7.57675e-01,6.38602e-01
9919.458,2.91377e+00,5.50476e-01
9920.557,2.01024e+00,4.39096e-01
9921.860,5.30805e+00,4.20525e-01
9923.159,3.00683e+00,4.17161e-01
9924.315,6.99761e+00,4.58071e-01
9925.492,8.81727e+00,3.97844e-01
9926.812,2.98975e+00,4.21088e-01
9928.094,5.54748e+00,3.93357e-01
9929.579,6.43017e+00,3.65207e-01
9931.022,6.56725e+00,4.46567e-01
9932.089,4.57833e+00,4.04394e-01
9933.387,3.01059e+00,4.15364e-01
9934.680,4.53354e+00,3.85368e-01
9935.797,3.73993e+00,1.08019e+00
9937.035,1.90898e+00,3.88369e-01
9938.331,-3.11102e+00,4.08302e-01
9939.628,2.09700e+00,3.93564e-01
9940.927,8.18649e-01,4.00561e-01
9942.201,2.85286e+00,3.45370e-01
9943.525,-8.53304e-01,4.21035e-01
9944.829,1.93866e+00,5.11182e-01
9946.128,7.15954e+00,5.02659e-01
9947.299,4.59502e+00,5.35955e-01
9948.469,1.76781e+00,5.55681e-01
9949.773,2.30780e+00,6.38991e-01
9951.060,2.41274e+00,6.04036e-01
9952.375,6.39025e+00,4.44067e-01
9953.706,-2.01711e+00,3.77827e-01
9955.046,-2.86602e-01,3.94160e-01
9956.175,3.87973e+00,4.48709e-01
9957.632,6.51438e-01,3.79248e-01
9958.958,-4.26530e+00,8.51209e-01
9959.980,2.64033e-01,6.06392e-01
9961.295,4.13061e+00,4.85040e-01
9962.591,4.80492e+00,3.92425e-01
9963.897,3.43340e+00,4.59527e-01
9965.187,3.48335e+00,4.51626e-01
9966.497,1.27905e+00,4.74693e-01
9967.645,8.20561e+00,4.54613e-01
9969.088,6.47980e+00,3.56597e-01
9970.243,5.32325e+00,4.02377e-01
9971.280,5.26297e+00,4.47650e-01
9972.869,4.83918e+00,4.25871e-01
9974.031,4.37058e+00,3.82805e-01
9975.565,6.14904e+00,4.81932e-01
9976.399,3.75640e+00,4.21421e-01
9977.810,1.51431e+00,3.27468e-01
9979.276,-4.58012e-01,3.57545e-01
9980.588,2.80067e+00,3.59058e-01
9981.781,3.87675e+00,3.88722e-01
9982.928,3.77530e+00,3.58309e-01
9984.243,3.08745e+00,3.37814e-01
9985.697,5.56243e+00,4.35911e-01
9986.850,3.74818e+00,3.37151e-01
9988.132,3.39591e+00,2.74149e-01
9989.425,4.78538e+00,3.28608e-01
9990.737,2.58203e+00,3.28715e-01
9992.046,3.89808e+00,3.43679e-01
9993.348,5.38560e+00,3.36535e-01
9994.481,-8.16560e-01,3.82605e-01
9995.671,4.49109e+00,3.31257e-01
9996.979,1.26680e+00,3.27581e-01
9998.286,3.97126e+00,3.25757e-01
9999.609,4.85581e+00,2.95956e-01
10000.920,2.86885e+00,3.33353e-01
10002.236,2.96839e+00,3.47058e-01
10003.526,4.23261e+00,3.60533e-01
10004.849,6.29870e+00,3.41493e-01
10006.016,2.94435e+00,3.66967e-01
10007.180,4.34407e+00,3.33643e-01
10008.496,5.80484e+00,3.23264e-01
10009.785,6.48924e+00,3.09463e-01
10011.266,4.16646e+00,3.29032e-01
10012.358,1.61935e+00,3.17625e-01
10013.665,3.87962e+00,3.60185e-01
10014.971,2.18329e+00,5.38006e-01
10016.292,8.42612e+00,6.84344e-01
10017.592,4.93756e+00,5.71274e-01
10018.736,1.62025e+00,4.09638e-01
10019.935,2.65615e+00,3.39359e-01
10021.425,5.66554e+00,3.24653e-01
10022.902,6.33706e+00,3.21593e-01
10024.039,4.51260e+00,3.27734e-01
10025.160,4.55898e+00,3.33784e-01
10026.473,4.12124e+00,3.12811e-01
10027.798,2.40193e+00,4.24409e-01
10029.098,3.30752e+00,4.52579e-01
10030.247,6.23386e+00,4.41515e-01
10031.588,6.04929e+00,2.72875e-01
10033.031,6.87258e+00,2.99580e-01
10034.343,5.26566e+00,2.94899e-01
10035.472,8.36044e+00,3.20646e-01
10036.598,2.85915e+00,2.92233e-01
10037.798,3.15339e+00,3.98356e-01
10039.219,7.43954e+00,2.87166e-01
10040.532,6.34749e+00,3.00297e-01
10042.207,4.04113e+00,2.91108e-01
10043.437,4.55398e+00,3.43523e-01
10044.526,6.38224e+00,2.86814e-01
10045.840,4.14528e+00,3.24770e-01
10047.168,4.45908e+00,3.51693e-01
10048.249,5.33509e+00,3.42329e-01
10049.418,7.69378e+00,3.00189e-01
10050.873,6.58720e+00,2.59027e-01
10052.328,6.31745e+00,2.95201e-01
10053.638,9.38351e+00,2.97520e-01
10054.876,3.45377e+00,3.50003e-01
10056.120,8.47288e+00,3.31997e-01
10057.297,7.14651e+00,2.90040e-01
10058.597,3.38420e+00,2.91772e-01
10059.915,5.06909e+00,2.97082e-01
10061.144,6.89269e+00,3.53810e-01
10062.500,6.15693e+00,3.26664e-01
10063.828,3.12202e+00,3.82155e-01
10065.143,5.63874e+00,3.51895e-01
10066.458,8.83349e+00,2.98570e-01
10067.770,6.04032e+00,2.80137e-01
10068.919,6.88038e+00,3.62710e-01
10070.363,6.32090e+00,3.20735e-01
10071.719,4.34290e+00,3.53496e-01
10072.978,5.21079e+00,3.09838e-01
10074.124,9.26639e+00,3.50379e-01
10075.242,7.02045e+00,2.91335e-01
10076.560,5.19208e+00,2.95077e-01
10077.872,6.00102e+00,2.75415e-01
10079.208,7.14262e+00,2.86223e-01
10080.661,5.16312e+00,2.45292e-01
10081.889,5.88964e+00,4.10181e-01
10083.244,8.86524e+00,3.38117e-01
10084.492,6.06125e+00,4.48184e-01
10085.812,4.67367e+00,5.27410e-01
10086.902,4.55221e+00,4.87826e-01
10088.048,6.36537e+00,3.11960e-01
10089.519,5.98959e+00,2.37658e-01
10090.945,6.85977e+00,2.64139e-01
10092.284,5.90614e+00,2.73203e-01
10093.606,5.30422e+00,2.69913e-01
10094.888,5.54777e+00,3.14910e-01
10096.343,6.46970e+00,6.07366e-01
10097.240,7.81061e+00,2.71535e-01
10098.734,3.12563e+00,2.89717e-01
10100.053,3.72790e+00,2.98390e-01
10101.126,3.37024e+00,2.74131e-01
10102.450,3.63605e+00,2.74839e-01
10103.770,3.31229e+00,2.68439e-01
10105.089,6.42515e+00,2.93686e-01
10106.414,4.04341e+00,3.83262e-01
10107.846,4.45807e+00,3.23634e-01
10109.217,7.20128e+00,3.41339e-01
10110.315,3.00482e+00,2.71552e-01
10111.562,6.82245e+00,3.08755e-01
10112.972,6.50260e+00,2.62969e-01
10114.017,9.67419e+00,2.95564e-01
10115.275,5.08568e+00,2.89396e-01
10116.637,4.70831e+00,2.96180e-01
10118.014,8.44212e+00,2.28640e-01
10119.492,7.39129e+00,2.50280e-01
10120.874,6.68847e+00,3.62157e-01
10122.307,6.67142e+00,3.61232e-01
10123.304,5.27358e+00,3.19824e-01
10124.450,6.64839e+00,2.73963e-01
10125.886,5.05166e+00,3.69991e-01
10127.164,6.47509e+00,5.94921e-01
10128.272,6.55309e+00,4.93459e-01
10129.598,7.71877e+00,2.89168e-01
10130.923,5.81670e+00,2.57553e-01
10132.187,6.65570e+00,2.98870e-01
10133.568,6.21275e+00,2.55745e-01
10135.026,5.98266e+00,2.34476e-01
10136.429,8.24746e+00,3.13205e-01
10137.518,6.64622e+00,2.55970e-01
10138.858,6.23493e+00,2.53377e-01
10140.173,6.61187e+00,2.53294e-01
10141.230,3.99635e+00,2.76220e-01
10142.549,4.47038e+00,2.18674e-01
10143.976,4.20487e+00,2.48436e-01
10145.303,4.52280e+00,2.57130e-01
10146.635,6.47722e+00,2.67851e-01
10147.967,6.84708e+00,2.68787e-01
10149.275,5.26770e+00,3.04361e-01
10150.430,1.11637e+01,3.16667e-01
10151.767,8.96845e+00,2.36302e-01
10153.236,6.16887e+00,2.59300e-01
10154.556,8.19980e+00,2.82949e-01
10155.640,9.19421e+00,3.77772e-01
10156.789,6.45075e+00,3.51317e-01
10158.114,8.39715e+00,2.79649e-01
10159.569,5.60017e+00,2.24977e-01
10161.017,9.05741e+00,2.61458e-01
10162.353,9.34675e+00,2.76371e-01
10163.672,7.03086e+00,2.56236e-01
10164.879,7.67636e+00,3.06334e-01
10166.077,9.02820e+00,2.88109e-01
10167.312,9.03995e+00,2.50635e-01
10168.777,1.04415e+01,2.22501e-01
10170.056,8.73449e+00,2.69239e-01
10170.976,7.13801e+00,2.83318e-01
10172.549,9.64610e+00,2.90119e-01
10173.818,7.86537e+00,3.93399e-01
10175.156,9.19124e+00,5.19345e-01
10176.596,9.65572e+00,3.48593e-01
10178.063,8.73559e+00,2.45587e-01
10179.383,7.32084e+00,2.36213e-01
10180.566,7.33494e+00,2.81674e-01
10181.695,7.81904e+00,2.34844e-01
10183.026,1.00133e+01,2.56558e-01
10184.035,7.10171e+00,3.02314e-01
10185.429,9.57198e+00,2.34964e-01
10186.867,5.84299e+00,2.41630e-01
10188.198,7.86150e+00,2.35106e-01
10189.537,7.51099e+00,2.41240e-01
10190.865,9.80214e+00,2.53190e-01
10192.294,7.92734e+00,3.38101e-01
10193.782,9.33271e+00,3.81374e-01
10194.983,6.70483e+00,3.34309e-01
10196.072,9.95789e+00,2.37329e-01
10197.400,8.31200e+00,2.35587e-01
10198.442,7.40824e+00,2.49831e-01
10199.620,1.06209e+01,2.37622e-01
10201.141,1.06609e+01,2.14252e-01
10202.568,9.01545e+00,2.36394e-01
10203.901,8.44778e+00,2.46021e-01
10205.239,1.04587e+01,2.74796e-01
10206.581,8.34657e+00,3.03627e-01
10207.995,1.00508e+01,2.35586e-01
10209.486,1.11185e+01,2.35507e-01
10210.679,8.44330e+00,3.32362e-01
10211.780,8.86704e+00,3.12837e-01
10213.112,9.56814e+00,3.98656e-01
10214.145,1.14013e+01,4.88361e-01
10215.332,7.29696e+00,4.01909e-01
10216.669,8.93432e+00,2.51618e-01
10218.288,7.39670e+00,2.30431e-01
10219.630,1.10402e+01,2.34338e-01
10220.949,8.79792e+00,2.31282e-01
10222.287,8.92191e+00,2.32142e-01
10223.705,1.08197e+01,2.13699e-01
10225.075,7.10080e+00,2.79321e-01
10226.148,9.97062e+00,2.26931e-01
10227.481,6.78559e+00,2.90998e-01
10228.537,8.22058e+00,3.95563e-01
10229.695,1.05824e+01,3.67027e-01
10231.042,7.35042e+00,2.72677e-01
10232.534,7.55312e+00,2.39255e-01
10233.983,6.52072e+00,3.08234e-01
10235.321,8.23814e+00,2.72604e-01
10236.667,8.34220e+00,2.39124e-01
10238.005,6.33061e+00,2.33142e-01
10239.433,7.94717e+00,2.20869e-01
10240.787,8.05233e+00,2.66084e-01
10241.845,8.30121e+00,2.22377e-01
10243.192,6.64854e+00,2.17758e-01
10244.218,7.32338e+00,2.57733e-01
10245.393,8.00150e+00,2.20626e-01
10246.674,6.52577e+00,2.59276e-01
10248.223,7.65987e+00,2.05696e-01
10249.683,7.64572e+00,2.22626e-01
10251.017,1.01627e+01,2.14239e-01
10252.364,7.37490e+00,2.18227e-01
10253.696,8.40556e+00,2.14280e-01
10255.163,8.90987e+00,2.34370e-01
10256.607,8.80067e+00,2.26284e-01
10257.787,1.18421e+01,2.81624e-01
10258.886,1.04819e+01,2.20797e-01
10259.910,1.04665e+01,2.62824e-01
10261.135,1.01136e+01,2.80559e-01
10262.594,7.54782e+00,2.41077e-01
10264.036,9.87536e+00,2.26169e-01
10265.391,1.01856e+01,2.38518e-01
10266.725,1.00036e+01,2.22057e-01
10268.156,1.00623e+01,2.05905e-01
10269.624,6.91724e+00,2.36313e-01
10270.952,9.04875e+00,2.35656e-01
10272.306,1.14138e+01,2.36350e-01
10273.682,1.13573e+01,3.72244e-01
10274.595,9.58122e+00,2.60903e-01
10275.927,1.12751e+01,2.42309e-01
10277.132,7.71982e+00,2.43723e-01
10278.398,8.07211e+00,2.33000e-01
10279.733,7.71679e+00,2.34172e-01
10281.075,8.74179e+00,2.41667e-01
10282.419,7.78708e+00,2.24037e-01
10283.851,8.11113e+00,2.35380e-01
10285.303,1.00462e+01,2.14245e-01
10286.634,8.42145e+00,3.01993e-01
10287.994,1.08937e+01,3.99574e-01
10289.349,7.91802e+00,6.39899e-01
10290.513,1.37580e+01,8.08938e-01
10291.772,1.10773e+01,3.87229e-01
10292.953,1.37355e+01,2.89232e-01
10294.077,1.22523e+01,2.42089e-01
10295.417,1.30940e+01,2.35427e-01
10296.893,7.43755e+00,2.32147e-01
10298.310,1.17400e+01,3.38456e-01
10299.660,1.02960e+01,3.86159e-01
10301.009,1.11095e+01,2.99122e-01
10302.562,1.19459e+01,2.90076e-01
10303.699,8.31418e+00,2.26035e-01
10305.064,1.02091e+01,2.30945e-01
10306.452,9.34795e+00,2.07178e-01
10307.847,9.39126e+00,2.86113e-01
10308.919,1.09737e+01,2.30713e-01
10310.038,1.12657e+01,3.17218e-01
10311.300,6.03942e+00,2.44203e-01
10312.655,1.21391e+01,2.67214e-01
10314.005,8.74140e+00,2.62403e-01
10315.355,8.76446e+00,2.24638e-01
10316.697,9.72353e+00,2.17571e-01
10318.056,1.24118e+01,2.31129e-01
10319.510,1.11978e+01,1.96749e-01
10320.977,8.73457e+00,2.04785e-01
10322.329,9.57580e+00,2.16278e-01
10323.693,9.73479e+00,2.29967e-01
10324.943,1.26793e+01,2.27023e-01
10326.422,1.11672e+01,2.67686e-01
10327.503,9.04671e+00,2.17704e-01
10328.516,7.18632e+00,2.43135e-01
10329.689,9.53531e+00,2.21950e-01
10331.047,9.93189e+00,2.25679e-01
10332.610,1.08312e+01,2.17684e-01
10333.966,9.79308e+00,2.00334e-01
10335.272,1.03748e+01,2.34116e-01
10336.756,9.97054e+00,2.28204e-01
10338.099,8.73414e+00,1.95247e-01
10339.558,8.86025e+00,2.08473e-01
10340.923,1.04095e+01,2.23525e-01
10342.125,9.68457e+00,3.05243e-01
10343.200,9.28669e+00,2.39954e-01
10344.558,9.46972e+00,2.32106e-01
10345.719,8.57000e+00,2.35605e-01
10346.957,8.34601e+00,2.15395e-01
10348.464,9.00957e+00,2.73841e-01
10349.654,7.63158e+00,3.10653e-01
10351.113,1.05727e+01,2.98730e-01
10352.547,7.81126e+00,2.55798e-01
10353.889,1.05083e+01,2.08494e-01
10355.244,8.22325e+00,2.24484e-01
10356.612,9.38466e+00,2.40987e-01
10357.965,1.04265e+01,2.44740e-01
10359.383,8.70630e+00,2.04724e-01
10360.914,9.23752e+00,3.07401e-01
10361.801,7.71177e+00,2.18020e-01
10363.169,8.67522e+00,2.15313e-01
10364.292,8.78213e+00,2.35666e-01
10365.508,7.85004e+00,2.16024e-01
10366.870,1.12609e+01,2.14366e-01
10368.236,9.89478e+00,2.08940e-01
10369.581,9.55821e+00,2.13657e-01
10371.054,9.92425e+00,1.98201e-01
10372.502,9.75995e+00,2.15426e-01
10373.859,1.22508e+01,2.60522e-01
10375.212,9.56473e+00,4.54950e-01
10376.580,9.90287e+00,5.02520e-01
10377.984,9.96669e+00,3.32962e-01
10379.342,9.49497e+00,2.81026e-01
10380.327,9.06973e+00,2.31310e-01
10381.708,1.06691e+01,2.25136e-01
10382.730,9.20716e+00,2.72146e-01
10384.052,9.11695e+00,1.90289e-01
10385.469,8.28683e+00,2.08311e-01
10386.830,9.11614e+00,2.07484e-01
10388.184,1.13179e+01,1.99781e-01
10389.631,7.60218e+00,1.93318e-01
10391.067,9.64084e+00,1.93207e-01
10392.414,1.19032e+01,2.11773e-01
10393.683,1.53014e+01,2.69906e-01
10395.150,1.12182e+01,2.19292e-01
10396.572,1.01194e+01,1.95895e-01
10398.068,8.20032e+00,2.46039e-01
10399.280,9.10767e+00,4.14000e-01
10400.330,9.27273e+00,3.11915e-01
10401.759,8.46032e+00,2.31836e-01
10402.698,1.13576e+01,2.76458e-01
10404.027,1.14267e+01,2.00741e-01
10405.295,9.20574e+00,2.17067e-01
10406.723,5.39839e+00,2.05503e-01
10408.093,8.33905e+00,1.99129e-01
10409.562,9.09889e+00,1.89190e-01
10411.025,7.84329e+00,2.11348e-01
10412.448,5.91333e+00,2.62680e-01
10413.742,6.05966e+00,3.04307e-01
10415.260,7.70021e+00,2.00958e-01
10416.613,7.89343e+00,2.18386e-01
10418.018,9.09486e+00,2.26816e-01
10419.182,6.36928e+00,3.41170e-01
10420.252,5.62389e+00,4.03947e-01
10421.701,7.04927e+00,4.58229e-01
10422.824,5.07822e+00,5.08824e-01
10423.965,7.14485e+00,2.81044e-01
10425.329,5.52955e+00,2.14414e-01
10426.909,4.19253e+00,2.72411e-01
10428.190,8.77511e+00,1.99258e-01
10429.526,7.05389e+00,2.98347e-01
10430.897,8.35105e+00,2.24050e-01
10432.294,8.00215e+00,2.16816e-01
10433.742,4.65672e+00,2.03538e-01
10435.211,7.69108e+00,2.10244e-01
10436.575,7.32601e+00,2.01005e-01
10437.779,8.31741e+00,2.81886e-01
10439.231,-1.30210e+00,4.29815e-01
10440.349,5.14115e+00,1.94784e-01
10441.726,8.17627e+00,2.02861e-01
10442.707,6.95179e+00,2.54324e-01
10444.008,7.95695e+00,1.78623e-01
10445.408,6.62403e+00,1.92493e-01
10446.790,6.91256e+00,2.04307e-01
10448.142,5.61905e+00,1.95060e-01
10449.560,7.03921e+00,1.92468e-01
10451.016,5.89923e+00,2.06139e-01
10452.391,7.89037e+00,2.53127e-01
10453.746,7.65247e+00,3.09374e-01
10455.126,7.52331e+00,2.60221e-01
10456.557,8.31823e+00,1.92315e-01
10457.954,5.20191e+00,2.74880e-01
10459.404,7.78054e+00,2.01593e-01
10460.626,9.91035e+00,2.79558e-01
10461.952,8.15047e+00,2.58600e-01
10463.165,6.03242e+00,1.92610e-01
10464.689,5.33678e-01,7.78146e-01
10465.379,7.65852e+00,2.54154e-01
10466.641,7.92098e+00,2.04013e-01
10468.153,9.32827e+00,1.94475e-01
10469.584,5.61968e+00,2.25307e-01
10470.951,5.33567e+00,3.17776e-01
10472.398,6.57106e+00,3.74916e-01
10473.835,8.05363e+00,3.17279e-01
10475.173,7.12896e+00,2.21962e-01
10476.565,6.79779e+00,2.00546e-01
10477.822,7.39643e+00,2.70710e-01
10479.412,8.10062e+00,1.82197e-01
10480.851,9.07669e+00,1.84634e-01
10482.201,6.92956e+00,2.68995e-01
10483.118,7.73524e+00,1.85163e-01
10484.602,9.10658e+00,1.83317e-01
10485.984,6.02382e+00,1.84710e-01
10486.932,6.05723e+00,2.31700e-01
10488.113,6.48245e+00,2.17762e-01
10489.623,6.64346e+00,2.06238e-01
10491.017,7.65270e+00,1.93343e-01
10492.379,7.03380e+00,1.87748e-01
10493.751,7.85643e+00,1.82979e-01
10495.200,6.91465e+00,1.76786e-01
10496.615,8.15605e+00,1.92299e-01
10498.002,5.44927e+00,1.89715e-01
10499.380,5.68774e+00,1.87780e-01
10500.844,7.13816e+00,1.91289e-01
10502.279,6.28458e+00,1.93548e-01
10503.726,7.69807e+00,1.98328e-01
10505.043,6.66030e+00,1.91654e-01
10506.413,6.62656e+00,2.55748e-01
10507.409,7.97837e+00,1.82902e-01
10508.779,7.16305e+00,1.83934e-01
10509.702,6.28769e+00,2.37121e-01
10510.940,8.89806e+00,2.24663e-01
10512.394,6.27035e+00,2.26625e-01
10513.810,6.59109e+00,2.26227e-01
10515.181,5.85526e+00,1.97531e-01
10516.628,4.88672e+00,1.86763e-01
10518.037,5.75746e+00,1.87207e-01
10519.427,6.78718e+00,1.83988e-01
10520.793,6.24440e+00,1.79596e-01
10522.242,5.92098e+00,1.69476e-01
10523.671,3.95750e+00,2.71489e-01
10525.055,6.13799e+00,1.84938e-01
10526.491,6.36022e+00,2.43488e-01
10527.941,6.38113e+00,2.83620e-01
10529.193,5.90321e+00,3.67983e-01
10530.206,6.61844e+00,2.24304e-01
10531.595,7.91993e+00,1.83342e-01
10532.646,6.38985e+00,2.23337e-01
10533.875,4.70702e+00,2.44064e-01
10535.220,5.45737e+00,1.79467e-01
10536.664,7.65164e+00,1.79137e-01
10538.086,5.82083e+00,1.71333e-01
10539.472,4.99685e+00,1.80928e-01
10540.851,5.68075e+00,1.79084e-01
10542.224,6.97386e+00,1.79619e-01
10543.667,5.22156e+00,1.72078e-01
10545.108,6.28572e+00,1.77260e-01
10546.537,6.80918e+00,1.70610e-01
10547.899,7.47081e+00,1.71234e-01
10549.373,4.34705e+00,1.80865e-01
10550.732,4.39637e+00,1.76221e-01
10552.118,6.09039e+00,1.89375e-01
10553.506,5.73367e+00,1.79870e-01
10554.728,6.09900e+00,2.26145e-01
10556.195,8.15726e+00,2.80007e-01
10557.293,5.90633e+00,1.71279e-01
10558.720,6.72331e+00,1.70738e-01
10559.675,4.76599e+00,2.37907e-01
10560.842,4.30973e+00,1.79507e-01
10562.240,6.42090e+00,1.78758e-01
10563.689,6.15586e+00,1.75606e-01
10565.130,7.13045e+00,1.67250e-01
10566.501,6.21945e+00,1.75338e-01
10567.940,7.31435e+00,1.76950e-01
10569.345,5.14489e+00,1.78918e-01
10570.728,8.05383e+00,1.69417e-01
10572.136,6.20800e+00,1.72070e-01
10573.522,5.80549e+00,1.82120e-01
10575.008,6.85345e+00,1.89744e-01
10576.398,5.84879e+00,2.00744e-01
10577.805,6.09681e+00,1.87883e-01
10579.272,5.06791e+00,1.84682e-01
10580.638,6.88765e+00,1.91930e-01
10581.870,5.63970e+00,2.43411e-01
10582.869,7.14599e+00,1.86632e-01
10584.293,6.00871e+00,1.75809e-01
10585.279,7.27220e+00,2.51841e-01
10586.579,3.96910e+00,1.84208e-01
10587.976,5.76196e+00,1.94564e-01
10589.351,6.45228e+00,2.15240e-01
10590.753,7.02450e+00,2.09852e-01
10592.131,6.68632e+00,1.82499e-01
10593.582,6.22635e+00,1.63285e-01
10595.011,6.28733e+00,1.70310e-01
10596.478,6.17685e+00,1.72497e-01
10597.883,4.19859e+00,1.77465e-01
10599.256,5.38246e+00,1.82888e-01
10600.643,6.21706e+00,1.79867e-01
10602.018,6.01750e+00,1.71378e-01
10603.433,7.22758e+00,1.75968e-01
10604.913,6.88317e+00,1.75105e-01
10606.317,5.79000e+00,1.78214e-01
10607.767,5.54548e+00,1.70475e-01
10609.024,4.94379e+00,2.46170e-01
10610.000,7.49789e+00,1.77050e-01
10611.395,5.20291e+00,1.81933e-01
10612.815,5.82814e+00,1.68380e-01
10614.261,4.80334e+00,1.97415e-01
10615.273,5.57332e+00,2.53413e-01
10616.479,6.67124e+00,1.79895e-01
10617.854,7.35379e+00,1.69044e-01
10619.233,7.49496e+00,1.70187e-01
10620.628,5.61930e+00,1.77794e-01
10622.076,4.67276e+00,1.67746e-01
10623.495,4.20922e+00,1.77968e-01
10624.917,6.24869e+00,1.81739e-01
10626.363,5.51605e+00,1.70310e-01
10627.758,5.97966e+00,1.73094e-01
10629.127,5.94318e+00,1.72347e-01
10630.570,5.77992e+00,1.73901e-01
10631.936,4.37964e+00,1.65577e-01
10633.396,5.04881e+00,1.75783e-01
10634.873,5.57458e+00,1.62979e-01
10636.271,4.98933e+00,1.69415e-01
10637.646,4.46760e+00,1.73044e-01
10639.032,5.64786e+00,1.66195e-01
10640.292,6.40904e+00,2.16610e-01
10641.367,7.95933e+00,3.07452e-01
10642.817,2.99742e+00,4.27202e-01
10643.775,6.94981e+00,6.62800e-01
10644.899,5.32542e+00,2.69607e-01
10646.269,3.20987e+00,2.70062e-01
10647.695,4.34139e+00,1.51480e-01
10649.112,6.10430e+00,1.53060e-01
10650.540,2.34442e+00,1.49947e-01
10651.964,5.44990e+00,1.50437e-01
10653.394,4.14568e+00,1.55296e-01
10654.831,5.00544e+00,1.62929e-01
10656.239,4.72397e+00,1.68195e-01
10657.660,4.67705e+00,1.63936e-01
10659.068,4.74836e+00,1.61685e-01
10660.508,7.01512e+00,1.47929e-01
10661.939,4.34788e+00,1.46745e-01
10663.353,4.37147e+00,1.51212e-01
10664.784,6.45734e+00,1.46195e-01
10666.202,5.07009e+00,1.45368e-01
10667.658,3.64013e+00,1.60034e-01
10669.062,5.11990e+00,1.47209e-01
10670.492,3.94959e+00,1.53714e-01
10671.776,4.88072e+00,2.16247e-01
10672.692,2.88325e+00,1.55868e-01
10674.110,3.06788e+00,1.44710e-01
10675.510,3.65768e+00,1.43362e-01
10676.959,4.79169e+00,1.44210e-01
10677.726,2.45661e+00,2.24920e-01
10679.029,5.29166e+00,1.45677e-01
10680.446,3.74999e+00,1.48590e-01
10681.878,3.03421e+00,1.43985e-01
10683.286,3.59549e+00,1.49470e-01
10684.711,4.02913e+00,1.48098e-01
10686.144,2.59655e+00,1.65922e-01
10687.556,1.53797e+00,1.69693e-01
10688.984,2.03042e+00,1.75379e-01
10690.413,2.43727e+00,1.72951e-01
10691.836,3.07992e+00,1.79243e-01
10693.263,2.59576e+00,1.74554e-01
10694.668,3.70393e+00,1.60135e-01
10696.114,2.96870e+00,1.60908e-01
10697.524,1.98215e+00,1.54223e-01
10698.961,2.99684e+00,1.65976e-01
10700.378,2.79954e+00,1.89857e-01
10701.806,3.43851e+00,1.87012e-01
10703.243,3.42470e+00,1.70299e-01
10704.654,1.96641e+00,1.68573e-01
10705.953,2.97285e+00,2.43722e-01
10706.860,2.66598e+00,1.70823e-01
10708.278,2.27543e+00,1.64902e-01
10709.698,2.00830e+00,1.50232e-01
10711.130,3.37644e+00,1.64201e-01
10712.547,2.26638e+00,2.01594e-01
10713.332,3.59838e+00,2.99219e-01
10714.611,2.84316e+00,2.55369e-01
10716.051,2.53461e+00,2.01254e-01
10717.466,1.98260e+00,1.74884e-01
10718.879,2.68675e+00,1.57599e-01
10720.307,3.16063e+00,1.50656e-01
10721.722,3.14242e+00,1.46652e-01
10723.148,3.99392e+00,1.81391e-01
10724.577,1.96273e+00,1.91876e-01
10726.000,2.35710e+00,1.66819e-01
10727.430,2.79189e+00,1.41668e-01
10728.843,4.21695e+00,1.42949e-01
10730.265,1.23529e+00,2.04820e-01
10731.688,2.18597e+00,3.09330e-01
10733.119,2.04959e+00,3.15915e-01
10734.546,2.20535e+00,2.11290e-01
10735.933,3.48709e+00,1.46818e-01
10737.387,1.59830e+00,1.31916e-01
10738.808,2.69565e+00,1.38780e-01
10740.231,3.27387e+00,1.42586e-01
10741.652,1.19541e+00,1.43997e-01
10743.064,2.80310e-01,1.52241e-01
10744.432,3.70214e+00,2.35361e-01
10745.297,1.58216e+00,1.97377e-01
10746.706,2.43176e+00,2.20873e-01
10748.122,1.00232e+00,2.01847e-01
10749.563,1.44467e+00,1.48792e-01
10750.968,9.28171e-01,1.46140e-01
10751.750,3.45086e-01,1.97360e-01
10753.031,1.91953e+00,2.58531e-01
10754.458,5.78189e-01,3.63217e-01
10755.884,9.94702e-01,3.09711e-01
10757.314,1.67528e+00,1.69547e-01
10758.736,-5.84506e-01,1.30025e-01
10760.172,2.96775e-01,1.36330e-01
10761.575,8.66641e-01,1.23974e-01
10763.005,2.30781e+00,1.19844e-01
10764.425,1.65069e+00,1.20608e-01
10767.262,9.54174e-01,1.40889e-01
10768.677,9.28375e-01,1.28725e-01
10770.090,1.03830e+00,1.21408e-01
10771.529,1.44051e+00,1.26349e-01
10772.939,3.12516e+00,1.29091e-01
10774.366,1.06233e+00,1.87951e-01
10775.790,1.40772e+00,2.23059e-01
10777.222,1.08085e+00,1.88313e-01
10778.642,1.36814e+00,1.31291e-01
10780.052,1.10462e+00,1.26339e-01
10781.503,2.71998e+00,1.17310e-01
10782.906,-3.89094e-03,1.22587e-01
10784.336,1.59140e+00,1.22987e-01
10785.752,4.09583e-01,1.19739e-01
10787.238,3.70132e-01,1.86549e-01
10788.476,-8.78633e-02,1.81735e-01
10789.387,-6.59706e-02,1.24002e-01
10790.807,6.86405e-01,1.15942e-01
10792.229,6.37308e-01,1.17409e-01
10793.640,-2.00466e-01,1.20912e-01
10795.067,1.63997e+00,1.10705e-01
10796.494,3.51680e-01,1.42368e-01
10797.284,-3.85075e-01,1.59811e-01
10798.457,2.95659e-01,2.03173e-01
10799.988,-3.58282e-01,1.19223e-01
10801.380,-2.52809e-01,1.25860e-01
10802.825,9.56155e-01,1.16200e-01
10805.650,1.78200e+00,1.29292e-01
10807.088,8.32292e-01,1.15887e-01
10808.505,6.54245e-01,1.08686e-01
10809.902,3.51038e-01,1.33308e-01
10811.344,5.16230e-01,1.14783e-01
10812.776,1.17024e+00,1.09493e-01
10814.186,1.51263e+00,1.18553e-01
10815.615,1.54013e+00,1.15834e-01
10817.037,1.00123e+00,1.14567e-01
10818.473,1.78835e+00,1.11390e-01
10819.864,1.69091e-01,1.17798e-01
10821.310,2.10119e+00,1.15520e-01
10822.707,6.88941e-01,1.25311e-01
10824.149,3.24653e-01,1.20224e-01
10825.583,2.17304e-01,1.27838e-01
10827.007,6.54803e-01,1.14221e-01
10828.388,1.78103e+00,1.25482e-01
10829.814,4.70146e-01,1.37429e-01
10831.242,1.45106e+00,1.88514e-01
10832.668,6.82444e-01,3.70793e-01
10834.091,1.69173e+00,6.38552e-01
10835.521,1.12743e+00,6.59298e-01
10836.947,-2.93725e-01,3.69843e-01
10838.345,7.53309e-01,1.55165e-01
10839.783,7.87415e-01,1.37041e-01
10841.201,1.24604e+00,1.41871e-01
10842.514,-8.10403e-01,2.58315e-01
10843.409,-1.01866e-01,2.19570e-01
10844.826,2.01996e-01,3.10760e-01
10846.253,6.55628e-01,2.93142e-01
10847.680,-1.16858e-02,1.85080e-01
10848.446,1.81779e+00,1.69516e-01
10850.501,2.15235e+00,1.13562e-01
10851.275,2.68302e-01,1.43852e-01
10852.565,1.99624e+00,1.18021e-01
10853.988,7.77406e-01,1.18088e-01
10855.410,9.10894e-01,1.14673e-01
10856.838,3.25792e-01,1.24051e-01
10858.262,1.77937e-01,1.43996e-01
10859.678,5.76830e-01,1.84444e-01
10861.102,-9.90907e-01,1.93406e-01
10862.517,9.28758e-01,1.46071e-01
10863.932,9.36009e-01,1.25048e-01
10865.270,-2.51713e+00,1.86817e-01
10866.770,1.98284e+00,1.19620e-01
10868.189,1.47712e+00,1.07242e-01
10869.631,2.15084e+00,1.06700e-01
10871.041,-1.84618e-01,1.14719e-01
10872.462,6.21815e-01,1.06782e-01
10873.910,1.15116e+00,1.29737e-01
10875.175,2.08528e+00,1.80226e-01
10876.791,1.20562e-01,1.41776e-01
10879.570,1.29541e+00,1.64402e-01
10880.992,-1.96799e-01,1.33933e-01
10882.391,1.31491e+00,1.18397e-01
10883.824,2.71152e+00,1.04643e-01
10885.233,-3.73326e-01,1.23604e-01
10886.676,3.70245e-01,1.10683e-01
10888.098,-5.92372e-01,1.24221e-01
10889.509,-2.31746e-01,1.23340e-01
10890.922,1.34747e+00,1.04800e-01
10892.354,1.38502e+00,1.01629e-01
10893.771,1.51122e+00,1.03796e-01
10895.203,2.47355e-01,1.02575e-01
10896.609,2.84785e-01,1.32325e-01
10898.032,1.37597e+00,1.98087e-01
10899.455,5.22621e-01,2.51959e-01
10900.881,3.82302e-01,2.04276e-01
10902.290,1.15138e+00,1.26389e-01
10903.716,2.16211e-01,1.25941e-01
10905.158,1.73272e+00,1.24041e-01
10906.576,4.76959e-01,1.23859e-01
10907.991,1.75481e+00,1.10426e-01
10909.274,1.07369e+00,1.60499e-01
10910.199,1.09811e+00,1.09988e-01
10911.596,3.69008e-01,1.05264e-01
10913.028,7.29189e-01,1.00408e-01
10914.441,1.75733e+00,1.06043e-01
10915.871,1.40448e+00,1.05207e-01
10917.298,-8.15808e-02,1.06850e-01
10918.708,7.80990e-01,1.08522e-01
10920.130,1.00255e+00,1.03525e-01
10922.958,9.02892e-01,1.17849e-01
10923.705,2.00021e-01,1.51793e-01
10925.009,-2.05913e-01,2.37368e-01
10926.433,1.48265e-01,4.61992e-01
10927.860,1.18794e-01,4.83970e-01
10929.287,4.62646e-01,2.65267e-01
10930.700,1.81515e+00,1.27559e-01
10932.101,6.59689e-01,1.14623e-01
10933.536,8.47028e-01,1.10488e-01
10934.957,1.45467e+00,1.11044e-01
10936.391,-9.29080e-01,1.06070e-01
10937.925,7.12704e-01,1.33391e-01
10939.209,6.14470e-01,1.05927e-01
10940.636,3.03654e-01,1.10754e-01
10942.049,1.17284e+00,1.05735e-01
10943.480,6.16116e-01,1.06295e-01
10944.872,1.27574e+00,1.10887e-01
10946.287,-5.84428e-02,1.11839e-01
10947.740,1.51678e+00,1.04996e-01
10950.566,8.19565e-01,2.00356e-01
10951.991,8.56064e-01,2.70393e-01
10953.415,1.48227e+00,2.22557e-01
10954.845,8.57147e-01,1.34627e-01
10956.253,1.63638e+00,1.08894e-01
10957.671,8.11895e-01,1.06754e-01
10959.080,2.02611e-01,1.09739e-01
10960.510,2.38311e-01,1.17779e-01
10961.913,9.24080e-01,1.20727e-01
10963.359,1.07116e+00,1.04493e-01
10964.762,2.49576e+00,1.04094e-01
10966.203,1.37999e+00,1.10732e-01
10967.591,1.43169e+00,1.04613e-01
10969.040,1.38297e+00,1.29507e-01
10970.440,6.79925e-01,1.12426e-01
10971.848,3.60614e-01,1.20657e-01
10973.270,7.89829e-01,1.56021e-01
10974.691,6.85916e-01,3.46837e-01
10976.119,7.40934e-01,4.86011e-01
10977.546,5.38876e-01,3.67117e-01
10978.965,9.56877e-01,1.79661e-01
10980.379,6.63717e-01,1.19662e-01
10981.794,5.13603e-01,1.11918e-01
10983.210,7.63293e-01,1.06234e-01
10984.637,1.13924e+00,1.00000e-01
10986.051,1.27092e+00,1.23903e-01
10987.415,1.78799e+00,1.79288e-01
10988.895,3.98884e-01,1.11092e-01
10990.217,2.24631e+00,1.52599e-01
10991.725,5.78990e-01,9.94470e-02
10993.141,8.64525e-01,1.03929e-01
10994.548,8.42658e-01,1.03444e-01
10995.991,1.54370e+00,1.03675e-01
10997.395,1.06146e+00,1.00924e-01
10998.806,1.39971e+00,1.10702e-01
11000.230,1.84285e+00,9.23170e-02
11001.665,5.16601e-01,1.08293e-01
11003.107,9.21815e-03,1.13229e-01
11004.509,1.28469e+00,1.00287e-01
11005.910,7.94508e-01,1.02602e-01
11007.320,1.21033e+00,1.17860e-01
11008.741,1.12229e+00,1.85794e-01
11010.168,7.10138e-01,2.37880e-01
11011.590,1.07247e+00,1.86985e-01
11013.003,9.56757e-02,1.16045e-01
11014.318,1.43951e+00,1.42047e-01
11015.825,4.81617e+00,1.44979e-01
11017.245,1.66829e+00,9.72885e-02
11018.672,1.06184e+00,9.46850e-02
11020.099,1.44824e+00,1.00166e-01
11021.521,8.01591e-01,9.92162e-02
11022.928,1.30305e+00,9.65527e-02
11024.350,9.20111e-01,1.03376e-01
11025.762,1.11485e+00,1.04570e-01
11027.182,1.21810e+00,1.11545e-01
11028.594,1.25290e+00,2.06539e-01
11030.019,1.33167e+00,3.50965e-01
11031.445,1.73827e+00,3.38987e-01
11032.866,1.04260e+00,1.94563e-01
11034.274,1.62479e+00,1.10804e-01
11035.693,9.78026e-01,9.43091e-02
11037.122,9.99355e-01,1.00459e-01
11038.520,6.09437e-01,1.00414e-01
11039.947,1.36196e+00,9.43211e-02
11041.378,1.03712e+00,9.71286e-02
11042.778,1.32835e+00,9.74384e-02
11044.198,2.25350e-01,1.00894e-01
11045.616,-2.18639e-01,1.00220e-01
11047.069,2.01732e+00,9.28285e-02
11048.459,9.82350e-01,9.70450e-02
11049.885,4.24394e-01,1.04249e-01
11052.703,2.36575e-01,9.49761e-02
11054.125,8.44673e-01,1.03063e-01
11055.548,6.96097e-01,1.06342e-01
11056.968,7.56467e-01,1.06056e-01
11058.380,1.12162e+00,9.44984e-02
11059.810,1.27316e+00,9.80054e-02
11061.133,1.92584e+00,1.42921e-01
11062.635,1.02208e+00,9.94693e-02
11064.046,1.63217e+00,1.08302e-01
11065.453,3.45584e-01,1.09736e-01
11066.889,4.58251e-01,1.02128e-01
11068.301,1.72793e+00,9.16353e-02
11069.709,1.10553e+00,9.30363e-02
11071.134,1.00216e-01,1.23682e-01
11072.556,2.79607e-01,1.65316e-01
11073.970,1.23462e+00,1.59483e-01
11075.384,4.98144e-01,1.17883e-01
11076.823,9.91710e-01,9.56268e-02
11078.299,7.58918e-01,1.11571e-01
11079.618,4.10036e-01,1.01867e-01
11081.049,1.28112e+00,1.00207e-01
11082.493,5.73611e-01,9.63186e-02
11083.981,-1.84626e-01,1.26887e-01
11085.231,-2.11263e-01,1.69401e-01
11086.731,1.10928e+00,1.03783e-01
11088.140,3.61357e-01,1.17263e-01
11089.554,7.91203e-01,2.01877e-01
11090.975,1.64503e+00,2.34846e-01
11092.391,-4.61487e-02,1.78408e-01
11093.804,9.52744e-02,1.12138e-01
11095.253,-4.03595e-01,1.05472e-01
11096.705,1.93027e-01,1.64150e-01
11099.552,1.14343e+00,1.01694e-01
11100.944,8.44771e-01,9.59679e-02
11102.315,9.84923e-01,8.79710e-02
11103.725,7.94072e-01,8.59492e-02
11105.141,5.39010e-01,9.23623e-02
11106.533,6.00529e-01,1.06908e-01
11107.971,6.09040e-01,9.25962e-02
11109.381,8.26076e-01,9.28405e-02
11110.759,1.74536e+00,1.57268e-01
11112.312,6.14221e-01,1.13141e-01
11113.542,8.67286e-01,1.40133e-01
11115.062,4.02934e+00,1.30955e-01
11116.540,-2.00110e-01,1.04544e-01
11117.918,5.68212e-01,9.32542e-02
11119.308,-3.99770e-02,8.27946e-02
11120.725,8.54173e-01,8.74716e-02
11122.128,1.04865e+00,8.84017e-02
11123.575,5.44323e-01,9.91042e-02
11124.969,3.40406e-01,8.93043e-02
11126.394,2.00821e-02,9.45694e-02
11127.803,-4.27187e-01,9.35241e-02
11129.222,-6.70940e-01,9.41307e-02
11130.670,-4.70964e-01,1.13168e-01
11132.056,1.51590e-01,9.87632e-02
11133.461,1.58177e+00,1.01601e-01
11134.887,4.56801e-01,9.68875e-02
11136.303,4.89165e-01,9.13906e-02
11137.718,7.02600e-01,1.03968e-01
11139.138,6.94427e-01,1.10158e-01
11140.562,5.58084e-01,1.24994e-01
11141.969,1.34845e-01,1.28141e-01
11143.416,1.50339e-01,1.00971e-01
11144.805,-3.96118e-01,9.32787e-02
11146.215,-9.13828e-01,8.47703e-02
11147.628,5.68741e-01,7.87038e-02
11149.051,-1.87064e-01,8.33302e-02
11150.475,3.31871e-01,9.32364e-02
11153.299,2.26520e-01,1.19078e-01
11154.716,-3.29169e-02,1.30388e-01
11156.127,1.10889e-01,1.61177e-01
11157.548,8.00532e-03,1.51155e-01
11158.946,-2.80839e-01,1.15657e-01
11160.284,2.22964e+00,1.23673e-01
11161.792,3.39905e-01,8.72309e-02
11163.201,4.42766e-01,1.05872e-01
11164.629,4.42307e-01,1.34645e-01
11166.037,1.02049e+00,1.68831e-01
11167.420,-1.39025e-01,1.68094e-01
11168.878,-6.60773e-01,1.39984e-01
11170.294,2.39540e-01,1.12787e-01
11171.668,-1.11001e+00,1.12007e-01
11173.104,6.59769e-01,1.18306e-01
11174.528,2.83686e-01,1.10007e-01
11175.971,5.80656e-01,1.02830e-01
11177.381,-1.81879e-01,8.91822e-02
11178.794,-7.55022e-02,7.53240e-02
11180.182,3.57902e-01,7.53553e-02
11181.603,-1.72638e-01,8.98862e-02
11183.048,-4.44579e-01,9.28482e-02
11184.417,4.42997e-01,9.98469e-02
11185.843,6.50299e-01,1.00082e-01
11187.269,6.47326e-01,8.36733e-02
11191.522,6.58724e-01,1.19444e-01
11192.920,1.22988e+00,1.19662e-01
11194.326,4.83128e-02,1.26389e-01
11195.748,-2.26683e-01,1.00805e-01
11197.184,-9.22625e-01,9.66793e-02
11198.572,1.34745e+00,9.16068e-02
11200.011,-3.11726e-03,9.74550e-02
11201.417,1.55562e-01,9.45483e-02
11202.830,-1.63245e+00,1.19482e-01
11204.259,-6.64694e-01,1.25820e-01
11205.656,3.79095e-01,1.09974e-01
11207.093,2.14473e-02,8.58338e-02
11208.505,-3.94266e-02,7.74991e-02
11209.921,-4.48240e-01,7.83341e-02
11211.301,4.37675e-01,7.80639e-02
11212.740,-6.34823e-01,1.03764e-01
11214.153,-5.99894e-01,1.18203e-01
11215.583,-1.57582e+00,1.25194e-01
11216.986,-9.17302e-01,1.03083e-01
11218.400,3.44751e-01,1.01170e-01
11219.795,-1.02913e+00,1.38949e-01
11221.217,1.08334e+00,1.51014e-01
11222.657,-4.58705e-01,1.33295e-01
11224.040,2.66938e-01,1.51465e-01
11225.451,6.40296e-02,1.78419e-01
11226.880,1.62495e-01,1.74566e-01
11228.802,-5.64139e-01,1.32813e-01
11230.484,-1.55284e-01,1.03116e-01
11231.903,2.65719e-01,7.41559e-02
11233.320,3.38570e-03,8.17176e-02
11234.736,-6.23829e-01,9.14329e-02
11236.170,6.64745e-01,1.14957e-01
11238.182,1.33394e-01,2.09375e-01
11240.978,8.28686e-01,1.26689e-01
11242.469,1.22092e-01,7.73456e-02
11243.889,-3.50986e-01,8.63597e-02
11245.271,1.68865e-01,8.40586e-02
11248.105,-2.98841e-01,7.83210e-02
11249.467,1.78813e+00,1.04551e-01
11250.926,1.08998e+00,8.18122e-02
11252.340,1.25912e+00,9.60549e-02
11253.774,-4.63489e-03,1.46440e-01
11255.173,-4.31960e+00,2.39423e-01
11258.000,-1.36613e+00,1.31733e-01
11259.418,3.38587e-01,1.06212e-01
11260.768,5.47871e-01,1.00678e-01
11262.220,-3.31003e-01,1.04562e-01
11263.645,-1.28167e+00,1.28689e-01
11265.064,-3.95996e-02,1.03259e-01
11266.482,1.21204e+00,7.66507e-02
11267.874,2.05067e-01,9.11233e-02
11269.290,8.60542e-01,8.10024e-02
11270.718,7.12928e-01,7.84278e-02
11272.129,1.15811e+00,8.70271e-02
11273.550,5.03958e-01,9.85502e-02
11276.413,7.16121e-02,9.30848e-02
11279.178,1.04382e+00,1.16871e-01
11280.620,8.29297e-01,9.61368e-02
11282.015,5.48253e-01,8.19684e-02
11283.428,-4.68240e-02,7.90352e-02
11284.867,1.32271e+00,8.75508e-02
11286.237,1.65648e+00,1.24840e-01
11287.679,1.66561e-02,9.13340e-02
11289.081,6.26403e-01,1.10507e-01
11290.510,4.33514e-01,1.43500e-01
11291.927,1.21819e+00,1.54338e-01
11293.347,5.06356e-01,1.29619e-01
11294.758,1.05132e-01,1.17230e-01
11296.190,-3.06309e-01,1.37351e-01
11297.581,2.47200e-01,1.64572e-01
11298.991,1.55732e+00,2.04854e-01
11300.410,1.27103e-01,1.93554e-01
11302.612,1.39921e-01,1.25925e-01
11304.020,5.04658e-01,9.89976e-02
11305.636,2.44455e-01,8.66612e-02
11307.473,1.52884e-01,1.12217e-01
11308.892,5.40558e-01,9.45852e-02
11310.303,-1.76351e-01,8.58287e-02
11311.706,3.68483e-01,1.24273e-01
11313.124,-1.06744e-01,1.78701e-01
11314.543,4.19789e-01,1.75716e-01
11315.965,-4.82433e-01,1.18981e-01
11317.361,4.97276e-01,8.05251e-02
11318.783,6.64741e-01,6.90265e-02
11320.192,4.15478e-01,7.17765e-02
11321.600,-5.79200e-01,8.24637e-02
11323.015,5.38282e-01,1.19667e-01
11324.435,9.50844e-01,1.52133e-01
11325.853,9.49086e-01,1.21803e-01
11327.271,4.06142e-01,9.13535e-02
11328.684,4.29501e-01,7.67830e-02
11330.073,4.44566e-01,1.55532e-01
11331.492,-5.29730e-01,2.70045e-01
11332.913,-2.22518e-02,3.01757e-01
11334.322,1.39803e-01,1.86046e-01
11335.739,1.94386e+00,1.28615e-01
11337.152,1.68130e+00,1.36662e-01
11338.550,2.80108e-02,1.06666e-01
11339.973,2.63245e-02,9.68416e-02
11341.412,-1.00975e-01,1.20897e-01
11342.800,-1.90297e-01,1.03230e-01
11344.245,1.14709e-01,1.50481e-01
11345.616,3.35787e-01,2.08521e-01
11347.047,-8.68099e-01,3.71551e-01
11348.403,2.65049e-01,7.49970e-01
11349.852,-3.42566e+00,3.40973e-01
11351.286,-5.67581e-01,2.13033e-01
11352.660,-2.25717e+00,2.40187e-01
11354.090,4.02896e-02,2.96936e-01
11355.507,2.08676e-01,2.48536e-01
11357.420,-3.94649e-01,1.09369e-01
11359.320,3.86875e-01,8.12567e-02
11361.160,-1.12170e+00,1.37511e-01
11362.559,5.71276e-01,1.19541e-01
11363.988,-1.39482e-01,8.10928e-02
11365.444,-4.12732e-01,9.01032e-02
11366.754,9.57526e-01,9.33909e-02
11368.188,-2.77563e-01,9.37391e-02
11369.614,-2.00478e-01,6.68193e-02
11371.033,-9.65465e-02,6.06855e-02
11372.417,2.61593e-01,6.81985e-02
11373.881,3.23475e-01,6.62287e-02
11375.291,2.51604e-01,7.26231e-02
11376.684,5.33081e-01,1.03133e-01
11378.103,2.44483e-01,1.12733e-01
11379.528,1.33104e-01,2.06445e-01
11380.983,-5.57814e-01,1.89760e-01
11382.442,-2.69593e-01,1.73433e-01
11383.679,-5.69731e-01,2.28396e-01
11385.055,3.79501e-02,3.09398e-01
11386.558,-6.17691e-01,2.38258e-01
11388.065,4.84993e-01,1.93032e-01
11389.546,2.71016e-01,9.58735e-02
11390.996,1.51239e-01,8.14867e-02
11392.247,1.09208e-01,7.85009e-02
11393.568,3.79711e-01,7.16876e-02
11395.084,-3.27557e-02,6.97862e-02
11396.543,7.79021e-02,7.19384e-02
11398.019,5.95511e-01,7.75826e-02
11399.514,9.32878e-01,9.74185e-02
11400.868,1.36343e+00,8.84923e-02
11402.087,7.20986e-01,8.11158e-02
11403.960,6.10790e-01,5.27690e-02
11405.830,5.03369e-01,5.48306e-02
11407.610,7.58442e-01,7.83802e-02
11409.100,3.87178e-01,1.00024e-01
11410.598,6.44313e-01,1.41155e-01
11411.975,2.95198e-01,6.97103e-02
11413.007,-1.54211e-01,1.08716e-01
11414.623,1.65473e-01,8.25821e-02
11415.788,6.32611e-01,2.86440e-01
11417.571,7.05672e-01,1.07616e-01
11419.083,5.62183e-01,7.07638e-02
11420.490,3.71334e-01,6.96063e-02
11421.761,-6.91550e-01,8.34820e-02
11423.111,-3.28319e-01,8.56584e-02
11424.612,3.65789e-01,7.76322e-02
11426.099,-3.64696e-03,7.49756e-02
11427.600,8.84517e-01,7.58186e-02
11429.102,2.76777e-02,7.51744e-02
11430.483,1.93835e-01,7.02149e-02
11431.699,-7.52539e-02,7.30959e-02
11433.120,-1.89538e-01,7.12338e-02
11434.617,5.60081e-01,7.09327e-02
11436.080,-8.60916e-02,9.21550e-02
11437.719,-3.43823e-01,3.42140e-01
11439.051,2.28269e-01,3.24945e-01
11440.196,1.51518e-01,5.06148e-01
11441.620,2.73872e-01,4.34071e-01
11443.116,2.15264e-01,3.00111e-01
11445.111,9.49337e-02,1.44274e-01
11446.806,5.93401e-01,8.04617e-02
11448.598,2.19629e-01,1.54682e-01
11450.083,1.46089e-01,1.54630e-01
11451.330,8.10169e-01,2.49927e-01
11452.663,-7.94808e-02,2.37256e-01
11454.160,6.99597e-02,1.86248e-01
11455.633,3.46475e-01,1.31348e-01
11457.124,-4.32536e-01,8.73742e-02
11458.634,1.13716e+00,8.86722e-02
11460.039,4.06791e-01,8.22663e-02
11461.260,3.91383e-01,8.71085e-02
11462.641,3.99905e-01,8.16766e-02
11464.123,3.11959e-01,8.72396e-02
11465.620,6.52574e-01,1.54021e-01
11467.119,-7.35253e-01,1.52419e-01
11468.610,3.76954e-01,1.68861e-01
11469.824,-5.50636e-01,1.57890e-01
11471.160,1.04416e-02,1.30745e-01
11472.651,-4.31329e-01,1.02362e-01
11474.126,8.45797e-01,9.94527e-02
11475.650,1.63476e-01,1.09104e-01
11477.099,2.98304e-01,1.01648e-01
11478.618,3.18756e-01,7.77265e-02
11479.690,5.62568e-01,6.70399e-02
11481.726,3.25671e-01,4.83327e-02
11483.676,2.34061e-01,6.58870e-02
11485.161,2.75504e-01,6.58916e-02
11486.656,3.64844e-02,7.50148e-02
11488.113,-1.12916e-01,1.37847e-01
11489.616,-1.31366e-01,9.44178e-02
11490.835,1.01192e+00,8.76811e-02
11492.153,2.98075e-01,7.57010e-02
11493.307,1.43741e-01,1.96547e-01
11495.179,9.12665e-01,7.69549e-02
11496.597,1.97146e-01,1.04331e-01
11498.140,1.39768e-01,1.10959e-01
11499.553,1.48560e-01,1.00101e-01
11500.772,-2.54999e-02,9.56811e-02
11502.150,1.05585e-01,7.77522e-02
11503.650,3.42234e-01,7.49035e-02
11505.160,6.85491e-02,6.55030e-02
11506.640,-9.07393e-02,6.81238e-02
11508.145,3.15432e-01,8.30452e-02
11509.506,-8.92825e-02,8.14667e-02
11510.705,-2.61163e-01,7.91200e-02
11512.142,7.96930e-01,7.69454e-02
11513.648,2.34424e-01,8.29999e-02
11515.864,2.10342e-01,5.51255e-02
11517.645,2.21680e-02,6.81961e-02
11519.169,-1.02785e-01,7.56772e-02
11520.638,-2.05331e-01,1.13993e-01
11521.821,3.49348e-01,8.59286e-02
11523.174,-8.29920e-01,7.39513e-02
11524.583,1.78236e-01,9.89057e-02
11526.174,5.59022e-01,8.97942e-02
11527.675,1.81105e-01,1.13337e-01
11529.142,1.75244e-01,8.20949e-02
11530.568,3.44436e-01,6.40880e-02
11531.784,-2.80557e-01,6.42126e-02
11533.157,2.04209e-01,6.35702e-02
11534.648,6.13438e-03,6.90767e-02
11536.163,-1.50005e-03,1.11910e-01
11537.646,3.49768e-01,2.25084e-01
11539.155,-4.90220e-02,3.46574e-01
11540.528,-7.90641e-01,3.43619e-01
11541.714,6.96537e-02,2.05519e-01
11543.169,2.43370e-02,1.10606e-01
11544.653,6.86858e-02,7.50551e-02
11546.663,1.30065e-01,4.69776e-02
11548.659,3.35907e-01,6.44431e-02
11550.163,5.88595e-01,7.00007e-02
11551.649,3.02815e-01,6.19563e-02
11552.831,1.27084e-01,6.66816e-02
11554.148,3.69333e-01,6.44585e-02
11555.674,-2.96056e-01,6.81547e-02
11557.131,4.10673e-01,7.53918e-02
11558.651,-4.30938e-02,7.95069e-02
11560.155,-1.33314e-01,7.01403e-02
11561.553,5.50407e-01,5.99673e-02
11562.747,3.79069e-02,6.32818e-02
11564.143,-1.99249e-01,9.97526e-02
11565.653,1.60243e-01,1.44411e-01
11567.162,3.25326e-01,1.25594e-01
11568.670,4.36580e-01,8.13774e-02
11570.173,1.78992e-01,6.62499e-02
11571.535,6.30229e-01,5.79667e-02
11572.698,7.52260e-01,6.28012e-02
11574.155,7.65785e-01,6.36855e-02
11576.187,7.41940e-01,5.09026e-02
11578.146,6.27143e-01,8.36953e-02
11579.634,8.92498e-01,7.94265e-02
11581.151,8.09937e-01,6.54833e-02
11582.674,4.08395e-01,6.03012e-02
11584.017,4.56066e-01,5.47669e-02
11585.126,3.40233e-01,6.33944e-02
11586.636,7.99120e-01,6.20095e-02
11588.134,6.87065e-01,6.83883e-02
11589.638,4.16051e-01,1.41591e-01
11591.142,-5.21410e-02,2.66368e-01
11592.657,3.48290e-01,3.02713e-01
11593.860,5.35129e-02,2.17792e-01
11595.141,1.47463e-01,1.36376e-01
11596.640,1.51712e-01,7.57514e-02
11598.134,-1.31843e-01,6.47021e-02
11599.653,4.51471e-01,6.24151e-02
11601.153,1.23152e-01,6.45734e-02
11602.662,-1.33783e-02,6.55144e-02
11604.487,6.69973e-01,4.56592e-02
11606.311,3.22581e-01,6.82392e-02
11607.598,4.48698e-01,6.13359e-02
11609.114,4.18524e-01,6.30438e-02
11610.633,-1.54970e-01,6.41938e-02
11612.117,5.31560e-01,8.11673e-02
11613.630,5.26021e-01,5.91247e-02
11615.140,3.94010e-01,6.02428e-02
11616.403,3.44526e-01,5.03838e-02
11617.592,7.23762e-02,5.98839e-02
11619.116,1.75061e-01,6.03260e-02
11620.602,4.35528e-01,5.88351e-02
11622.143,3.08324e-01,6.01831e-02
11623.639,1.91134e-01,6.49397e-02
11625.153,2.85630e-01,8.26146e-02
11626.232,9.22540e-02,6.13993e-02
11627.605,-9.36768e-02,1.31534e-01
11629.122,1.32494e-01,1.37263e-01
11630.933,8.62170e-02,7.06812e-02
11633.087,4.25227e-02,5.78769e-02
11634.591,2.58148e-01,5.85991e-02
11636.121,-2.97276e-02,6.26822e-02
11637.571,2.80747e-01,6.05003e-02
11638.716,2.33421e-01,6.77685e-02
11640.068,3.27384e-01,6.23872e-02
11641.583,4.45017e-01,5.96982e-02
11643.095,2.48643e-01,6.15391e-02
11644.607,1.11058e-02,5.88108e-02
11646.179,4.51442e-01,7.54823e-02
11647.657,-1.16369e-02,8.00678e-02
11648.756,6.54624e-01,5.81330e-02
11650.068,3.72845e-01,1.78049e-01
11651.590,4.99105e-01,2.39278e-01
11653.115,9.08411e-02,1.71321e-01
11654.634,3.29839e-02,7.52976e-02
11656.556,-5.53361e-02,4.07160e-02
11658.562,1.02273e-01,6.09670e-02
11660.037,-2.10688e-01,5.57028e-02
11661.210,1.14106e-02,6.09485e-02
11662.534,1.52642e-01,5.62425e-02
11664.029,2.48136e-01,5.37725e-02
11665.540,1.33510e-01,5.57143e-02
11667.090,-3.39598e-01,5.75497e-02
11668.611,5.81318e-02,5.62537e-02
11670.094,5.24243e-01,5.72256e-02
11671.485,1.07483e-01,5.51167e-02
11672.625,1.60811e-01,6.20082e-02
11674.054,-1.67275e-01,5.88845e-02
11675.580,1.18207e-01,5.60642e-02
11677.083,6.54819e-02,5.80656e-02
11678.605,3.18598e-01,6.00784e-02
11680.518,2.01588e-01,4.35618e-02
11682.538,2.17870e-02,6.66517e-02
11683.951,3.29675e-01,5.78323e-02
11684.976,4.99447e-01,6.24206e-02
11686.486,-1.03240e-02,5.82409e-02
11688.004,1.30543e-01,5.40289e-02
11689.519,3.79251e-01,5.50947e-02
11691.051,4.56241e-01,5.34571e-02
11692.554,4.72182e-01,5.44967e-02
11694.069,7.00650e-01,8.26684e-02
11695.083,2.09512e-01,7.80323e-02
11696.497,2.35835e-01,1.11921e-01
11698.028,2.96658e-01,1.01999e-01
11699.551,4.78230e-01,6.28937e-02
11701.063,3.86992e-01,5.34607e-02
11702.598,-1.52388e-01,5.48680e-02
11704.338,2.85897e-01,4.27938e-02
11706.480,4.52764e-01,4.84875e-02
11707.599,-3.94785e-02,5.61525e-02
11708.761,2.02271e-01,7.43965e-02
11710.449,-6.04499e-02,5.34901e-02
11711.928,2.18294e-01,7.63091e-02
11713.495,1.36449e-01,6.72510e-02
11715.013,9.86402e-02,1.17488e-01
11716.544,-1.57888e-01,1.59144e-01
11717.715,-2.82485e-01,1.33383e-01
11718.955,-1.65267e-01,1.07690e-01
11720.474,3.69176e-01,5.96228e-02
11722.002,1.47140e-01,5.22616e-02
11723.519,3.47969e-01,5.19413e-02
11725.039,2.19217e-01,5.36476e-02
11726.944,1.53195e-01,3.60702e-02
11728.958,-3.52063e-01,5.37931e-02
11730.373,2.13798e-01,4.29219e-02
11731.353,-4.79580e-02,5.36470e-02
11732.890,1.71350e-01,5.24332e-02
11734.415,-2.22644e-02,5.23436e-02
11735.940,-3.22227e-02,5.38482e-02
11737.469,-2.84732e-01,5.38802e-02
11739.014,2.67429e-01,5.61915e-02
11740.528,-3.08928e-01,5.86901e-02
11741.605,3.03709e-01,5.06807e-02
11742.923,5.76095e-02,5.66581e-02
11744.442,1.10519e-01,5.39146e-02
11745.974,2.73860e-01,5.15159e-02
11747.491,3.66531e-01,5.08255e-02
11749.416,4.00285e-01,3.45514e-02
11751.401,2.79409e-01,4.96052e-02
11752.938,-9.10420e-02,5.21622e-02
11754.268,-6.42782e-02,4.23715e-02
11755.312,-2.24059e-01,5.36464e-02
11756.834,-9.19084e-02,5.33963e-02
11758.352,3.52934e-01,7.18522e-02
11759.907,2.34647e-01,5.17621e-02
11761.442,2.36907e-01,4.89391e-02
11762.973,2.85326e-01,4.78956e-02
11764.509,4.34981e-01,4.92820e-02
11765.523,3.91097e-01,3.90907e-02
11766.871,1.38925e-01,4.95136e-02
11768.406,1.27751e-02,5.30057e-02
11770.526,1.69846e-01,6.15071e-02
11772.311,1.72266e-01,8.39955e-02
11773.842,4.15299e-01,6.81718e-02
11775.387,-6.83330e-02,7.89745e-02
11776.908,2.05543e-01,5.63188e-02
11778.167,-1.62788e-01,4.24728e-02
11779.269,2.89545e-01,5.44906e-02
11780.542,6.11429e-02,1.09844e-01
11782.337,1.26867e-01,5.45143e-02
11783.870,1.92701e-01,6.03830e-02
11785.406,2.56585e-01,6.48191e-02
11786.941,1.09112e-01,8.95125e-02
11788.481,2.47555e-01,1.06933e-01
11789.911,-1.97770e-01,6.03561e-02
11791.497,1.17278e-01,6.27241e-02
11793.175,3.54073e-01,5.72444e-02
11794.727,-4.91999e-02,5.41010e-02
11796.251,2.26808e-01,5.41766e-02
11797.795,1.10284e-01,5.16053e-02
11799.339,3.32961e-01,4.94762e-02
11800.890,-6.31066e-02,4.91523e-02
11802.298,1.08901e-01,4.41690e-02
11803.330,-1.98179e-01,5.06814e-02
11804.744,1.94771e-01,4.92369e-02
11806.295,1.99918e-01,5.22794e-02
11808.025,1.19907e-01,1.07455e-01
11809.380,1.69055e-01,5.13552e-02
11811.152,1.89630e-01,4.15322e-02
11812.992,1.32755e-01,4.24317e-02
11814.794,4.97689e-01,5.02505e-02
11816.127,3.59672e-01,4.02414e-02
11817.129,2.02072e-02,5.18018e-02
11818.677,5.32845e-01,5.75885e-02
11820.217,4.06739e-01,5.84149e-02
11821.745,1.78260e-01,5.44880e-02
11823.306,3.41102e-01,5.40019e-02
11824.853,1.32705e-01,4.94962e-02
11826.380,2.56046e-01,4.96330e-02
11827.360,3.25602e-02,3.82212e-02
11828.632,6.03741e-02,1.00000e-01
11830.730,-8.62641e-03,3.46483e-02
11832.586,1.00561e-01,4.82782e-02
11834.122,2.16576e-01,4.77243e-02
11835.665,2.05986e-01,4.78010e-02
11837.192,3.30820e-01,5.02135e-02
11838.750,2.53752e-01,5.11487e-02
11840.297,9.64719e-02,4.84759e-02
11841.421,1.08251e-01,3.59964e-02
11842.625,2.49799e-01,5.03047e-02
11844.166,1.24016e-01,5.20024e-02
11845.702,1.35115e-01,5.00715e-02
11847.262,4.30273e-01,5.27392e-02
11848.810,3.17232e-01,5.28304e-02
11850.661,-8.93038e-02,4.75707e-02
11852.672,2.12388e-01,6.79811e-02
11854.064,1.26574e-01,3.83939e-02
11854.985,1.63745e-01,5.29365e-02
11856.525,3.76084e-02,4.89447e-02
11858.062,2.93122e-01,4.91497e-02
11859.619,1.29594e-01,4.93138e-02
11861.142,-5.84796e-02,5.10213e-02
11862.709,-9.16885e-02,4.85603e-02
11864.252,-4.00984e-02,5.60658e-02
11865.811,-4.19326e-02,7.45937e-02
11866.710,2.17526e-01,5.52051e-02
11868.437,3.29629e-01,5.92998e-02
11870.259,9.40501e-02,4.68751e-02
11871.966,-1.11782e-01,5.08163e-02
11873.504,-5.20380e-02,4.99471e-02
11875.078,1.59157e-01,5.16657e-02
11876.635,9.86439e-02,6.54037e-02
11878.158,2.77006e-01,5.34904e-02
11879.714,3.18486e-01,5.08108e-02
11880.741,-1.81193e-01,3.75399e-02
11882.016,1.10519e-01,5.23432e-02
11883.576,-7.75270e-02,7.14127e-02
11885.114,-7.81644e-02,5.32271e-02
11886.911,1.35330e-02,4.21496e-02
11888.738,1.63777e-01,4.44950e-02
11890.512,3.31712e-01,5.11059e-02
11892.079,2.22807e-01,6.38410e-02
11893.552,2.81954e-02,4.63852e-02
11894.537,3.24705e-01,5.30536e-02
11895.905,2.36176e-02,4.89826e-02
11897.455,2.39324e-01,4.66410e-02
11899.013,6.51943e-02,4.83855e-02
11900.563,1.84441e-02,5.32889e-02
11902.123,3.38141e-01,5.67556e-02
11903.863,4.77633e-01,7.38032e-02
11905.415,2.01897e-01,6.74040e-02
11907.427,-3.66244e-01,3.88631e-02
11908.060,3.19079e-01,6.91346e-02
11909.790,1.46364e-01,5.48514e-02
11911.361,1.79745e-01,5.36451e-02
11912.911,2.91169e-01,5.19028e-02
11914.474,-8.57582e-02,4.99228e-02
11916.027,-4.10292e-03,5.25895e-02
11917.640,3.48980e-01,6.59082e-02
11919.145,6.40770e-02,5.07531e-02
11920.068,2.59058e-01,3.84066e-02
11921.365,3.08789e-01,6.31591e-02
11923.522,6.23922e-02,4.16945e-02
11925.229,1.30839e-01,4.72525e-02
11926.789,6.01790e-02,4.90791e-02
11928.356,1.86267e-01,4.71424e-02
11929.895,4.83148e-01,4.76435e-02
11931.464,4.33076e-02,4.63460e-02
11933.015,2.17696e-01,4.92891e-02
11934.140,3.14929e-01,3.50195e-02
11935.285,1.92185e-01,5.40996e-02
11936.840,4.28108e-01,5.57368e-02
11938.406,1.11982e-01,6.17029e-02
11940.209,9.87894e-02,4.80358e-02
11942.033,4.55741e-01,4.73544e-02
11943.787,1.66894e-01,4.79089e-02
11945.356,1.95043e-01,4.85020e-02
11946.907,2.16087e-01,4.78817e-02
11948.381,1.55136e-01,4.31121e-02
11949.155,2.59806e-01,7.34831e-02
11950.712,2.58916e-01,5.78027e-02
11952.285,4.74536e-01,6.66315e-02
11953.848,2.90089e-01,6.05811e-02
11955.416,1.87694e-01,4.99121e-02
11957.184,2.59876e-01,3.91673e-02
11959.020,6.13995e-02,4.10491e-02
11960.791,1.12395e-01,4.80989e-02
11962.339,1.14593e-01,4.79842e-02
11963.614,3.81995e-01,3.28997e-02
11964.601,1.98792e-01,4.88009e-02
11966.169,-1.66294e-02,5.04797e-02
11967.721,4.08953e-01,7.65654e-02
11969.291,1.70479e-01,9.47558e-02
11970.863,4.59494e-01,8.39936e-02
11972.422,4.35864e-01,8.28807e-02
11974.142,1.61135e-01,8.17045e-02
11975.991,2.60169e-01,8.99820e-02
11977.628,4.48593e-01,4.91744e-02
11978.459,1.94834e-01,7.70971e-02
11980.033,7.11254e-02,5.11714e-02
11981.589,3.24091e-01,5.63575e-02
11983.159,4.04149e-01,8.01894e-02
11984.731,3.21236e-01,9.54097e-02
11986.302,3.33956e-01,8.43836e-02
11987.871,3.34946e-01,1.37209e-01
11989.443,-1.58661e-02,1.56365e-01
11990.744,4.44876e-01,1.02501e-01
11992.214,7.95328e-02,4.92181e-02
11993.878,2.06475e-01,5.13713e-02
11995.457,-7.00168e-02,4.91113e-02
11997.027,1.35237e-01,5.04571e-02
11998.588,-1.74943e-02,6.37112e-02
12000.166,-6.25276e-02,1.04264e-01
12001.743,-1.83860e-02,1.07244e-01
12003.319,2.62345e-01,7.93720e-02
12004.879,1.64490e-01,9.43716e-02
12005.679,-4.97198e-02,5.61534e-02
12007.531,7.41806e-02,1.41933e-01
12009.314,-2.96287e-02,1.85418e-01
12010.773,1.59778e-01,9.32731e-02
12012.444,-5.58284e-02,4.96160e-02
12014.025,1.25988e-01,5.13206e-02
12015.609,1.76455e-01,5.23654e-02
12017.177,3.23391e-01,5.12315e-02
12018.746,4.23396e-01,5.34075e-02
12020.328,1.94185e-01,5.30183e-02
12021.114,-1.62975e-01,3.28831e-02
12022.788,2.21958e-01,5.52387e-02
12024.604,1.19334e-01,1.05847e-01
12026.309,7.87025e-02,1.26488e-01
12027.885,7.77553e-03,8.46847e-02
12029.452,1.25777e-01,1.18315e-01
12031.033,-3.21947e-04,2.26762e-01
12032.621,3.03708e-01,2.01535e-01
12034.206,3.00342e-01,8.05716e-02
12035.781,-3.48770e-03,5.86811e-02
12036.514,-3.96069e-01,4.51280e-02
12038.225,-4.17124e-02,4.95573e-02
12040.036,7.63357e-02,4.75451e-02
12041.609,-1.94040e-01,6.56406e-02
12043.307,1.21149e-01,6.17393e-02
12044.889,7.63531e-02,6.68311e-02
12046.463,-6.97470e-02,5.75038e-02
12048.051,-3.74785e-02,5.07519e-02
12049.633,1.17111e-01,5.11993e-02
12051.417,1.54085e-01,6.68293e-02
12051.957,-2.77579e-01,3.16348e-02
12053.672,5.24226e-02,5.21763e-02
12055.449,9.84667e-02,8.89275e-02
12057.150,3.63367e-02,1.32734e-01
12058.657,4.08322e-01,1.22170e-01
12060.314,1.05249e-01,6.87894e-02
12061.901,-4.81998e-02,5.65200e-02
12063.469,1.41175e-02,5.32582e-02
12065.065,1.64082e-01,5.28041e-02
12066.435,7.06511e-03,6.29723e-02
12067.293,-1.00229e-01,5.18865e-02
12069.077,1.29537e-01,4.46403e-02
12070.862,6.23257e-02,4.59564e-02
12072.573,1.26748e-01,5.26582e-02
12074.156,1.68906e-01,5.38981e-02
12075.736,-1.36393e-01,5.11780e-02
12077.331,-1.07462e-01,4.97678e-02
12078.969,2.09982e-01,5.98632e-02
12080.650,2.42144e-01,6.49757e-02
12082.080,1.86791e-01,5.17448e-02
12082.829,2.46973e-01,2.99780e-02
12084.496,-7.40142e-02,4.32763e-02
12086.152,1.46771e-01,4.88928e-02
12087.986,2.89910e-02,4.91994e-02
12089.492,1.49644e-01,5.99511e-02
12091.160,2.78923e-01,5.19367e-02
12092.758,9.12391e-02,5.20279e-02
12094.349,1.86512e-01,5.06082e-02
12095.925,1.80266e-01,5.82181e-02
12097.514,-1.83226e-01,6.29151e-02
12098.262,3.03163e-01,3.32633e-02
12099.940,1.91774e-01,5.53455e-02
12101.827,1.49266e-01,5.09702e-02
12103.418,-4.55238e-02,4.95671e-02
12104.991,2.07147e-01,4.77202e-02
12106.576,1.47140e-01,5.06156e-02
12108.178,2.67791e-01,4.93554e-02
12109.861,8.43232e-02,6.31793e-02
12111.356,1.17622e-01,5.10076e-02
12113.154,1.99551e-01,6.54181e-02
12114.453,1.97192e-02,4.78995e-02
12115.729,3.13008e-01,4.22275e-02
12117.223,1.09724e-01,5.43263e-02
12118.814,8.24329e-02,6.59944e-02
12120.404,4.44598e-01,1.28920e-01
12121.996,-3.47442e-01,3.46135e-01
12123.601,3.93873e-01,4.46696e-01
12125.209,4.94622e-02,2.24390e-01
12126.795,4.23740e-01,6.39250e-02
12128.493,2.57699e-02,4.71633e-02
12130.321,1.19700e-01,6.40775e-02
12131.901,-2.91239e-01,3.69547e-02
12132.644,1.43115e-01,8.72883e-02
12134.225,1.66309e-01,9.30183e-02
12135.823,1.05814e-01,2.04595e-01
12137.426,-1.81898e-01,2.19026e-01
12139.033,4.21568e-02,9.98691e-02
12140.612,1.97114e-01,6.15385e-02
12142.216,4.02628e-01,7.14976e-02
12143.924,6.93468e-02,6.04648e-02
12145.741,2.46461e-01,5.19441e-02
12147.639,2.26960e-01,9.34918e-02
12148.714,-1.34704e-01,3.09139e-02
12149.646,1.73441e-02,6.47194e-02
12151.244,8.75626e-02,5.93104e-02
12152.829,2.16573e-02,6.14190e-02
12154.434,1.14730e-01,1.12196e-01
12156.039,2.31003e-01,1.26302e-01
12157.788,-1.48832e-01,6.83397e-02
12159.521,1.45441e-01,5.83456e-02
12161.349,1.59846e-01,5.73017e-02
12162.952,1.86302e-01,5.90376e-02
12164.615,3.25025e-01,6.83108e-02
12165.570,2.05569e-01,3.00143e-02
12166.651,1.12451e-01,5.56778e-02
12168.225,2.32682e-01,6.78093e-02
12169.860,1.37792e-02,5.18383e-02
12171.633,8.43609e-02,4.34360e-02
12173.432,8.99516e-02,4.60737e-02
12175.161,5.57407e-02,5.28349e-02
12176.763,1.51982e-01,5.15970e-02
12178.366,1.20666e-01,6.14823e-02
12179.966,1.72193e-01,7.93385e-02
12181.567,2.09966e-01,7.55178e-02
12182.374,3.66669e-01,3.11283e-02
12183.667,2.04340e-01,5.55392e-02
12185.471,4.96056e-02,4.20178e-02
12187.263,2.80377e-01,4.41289e-02
12188.968,1.18754e-01,4.98106e-02
12190.574,2.26881e-01,5.22184e-02
12192.172,1.99466e-01,5.05924e-02
12193.781,2.13488e-01,5.93052e-02
12195.383,2.08007e-01,1.33580e-01
12196.992,2.49934e-01,1.77773e-01
12198.608,5.00371e-02,1.17301e-01
12199.664,1.63725e-01,2.67918e-02
12201.097,1.34546e-01,4.84893e-02
12202.757,2.75508e-02,5.12324e-02
12204.376,1.17684e-01,5.24597e-02
12205.981,2.94668e-01,5.33819e-02
12207.588,1.11491e-01,5.07911e-02
12209.195,3.27749e-01,5.46258e-02
12210.801,2.13357e-01,6.00051e-02
12212.528,1.52831e-01,5.05457e-02
12214.490,1.74895e-01,5.53172e-02
12216.094,7.79720e-02,5.21417e-02
12217.606,2.04784e-01,6.30245e-02
12218.327,2.11759e-01,5.32533e-02
12219.763,1.02992e-01,5.35677e-02
12221.390,1.69777e-02,5.31045e-02
12223.000,6.00648e-02,5.59715e-02
12224.603,1.66111e-01,5.76528e-02
12226.355,6.09177e-02,5.78489e-02
12228.143,4.62157e-01,1.78814e-01
12229.895,-9.70947e-02,3.74203e-01
12231.517,2.45534e-01,2.72931e-01
12233.131,1.60040e-01,7.52641e-02
12234.731,4.00331e-02,5.45193e-02
12235.605,-1.57087e-01,2.34341e-02
12236.788,9.27356e-02,5.48519e-02
12238.401,-2.84312e-02,6.28740e-02
12240.303,5.91075e-02,5.29721e-02
12242.081,4.20136e-02,6.49569e-02
12243.690,-3.69544e-02,5.53048e-02
12245.303,1.84404e-01,5.28815e-02
12246.911,2.67395e-02,5.77494e-02
12248.528,1.18595e-01,6.63390e-02
12250.145,2.10147e-01,6.92838e-02
12251.766,2.14912e-01,6.31732e-02
12253.437,1.58426e-01,4.76582e-02
12254.816,2.64014e-01,2.35334e-02
12255.852,1.21315e-01,7.10562e-02
12257.468,6.14092e-02,1.70827e-01
12259.093,1.51827e-01,2.06853e-01
12260.720,1.18318e-01,1.12715e-01
12262.316,7.99041e-02,5.45603e-02
12263.939,2.55808e-01,5.06063e-02
12265.679,1.66063e-01,4.48463e-02
12267.467,5.78025e-02,4.56012e-02
12269.215,2.12153e-01,5.32896e-02
12270.838,9.20985e-02,5.28221e-02
12272.452,3.53288e-02,5.25355e-02
12273.446,2.38422e-02,2.33116e-02
12274.489,-3.99157e-02,5.05832e-02
12276.114,1.58195e-01,5.13909e-02
12277.721,1.49777e-01,5.33494e-02
12279.595,4.41135e-02,4.07423e-02
12281.376,1.32900e-01,5.33983e-02
12283.000,-1.00757e-01,5.64148e-02
12284.605,-1.96326e-01,8.63983e-02
12286.099,-1.85845e+00,3.95389e-01
12287.859,-9.72860e-01,4.08722e-01
12289.493,4.30346e-02,2.25966e-01
12290.844,-9.38591e-01,7.65994e-02
12294.436,1.30720e-01,2.35539e-02
12298.399,2.46605e-02,6.55173e-02
12300.010,4.25469e-03,6.41056e-02
12301.722,-1.02522e+00,8.73239e-02
12302.846,-6.74187e-02,2.25229e-02
12305.174,-7.49845e-03,5.69619e-02
12306.964,-2.62109e-02,6.18402e-02
12308.418,-1.01897e-01,2.36916e-02
12310.205,-9.07616e-01,7.19938e-02
12311.660,1.45293e-01,7.97322e-02
12312.622,-1.88847e-04,2.16677e-02
12313.693,-7.08328e-01,8.13643e-02
12315.412,-3.56747e-01,6.31313e-02
12317.286,2.48698e-01,5.15929e-02
12319.177,1.03430e-01,6.23518e-02
12320.689,-1.44506e-01,5.65292e-02
12322.313,-4.14268e-01,5.60972e-02
12323.929,-3.86385e-02,7.60158e-02
12325.551,3.02945e-01,1.70561e-01
12327.187,-2.74602e-01,1.86434e-01
12328.713,4.20311e-01,1.03068e-01
12330.305,-1.58919e-01,5.33024e-02
12332.262,-6.93169e-02,2.06331e-02
12333.000,2.70812e-01,5.81531e-02
12334.292,-5.61883e-01,1.00946e-01
12336.061,-6.42811e-01,5.67329e-02
12337.669,-6.74143e-01,7.21093e-02
12339.314,-3.72181e-01,5.89018e-02
12341.107,-9.00258e-01,1.08617e-01
12343.071,6.74541e-02,6.30823e-02
12344.602,-3.69164e-01,5.69521e-02
12346.262,-6.08024e-02,1.97791e-02
12347.662,-1.46411e-01,2.06101e-02
12349.454,-5.93736e-01,1.13204e-01
12351.096,4.52277e-01,2.82089e-01
12352.495,-1.72825e+00,3.95200e-01
12353.412,7.13309e-02,2.66657e-01
12355.053,-1.72119e-01,1.46278e-01
12356.720,-2.27337e-01,6.97574e-02
12358.350,-1.94767e-01,5.93746e-02
12360.047,4.20825e-01,6.11274e-02
12361.650,-5.67408e-01,1.16416e-01
12363.240,-4.77981e-01,7.29780e-02
12364.876,-6.22775e-01,6.97088e-02
12366.687,-1.66187e-01,6.54046e-02
12368.361,-1.64444e-01,4.86035e-02
12370.080,6.47416e-02,5.86672e-02
12371.773,-3.21692e-01,5.16882e-02
12373.232,-2.87998e-01,6.23303e-02
12374.328,-2.18969e-01,5.70180e-02
12375.423,-1.07944e-01,6.36102e-02
12377.000,-2.33011e-01,5.61959e-02
12378.915,-3.98325e-01,5.28927e-02
12381.272,5.86167e-03,1.92706e-02
12382.646,1.38523e-01,2.02045e-02
12383.874,-3.07296e-01,5.77096e-02
12385.521,-9.20176e-01,7.88651e-02
12386.865,6.98293e-02,1.88790e-02
12388.792,-3.11254e-01,5.65409e-02
12390.574,2.20356e-01,6.05776e-02
12392.166,-9.59072e-02,6.58649e-02
12394.089,-8.08710e-01,9.25704e-02
12395.264,-5.48962e-04,2.03483e-02
12396.685,5.59995e-01,1.16000e-01
12397.751,-1.23635e-01,7.19129e-02
12399.244,-3.03090e-01,8.57946e-02
12400.896,-7.41857e-01,1.45158e-01
12402.705,-3.05081e-01,1.40001e-01
12404.337,-2.02436e-01,1.05167e-01
12406.045,5.67389e-01,7.60298e-02
12407.761,1.40822e-01,7.16746e-02
12409.434,4.14504e-01,7.93982e-02
12411.135,2.30840e-01,1.01155e-01
12412.894,1.02860e+00,7.54828e-02
12414.590,-1.26309e-01,7.65287e-02
12416.357,7.27213e-01,9.05274e-02
12418.000,4.01395e-01,7.43492e-02
12419.722,-2.32100e-01,7.54250e-02
12421.409,-3.55216e-01,1.31461e-01
12423.125,-1.05694e+00,2.60576e-01
12424.845,-5.89467e-01,2.81033e-01
12426.559,-5.72696e-01,1.65125e-01
12428.269,-5.16246e-01,9.51854e-02
12429.971,6.82773e-02,8.30599e-02
12431.699,2.36036e-01,7.39460e-02
12435.099,-8.96650e-02,6.81939e-02
12438.563,5.88534e-01,8.98493e-02
12440.125,-1.40753e+00,1.06833e-01
12441.855,-2.17315e+00,9.18635e-02
12443.633,-8.38306e-01,6.77305e-02
12447.097,3.11477e-01,9.81448e-02
12448.812,-2.77979e-01,1.03463e-01
12450.484,-4.45668e-01,7.90730e-02
12452.181,-1.29617e+00,8.08343e-02
12453.957,9.55691e-01,1.05548e-01
12455.666,4.79841e-01,1.00897e-01
12457.338,8.25708e-01,9.47321e-02
12458.957,-1.69334e-01,7.87295e-02
12460.683,-5.21974e-01,7.96276e-02
12462.391,4.83781e-01,6.64936e-02
12464.065,-5.11456e-01,1.04404e-01
12465.786,-4.86775e-01,1.10763e-01
12465.944,1.26871e-01,9.32398e-02
12467.567,1.83283e-01,6.84968e-02
12469.281,-8.07323e-01,6.81130e-02
12472.683,-9.60112e-01,7.49099e-02
12474.391,6.61744e-02,8.44437e-02
12476.111,2.55241e-01,8.71115e-02
12477.775,-1.80277e-01,9.59408e-02
12479.520,-2.85671e-01,8.49366e-02
12481.199,-3.38126e-01,1.09633e-01
12482.934,3.70346e-01,1.49714e-01
12484.647,-1.91271e-01,1.45717e-01
12486.344,-6.48370e-02,1.03595e-01
12488.061,-5.84175e-01,8.79047e-02
12489.706,1.79025e-01,1.29609e-01
12489.793,-1.48643e+00,1.15250e-01
12491.487,-2.14511e-01,6.85025e-02
12493.187,1.34109e-02,6.97608e-02
12494.921,-2.13236e-01,6.98278e-02
12496.581,8.08216e-02,8.25120e-02
12498.318,-7.40007e-02,7.53911e-02
12500.002,4.48459e-01,9.10011e-02
12501.718,-9.11263e-01,1.53468e-01
12503.436,-1.33961e-01,1.81944e-01
12505.151,-1.03803e+00,1.40401e-01
12506.910,5.61081e-01,1.13797e-01
12510.266,1.24648e-01,7.47594e-02
12511.977,-1.93565e-01,8.45970e-02
12513.608,-8.87698e-01,1.14504e-01
12515.280,-2.21575e+00,9.95891e-02
12517.101,-1.83460e-01,7.41648e-02
12518.809,-3.70995e-01,7.16260e-02
12520.522,-2.97033e-02,6.88747e-02
12522.200,8.49670e-01,7.61438e-02
12523.930,-2.14930e-01,7.32230e-02
12525.639,-1.80204e-01,8.98909e-02
12527.341,2.08796e-01,9.43579e-02
12529.066,-1.15221e-01,8.33317e-02
12530.852,5.97885e-01,9.42327e-02
12532.467,3.32089e-01,7.10256e-02
12534.180,-2.52639e-01,7.00719e-02
12535.879,-5.14761e-01,7.05920e-02
12537.663,1.88100e-01,9.52956e-02
12540.957,-9.02842e-01,1.15361e-01
12541.036,1.18403e+00,1.05035e-01
12542.729,-1.43285e-01,9.48337e-02
12544.415,-7.21341e-02,8.52443e-02
12546.130,-2.28842e-01,7.35047e-02
12547.860,-6.32891e-02,7.25942e-02
12549.545,-2.45497e-03,7.49237e-02
12551.275,-1.22738e-01,7.11700e-02
12554.670,2.84251e-02,7.39506e-02
12556.355,-3.16415e-02,8.19696e-02
12558.091,-9.18445e-01,9.93317e-02
12559.792,6.36718e-01,9.14454e-02
12561.485,-1.85774e-01,7.87912e-02
12563.202,-3.55851e-01,7.30766e-02
12564.899,7.11232e-01,7.44496e-02
12566.608,5.11855e-01,7.09577e-02
12568.221,1.81749e+00,1.33736e-01
12568.407,-1.89472e-01,9.83331e-02
12570.034,8.33306e-01,8.94952e-02
12571.745,3.82575e-01,1.15592e-01
12573.443,2.50272e-01,1.18486e-01
12575.155,7.57735e-01,1.04871e-01
12576.841,4.72638e-01,8.82916e-02
12578.575,-4.02871e-01,7.59040e-02
12580.274,4.64450e-01,7.35891e-02
12581.992,8.27719e-01,7.04443e-02
12583.680,-8.16337e-02,7.65188e-02
12585.400,-2.01418e-01,8.26422e-02
12587.082,7.54026e-01,9.79106e-02
12588.800,6.60915e-01,1.27139e-01
12590.519,-6.54620e-01,1.40678e-01
12592.224,-2.22829e-02,1.20459e-01
12593.945,8.96520e-02,9.21043e-02
12595.542,-1.72644e-01,1.24130e-01
12596.413,4.82311e-01,8.50243e-02
12597.437,-3.69727e-01,1.15860e-01
12599.039,6.54390e-01,9.53337e-02
12600.751,7.97847e-01,9.26903e-02
12602.468,4.63650e-02,9.79192e-02
12604.179,2.63723e-01,1.07699e-01
12605.872,2.72010e-01,1.15194e-01
12607.581,-3.19320e-01,1.26719e-01
12609.302,1.17821e+00,1.27351e-01
12611.001,-1.91644e-01,1.22310e-01
12612.700,4.88223e-01,1.21862e-01
12614.417,3.38617e-01,1.21731e-01
12616.114,6.53863e-01,1.19876e-01
12617.820,5.79549e-01,1.13742e-01
12619.529,2.80622e-01,1.08373e-01
12621.235,1.52349e-01,9.87968e-02
12622.933,-1.09676e-01,9.70333e-02
12624.727,5.57922e-01,1.33699e-01
12626.267,6.26664e-01,1.75233e-01
12627.121,3.50242e-01,1.00460e-01
12628.153,5.88902e-01,1.27770e-01
12629.730,-2.48963e-02,9.67173e-02
12631.467,1.99756e-01,8.92187e-02
12633.190,4.48120e-01,8.90504e-02
12634.894,3.09953e-01,8.63949e-02
12636.589,-7.90109e-02,8.78634e-02
12638.305,3.91621e-01,8.09709e-02
12641.707,-2.72449e-01,1.01389e-01
12643.432,-7.79443e-02,1.03812e-01
12645.124,1.77153e-01,1.00679e-01
12646.833,-8.82861e-02,8.30661e-02
12648.533,-3.18785e-01,9.14029e-02
12650.246,1.91398e-01,8.94454e-02
12651.952,7.59560e-02,8.58162e-02
12653.657,2.20595e-02,8.88273e-02
12655.368,-1.48017e-01,8.44139e-02
12657.021,9.97851e-01,9.63906e-02
12658.646,4.90252e-02,1.50200e-01
12658.839,-6.61188e-02,1.33671e-01
12660.475,4.44786e-01,1.11934e-01
12662.185,4.72005e-01,1.10607e-01
12663.891,3.95958e-01,1.01477e-01
12667.312,-4.35943e-01,1.22446e-01
12669.007,6.00452e-01,1.21572e-01
12670.718,-2.29167e-01,1.03197e-01
12672.414,-9.55887e-02,1.06424e-01
12674.128,-3.58217e-01,1.35120e-01
12675.829,1.88065e-01,1.46044e-01
12677.541,4.55300e-01,1.21393e-01
12679.249,-3.39197e-01,9.10385e-02
12680.935,7.90347e-01,1.09494e-01
12682.642,1.41996e-01,1.82637e-01
12684.351,4.93192e-01,2.97864e-01
12686.060,-3.94170e-02,3.70423e-01
12687.766,3.83562e-01,3.63699e-01
12689.470,-6.21654e-01,3.06210e-01
12691.080,-2.16547e-01,4.12015e-01
12691.939,2.18021e-01,2.47538e-01
12692.961,-3.09119e-01,3.02053e-01
12694.587,8.07152e-01,2.17532e-01
12696.291,1.47364e-01,2.21059e-01
12697.994,7.79612e-01,2.31813e-01
12699.705,6.15257e-02,2.22394e-01
12701.410,2.62321e-01,2.02912e-01
12703.116,6.63622e-01,1.70418e-01
12704.827,6.45993e-01,1.23794e-01
12706.523,-6.58396e-02,1.18472e-01
12708.227,8.09288e-01,1.34083e-01
12709.931,2.45869e-01,1.44392e-01
12711.643,7.79464e-01,1.41422e-01
12713.348,1.66554e-01,1.15009e-01
12715.051,2.15784e-01,8.81556e-02
12716.750,5.92882e-01,9.20752e-02
12718.464,4.41666e-01,1.02352e-01
12720.161,1.25509e+00,1.18312e-01
12721.875,1.05135e+00,1.16748e-01
12723.572,-2.01133e-01,1.22111e-01
12725.180,-6.79877e-01,2.42332e-01
12726.044,5.96772e-01,1.62498e-01
12727.070,-2.48053e-01,2.15090e-01
12728.696,4.26359e-01,1.40698e-01
12730.394,-1.00056e-01,1.17060e-01
12732.103,-2.09112e-01,1.05892e-01
12733.806,5.76158e-01,9.11773e-02
12735.516,5.90925e-01,8.57771e-02
12737.230,-4.45580e-01,9.32252e-02
12738.934,-3.48149e-01,1.07521e-01
12740.631,8.51015e-02,1.10231e-01
12742.327,8.89762e-01,1.26168e-01
12744.031,-2.26394e-02,1.53742e-01
12745.738,2.77183e-01,1.80484e-01
12747.442,-8.58790e-02,1.83557e-01
12749.145,5.21167e-01,1.86939e-01
12750.848,-2.05549e-01,2.11352e-01
12752.553,7.22714e-01,2.42016e-01
12754.262,-2.81535e-01,2.42620e-01
12755.974,5.07235e-01,1.68607e-01
12757.666,-1.88559e-01,1.17449e-01
12759.370,-1.05232e-01,1.55423e-01
12761.074,1.69905e-01,2.12534e-01
12762.676,-5.66502e-01,4.15905e-01
12763.541,-1.23887e-01,3.02874e-01
12765.249,1.16202e+00,3.11042e-01
12766.279,-3.76212e-01,3.66661e-01
12767.907,3.22443e-01,1.73348e-01
12769.579,1.74488e-01,1.12981e-01
12771.300,1.64080e-01,1.40679e-01
12773.007,-6.10416e-02,1.62242e-01
12774.712,3.19920e-01,1.71203e-01
12776.413,1.13552e-01,1.94646e-01
12778.124,2.66246e-01,2.02835e-01
12779.823,3.29791e-01,1.86550e-01
12781.521,2.27169e-01,2.52571e-01
12783.231,-5.92378e-02,3.90694e-01
12784.944,-2.33063e-02,3.84430e-01
12786.653,2.20507e-01,2.34635e-01
12788.356,-1.34097e-01,1.35033e-01
12790.070,-1.84141e-01,8.84303e-02
12791.731,9.80559e-01,8.04643e-02
12793.463,-6.89654e-01,8.69557e-02
12795.174,-3.87260e-01,1.12535e-01
12796.869,-2.25865e-01,1.19012e-01
12798.584,2.04101e-01,1.42693e-01
12800.271,9.19993e-01,1.71589e-01
12801.975,5.11472e-02,2.22014e-01
12803.580,-6.35658e-01,3.70885e-01
12804.445,5.56973e-01,2.51910e-01
12806.146,1.25176e+00,3.14326e-01
12807.174,7.43861e-01,4.31742e-01
12808.798,1.08453e+00,3.29856e-01
12810.513,2.14220e-01,1.95929e-01
12812.201,7.81432e-02,9.69155e-02
12813.915,-7.62114e-02,7.96261e-02
12815.619,-1.60295e-01,7.56485e-02
12817.268,-1.69689e-01,8.34922e-02
12819.021,3.95268e-01,8.09869e-02
12820.701,2.56507e-01,8.77888e-02
12822.426,6.52066e-01,9.99471e-02
12824.122,-1.11165e-01,1.30317e-01
12825.831,4.66565e-01,1.51348e-01
12827.540,-1.76315e-01,1.21137e-01
12829.240,4.18009e-01,8.22770e-02
12831.022,9.04450e-01,1.17179e-01
12832.637,1.05513e-01,1.29329e-01
12834.341,3.58501e-02,1.85276e-01
12836.054,-2.49321e-01,1.98622e-01
12837.765,1.16659e-01,1.40390e-01
12839.482,3.29010e-01,8.12685e-02
12841.174,-8.63767e-01,7.62388e-02
12842.857,8.39983e-01,8.27716e-02
12844.561,-1.41522e-01,1.06113e-01
12846.269,-1.46200e-01,1.39249e-01
12847.870,1.20323e-01,1.92910e-01
12848.746,5.95087e-01,1.04027e-01
12850.443,5.96650e-01,7.73026e-02
12852.104,3.81674e-01,7.65927e-02
12853.191,4.67259e-01,9.22716e-02
12854.801,5.50451e-01,7.08544e-02
12856.483,9.60206e-01,6.82879e-02
12858.199,3.68129e-01,7.09360e-02
12859.929,6.77222e-02,6.89109e-02
12863.317,1.29226e+00,7.21323e-02
12864.990,1.37336e+00,9.15356e-02
12866.708,9.81646e-01,1.11594e-01
12868.421,8.78870e-01,1.14540e-01
12870.119,4.63859e-01,9.28621e-02
12871.817,8.14891e-01,8.61159e-02
12873.513,-1.90206e-01,8.62063e-02
12875.212,4.65331e-01,8.01228e-02
12876.937,-1.86743e-01,6.63282e-02
12878.637,6.89148e-01,6.60820e-02
12880.318,4.69708e-01,7.44143e-02
12882.032,5.40699e-01,8.88261e-02
12883.736,2.50442e-01,9.83645e-02
12885.440,1.07611e+00,9.72877e-02
12887.226,9.28610e-01,1.24116e-01
12888.831,4.62709e-01,1.01946e-01
12890.550,2.95350e-01,9.65976e-02
12892.229,1.45874e-01,8.85441e-02
12893.938,-7.91485e-03,9.62243e-02
12895.656,6.18037e-01,1.04375e-01
12897.356,4.93027e-01,1.09300e-01
12898.958,1.80102e-01,1.53794e-01
12899.822,5.75271e-01,1.00463e-01
12901.517,3.16195e-01,1.37215e-01
12903.210,1.23724e+00,2.85662e-01
12904.236,1.59048e+00,5.06018e-01
12905.863,1.89457e-01,6.51078e-01
12907.578,1.68854e-01,6.28447e-01
12909.296,-6.02057e-02,2.93048e-01
12910.987,-1.09789e-01,1.10981e-01
12912.687,-1.70070e-01,9.44762e-02
12914.374,-4.89649e-01,9.37892e-02
12916.081,2.62769e-01,1.12586e-01
12917.780,2.32803e-01,1.26952e-01
12919.478,-4.01277e-01,1.91173e-01
12921.185,-2.14322e-01,3.19240e-01
12922.898,7.98606e-01,3.26214e-01
12924.612,5.41473e-02,1.85942e-01
12926.315,-2.42791e-01,8.50471e-02
12927.999,-2.11090e-01,7.63252e-02
12929.714,1.12407e-01,7.38043e-02
12931.394,5.92157e-01,7.65202e-02
12933.103,2.54156e-01,7.69279e-02
12934.805,2.77202e-02,7.89962e-02
12936.516,-1.33297e-01,8.54413e-02
12938.206,2.84769e-02,8.35113e-02
12941.596,5.70650e-02,1.26010e-01
12943.312,3.14564e-01,1.78886e-01
12945.021,-2.67419e-01,1.80718e-01
12946.732,3.97685e-01,1.17489e-01
12950.115,3.68455e-01,7.37000e-02
12951.831,-1.79595e-01,7.53613e-02
12953.534,2.68724e-01,7.74288e-02
12955.222,-3.84548e-01,8.06606e-02
12956.925,1.02265e+00,8.21148e-02
12958.628,-3.46529e-02,7.52281e-02
12960.235,-2.83443e-01,1.07618e-01
12961.099,2.21004e-01,7.40799e-02
12962.804,6.95379e-01,7.35541e-02
12963.824,1.32746e+00,9.15522e-02
12965.493,1.74533e+00,9.55537e-02
12967.257,1.28225e+00,9.20861e-02
12968.852,4.68786e-01,7.84373e-02
12970.545,5.96300e-01,9.00760e-02
12972.241,5.76879e-01,1.12551e-01
12973.948,4.13374e-01,1.13036e-01
12975.669,2.25287e-01,9.19406e-02
12977.366,-3.67550e-01,7.44958e-02
12979.059,2.24281e-01,6.99519e-02
12980.746,2.80010e-02,7.44966e-02
12982.447,2.33230e-01,8.52978e-02
12984.141,4.45145e-01,1.46362e-01
12985.852,-3.24925e-01,2.34821e-01
12987.563,-1.89695e-01,2.26285e-01
12989.274,1.72998e-01,1.26497e-01
12990.961,6.57271e-01,6.86735e-02
12992.676,-4.17722e-01,7.34244e-02
12994.390,4.93587e-02,6.89815e-02
12996.059,4.09585e-01,6.89542e-02
12997.740,7.17262e-02,7.56570e-02
12999.476,9.46815e-01,7.02016e-02
13001.154,6.73346e-01,7.96369e-02
13002.879,-1.12937e-01,9.13307e-02
13004.580,1.51452e-01,9.42638e-02
13006.263,-1.03217e-01,9.05549e-02
13007.971,3.99001e-01,8.38990e-02
13009.676,-2.11245e-02,9.02485e-02
13011.461,1.28324e+00,1.16846e-01
13013.069,5.65710e-01,9.34845e-02
13014.777,4.42674e-01,9.53570e-02
13016.481,-1.36619e-01,9.66995e-02
13018.160,2.90332e-01,1.09770e-01
13019.858,-1.22297e-01,2.38993e-01
13021.569,-2.65523e-01,4.86812e-01
13023.284,-5.38928e-01,5.30072e-01
13025.002,3.50765e-01,2.74131e-01
13026.698,-2.34331e-01,1.02618e-01
13028.386,1.02120e-01,7.54224e-02
13030.077,3.48354e-01,7.26345e-02
13031.801,2.59720e-01,8.07105e-02
13033.470,5.60695e-01,7.40659e-02
13035.047,-7.58440e-02,1.14149e-01
13035.951,6.47872e-01,7.16439e-02
13036.959,2.62934e-02,1.00315e-01
13039.345,-2.99387e-01,7.43701e-02
13040.354,7.99711e-01,1.03529e-01
13042.727,6.35058e-01,8.17648e-02
13043.752,8.39734e-01,1.08450e-01
13045.369,3.52803e-01,7.64580e-02
13047.076,1.00631e+00,7.47944e-02
13048.782,6.19369e-01,7.98516e-02
13050.556,1.43772e+00,1.82634e-01
13052.177,-8.36214e-02,2.44922e-01
13053.891,1.21953e-01,3.03838e-01
13055.602,-1.30775e-01,2.20298e-01
13057.283,1.79959e-01,1.11712e-01
13058.994,-2.06829e-01,8.18104e-02
13060.689,-2.37520e-01,7.80469e-02
13062.410,8.14487e-01,7.85123e-02
13064.094,2.61921e-01,7.37367e-02
13065.802,5.21908e-02,7.73823e-02
13067.467,1.34518e-01,7.95188e-02
13069.157,-2.22614e-01,7.73172e-02
13070.891,3.39013e-01,7.54502e-02
13072.573,2.12507e-01,7.57553e-02
13074.291,3.85830e-01,7.43113e-02
13076.007,9.08344e-01,7.24861e-02
13077.701,8.63618e-01,6.94116e-02
13079.413,1.08961e+00,7.49972e-02
13081.096,7.62521e-01,9.10472e-02
13082.765,5.77050e-01,1.87730e-01
13084.477,2.76795e-01,4.37786e-01
13086.194,2.21261e-01,6.19420e-01
13087.910,-3.31264e-01,4.33052e-01
13089.613,-4.20659e-02,1.59934e-01
13091.299,8.32478e-01,8.63633e-02
13092.974,1.56048e+00,7.89333e-02
13096.402,4.45015e-01,7.29415e-02
13098.089,2.81679e-01,8.20150e-02
13099.807,7.35881e-01,7.70431e-02
13101.520,4.55684e-01,8.37300e-02
13103.177,2.31210e-01,7.18198e-02
13104.888,-1.38320e-02,7.88045e-02
13106.599,6.45541e-01,8.30433e-02
13108.269,4.45043e-01,8.37031e-02
13111.694,-1.22336e-01,7.33953e-02
13113.396,-2.98337e-01,7.05721e-02
13115.086,4.49483e-01,6.72663e-02
13116.798,1.34828e-01,6.49555e-02
13118.492,-2.84977e-01,6.92335e-02
13120.252,7.42903e-01,9.49609e-02
13121.889,-1.46176e-01,7.34835e-02
13125.265,-5.51494e-01,1.23069e-01
13126.974,6.75893e-01,2.20907e-01
13128.684,5.87988e-01,2.95571e-01
13130.395,-3.51428e-01,2.40399e-01
13132.098,2.70680e-02,1.29274e-01
13133.764,1.46994e+00,9.22033e-02
13135.485,-2.77932e-01,8.04176e-02
13137.192,-3.58626e-01,8.49630e-02
13138.969,8.93386e-01,1.17023e-01
13140.580,1.38805e+00,9.53690e-02
13142.281,4.44459e-01,1.02464e-01
13143.991,-3.30098e-02,9.80291e-02
13145.691,5.01979e-01,9.21280e-02
13147.268,-1.35123e+00,9.88727e-02
13151.546,-6.18934e-02,7.37759e-02
13153.228,4.48499e-01,9.55729e-02
13154.919,5.78078e-01,1.99149e-01
13156.620,-4.79039e-01,3.55149e-01
13158.334,-4.23418e-01,3.68161e-01
13160.047,-1.93551e-01,2.41903e-01
13161.746,4.86689e-01,1.18175e-01
13163.430,5.07884e-01,7.50329e-02
13164.464,4.16907e-01,9.96935e-02
13166.834,7.23640e-01,7.40866e-02
13167.818,1.05911e+00,9.97960e-02
13169.561,2.22023e-02,1.11551e-01
13171.165,2.73114e-01,7.90936e-02
13172.870,2.52634e-01,7.47803e-02
13174.479,5.71251e-01,1.15162e-01
13176.137,1.09752e+00,1.12021e-01
13177.987,6.64178e-01,6.74040e-02
13179.658,2.30499e-01,7.35446e-02
13181.349,9.83853e-01,7.10987e-02
13184.771,4.50046e-01,7.51569e-02
13186.406,4.45448e-01,8.21805e-02
13188.126,7.20733e-01,7.40520e-02
13189.842,-8.40603e-01,7.50971e-02
13191.587,9.40732e-01,7.09810e-02
13194.930,6.52577e-01,7.79726e-02
13196.661,-1.19698e-01,6.72461e-02
13198.342,1.12579e+00,7.00904e-02
13200.050,8.10905e-01,7.20077e-02
13201.743,-3.60503e-01,8.72137e-02
13203.453,-7.65125e-02,8.49612e-02
13205.120,4.68574e-01,7.58548e-02
13206.835,-1.01514e-01,7.37266e-02
13208.514,9.88401e-01,1.05349e-01
13210.218,-5.97093e-02,1.99593e-01
13211.929,1.20152e+00,2.37414e-01
13213.641,-9.88678e-01,1.82773e-01
13215.328,3.80110e-01,1.04733e-01
13217.038,5.52471e-01,8.43776e-02
13218.731,6.87436e-01,7.80391e-02
13220.419,4.26587e-02,8.07948e-02
13223.814,-6.48020e-02,8.81965e-02
13225.415,-4.94377e-01,1.07828e-01
13227.208,1.53079e+00,8.53085e-02
13228.912,2.01343e-01,8.55123e-02
13230.601,6.00095e-01,8.84825e-02
13232.402,1.28737e+00,1.14605e-01
13233.977,3.93741e-01,1.39408e-01
13235.685,8.31899e-01,2.80682e-01
13237.400,2.77732e-01,3.62678e-01
13239.112,-5.71482e-02,2.77987e-01
13240.807,5.27783e-01,1.48080e-01
13242.534,-1.15039e-02,8.72128e-02
13244.212,-3.64179e-01,7.67992e-02
13245.844,-3.18045e-02,8.15574e-02
13247.580,2.43491e-02,8.28235e-02
13249.287,-3.98829e-01,8.36588e-02
13250.977,7.31355e-01,7.25102e-02
13254.363,4.61774e-01,6.74203e-02
13256.071,2.53910e-01,7.35646e-02
13257.760,2.48044e-01,6.83126e-02
13259.469,2.12174e-01,6.99878e-02
13261.142,1.51715e-01,7.11736e-02
13262.898,3.71767e-01,6.95947e-02
13264.574,2.22451e-01,6.81498e-02
13266.343,1.18804e+00,1.02759e-01
13267.952,4.10013e-02,8.80661e-02
13269.663,8.56051e-01,9.35397e-02
13271.353,-1.54315e-01,8.63825e-02
13273.087,2.64264e-01,7.55381e-02
13274.750,2.45770e-01,7.29810e-02
13276.452,-7.27514e-02,8.51612e-02
13278.150,2.29556e-01,9.49343e-02
13279.851,-5.54473e-01,9.58744e-02
13281.551,4.09612e-01,9.13626e-02
13283.235,-1.00812e-01,8.67708e-02
13284.957,2.25843e-01,8.19809e-02
13286.729,6.62671e-01,1.14709e-01
13288.336,-3.21097e-01,8.11272e-02
13290.021,7.29016e-01,7.36317e-02
13291.726,-5.46917e-01,7.77891e-02
13293.425,7.68582e-01,8.20049e-02
13295.188,1.53185e+00,1.05508e-01
13296.794,-4.78891e-01,8.24694e-02
13298.510,5.60416e-01,8.40740e-02
13300.198,3.78509e-01,1.00083e-01
13301.898,1.81675e-01,1.38603e-01
13303.607,2.58109e-01,1.33869e-01
13305.313,-1.14558e-01,9.37100e-02
13307.005,-7.49876e-01,7.80837e-02
13308.702,5.09641e-01,7.65318e-02
13312.079,-6.80866e-01,8.21415e-02
13317.182,2.39392e-01,7.95371e-02
13318.852,-6.35998e-01,8.72345e-02
13320.604,-1.28495e-01,8.78050e-02
13322.241,-2.06179e-01,1.15256e-01
13323.954,2.70301e-01,2.08063e-01
13325.663,-3.41727e-01,2.60300e-01
13327.367,4.21501e-01,1.70312e-01
13329.063,-5.03122e-02,9.86942e-02
13330.764,5.48392e-01,7.69223e-02
13332.440,-3.42695e-01,7.46113e-02
13334.142,7.32581e-01,7.06464e-02
13335.937,1.60373e+00,1.06619e-01
13337.596,-4.57199e-01,1.65669e-01
13339.119,-1.32202e+00,1.24667e-01
13340.982,4.04971e-01,8.93782e-02
13342.679,4.15029e-01,8.13556e-02
13344.373,8.34835e-01,7.18120e-02
13346.075,2.18403e-01,7.42548e-02
13347.736,1.14790e-01,7.59703e-02
13349.418,4.18881e-01,8.44573e-02
13351.086,4.73207e-01,7.73556e-02
13352.788,5.72051e-01,7.82172e-02
13354.501,1.98438e-01,7.67127e-02
13356.201,-2.23567e-01,7.07275e-02
13357.893,-2.36364e-01,7.61227e-02
13361.182,2.67200e-01,1.58652e-01
13363.758,2.75483e-01,7.64579e-02
13364.781,2.62563e-01,9.56267e-02
13366.920,3.41512e-01,5.79991e-02
13370.532,8.23121e-01,7.57612e-02
13372.214,6.63757e-01,8.69108e-02
13373.931,-1.59169e-02,8.69474e-02
13375.641,6.16471e-01,8.59044e-02
13377.302,-8.01565e-01,7.78013e-02
13378.384,1.75527e-01,1.15427e-01
13381.700,-1.39863e-01,1.16327e-01
13383.345,2.97801e-01,7.01612e-02
13385.030,1.46504e-01,6.95589e-02
13386.838,-4.28136e-01,1.10697e-01
13388.440,4.38965e-01,7.49668e-02
13390.131,4.71987e-01,7.60587e-02
13393.553,6.68076e-01,9.65184e-02
13395.210,-7.13876e-01,1.60658e-01
13396.950,3.14731e-01,9.16357e-02
13398.590,7.32841e-01,8.80337e-02
13400.298,5.56559e-01,1.21921e-01
13402.020,-1.07481e+00,1.59807e-01
13403.695,-4.76887e-01,1.41727e-01
13405.371,-1.08880e+00,1.07559e-01
13407.096,-3.35301e-01,8.62357e-02
13410.460,-2.27966e-01,6.98764e-02
13412.166,6.10851e-01,7.92496e-02
13413.870,-7.35086e-03,9.06195e-02
13415.576,3.99573e-01,1.09576e-01
13417.258,4.16246e-01,1.00918e-01
13418.942,2.21619e-01,1.05703e-01
13420.636,6.20876e-01,1.54029e-01
13422.343,3.77314e-02,1.79726e-01
13424.045,-4.72660e-01,1.52356e-01
13425.738,1.33778e-02,1.14106e-01
13427.433,3.01317e-01,9.75570e-02
13429.162,-8.25664e-01,9.15718e-02
13430.878,6.41518e-01,7.95671e-02
13432.560,-1.22137e-01,8.20786e-02
13434.244,2.74877e-02,7.68881e-02
13435.908,4.57156e-01,7.21611e-02
13437.613,-3.07017e-01,8.59676e-02
13439.304,4.35206e-01,1.02017e-01
13440.999,-8.08338e-01,1.13663e-01
13442.679,9.99240e-01,1.13298e-01
13444.394,2.26599e-01,1.13997e-01
13446.075,5.23460e-01,1.18863e-01
13447.762,2.78790e-01,1.08640e-01
13451.176,-2.63368e-01,8.11889e-02
13452.867,4.69547e-01,7.51955e-02
13454.530,2.86343e-01,8.12551e-02
13456.250,1.76627e-01,9.39793e-02
13457.943,-2.61038e-01,8.95564e-02
13459.623,1.01873e-01,8.24017e-02
13461.334,1.06492e+00,7.99884e-02
13463.026,5.16252e-01,8.76136e-02
13464.727,5.93380e-01,1.03755e-01
13466.429,5.13182e-01,1.06784e-01
13468.116,-2.95414e-01,9.01906e-02
13469.813,9.54539e-01,7.95069e-02
13471.501,-1.77751e-01,7.85276e-02
13473.193,-2.11848e-02,8.45924e-02
13474.906,-8.41722e-02,9.54574e-02
13476.594,3.21715e-01,1.46143e-01
13478.311,-1.19622e+00,2.31780e-01
13479.966,1.01464e-01,2.01637e-01
13481.663,-7.23774e-01,1.74372e-01
13483.355,-1.32934e-01,1.48537e-01
13485.068,-6.53699e-01,1.38739e-01
13487.237,1.04761e+00,1.07564e-01
13489.218,-7.00335e-01,1.23231e-01
13490.903,-7.63893e-01,1.14451e-01
13492.601,-3.86542e-01,1.01936e-01
13494.246,-3.61791e-02,8.80641e-02
13498.010,4.31165e-01,7.49495e-02
13500.296,1.34765e-01,1.15859e-01
13502.007,-1.15381e+00,1.43110e-01
13503.696,-1.33744e-02,2.53738e-01
13505.417,2.23590e+00,2.57036e-01
13507.099,-5.64776e-01,2.30119e-01
13508.766,-2.48559e+00,2.28552e-01
13510.482,-4.82153e-01,1.77830e-01
13512.183,1.04845e+00,1.42021e-01
13513.879,-7.78051e-01,1.51536e-01
13515.535,-6.88994e-01,1.81966e-01
13518.978,-9.64548e-01,2.01645e-01
13520.659,-1.25601e+00,1.32582e-01
13522.359,-9.46758e-02,1.22949e-01
13524.035,-1.16951e+00,1.47680e-01
13525.722,-1.06174e+00,2.33531e-01
13527.425,-1.11794e+00,2.70927e-01
13529.120,-4.25925e-01,2.64132e-01
13530.818,1.08574e+00,3.32556e-01
13532.512,-1.33378e+00,2.82399e-01
13534.185,-2.23166e+00,2.18667e-01
13535.930,-2.78260e+00,1.79489e-01
13537.599,-1.03755e+00,1.92601e-01
13539.309,-6.77356e-01,1.62628e-01
13540.974,-1.15958e+00,1.71294e-01
13542.654,-1.14496e+00,3.34908e-01
13547.759,-1.34942e+01,1.29873e+00
13549.452,-7.41762e+00,1.86747e+00
13551.140,-3.91546e+00,8.61326e-01
13552.849,-2.02423e+00,3.93685e-01
13554.510,-9.43214e-01,2.59602e-01
13556.229,-1.94139e+00,2.89879e-01
13557.915,-3.72888e+00,6.23267e-01
13559.613,1.95225e+00,5.59954e-01
13561.294,-4.46180e-01,4.46550e-01
13562.995,-3.73487e+00,2.72686e-01
13564.567,-3.35195e+00,2.44784e-01
13566.866,9.01198e-01,1.31100e-01
13568.144,1.54158e+00,2.30261e-01
13570.515,-6.97812e+00,3.48027e-01
13572.233,2.40394e+00,5.20491e-01
13573.949,4.34205e+00,3.96707e-01
13575.991,-1.84030e+00,3.90363e-01
13578.213,-3.45559e+00,5.17641e-01
13579.906,-2.37534e+00,3.70605e-01
13581.594,-1.26615e+00,2.89251e-01
13583.449,-9.81727e+00,6.22754e-01
13585.010,-8.50472e+00,6.44279e-01
13586.726,-4.67584e+00,6.18283e-01
13588.421,-6.44061e-01,4.23210e-01
13590.098,-5.07446e+00,3.56639e-01
13591.793,-6.25993e+00,3.59423e-01
13593.477,-1.02343e+01,7.17027e-01
13595.173,-1.88974e+01,1.89226e+00
13596.869,-2.56285e+01,1.45603e+00
13598.575,1.58105e+00,6.66089e-01
13600.254,-2.37481e+00,4.18441e-01
13601.988,-2.48085e+00,3.38052e-01
13603.645,2.50304e+00,4.25991e-01
13605.339,1.42848e+00,4.68647e-01
13607.033,-6.70210e+00,6.23227e-01
13608.740,-5.95153e+00,8.64867e-01
13610.411,-8.09919e+00,1.65169e+00
13612.116,-3.41817e+01,3.66372e+00
13613.782,-2.66619e+01,2.39386e+00
13615.493,-2.40000e+01,2.65158e+00
13617.170,-1.02104e+02,6.68404e+00
13618.886,-1.39599e+02,1.87489e+01
13620.583,-4.29000e+02,3.22248e+01
13622.252,-3.48639e+02,6.90982e+01
13624.073,-3.58989e+02,4.61253e+01
13628.085,-2.87278e+01,1.98672e+00
13629.804,-2.94668e+00,6.72274e-01
13631.491,1.47454e+00,2.94671e-01
13633.176,1.01894e+00,2.35855e-01
13634.879,-2.83357e+00,2.77235e-01
13636.536,-2.83055e+00,3.71746e-01
13639.180,-4.84997e+00,4.00662e-01
13640.926,-5.06552e+00,7.65257e-01
13642.598,5.56643e+00,1.75020e+00
13644.256,4.83168e+00,3.43110e+00
13645.956,-5.96071e+00,5.22770e+00
13647.675,6.38228e+01,1.48208e+01
13649.449,4.70951e+01,5.45142e+00
13651.072,9.35284e+00,2.30515e+00
13652.755,-1.15759e+01,2.08808e+00
13654.429,-5.02807e+00,2.52729e+00
13656.122,4.20254e+00,1.42681e+00
13657.820,-2.74385e+00,4.28316e-01
13659.508,-1.55381e-01,2.48233e-01
13661.210,-1.81207e+00,2.54195e-01
13662.876,-4.33788e-02,3.26006e-01
13664.576,1.03014e-01,5.18739e-01
13666.281,-8.73589e-01,5.88048e-01
13667.973,-1.02172e+00,6.65544e-01
13669.689,-5.87151e+00,6.82734e-01
13671.312,1.61426e+00,9.81854e-01
13673.010,-1.51827e+00,6.86709e-01
13674.716,-9.84353e+00,9.62145e-01
13676.438,-7.28945e+00,3.48519e+00
13678.132,-8.17921e+01,5.89585e+00
13679.819,-3.92127e+01,7.86134e+00
13681.474,-7.77827e+01,4.41272e+00
13683.659,-2.06856e+01,3.65784e+00
13685.659,-2.30200e+01,6.07349e+00
13687.353,-1.50126e+01,3.22983e+00
13689.031,-6.11335e+00,1.09247e+00
13691.674,2.99759e-02,6.10585e-01
13693.352,-3.78490e-01,5.97851e-01
13695.036,-3.64766e+00,3.88168e-01
13696.733,6.01253e-01,3.39171e-01
13698.398,-5.17995e+00,5.48800e-01
13700.084,-4.38338e+00,1.23602e+00
13701.853,1.83602e+01,1.28425e+00
13703.461,2.53538e+00,6.39544e-01
13705.198,-3.68067e+00,5.14587e-01
13706.885,6.27727e+00,7.06735e-01
13708.589,3.68200e+00,1.21600e+00
13710.310,-5.21950e+01,5.45909e+00
13711.973,-5.13624e+01,3.94212e+00
13713.642,-3.56990e+00,1.16837e+00
13715.385,3.41163e+00,6.83213e-01
13717.032,2.87762e+00,6.28213e-01
13718.747,-2.68766e+00,7.40079e-01
13722.148,-6.56815e+00,2.19547e+00
13723.821,-4.81613e+00,1.31092e+00
13725.502,-5.53110e-01,4.58986e-01
13728.910,-2.51593e+00,3.56478e-01
13731.302,-1.30065e+00,4.27048e-01
13734.730,2.95171e+00,4.34906e-01
13735.725,1.00673e+00,5.08614e-01
13739.050,-7.88297e-01,2.04991e-01
13740.702,-1.61055e+00,3.02683e-01
13742.426,-1.35949e+00,2.57797e-01
13744.126,9.61030e-01,3.25458e-01
13745.819,4.59678e-01,4.86649e-01
13747.485,-3.45420e+00,6.35502e-01
13749.197,-5.39663e+00,8.04286e-01
13750.880,2.01382e-01,5.54177e-01
13752.564,-9.97002e-01,2.29789e-01
13754.266,-4.36869e-01,1.41860e-01
13755.969,-3.52352e-02,1.33746e-01
13757.650,1.88698e+00,1.79257e-01
13759.311,1.74760e+00,4.01415e-01
13761.046,5.01066e+00,4.47330e-01
13762.917,2.78162e+00,3.45789e-01
13764.257,-1.85636e+00,3.02714e-01
13766.148,3.36819e+00,2.32336e-01
13767.811,1.80852e+00,3.36325e-01
13769.485,2.41409e+00,8.50024e-01
13771.183,8.21366e-01,6.95099e-01
13772.987,-1.09893e+00,5.27649e-01
13776.036,1.12114e+00,2.09819e-01
13777.006,5.86750e-01,1.20200e-01
13778.689,-8.51792e-01,1.15055e-01
13782.303,2.21068e+00,1.73963e-01
13784.846,2.18841e+00,5.91179e-01
13786.411,6.22563e-01,9.13098e-01
13788.099,6.16652e+00,7.03517e-01
13789.783,8.56692e-01,6.04823e-01
13793.165,3.93859e-01,2.17802e-01
13794.860,-7.62714e-01,1.80498e-01
13796.561,5.99543e-01,1.51145e-01
13799.929,-1.17735e+00,2.39516e-01
13801.468,-5.39486e+00,5.91390e-01
13803.287,5.16939e+00,7.68142e-01
13808.389,8.55090e+01,3.49906e+01
13810.078,-1.47631e+01,4.90805e+00
13811.716,7.83726e+00,1.76322e+00
13813.939,9.01345e-01,3.28594e-01
13815.846,-1.82828e+00,2.61110e-01
13817.597,1.38951e+00,3.36477e-01
13821.196,6.63500e-01,1.46288e+00
13823.574,-6.03293e+00,2.38645e+00
13825.318,4.60376e+00,3.84383e+00
13830.362,1.61138e+00,2.99353e+00
13832.164,1.29285e+01,1.58528e+00
13833.754,4.88007e+00,7.56674e-01
13835.432,-3.23352e+00,9.95884e-01
13837.119,2.24617e+01,1.56061e+00
13838.835,-2.15720e+01,2.49947e+00
13840.482,-3.03973e-01,1.09838e+00
13842.181,5.23096e+00,1.12265e+00
13843.883,-1.59080e+00,9.98688e-01
13845.580,8.13049e-01,6.77103e-01
13847.268,8.26310e+00,4.79113e-01
13849.070,3.26347e+00,1.10465e+00
13850.630,-5.91476e+00,2.94164e+00
13853.106,-5.87960e+00,1.59547e+00
13854.755,-3.26240e+00,6.51140e-01
13856.841,3.81640e-01,3.25150e-01
13859.078,-4.05009e+00,5.78260e-01
13860.773,-7.23579e-01,4.27729e-01
13862.471,-1.73656e+00,3.15805e-01
13864.158,2.35377e+00,4.23555e-01
13865.847,-2.80597e+00,3.96548e-01
13867.533,6.70271e-01,3.82805e-01
13869.229,-1.09629e-01,3.68302e-01
13870.927,1.61863e+00,2.96921e-01
13872.602,1.55756e+00,1.86657e-01
13874.293,5.48658e-02,1.95173e-01
13876.144,-4.00039e+00,3.63266e-01
13877.668,2.15154e+00,3.92064e-01
13879.380,-4.16235e+00,7.82862e-01
13881.145,-8.05815e+01,1.39659e+01
13882.736,-1.02299e+01,2.42196e+00
13884.441,-2.37673e+00,7.87654e-01
13886.603,8.71882e-02,2.23978e-01
13888.566,1.43642e-01,2.19782e-01
13890.263,1.21875e+00,1.97008e-01
13891.939,-6.57563e-01,1.58302e-01
13894.053,-8.73437e-02,9.66698e-02
13896.258,1.80579e-01,1.43107e-01
13897.890,1.88066e+00,2.30368e-01
13899.688,-1.50638e-01,3.21479e-01
13901.330,-1.81617e-01,2.40500e-01
13903.024,-2.76935e-01,2.15494e-01
13904.722,1.08380e-01,1.99808e-01
13906.413,1.55491e+00,2.02367e-01
13908.091,7.33692e-01,2.76782e-01
13909.777,1.06936e-01,3.53995e-01
13911.463,1.11166e+00,3.70544e-01
13913.162,1.40066e-01,3.00191e-01
13914.855,7.53055e-01,2.04363e-01
13916.537,-2.80686e-01,1.92071e-01
13918.233,-2.60945e-02,2.56453e-01
13920.376,2.53737e+00,3.52427e-01
13922.364,5.93280e+00,8.64667e-01
13924.422,4.43731e+01,3.82243e+00
13926.696,-2.11201e+01,1.99588e+00
13928.323,1.93109e+00,4.89802e-01
13930.049,-2.36717e+00,2.46221e-01
13931.766,6.62953e-01,1.80697e-01
13933.468,1.83843e+00,1.51829e-01
13935.133,5.91134e-01,1.74534e-01
13936.806,-1.60678e+00,1.95424e-01
13938.481,-8.93048e-02,2.27902e-01
13940.222,-1.48289e+00,2.56052e-01
13941.885,9.38612e-01,2.22632e-01
13945.214,1.35098e+00,4.03505e-01
13946.951,1.37209e-01,7.00262e-01
13948.630,1.01952e+00,1.99484e+00
13950.802,-1.86175e+01,3.92932e+00
13952.793,-3.13352e+01,4.04941e+00
13954.428,4.93501e+01,5.24469e+00
13956.151,3.45837e+00,5.74393e+00
13958.207,-3.31487e+00,1.31361e+00
13960.472,2.61935e+00,6.51704e-01
13963.829,-1.42861e+00,7.20720e-01
13965.517,-6.64246e+00,7.41035e-01
13967.223,5.64584e+00,7.97811e-01
13968.900,5.21086e-01,3.98721e-01
13970.578,-1.45613e+00,3.18432e-01
13972.282,1.54428e+00,3.55788e-01
13973.953,-7.74809e-01,2.21875e-01
13975.657,9.07990e-01,1.50896e-01
13977.353,-8.39407e-01,1.39011e-01
13978.866,-1.98856e-01,1.95962e-01
13980.676,3.79178e-01,1.61500e-01
13982.844,1.97810e-02,1.78707e-01
13984.846,4.63947e-01,4.07582e-01
13986.533,-3.56659e-01,4.75018e-01
13988.626,-2.10198e-02,2.45117e-01
13990.820,-1.12750e+00,1.75691e-01
13992.553,-5.41445e-01,2.10462e-01
13994.214,-1.67671e-01,2.42733e-01
13995.887,-4.82521e+00,3.47536e-01
13997.612,-3.81384e+00,4.54278e-01
14000.988,-2.87635e-01,1.16422e+00
14004.362,-1.85909e+01,2.88692e+00
14006.045,-4.29831e+00,4.93722e+00
14007.737,-1.87833e+01,4.87776e+00
14009.443,4.33649e+00,1.64444e+00
14011.876,-6.73452e+00,1.14327e+00
14013.558,-6.62932e+00,1.80500e+00
14015.233,-1.38519e+00,2.09166e+00
14016.367,-2.28203e+01,1.90852e+00
14019.535,-1.99201e+00,3.35292e-01
14021.209,-1.57762e+00,6.49771e-01
14022.921,-1.68579e+00,8.42269e-01
14024.627,-5.06136e-01,5.34818e-01
14026.313,3.71971e-01,1.83436e-01
14028.003,-1.97403e+00,1.57765e-01
14029.668,5.03266e-01,2.09540e-01
14031.371,-7.86501e-01,2.54094e-01
14034.749,1.72228e-01,1.75812e-01
14036.463,-9.07845e-01,1.82023e-01
14038.107,-1.75435e-02,2.10584e-01
14040.275,-7.32790e-03,2.63783e-01
14042.232,-1.16638e+00,5.40709e-01
14043.965,1.31343e-01,6.93907e-01
14046.010,-3.21460e+00,5.58733e-01
14049.943,-1.22492e+01,1.50529e+00
14051.631,-2.43281e+01,3.42796e+00
14053.297,-1.87914e+00,3.78982e-01
14055.009,-1.42335e+00,2.34038e-01
14056.674,-2.03046e-01,1.65746e-01
14058.377,-9.57667e-02,1.97253e-01
14060.053,-1.52248e+00,1.84032e-01
14061.752,-3.74873e-01,1.49070e-01
14063.446,6.92865e-02,1.41977e-01
14065.141,2.91248e-01,1.48364e-01
14067.279,1.20785e+00,2.68511e-01
14069.248,1.40879e+01,1.30196e+00
14070.931,2.15561e+01,4.60887e+00
14073.010,-2.38691e+00,3.59600e+00
14075.280,-1.50209e+00,3.59242e-01
14076.925,-1.35993e+00,2.17985e-01
14078.587,-5.56545e-01,1.42695e-01
14080.304,5.33794e-01,1.34518e-01
14081.990,-3.12112e-01,1.58010e-01
14083.665,4.94869e-01,1.67064e-01
14085.338,2.26718e-01,2.82339e-01
14087.039,-1.30441e+00,4.87203e-01
14088.739,5.92674e-01,7.13757e-01
14090.440,-4.20056e+00,5.88838e-01
14092.229,-2.02305e+00,1.27872e+00
14094.256,5.10697e+00,1.46111e+00
14095.656,-1.42887e+01,2.07130e+00
14098.313,3.04044e+00,4.16855e-01
14100.556,2.84172e+00,3.05177e-01
14102.209,-1.02349e+00,4.95048e-01
14103.914,-8.40296e-02,7.04131e-01
14105.617,-1.20935e+00,5.76340e-01
14107.281,3.45442e-01,2.72147e-01
14108.979,-1.44406e+00,2.18185e-01
14110.653,-2.65291e+00,2.00588e-01
14112.355,-1.29985e+00,2.18950e-01
14114.042,-2.23122e+00,2.30312e-01
14115.735,1.91573e+00,1.91604e-01
14117.429,8.57271e-01,1.47606e-01
14119.584,-7.10983e-02,1.20048e-01
14121.537,1.68116e-02,1.98103e-01
14125.310,-2.35161e+00,1.82539e-01
14127.539,-7.20216e-01,1.26391e-01
14129.220,-7.84295e-02,9.78557e-02
14130.918,6.04775e-01,1.08917e-01
14132.563,5.46395e-02,2.14649e-01
14134.268,2.32561e-01,6.37614e-01
14135.972,1.31915e+00,8.46035e-01
14137.668,1.30126e-01,4.21378e-01
14139.345,-7.21286e-01,2.77692e-01
14141.019,-1.49272e+00,3.37941e-01
14143.471,-3.05959e+00,4.41932e-01
14144.480,-5.94346e-01,6.78222e-01
14146.846,-1.23225e+01,6.72163e-01
14148.526,-6.69616e+00,7.11677e-01
14150.599,-4.02128e+00,2.73016e-01
14152.827,6.24030e-01,2.91654e-01
14154.527,1.42960e+00,2.62096e-01
14156.185,-2.43520e+00,1.90877e-01
14157.882,-3.09104e-01,1.44605e-01
14159.565,-1.21525e+00,1.21014e-01
14161.230,7.21674e-01,1.58917e-01
14162.929,-5.64889e-01,4.15422e-01
14164.631,-9.61129e-03,5.00217e-01
14166.336,5.68375e-01,2.84055e-01
14168.461,-1.27902e-01,1.30240e-01
14170.434,-1.42965e+00,1.51493e-01
14172.132,-4.43640e-01,1.35831e-01
14174.204,-4.40189e-01,1.10208e-01
14176.417,-1.21024e-01,1.93839e-01
14178.105,-6.82501e-01,1.71531e-01
14179.816,-4.74182e-01,1.62019e-01
14181.482,-4.05971e-01,1.47592e-01
14183.166,-6.66606e-01,1.33314e-01
14184.830,8.94594e-02,3.10246e-01
14186.540,1.47435e+00,8.54921e-01
14188.242,7.62368e-01,1.30573e+00
14189.945,-2.18483e+00,9.21043e-01
14192.058,1.44097e+00,1.18743e+00
14194.045,2.25751e+00,1.38394e+00
14195.133,6.16853e+00,1.18290e+00
14197.654,-1.30046e+00,2.92432e-01
14200.022,3.86908e-02,2.13537e-01
14201.529,-9.08282e-01,2.22868e-01
14203.312,-1.72174e-01,2.15776e-01
14205.102,-1.28494e+00,1.93350e-01
14206.846,-1.02810e+00,6.95870e-01
14208.618,-2.18357e-01,3.55244e-01
14210.242,3.29634e-01,3.86736e-01
14211.977,-5.56845e-01,2.98755e-01
14214.077,-1.66660e-01,9.97787e-02
14215.948,-3.45402e-01,9.41131e-02
14217.233,5.02692e-01,1.16238e-01
14219.428,-3.79361e-01,8.70440e-02
14221.731,4.58242e-03,9.95212e-02
14223.349,3.68634e-01,8.50393e-02
14225.215,5.87878e-01,8.82477e-02
14227.086,5.69824e-01,1.39323e-01
14228.705,-2.41967e-01,1.67195e-01
14230.358,-4.22832e-01,1.52475e-01
14232.219,4.75220e-01,1.68017e-01
14233.857,6.87269e-01,2.06780e-01
14235.585,1.08161e+00,1.58169e-01
14237.693,1.09650e-01,1.62023e-01
14239.578,3.02750e+00,2.07549e-01
14241.427,9.38147e-01,1.80231e-01
14243.287,3.29922e-01,7.88002e-02
14245.357,-3.39529e-01,9.36806e-02
14246.950,1.29711e-01,7.67338e-02
14248.823,2.03797e-01,8.21372e-02
14250.997,-1.88393e-01,1.36887e-01
14252.410,-4.44037e-02,1.00308e-01
14253.882,2.25753e-01,1.42424e-01
14255.833,-8.57277e-02,1.46515e-01
14257.457,2.06104e-01,2.01132e-01
14259.459,-4.85364e-01,1.23151e-01
14261.511,4.95394e-02,9.39038e-02
14263.147,5.49258e-01,9.09127e-02
14265.042,-5.87997e-02,1.01824e-01
14267.187,-4.59032e-01,1.68285e-01
14269.073,9.04403e-02,1.56805e-01
14270.773,2.75524e-02,1.51417e-01
14272.416,3.20007e-01,1.24446e-01
14274.318,1.01764e+00,1.22868e-01
14275.903,8.33048e-01,1.35404e-01
14277.549,-3.69369e-01,1.30904e-01
14279.133,1.51388e+00,2.26307e-01
14281.395,1.03414e+00,1.44657e-01
14283.234,-9.80602e-02,1.60309e-01
14285.104,1.90072e-02,1.53673e-01
14287.350,2.68236e-01,2.08770e-01
14289.336,-2.02879e+00,1.73912e-01
14290.756,-2.39551e-01,1.75869e-01
14292.659,4.22443e-01,2.20158e-01
14294.357,2.80698e-01,2.72615e-01
14296.025,1.24149e-01,1.76127e-01
14297.917,1.50502e-01,1.16830e-01
14299.773,-6.54264e-02,1.06164e-01
14301.291,3.06450e-01,8.51239e-02
14303.297,2.52588e-01,6.35196e-02
14305.366,5.33369e-01,6.52690e-02
14307.286,1.59928e-01,7.00075e-02
14309.233,-3.77704e-01,8.97394e-02
14311.117,-1.77516e-03,1.43499e-01
14312.831,6.59293e-02,1.68825e-01
14314.374,-3.10557e-01,1.86977e-01
14316.262,-9.29234e-01,2.32752e-01
14318.146,-9.09880e-01,2.33854e-01
14319.762,-1.41898e+00,2.16861e-01
14321.499,6.89581e-01,1.47145e-01
14323.747,8.21290e-01,2.72136e-01
14325.471,5.49330e+00,4.30213e-01
14327.291,7.44188e-01,2.18994e-01
14329.179,-4.04129e-01,9.30701e-02
14331.361,5.66135e-01,8.67152e-02
14333.061,2.12815e-01,9.58490e-02
14334.580,1.27990e-01,1.05180e-01
14336.731,1.37031e-01,1.24139e-01
14337.962,3.88522e-01,2.34179e-01
14339.845,3.30617e-01,1.26800e-01
14341.738,2.20605e-01,2.59936e-01
14343.678,8.68709e-01,4.27504e-01
14345.516,-2.51270e-01,2.41079e-01
14347.411,-1.05033e-01,1.14079e-01
14349.285,3.00975e-01,8.97976e-02
14351.494,2.14581e-02,1.24113e-01
14353.043,7.89357e-03,1.38516e-01
14354.931,3.32387e-01,1.88833e-01
14356.636,7.04700e-02,4.36471e-01
14358.299,2.50057e-01,4.01065e-01
14360.207,-2.96319e-01,3.05589e-01
14362.101,3.25496e-01,1.53497e-01
14363.900,-5.66292e-01,1.16596e-01
14365.977,-1.35822e+00,9.89398e-02
14367.639,1.87565e-01,9.53110e-02
14369.573,6.87484e-03,1.16995e-01
14371.437,-1.36313e-01,1.63781e-01
14373.385,4.34819e-01,2.33540e-01
14375.288,1.72757e-01,3.07644e-01
14376.908,1.12250e-01,3.91887e-01
14378.524,-4.69343e-01,2.97717e-01
14380.437,3.74199e-01,1.79686e-01
14382.062,-5.40722e-01,1.33079e-01
14384.039,3.92360e-01,7.37024e-02
14386.093,4.16528e-01,7.80127e-02
14387.976,3.48855e-01,7.19077e-02
14389.824,-1.44525e-01,6.91512e-02
14391.707,-2.20786e-01,8.74164e-02
14393.626,-3.02743e-01,1.06592e-01
14395.310,-5.29629e-01,1.91671e-01
14396.971,1.95133e-02,1.55458e-01
14398.864,5.81440e-01,1.17324e-01
14400.777,-5.61618e-01,1.17626e-01
14402.296,-9.41575e-02,1.33399e-01
14404.263,-3.87617e-01,1.31566e-01
14406.314,2.33547e-01,1.11698e-01
14408.256,-7.37394e-01,8.45492e-02
14410.437,-2.44022e-01,9.74239e-02
14412.055,4.47977e-01,8.48439e-02
14413.953,2.57121e-02,1.20128e-01
14415.596,3.17455e-01,1.42958e-01
14417.197,-6.94557e-01,1.08200e-01
14419.113,3.20505e-01,7.73014e-02
14420.999,-6.43387e-02,7.21390e-02
14422.869,-1.42235e-01,9.55687e-02
14424.747,-1.55782e-01,7.96714e-02
14426.863,1.57364e-01,7.72017e-02
14428.644,-8.88490e-01,1.86616e-01
14430.391,8.00455e-02,1.26011e-01
14432.279,6.04750e-02,9.44690e-02
14434.186,6.88928e-02,6.30921e-02
14435.794,8.96758e-01,8.08657e-02
14437.548,-3.34812e-01,6.54339e-02
14439.434,1.75561e-01,6.74753e-02
14441.589,-5.22751e-01,8.68804e-02
14443.305,1.34035e+00,1.34736e-01
14445.202,5.47733e-02,9.62227e-02
14447.100,9.62216e-02,5.97546e-02
14449.120,3.15421e-01,9.13167e-02
14450.709,-2.32661e-01,7.01405e-02
14452.659,4.20764e-01,1.04134e-01
14454.533,-2.17097e-01,1.58102e-01
14456.311,7.65887e-02,3.03362e-01
14457.767,-2.32025e+00,3.44778e-01
14460.059,-8.64910e-01,1.61811e-01
14461.752,-8.09998e-02,1.21259e-01
14463.409,2.15710e-02,7.84715e-02
14465.520,5.90029e-03,6.10344e-02
14467.688,-1.12249e-01,9.45622e-02
14469.363,-5.90062e-01,1.73638e-01
14470.938,-5.20416e-01,1.73481e-01
14472.853,1.02275e+00,1.20187e-01
14474.771,1.09723e-01,7.72297e-02
14476.362,-1.90318e-02,8.07650e-02
14478.489,1.12577e-01,5.85255e-02
14480.494,2.84456e-01,7.92502e-02
14481.984,6.38274e-01,7.70692e-02
14483.773,2.11073e-01,6.14686e-02
14485.842,-2.45128e-01,7.51478e-02
14487.922,7.61793e-01,6.79803e-02
14489.599,-2.05492e-01,8.07362e-02
14491.269,4.53267e-01,6.19797e-02
14493.181,4.46084e-01,6.11167e-02
14495.106,4.85228e-01,6.40312e-02
14496.818,1.58815e+00,9.62464e-02
14498.226,1.28366e+00,1.40147e-01
14501.074,-4.80292e-02,1.06120e-01
14502.849,3.81081e-01,1.85913e-01
14504.410,1.41230e+00,2.01514e-01
14506.347,6.41075e-01,2.44509e-01
14508.600,2.04339e+00,3.16793e-01
14509.841,-2.76252e-02,2.43935e-01
14511.489,1.16920e+00,1.74853e-01
14513.402,9.11589e-01,1.13700e-01
14515.498,1.08458e+00,1.02859e-01
14517.333,1.02319e+00,4.34230e-01
14519.255,1.27023e+00,6.77876e-01
14521.423,-1.70449e-01,7.09954e-01
14523.348,5.08807e-01,2.57456e-01
14524.949,6.19077e-01,1.32161e-01
14526.559,2.84230e-01,1.03362e-01
14528.592,1.85987e-01,1.00450e-01
14530.111,1.71770e-01,1.16685e-01
14532.190,2.62525e-01,7.40757e-02
14534.579,2.99140e-01,1.26017e-01
14536.145,-1.55390e-01,6.12994e-02
14538.206,1.62182e-01,6.89297e-02
14539.645,4.61513e-01,6.65771e-02
14541.628,1.97390e-01,6.47568e-02
14543.345,6.09759e-01,8.38799e-02
14545.308,1.16446e-01,9.31382e-02
14546.884,-5.96727e-02,6.70644e-02
14549.017,2.23839e-01,6.38666e-02
14551.111,-4.70086e-03,7.50878e-02
14552.658,-5.48530e-01,1.17940e-01
14554.554,4.76338e-01,9.00116e-02
14556.688,3.43453e-01,7.79015e-02
14558.622,4.70505e-01,6.74953e-02
14560.277,-2.42022e-01,8.68102e-02
14561.948,6.52618e-01,1.51810e-01
14563.885,3.90224e-01,3.03945e-01
14565.435,-2.75634e-01,3.52464e-01
14567.358,-3.11790e-01,1.77808e-01
14569.405,1.45986e-01,7.71651e-02
14571.506,-7.69074e-02,5.96217e-02
14573.485,1.85457e-01,9.58029e-02
14575.099,8.66537e-02,8.28183e-02
14577.023,-1.07707e-01,8.33532e-02
14578.958,2.09487e-02,7.07507e-02
14580.512,4.92413e-01,6.83217e-02
14582.181,1.25152e-01,5.36923e-02
14584.302,4.67536e-01,5.33585e-02
14586.375,3.89377e-01,5.97439e-02
14588.266,1.65874e-01,6.09866e-02
14589.971,5.57750e-01,6.55306e-02
14592.090,-9.91182e-02,5.70657e-02
14594.022,-1.80533e-03,5.69367e-02
14595.609,6.25925e-02,6.50305e-02
14597.182,3.63113e-01,6.81520e-02
14599.174,-8.65284e-02,6.36588e-02
14601.380,-1.76329e-01,1.12201e-01
14603.080,-2.20466e-01,4.90494e-01
14604.992,-1.63996e-02,7.04345e-01
14607.157,-7.07748e-01,4.61585e-01
14609.096,1.03546e-01,1.79998e-01
14610.692,3.23927e-01,1.54487e-01
14612.306,3.35903e-01,1.38584e-01
14614.240,-2.37986e-01,1.08015e-01
14616.171,3.23771e-01,9.71435e-02
14617.961,4.85545e-01,1.09440e-01
14619.854,-2.98476e-01,8.12583e-02
14621.958,3.23849e-01,5.29963e-02
14624.139,9.10549e-02,5.82428e-02
14625.767,9.25677e-02,7.47834e-02
14627.360,3.11091e-01,7.76225e-02
14629.300,4.96028e-01,8.94899e-02
14630.934,9.07965e-02,1.41938e-01
14632.856,-1.79945e-01,1.19354e-01
14634.904,1.12732e-01,8.93127e-02
14637.014,-2.59867e-02,6.89773e-02
14638.997,7.32394e-02,7.81289e-02
14640.477,5.95152e-02,6.39711e-02
14642.410,1.13644e-01,5.19074e-02
14644.340,-1.76592e-01,5.55366e-02
14646.006,-8.05212e-02,8.24362e-02
14647.693,-4.06647e-02,6.23557e-02
14649.630,5.66747e-02,6.71184e-02
14651.906,2.41538e-01,1.16489e-01
14653.753,1.15599e-02,1.13383e-01
14655.516,1.38085e-01,9.03504e-02
14657.457,1.40417e-03,7.99419e-02
14659.397,2.76473e-01,8.57925e-02
14661.062,-2.96405e-01,1.11166e-01
14662.739,1.11897e-01,1.22966e-01
14664.678,-4.98860e-01,2.69226e-01
14666.785,3.93633e-01,2.67650e-01
14668.570,-2.53498e-01,1.87374e-01
14670.172,2.14579e-01,9.76191e-02
14672.506,1.15178e-01,7.31472e-02
14674.453,2.93160e-01,5.83234e-02
14676.026,3.46593e-01,9.97207e-02
14677.790,1.16362e-01,7.06152e-02
14679.745,2.74754e-01,7.46926e-02
14681.844,-1.66449e-01,6.50421e-02
14683.950,3.56829e-01,6.68405e-02
14685.490,-4.07986e-01,6.56177e-02
14687.555,8.26862e-02,5.00351e-02
14689.501,9.15606e-02,5.04610e-02
14691.536,4.62254e-03,6.65791e-02
14693.087,-1.02030e-01,8.83844e-02
14694.785,8.56536e-02,9.99521e-02
14696.886,-9.84938e-01,3.99325e-01
14698.996,4.51821e-01,4.79030e-01
14700.562,-2.94907e-01,3.77369e-01
14702.418,7.60725e-02,1.82407e-01
14704.552,1.47426e-01,1.21670e-01
14706.501,-5.02239e-01,1.23083e-01
14708.147,-1.62525e-02,1.88294e-01
14709.837,5.74416e-01,1.27664e-01
14711.778,-1.17032e-01,1.10495e-01
14713.869,-4.99060e-02,7.63620e-02
14716.265,-5.49127e-01,1.85979e-01
14717.711,-3.99277e-01,7.42927e-02
14719.584,9.27248e-02,7.05203e-02
14721.525,-4.21818e-01,7.30700e-02
14723.212,-4.98620e-01,1.17062e-01
14724.881,-7.16666e-01,1.19475e-01
14726.834,-1.18015e-02,8.24787e-02
14728.929,2.52908e-01,5.56130e-02
14730.689,7.33853e-02,7.07581e-02
14732.515,-8.97939e-02,5.91106e-02
14734.638,4.91459e-02,6.14843e-02
14736.571,-2.98464e-01,7.23435e-02
14738.260,-2.94833e-01,1.46904e-01
14739.912,1.62693e-01,1.70037e-01
14741.878,4.27789e-01,1.41632e-01
14743.987,-7.08385e-02,7.80904e-02
14746.093,1.49755e-01,5.14003e-02
14747.859,-1.39489e-01,5.15629e-02
14749.487,3.49943e-01,5.59096e-02
14751.622,1.20251e-01,4.74842e-02
14753.573,5.52979e-02,6.13659e-02
14755.210,1.14017e-01,1.26027e-01
14756.918,-2.72317e-01,1.26849e-01
14759.036,2.25710e-02,1.19233e-01
14761.035,3.11703e-02,8.91681e-02
14762.944,5.01410e-05,7.01711e-02
14764.695,2.29944e-01,5.42779e-02
14766.523,4.53321e-01,6.58654e-02
14768.615,2.24636e-02,6.87532e-02
14770.267,-6.18191e-01,1.46949e-01
14771.947,-6.93868e-02,1.93653e-01
14774.081,-1.01532e-01,1.42513e-01
14776.182,1.04921e-01,9.07002e-02
14778.263,3.92230e-02,8.07471e-02
14780.143,-6.82533e-01,1.28929e-01
14781.672,-8.01097e-02,1.62498e-01
14783.647,4.79402e-02,2.44214e-01
14785.624,-4.17858e-01,2.19618e-01
14787.237,-2.51182e-01,1.64241e-01
14789.127,-8.34999e-02,6.48070e-02
14791.203,6.71394e-02,7.39011e-02
14793.301,-7.39684e-02,7.86483e-02
14795.208,-3.53814e-02,1.05008e-01
14796.709,1.27410e-01,9.93902e-02
14798.675,-3.14744e-01,1.70444e-01
14800.653,-5.02431e-01,2.64723e-01
14802.280,-5.94868e-01,3.40025e-01
14804.167,-3.20176e-01,2.18540e-01
14806.236,-1.99416e-02,2.29737e-01
14808.353,4.95674e-02,1.30001e-01
14810.526,2.65106e-01,6.61744e-02
14812.129,2.25120e-01,6.80012e-02
14813.716,2.19300e-01,5.72710e-02
14815.684,-2.79924e-02,6.10475e-02
14817.801,-8.14456e-02,7.04069e-02
14819.614,2.55898e-01,8.98751e-02
14821.273,2.41978e-01,6.52989e-02
14823.578,7.64936e-02,5.96876e-02
14825.544,-3.09628e-01,5.37288e-02
14827.525,2.01589e-01,5.48085e-02
14829.057,3.65030e-01,7.89675e-02
14830.697,2.37462e-02,1.44652e-01
14832.828,3.04209e-01,3.34871e-01
14834.941,6.25314e-01,3.78586e-01
14836.792,1.12078e-01,1.99457e-01
14838.378,-1.73466e-01,8.55474e-02
14840.583,3.07445e-03,5.44537e-02
14842.648,4.51045e-02,6.73200e-02
14844.112,4.35592e-01,8.65877e-02
14845.935,-1.08387e-01,6.48403e-02
14847.983,1.16318e-01,5.72289e-02
14849.966,-1.80462e-01,5.49383e-02
14852.063,3.35070e-01,5.00812e-02
14853.971,8.65864e-02,1.40731e-01
14855.598,-1.25284e-01,1.05415e-01
14857.579,1.36464e-01,1.36441e-01
14859.558,-9.78195e-02,1.44709e-01
14861.207,8.63478e-01,1.97893e-01
14862.826,-2.71445e-02,1.81828e-01
14865.014,3.67580e-01,3.40681e-01
14867.172,2.69331e-01,2.88880e-01
14869.310,1.05385e-01,1.02853e-01
14870.961,2.06080e-01,1.15979e-01
14872.622,3.67390e-01,6.92874e-02
14874.762,1.95082e-01,6.41682e-02
14876.904,2.43475e-01,6.60273e-02
14878.450,2.99860e-01,8.14244e-02
14880.006,2.92350e-01,7.08395e-02
14882.134,1.60856e-01,7.40495e-02
14884.265,2.60934e-01,1.13535e-01
14886.400,3.08120e-01,3.83115e-01
14888.083,-9.49197e-01,1.01970e+00
14889.754,1.09622e-01,5.53108e-01
14891.914,2.35134e-01,1.66835e-01
14894.030,2.24719e-01,6.55522e-02
14896.167,9.68884e-02,7.00983e-02
14897.708,3.02787e-01,8.76035e-02
14899.262,2.06139e-01,6.31053e-02
14901.406,1.65258e-01,5.54030e-02
14903.545,2.21078e-01,5.28993e-02
14905.205,2.80164e-01,8.38299e-02
14906.854,1.89284e-01,8.71936e-02
14909.000,3.59246e-01,1.36950e-01
14911.152,8.03656e-04,1.28297e-01
14913.298,1.11375e-01,8.76057e-02
14914.830,3.22697e-01,8.75990e-02
14916.386,1.58791e-01,6.78730e-02
14918.524,3.47515e-01,6.30808e-02
14920.657,1.37293e-01,6.23104e-02
14922.334,1.89003e-01,9.11445e-02
14923.983,2.42426e-01,5.82358e-02
14926.119,4.45842e-01,5.96656e-02
14928.257,1.84378e-01,6.84802e-02
14930.386,2.82648e-01,1.98249e-01
14931.942,4.34691e-01,3.64831e-01
14933.510,8.50437e-01,2.89710e-01
14935.666,2.01686e-01,1.45738e-01
14937.787,1.92285e-01,6.49870e-02
14939.924,1.60443e-01,6.57767e-02
14941.591,1.69595e-01,1.01187e-01
14943.247,1.47272e-01,6.31690e-02
14945.385,2.66955e-01,5.72642e-02
14947.525,1.56579e-01,5.75599e-02
14949.064,2.68387e-02,7.43588e-02
14950.622,1.78653e-01,6.07632e-02
14952.763,1.90004e-01,6.16666e-02
14954.898,2.01364e-01,6.18905e-02
14957.039,2.11622e-01,6.35447e-02
14958.708,1.41529e-01,9.80919e-02
14960.358,1.34679e-01,6.65939e-02
14962.502,1.81527e-01,6.66043e-02
14964.640,2.11153e-01,7.58846e-02
14966.782,1.82408e-01,7.14243e-02
14968.320,1.48756e-01,7.45133e-02
14969.874,3.06005e-01,5.67792e-02
14972.018,2.67956e-01,5.49831e-02
14974.156,1.63514e-01,5.64447e-02
14976.297,2.00745e-01,5.83957e-02
14977.957,2.72166e-01,9.13960e-02
14979.618,2.40172e-01,5.98234e-02
14981.756,3.49966e-01,6.29730e-02
14983.894,3.31459e-01,5.91190e-02
14986.032,2.48278e-01,5.98421e-02
14987.573,1.68425e-01,7.70669e-02
14989.130,2.61120e-01,6.21676e-02
14991.267,2.20824e-01,6.73327e-02
14993.408,2.14270e-01,7.22251e-02
14995.079,2.54428e-01,1.09461e-01
14996.734,9.94264e-02,6.76462e-02
14998.867,3.00009e-01,6.28774e-02
15001.005,2.59750e-01,6.03376e-02
15003.145,2.86120e-01,6.08878e-02
15004.682,3.05081e-01,8.32494e-02
15006.240,3.03341e-01,7.67424e-02
15008.382,2.81380e-01,8.40060e-02
15010.523,1.64626e-01,7.30402e-02
15012.661,3.11914e-01,6.46975e-02
15014.326,2.22307e-01,9.44690e-02
15015.980,1.39450e-01,6.21911e-02
15018.116,3.44566e-01,6.38946e-02
15020.255,2.86226e-01,6.29891e-02
15022.392,2.70867e-01,6.26598e-02
15023.926,3.93932e-01,8.98666e-02
15025.488,2.85980e-01,8.23995e-02
15027.634,2.00385e-01,9.07703e-02
15029.770,2.56054e-01,7.59853e-02
15031.906,1.18765e-01,6.41835e-02
15033.573,2.43811e-01,9.41380e-02
15035.224,2.56440e-01,6.48124e-02
15037.366,2.74278e-01,7.00161e-02
15039.505,2.95806e-01,7.38354e-02
15041.645,2.63409e-01,6.96049e-02
15043.180,2.27606e-01,8.74452e-02
15044.739,3.17657e-01,6.80028e-02
15046.878,2.07855e-01,7.27005e-02
15049.014,2.35416e-01,8.18852e-02
15051.137,1.16880e-01,1.50728e-01
15052.803,1.80827e-02,4.89094e-01
15054.452,-4.27907e-01,1.07488e+00
15056.615,6.41558e-01,1.50609e+00
15058.782,-2.65722e-01,7.31523e-01
15060.907,4.07935e-03,1.10648e-01
15062.420,1.57635e-01,1.32447e-01
15063.980,3.27915e-01,1.26718e-01
15066.112,4.57029e-01,1.61624e-01
15068.249,3.40353e-02,4.03246e-01
15070.404,2.34410e-01,5.35920e-01
15072.089,-9.91496e-02,4.78063e-01
15073.740,2.87904e-01,1.17817e-01
15075.859,2.96425e-01,6.94804e-02
15077.993,2.47002e-01,6.99260e-02
15080.131,4.16957e-01,8.05664e-02
15081.663,4.31033e-01,1.18267e-01
15083.229,3.51098e-01,9.32196e-02
15085.356,4.87716e-01,1.06496e-01
15087.497,1.09924e-01,1.96511e-01
15089.646,1.65982e-01,2.40336e-01
15091.793,5.32816e-01,1.55622e-01
15093.463,3.59325e-01,1.19977e-01
15095.098,1.79386e-01,6.70911e-02
15097.236,2.50303e-01,6.73878e-02
15099.377,2.36276e-01,6.92039e-02
15101.514,3.52017e-01,6.64830e-02
15103.045,3.26373e-01,8.49687e-02
15104.606,3.72637e-01,6.57001e-02
15106.746,3.70982e-01,7.23561e-02
15108.884,3.23134e-01,7.30602e-02
15111.017,2.22946e-01,7.95726e-02
15112.693,3.02081e-01,1.34730e-01
15114.339,2.76503e-01,9.95722e-02
15116.481,3.11036e-01,9.01941e-02
15118.621,4.56975e-01,6.93572e-02
15120.753,2.99864e-01,5.78962e-02
15122.280,1.94160e-01,7.71443e-02
15123.847,4.24349e-01,5.85260e-02
15125.986,3.53399e-01,5.93348e-02
15128.123,4.06432e-01,6.11115e-02
15130.261,2.31359e-01,6.12411e-02
15132.394,3.84978e-01,6.28477e-02
15134.069,2.38342e-01,9.91289e-02
15135.718,3.86628e-01,6.86493e-02
15137.853,3.19759e-01,6.56122e-02
15139.992,2.83229e-01,6.20388e-02
15142.129,3.77998e-01,6.22085e-02
15143.654,3.07157e-01,8.58796e-02
15145.224,3.15735e-01,6.03159e-02
15147.357,3.22814e-01,6.25699e-02
15149.496,3.18620e-01,6.97929e-02
15151.635,2.75759e-01,7.10368e-02
15153.309,4.56162e-01,9.72332e-02
15154.953,4.25064e-01,6.00555e-02
15157.090,4.11822e-01,5.33407e-02
15159.225,3.24240e-01,5.26374e-02
15161.361,2.71823e-01,5.42406e-02
15163.499,3.17069e-01,5.49434e-02
15165.025,5.03827e-01,7.59099e-02
15166.591,2.94057e-01,5.74015e-02
15168.729,3.97183e-01,5.96633e-02
15170.865,2.76016e-01,5.82206e-02
15173.003,5.20330e-01,5.76423e-02
15174.680,4.14104e-01,8.19516e-02
15176.319,3.37294e-01,5.61358e-02
15178.460,3.77869e-01,5.65671e-02
15180.596,4.54858e-01,5.84605e-02
15182.724,4.20379e-01,6.62447e-02
15184.850,3.13227e-01,1.46148e-01
15186.378,4.43108e-01,3.95588e-01
15187.961,2.32572e-01,3.78819e-01
15190.120,5.52623e-01,2.68306e-01
15192.252,6.45557e-01,8.09799e-02
15194.373,4.21001e-01,5.55234e-02
15196.050,4.08350e-01,7.81295e-02
15197.690,4.84911e-01,5.31711e-02
15199.824,4.12175e-01,5.15603e-02
15201.962,4.30793e-01,5.20928e-02
15204.102,4.81883e-01,5.26671e-02
15206.234,4.26763e-01,5.33486e-02
15207.760,6.01456e-01,7.27479e-02
15209.327,4.29785e-01,5.24888e-02
15211.464,5.02836e-01,5.25152e-02
15213.601,3.95763e-01,5.23329e-02
15215.735,4.12029e-01,5.25276e-02
15217.874,5.83789e-01,5.22182e-02
15219.549,3.22654e-01,7.49322e-02
15221.193,5.31416e-01,5.35215e-02
15223.325,4.88949e-01,5.31925e-02
15225.460,5.14611e-01,5.36819e-02
15227.600,4.76136e-01,5.29143e-02
15229.123,4.68652e-01,7.32400e-02
15230.694,4.58596e-01,5.52916e-02
15232.828,4.50721e-01,5.70795e-02
15234.964,4.56276e-01,5.93368e-02
15237.083,6.11417e-01,8.89834e-02
15239.208,6.26990e-01,4.33680e-01
15240.905,-2.89815e-02,1.36587e+00
15242.561,-2.36214e-01,1.02126e+00
15244.723,7.28152e-01,4.21285e-01
15246.839,5.57888e-01,7.83266e-02
15248.966,5.05118e-01,5.72619e-02
15251.097,6.31478e-01,5.36978e-02
15252.617,5.75545e-01,7.12828e-02
15254.190,6.21677e-01,5.19296e-02
15256.327,5.75778e-01,5.06352e-02
15258.461,6.08955e-01,5.14447e-02
15260.601,5.60274e-01,5.00546e-02
15262.733,6.00951e-01,5.04585e-02
15264.411,4.65270e-01,7.40002e-02
15266.047,6.10515e-01,5.59710e-02
15268.181,5.95282e-01,6.15818e-02
15270.321,5.31393e-01,6.39159e-02
15272.459,6.96357e-01,5.94824e-02
15273.980,5.91135e-01,7.58836e-02
15275.546,6.09282e-01,5.11602e-02
15277.682,5.96382e-01,4.96292e-02
15279.818,6.03576e-01,5.15501e-02
15281.950,5.63645e-01,5.97547e-02
15284.083,6.38707e-01,7.97206e-02
15286.207,7.17453e-01,2.23355e-01
15287.899,2.25888e-01,5.49520e-01
15289.549,4.37081e-01,3.89009e-01
15291.703,1.03438e+00,1.74465e-01
15293.822,6.84861e-01,6.15821e-02
15295.949,6.02045e-01,5.16554e-02
15297.468,6.54534e-01,7.06546e-02
15299.040,6.08090e-01,5.14816e-02
15301.176,7.31891e-01,5.00371e-02
15303.309,7.57650e-01,5.02907e-02
15305.445,8.11624e-01,5.07946e-02
15307.579,6.29856e-01,5.17383e-02
15309.256,7.69307e-01,8.13393e-02
15310.894,6.51903e-01,6.79394e-02
15313.036,6.46680e-01,6.87958e-02
15315.172,6.55316e-01,5.60055e-02
15317.301,6.86472e-01,5.28707e-02
15319.436,7.96925e-01,5.18098e-02
15320.956,8.04222e-01,7.38041e-02
15322.528,6.53232e-01,5.24214e-02
15324.662,7.94167e-01,5.41398e-02
15328.907,8.47974e-01,1.15400e-01
15331.046,4.75260e-01,5.61710e-01
15333.203,6.81674e-01,1.03292e+00
15334.899,2.45532e+00,1.11492e+00
15336.552,1.94523e+00,3.28022e-01
15338.661,6.99339e-01,7.01647e-02
15340.791,8.74361e-01,5.21202e-02
15342.303,6.50934e-01,7.24236e-02
15344.407,1.82419e-01,6.79233e-02
15346.038,7.22468e-01,5.31171e-02
15348.150,9.06238e-01,7.54104e-02
15350.286,7.99814e-01,8.84771e-02
15351.973,1.33939e+00,9.35358e-02
15354.553,1.13606e+00,4.79886e-02
15358.395,1.70998e+00,6.57685e-02
15362.121,9.78148e-01,4.57609e-02
15364.296,1.39999e+00,4.71053e-02
15366.394,1.11556e+00,4.33727e-02
15370.047,1.16719e+00,6.77044e-02
15371.655,8.34349e-01,5.71968e-02
15373.763,9.59277e-01,7.53041e-02
15375.895,5.65891e-01,9.68379e-02
15378.037,7.68747e-01,1.05040e-01
15380.177,7.96887e-01,8.67197e-02
15382.313,1.43679e+00,5.89700e-02
15384.016,1.94717e+00,6.91711e-02
15385.608,1.33840e+00,5.55766e-02
15387.747,1.37209e+00,8.03914e-02
15389.889,1.09559e+00,8.86329e-02
15392.012,1.17083e+00,1.02203e-01
15394.140,1.08083e+00,2.15563e-01
15395.662,-2.40621e-02,4.59736e-01
15397.254,1.14559e+00,2.91646e-01
15399.404,1.24837e+00,1.40930e-01
15401.520,8.57953e-01,5.61775e-02
15403.642,1.00020e+00,5.69551e-02
15405.775,1.07789e+00,7.39032e-02
15407.918,1.20617e+00,8.02454e-02
15409.605,1.16584e+00,1.00958e-01
15411.204,1.48804e+00,7.24430e-02
15413.379,1.21503e+00,6.83304e-02
15415.495,1.54053e+00,5.62261e-02
15417.623,1.15533e+00,4.89930e-02
15419.766,1.40043e+00,4.81387e-02
15421.272,1.12893e+00,7.30078e-02
15422.857,1.10525e+00,5.19466e-02
15425.002,1.43541e+00,5.95857e-02
15427.115,1.20742e+00,6.70241e-02
15429.231,8.87075e-01,1.59934e-01
15431.377,1.43944e+00,4.84105e-01
15433.529,8.24617e-01,6.29891e-01
15435.228,1.41284e+00,5.79158e-01
15436.863,1.55843e+00,1.81577e-01
15438.978,1.22882e+00,7.32146e-02
15441.111,1.38509e+00,6.17172e-02
15443.240,1.31300e+00,5.11391e-02
15445.377,1.30684e+00,4.53495e-02
15448.016,1.72424e+00,5.94901e-02
15448.982,1.26677e+00,6.65669e-02
15452.716,1.44324e+00,4.41042e-02
15454.852,1.62002e+00,4.48615e-02
15457.000,1.47947e+00,4.57110e-02
15459.123,1.34036e+00,4.96980e-02
15461.253,1.40129e+00,7.31566e-02
15462.947,1.01572e+00,1.13998e-01
15464.577,1.46997e+00,7.70150e-02
15466.714,1.50716e+00,6.18067e-02
15468.842,1.50243e+00,6.20933e-02
15470.995,1.22302e+00,5.92229e-02
15473.097,1.49295e+00,5.96799e-02
15474.607,9.70084e-01,1.02169e-01
15476.210,1.39984e+00,6.75504e-02
15478.351,1.15036e+00,5.27823e-02
15480.451,1.55670e+00,4.42276e-02
15482.566,7.97114e-01,4.35517e-02
15484.716,1.82420e+00,4.61465e-02
15486.847,1.33219e+00,6.04698e-02
15488.996,1.63629e+00,7.86913e-02
15490.689,1.55340e+00,1.01796e-01
15492.313,1.68138e+00,5.85294e-02
15494.413,1.44514e+00,4.67007e-02
15496.575,1.27816e+00,4.76760e-02
15498.695,1.36270e+00,7.69898e-02
15500.834,1.57991e+00,1.21074e-01
15502.980,1.65511e+00,1.22228e-01
15504.486,1.51015e+00,1.30590e-01
15506.055,1.94654e+00,6.74902e-02
15508.181,1.34949e+00,1.21784e-01
15510.325,1.20224e+00,1.87685e-01
15512.471,1.66385e+00,1.59054e-01
15514.607,1.72501e+00,8.55815e-02
15516.721,1.60160e+00,8.79449e-02
15518.414,1.63514e+00,1.38953e-01
15520.044,1.67839e+00,9.59805e-02
15522.180,1.55470e+00,6.39324e-02
15524.289,1.34417e+00,4.50878e-02
15528.572,1.64354e+00,4.56292e-02
15530.721,1.57782e+00,4.50185e-02
15532.155,1.42689e+00,7.03318e-02
15533.772,1.38585e+00,4.53102e-02
15535.907,1.53592e+00,5.74177e-02
15538.033,1.53190e+00,1.43631e-01
15540.178,1.39322e+00,2.81532e-01
15542.323,1.51221e+00,3.02411e-01
15544.452,1.82294e+00,2.39281e-01
15546.584,2.32113e+00,2.48985e-01
15548.282,1.52463e+00,2.94659e-01
15549.909,1.78506e+00,1.45508e-01
15552.036,1.77707e+00,6.08290e-02
15554.141,1.91402e+00,4.75163e-02
15556.257,1.76487e+00,4.54522e-02
15558.415,1.66308e+00,4.61825e-02
15560.537,2.02811e+00,5.34288e-02
15562.051,2.06102e+00,9.47863e-02
15563.646,2.09247e+00,6.05135e-02
15565.767,1.86788e+00,5.83553e-02
15567.891,1.74690e+00,8.38542e-02
15570.033,1.87425e+00,1.36025e-01
15572.175,1.87256e+00,1.40845e-01
15574.319,1.72834e+00,9.22064e-02
15576.437,1.70643e+00,5.94267e-02
15578.136,1.71570e+00,7.20043e-02
15579.742,1.57773e+00,5.25510e-02
15581.880,1.49391e+00,5.41104e-02
15584.015,1.68981e+00,5.05772e-02
15586.129,2.17453e+00,4.74900e-02
15588.258,1.94517e+00,4.54894e-02
15590.423,2.19375e+00,4.78481e-02
15592.528,1.97176e+00,5.41779e-02
15594.005,1.88823e+00,1.10257e-01
15595.602,2.18753e+00,2.02231e-01
15597.749,2.35997e+00,3.85415e-01
15599.897,1.67816e+00,3.59713e-01
15602.041,1.69505e+00,1.74629e-01
15604.159,1.55531e+00,6.35100e-02
15606.275,1.96594e+00,4.85816e-02
15608.400,1.72090e+00,4.40927e-02
15610.103,2.02543e+00,6.07966e-02
15611.694,2.03545e+00,5.28515e-02
15613.858,2.04954e+00,5.65146e-02
15615.989,1.51281e+00,5.61321e-02
15618.118,1.88093e+00,4.97106e-02
15620.245,1.78234e+00,5.03071e-02
15622.380,1.98186e+00,5.17020e-02
15623.876,2.48241e+00,7.46247e-02
15625.467,1.79838e+00,4.58360e-02
15627.578,1.93323e+00,6.21756e-02
15629.712,2.04771e+00,1.52170e-01
15631.857,1.87370e+00,2.42728e-01
15634.001,1.88055e+00,2.13632e-01
15636.146,1.65378e+00,1.11034e-01
15638.248,1.75944e+00,5.29289e-02
15640.403,1.41800e+00,5.11870e-02
15642.084,1.57050e+00,6.92562e-02
15643.722,2.05599e+00,4.71542e-02
15645.827,1.59314e+00,4.68929e-02
15647.970,1.55915e+00,4.58252e-02
15650.087,1.87414e+00,6.23981e-02
15652.195,2.23633e+00,1.86964e-01
15654.338,2.19713e+00,4.22486e-01
15656.484,2.49197e+00,5.54000e-01
15657.987,2.33139e+00,6.73089e-01
15659.588,1.51322e+00,2.52884e-01
15661.716,2.19453e+00,9.39969e-02
15663.836,1.96852e+00,5.12262e-02
15665.981,1.77288e+00,4.39161e-02
15668.107,2.05258e+00,4.46561e-02
15670.212,1.58633e+00,4.50113e-02
15672.355,1.91929e+00,4.35499e-02
15674.480,1.82755e+00,4.25157e-02
15676.181,1.99002e+00,5.52742e-02
15677.798,1.69529e+00,4.36900e-02
15679.918,1.41127e+00,4.40788e-02
15682.034,2.05101e+00,4.67798e-02
15684.195,1.78290e+00,4.97715e-02
15686.309,1.95107e+00,5.24557e-02
15688.454,1.43033e+00,4.86844e-02
15690.575,1.65870e+00,4.79519e-02
15692.076,1.69934e+00,7.12829e-02
15693.674,1.31171e+00,4.61971e-02
15695.768,1.72991e+00,4.92408e-02
15697.922,1.51584e+00,5.82141e-02
15700.037,1.57556e+00,1.10995e-01
15702.176,1.26324e+00,1.92616e-01
15704.318,1.69035e+00,2.03786e-01
15706.457,2.09642e+00,1.34664e-01
15708.586,1.41772e+00,6.69952e-02
15710.271,1.56820e+00,7.20491e-02
15711.883,1.55004e+00,5.44534e-02
15714.015,1.91594e+00,5.33612e-02
15716.143,1.71190e+00,4.94274e-02
15718.268,1.85272e+00,4.91658e-02
15720.414,1.71928e+00,5.79887e-02
15722.532,1.54551e+00,6.36073e-02
15724.660,1.93126e+00,6.74047e-02
15726.792,1.56720e+00,6.35774e-02
15728.285,2.19151e+00,8.95434e-02
15730.405,1.81397e+00,8.36417e-02
15732.002,1.09222e+00,6.27250e-02
15734.140,1.82664e+00,6.18326e-02
15736.267,1.74273e+00,6.16363e-02
15738.397,1.72413e+00,6.31467e-02
15740.538,1.51082e+00,6.09801e-02
15742.657,1.52950e+00,5.19275e-02
15744.809,1.85913e+00,4.87013e-02
15746.514,1.76382e+00,6.34612e-02
15748.106,1.51948e+00,5.45857e-02
15750.226,1.86631e+00,5.59772e-02
15752.371,1.63692e+00,5.51230e-02
15753.862,1.67024e+00,8.18994e-02
15756.611,1.56496e+00,4.81735e-02
15758.738,1.71915e+00,6.27675e-02
15760.884,1.79409e+00,7.62710e-02
15763.012,1.54725e+00,7.80298e-02
15764.485,1.06838e+00,1.05832e-01
15766.088,1.37297e+00,6.84987e-02
15768.221,1.59313e+00,6.55713e-02
15770.357,9.13447e-01,5.43037e-02
15772.478,1.37715e+00,4.72763e-02
15776.752,1.70069e+00,5.89359e-02
15778.877,1.36169e+00,7.21923e-02
15780.994,1.55694e+00,8.71710e-02
15783.128,1.51263e+00,9.26468e-02
15785.262,1.45760e+00,7.55692e-02
15786.970,1.66308e+00,8.03016e-02
15788.581,1.60092e+00,5.14810e-02
15790.685,1.42256e+00,4.99584e-02
15792.822,1.47191e+00,5.56997e-02
15794.951,1.32435e+00,5.99512e-02
15797.078,1.10525e+00,5.32183e-02
15799.212,1.26440e+00,5.02990e-02
15801.342,1.16230e+00,6.71466e-02
15802.811,1.57142e+00,1.25506e-01
15804.418,1.23043e+00,9.57920e-02
15806.546,1.18068e+00,1.11373e-01
15808.677,1.17631e+00,1.22414e-01
15810.813,1.04264e+00,1.14553e-01
15812.948,1.16489e+00,8.13259e-02
15815.074,1.24311e+00,5.33288e-02
15817.190,9.00768e-01,4.49785e-02
15819.347,1.45946e+00,4.37070e-02
15821.453,1.05094e+00,4.61060e-02
15823.581,1.09626e+00,4.87782e-02
15825.684,1.01504e+00,6.33144e-02
15827.395,9.20447e-01,1.39007e-01
15828.993,8.91145e-01,2.36498e-01
15831.126,1.30282e+00,6.58348e-01
15833.269,1.60025e+00,1.14386e+00
15835.411,1.94451e+00,1.17281e+00
15837.559,1.48050e+00,5.76730e-01
15839.682,1.07681e+00,1.38167e-01
15841.788,1.47154e+00,9.99990e-02
15843.907,1.11545e+00,1.41712e-01
15845.380,1.28048e+00,3.01612e-01
15846.992,6.41545e-01,3.48709e-01
15849.129,1.58598e+00,4.47334e-01
15851.272,1.59434e+00,3.41923e-01
15853.411,1.11574e+00,1.49536e-01
15855.527,1.25141e+00,6.35128e-02
15857.623,1.21373e+00,5.46788e-02
15859.767,1.02771e+00,5.49298e-02
15861.897,9.12180e-01,6.09062e-02
15864.024,9.40173e-01,6.77010e-02
15866.148,1.07039e+00,9.67731e-02
15868.280,9.11250e-01,1.54010e-01
15869.990,9.75063e-01,2.38319e-01
15871.597,1.11175e+00,1.72129e-01
15873.730,1.03327e+00,1.17521e-01
15875.855,7.95983e-01,6.71426e-02
15877.996,1.25268e+00,5.04847e-02
15880.111,1.09166e+00,4.67804e-02
15882.231,9.24339e-01,4.40639e-02
15884.374,7.45488e-01,4.66826e-02
15886.462,6.95703e-01,4.72220e-02
15888.617,9.90001e-01,5.32408e-02
15890.093,1.14928e+00,9.00702e-02
15891.695,1.19364e+00,5.84942e-02
15893.826,6.80944e-01,6.69270e-02
15895.953,1.26256e+00,8.59801e-02
15898.085,1.05439e+00,9.91166e-02
15900.218,9.90905e-01,9.26218e-02
15902.349,6.62933e-01,7.09783e-02
15904.495,7.64876e-01,5.06818e-02
15906.612,7.92003e-01,3.90434e-02
15908.728,8.74013e-01,3.75107e-02
15910.859,8.33363e-01,3.84986e-02
15912.994,6.25553e-01,4.73091e-02
15914.683,7.94462e-01,7.52088e-02
15916.284,5.73566e-01,6.14017e-02
15918.423,7.74628e-01,5.79779e-02
15920.531,1.01372e+00,4.51936e-02
15922.663,9.99397e-01,3.88004e-02
15924.813,3.60438e-01,4.20607e-02
15926.920,5.31389e-01,4.28302e-02
15929.045,6.23382e-01,4.74562e-02
15931.177,9.28174e-01,4.46716e-02
15933.300,7.70545e-01,4.36711e-02
15935.441,7.21288e-01,4.30705e-02
15936.903,8.75576e-01,6.69354e-02
15938.549,7.25080e-01,4.16149e-02
15940.666,9.71455e-01,3.76371e-02
15942.767,9.63918e-01,3.61465e-02
15947.028,8.27660e-01,3.62122e-02
15949.152,9.47732e-01,3.59940e-02
15951.272,7.56691e-01,3.58022e-02
15953.395,8.19257e-01,3.54716e-02
15955.537,5.18473e-01,3.75047e-02
15957.679,1.16562e+00,3.83140e-02
15959.773,3.95988e-01,3.93277e-02
15961.911,9.42069e-01,3.59333e-02
15964.050,6.35280e-01,3.52396e-02
15965.767,4.11166e-01,4.98851e-02
15967.330,8.37771e-01,5.04357e-02
15969.450,7.08401e-01,1.16948e-01
15971.589,6.28318e-01,2.26528e-01
15973.728,1.45157e-01,2.99454e-01
15975.868,7.13050e-01,2.39844e-01
15978.007,3.99310e-01,1.04197e-01
15980.117,5.55451e-01,4.47778e-02
15982.239,5.12402e-01,3.80834e-02
15984.359,8.23875e-01,3.97399e-02
15985.833,7.23342e-01,6.04382e-02
15987.867,-5.20099e-02,5.89025e-02
15990.053,6.26220e-01,5.49515e-02
15991.679,6.53924e-01,3.66259e-02
15993.839,6.02546e-01,3.67286e-02
15995.959,4.65551e-01,3.75014e-02
15998.063,9.45557e-01,3.79480e-02
16000.203,7.32732e-01,3.64257e-02
16002.332,9.82093e-01,3.72797e-02
16006.585,6.89439e-01,3.59090e-02
16008.709,6.86993e-01,3.86294e-02
16010.843,6.35555e-01,3.90050e-02
16012.982,6.82376e-01,4.13940e-02
16015.089,5.53995e-01,4.38661e-02
16017.241,5.60276e-01,4.27979e-02
16018.924,8.84661e-01,5.44173e-02
16020.532,7.97202e-01,4.31189e-02
16022.656,8.19661e-01,4.42253e-02
16024.755,7.38384e-01,6.01421e-02
16026.870,8.60090e-01,1.96281e-01
16029.008,9.50229e-01,5.29316e-01
16031.149,8.22540e-01,9.16664e-01
16033.289,1.01589e+00,9.06211e-01
16035.434,5.00164e-01,4.27112e-01
16037.559,5.42782e-01,1.00009e-01
16039.680,6.90819e-01,5.57121e-02
16041.784,8.27725e-01,6.00850e-02
16043.911,3.28543e-01,6.07989e-02
16045.377,6.34661e-01,8.49205e-02
16046.993,7.26843e-01,4.78277e-02
16049.130,6.85214e-01,4.05076e-02
16051.173,3.03128e-01,3.89360e-02
16053.310,1.29000e+00,4.10120e-02
16056.009,1.34710e+00,7.75665e-02
16057.615,9.53185e-01,5.19837e-02
16059.755,8.54031e-01,5.76354e-02
16061.871,8.27007e-01,5.24943e-02
16064.005,5.58478e-01,4.56872e-02
16066.131,7.07172e-01,4.61444e-02
16068.256,6.48108e-01,4.87445e-02
16070.380,6.60876e-01,4.96936e-02
16072.501,8.23806e-01,5.27582e-02
16074.613,7.87044e-01,6.72740e-02
16076.735,6.94512e-01,1.50095e-01
16078.869,1.06112e+00,3.01284e-01
16080.593,1.55017e+00,5.03030e-01
16082.190,1.19058e+00,3.59009e-01
16084.330,9.47073e-01,1.92644e-01
16086.451,7.59867e-01,6.44274e-02
16088.593,1.15190e+00,4.44968e-02
16090.687,1.00073e+00,4.20695e-02
16092.809,6.69185e-01,4.60482e-02
16094.936,8.07231e-01,4.52064e-02
16097.063,6.58304e-01,4.64188e-02
16099.196,7.18298e-01,4.76448e-02
16101.311,7.19653e-01,4.47232e-02
16103.443,5.98091e-01,4.04649e-02
16105.578,7.67871e-01,3.94509e-02
16107.683,1.04081e+00,3.96070e-02
16109.148,8.80962e-01,6.35950e-02
16110.775,3.64951e-01,3.96180e-02
16113.401,6.18043e-01,6.13022e-02
16115.009,5.78422e-01,4.30764e-02
16117.141,5.02324e-01,5.13318e-02
16119.260,9.44964e-01,5.80561e-02
16121.388,6.88922e-01,5.84691e-02
16123.476,1.05407e+00,8.57159e-02
16125.619,9.11860e-01,2.99703e-01
16127.758,5.88180e-01,7.11083e-01
16129.899,2.83489e-01,9.43816e-01
16132.040,7.85041e-01,6.58355e-01
16134.179,7.92603e-01,2.18550e-01
16136.287,4.58313e-01,6.61990e-02
16138.447,8.95678e-01,4.68802e-02
16140.519,8.27903e-01,4.17483e-02
16142.645,8.00867e-01,4.00996e-02
16144.769,6.51796e-01,4.02953e-02
16146.897,8.83761e-01,3.95793e-02
16148.612,6.96865e-01,5.24681e-02
16152.312,1.07159e+00,4.11775e-02
16154.459,6.64917e-01,4.05625e-02
16156.565,9.40790e-01,4.89683e-02
16158.696,5.57489e-01,6.18349e-02
16160.820,7.71796e-01,6.90072e-02
16162.951,6.26955e-01,6.02346e-02
16165.071,7.97020e-01,4.31265e-02
16167.201,5.78581e-01,3.88714e-02
16169.331,1.02995e+00,3.98950e-02
16171.450,8.09379e-01,4.27734e-02
16173.551,1.30234e+00,4.41894e-02
16175.703,6.62364e-01,4.19428e-02
16177.829,8.99556e-01,3.91382e-02
16179.957,5.13331e-01,4.07212e-02
16181.399,1.04132e+00,6.03443e-02
16183.536,9.67574e-01,6.01351e-02
16185.149,7.94726e-01,4.01433e-02
16187.262,7.57655e-01,4.11234e-02
16189.392,9.33831e-01,5.10854e-02
16191.499,5.80414e-01,1.13777e-01
16193.634,6.23767e-01,2.22803e-01
16195.770,7.71463e-01,2.94106e-01
16197.906,1.18134e+00,2.27560e-01
16200.038,9.06031e-01,1.01036e-01
16202.154,8.22441e-01,4.89900e-02
16204.247,1.15988e+00,4.13155e-02
16206.384,6.40512e-01,4.69161e-02
16208.509,6.73802e-01,5.56418e-02
16210.635,6.96506e-01,6.01209e-02
16212.766,9.93369e-01,5.72827e-02
16214.888,9.08413e-01,4.87229e-02
16217.004,6.84687e-01,4.47168e-02
16219.140,3.70835e-01,5.75406e-02
16221.257,6.26679e-01,7.61981e-02
16223.385,8.25979e-01,8.39428e-02
16225.513,5.56310e-01,7.78024e-02
16227.632,6.63584e-01,7.57040e-02
16229.752,1.13712e+00,9.05464e-02
16231.859,7.82902e-01,1.83770e-01
16233.578,1.30260e+00,4.78160e-01
16235.171,4.01805e-01,5.31921e-01
16237.309,1.98092e-01,5.92241e-01
16239.446,5.21381e-01,3.51687e-01
16241.575,1.12940e+00,1.15215e-01
16243.673,9.47587e-01,6.48168e-02
16245.793,7.47822e-01,7.48651e-02
16247.926,8.57594e-01,7.54636e-02
16250.049,7.02462e-01,6.38069e-02
16252.171,7.21715e-01,5.96806e-02
16254.293,7.13067e-01,6.14200e-02
16256.411,8.07833e-01,5.59947e-02
16258.549,7.42496e-01,5.04870e-02
16260.662,9.02834e-01,4.92520e-02
16262.787,8.65999e-01,4.53650e-02
16264.917,1.04004e+00,4.53963e-02
16267.033,7.28595e-01,5.22700e-02
16269.160,7.82495e-01,6.40912e-02
16271.298,1.01401e+00,7.81573e-02
16273.414,5.50342e-01,6.51383e-02
16275.513,1.00945e+00,4.97299e-02
16276.985,6.69646e-01,6.70559e-02
16278.609,7.72648e-01,5.04094e-02
16281.294,8.33188e-01,4.41280e-02
16283.891,9.69370e-01,5.35180e-02
16288.133,1.08994e+00,4.29900e-02
16289.727,7.68883e-01,5.72118e-02
16291.270,8.74796e-01,3.86137e-02
16293.464,1.02700e+00,3.59819e-02
16295.595,5.83159e-01,3.63564e-02
16297.715,9.57046e-01,3.85498e-02
16299.842,7.00469e-01,5.23961e-02
16301.958,8.20058e-01,7.60418e-02
16304.088,1.11762e+00,8.56013e-02
16306.213,3.51239e-01,8.10308e-02
16308.329,7.12095e-01,7.30851e-02
16310.454,6.35895e-01,6.56615e-02
16312.567,9.28967e-01,6.26435e-02
16314.685,9.26284e-01,1.08256e-01
16316.816,6.18975e-01,1.76098e-01
16318.949,1.04876e+00,1.84910e-01
16321.083,8.90464e-01,1.22543e-01
16323.204,8.76039e-01,5.85302e-02
16325.330,6.73180e-01,3.93176e-02
16327.407,7.34294e-01,3.98758e-02
16329.562,6.03523e-01,3.76760e-02
16331.705,9.81790e-01,3.73785e-02
16333.811,7.94002e-01,3.60145e-02
16335.926,9.82260e-01,3.96483e-02
16338.036,1.08253e+00,5.64384e-02
16340.162,9.83966e-01,9.33287e-02
16342.294,5.43740e-01,1.23993e-01
16344.425,8.97814e-01,1.16027e-01
16346.540,8.98021e-01,9.27313e-02
16348.650,1.04284e+00,1.52133e-01
16350.371,1.17400e+00,3.40813e-01
16351.959,7.97658e-01,3.08721e-01
16354.093,8.85506e-01,2.75184e-01
16356.221,1.03951e+00,1.49277e-01
16358.331,8.80264e-01,8.96004e-02
16360.449,1.01546e+00,9.49312e-02
16362.575,6.74785e-01,9.65228e-02
16364.701,8.03172e-01,8.07304e-02
16366.819,8.31959e-01,6.82291e-02
16368.940,1.07798e+00,5.94744e-02
16371.065,9.28647e-01,5.63561e-02
16373.183,8.78619e-01,5.38222e-02
16375.306,6.53651e-01,4.86187e-02
16377.451,8.29795e-01,4.13327e-02
16379.520,1.13074e+00,3.91634e-02
16381.666,9.53675e-01,3.85264e-02
16383.783,9.44187e-01,5.34048e-02
16385.900,5.96843e-01,1.07001e-01
16388.033,9.39495e-01,1.88020e-01
16390.168,8.55088e-01,2.12514e-01
16392.297,6.67745e-01,1.48210e-01
16394.418,8.21525e-01,7.20326e-02
16396.532,9.08304e-01,5.00937e-02
16398.646,8.91450e-01,5.06012e-02
16400.778,1.13352e+00,4.66319e-02
16402.898,6.35183e-01,4.22380e-02
16404.333,1.10676e+00,6.02675e-02
16407.128,1.06319e+00,3.99152e-02
16409.259,8.01202e-01,4.49587e-02
16411.374,1.03528e+00,6.46916e-02
16413.493,1.07420e+00,1.02751e-01
16415.627,1.39112e+00,1.28534e-01
16417.759,9.61328e-01,1.10403e-01
16419.885,9.64574e-01,6.40215e-02
16421.997,9.75828e-01,4.07953e-02
16424.108,1.12844e+00,3.58012e-02
16425.559,9.40910e-01,5.58327e-02
16427.201,9.01955e-01,3.81163e-02
16429.298,1.12393e+00,4.01082e-02
16431.421,1.07216e+00,4.06693e-02
16433.546,1.04957e+00,3.96371e-02
16435.666,1.36613e+00,4.23288e-02
16437.773,9.47335e-01,7.18363e-02
16439.894,1.11036e+00,1.89722e-01
16442.029,1.12926e+00,3.52106e-01
16444.163,1.19276e+00,3.62118e-01
16446.293,8.77675e-01,2.31197e-01
16448.410,1.14403e+00,1.40995e-01
16450.530,1.08339e+00,1.01933e-01
16452.654,7.99499e-01,7.09840e-02
16454.769,9.44972e-01,5.87663e-02
16456.879,9.67478e-01,5.62343e-02
16459.013,6.86343e-01,5.58637e-02
16461.626,5.84327e-01,7.19214e-02
16463.269,9.68114e-01,4.28247e-02
16465.367,9.17241e-01,3.91220e-02
16467.511,7.30228e-01,3.77519e-02
16469.620,7.81894e-01,3.81001e-02
16471.723,1.13644e+00,4.65115e-02
16473.838,7.84464e-01,8.92895e-02
16475.966,5.95071e-01,1.67672e-01
16478.094,9.49959e-01,2.45321e-01
16480.224,7.05217e-01,2.48280e-01
16482.355,8.20306e-01,1.67223e-01
16484.478,9.19693e-01,8.28344e-02
16486.587,8.81112e-01,4.57920e-02
16488.705,8.31216e-01,3.87598e-02
16490.821,7.59935e-01,3.67446e-02
16492.937,8.33579e-01,3.77517e-02
16495.064,1.08761e+00,3.92807e-02
16497.144,1.00971e+00,5.65988e-02
16499.282,1.09218e+00,1.42499e-01
16501.414,1.06532e+00,3.54687e-01
16503.550,8.06020e-01,4.57040e-01
16505.687,9.67195e-01,3.17881e-01
16507.814,1.29314e+00,1.39492e-01
16509.926,9.38933e-01,5.82334e-02
16512.030,7.86716e-01,4.06477e-02
16514.144,7.57396e-01,3.76683e-02
16516.276,8.03027e-01,3.72533e-02
16518.396,8.63415e-01,3.82455e-02
16520.507,8.71737e-01,3.62181e-02
16522.642,8.85437e-01,3.61694e-02
16524.749,9.10342e-01,3.96596e-02
16526.862,1.07347e+00,4.68590e-02
16528.990,5.32701e-01,5.82079e-02
16531.118,9.35115e-01,6.00279e-02
16533.239,9.06601e-01,5.29188e-02
16535.360,9.42613e-01,4.40996e-02
16537.476,9.79754e-01,4.89955e-02
16539.597,9.47008e-01,5.53590e-02
16541.718,8.64178e-01,5.64655e-02
16543.844,1.06824e+00,5.32475e-02
16545.963,9.17267e-01,4.68591e-02
16548.092,8.70502e-01,4.20628e-02
16550.177,9.14439e-01,6.24053e-02
16552.305,1.02867e+00,1.40842e-01
16554.440,6.37234e-01,1.96204e-01
16556.570,8.45456e-01,1.64824e-01
16558.693,1.10692e+00,9.65356e-02
16560.810,9.36332e-01,5.56760e-02
16562.914,9.39671e-01,4.05532e-02
16565.041,9.16892e-01,3.69749e-02
16567.165,1.19223e+00,3.66069e-02
16569.287,1.06259e+00,3.42843e-02
16571.407,7.13728e-01,3.42029e-02
16573.527,7.18127e-01,3.46027e-02
16575.640,9.88075e-01,3.43625e-02
16577.804,7.37861e-01,3.40951e-02
16579.881,6.73274e-01,3.36081e-02
16581.980,8.24658e-01,3.61265e-02
16584.109,8.09232e-01,5.13227e-02
16586.236,7.24879e-01,6.89894e-02
16588.364,9.05017e-01,6.64641e-02
16590.471,1.22314e+00,5.27651e-02
16592.585,6.82289e-01,3.85999e-02
16594.743,9.57309e-01,3.31774e-02
16596.823,9.28412e-01,3.41188e-02
16598.982,8.85578e-01,3.50425e-02
16601.103,1.00729e+00,3.35455e-02
16603.229,5.53063e-01,3.29321e-02
16605.315,8.18994e-01,3.49851e-02
16607.442,8.37893e-01,4.99821e-02
16609.547,8.75055e-01,7.27953e-02
16611.675,9.90659e-01,8.77220e-02
16613.801,7.63790e-01,7.72908e-02
16615.920,8.82989e-01,5.47133e-02
16618.037,9.95533e-01,3.87607e-02
16622.765,5.85513e-01,4.95953e-02
16624.388,8.09570e-01,3.50643e-02
16626.511,9.51316e-01,3.36153e-02
16628.624,1.12225e+00,3.45250e-02
16630.749,1.10846e+00,3.24592e-02
16632.863,1.09464e+00,3.42395e-02
16634.985,8.35023e-01,3.33314e-02
16637.111,1.00683e+00,3.35985e-02
16639.248,8.55164e-01,3.34188e-02
16641.320,8.80772e-01,3.46950e-02
16645.581,9.51969e-01,3.41979e-02
16649.797,7.00349e-01,3.45811e-02
16654.083,6.89392e-01,4.53627e-02
16656.180,9.82615e-01,4.86229e-02
16658.296,1.12506e+00,5.18528e-02
16660.417,8.94090e-01,5.55054e-02
16662.532,8.49280e-01,5.12546e-02
16664.660,8.68403e-01,4.38290e-02
16666.773,5.44755e-01,4.38727e-02
16668.896,7.83358e-01,4.27760e-02
16671.012,8.59380e-01,3.85031e-02
16673.131,7.77751e-01,3.76429e-02
16675.262,6.69886e-01,3.59665e-02
16677.407,1.08354e+00,3.78221e-02
16679.505,7.40851e-01,3.65177e-02
16681.603,7.19969e-01,3.89355e-02
16683.717,7.16470e-01,4.44768e-02
16685.834,1.10186e+00,7.23250e-02
16687.934,9.67484e-01,1.82226e-01
16690.055,7.12973e-01,5.88396e-01
16692.192,4.24199e-01,1.12983e+00
16694.325,1.45468e+00,1.06272e+00
16696.457,5.61086e-01,5.52124e-01
16698.577,8.51127e-01,1.84319e-01
16700.674,6.19471e-01,8.43361e-02
16702.787,9.63153e-01,9.18720e-02
16705.504,8.15524e-01,1.41554e-01
16708.187,1.10180e+00,3.73903e-01
16710.320,3.81054e-01,4.21920e-01
16712.450,7.07707e-01,2.89219e-01
16714.574,9.70783e-01,1.25481e-01
16716.679,9.37841e-01,6.23100e-02
16718.784,1.17561e+00,5.99243e-02
16720.904,1.05753e+00,6.23268e-02
16723.020,8.96075e-01,6.65476e-02
16725.144,1.06331e+00,6.62905e-02
16727.246,8.86674e-01,6.31018e-02
16729.366,8.58837e-01,9.03194e-02
16731.490,1.00725e+00,1.50945e-01
16733.616,8.99624e-01,1.81974e-01
16735.743,7.46633e-01,1.48444e-01
16737.867,9.97619e-01,8.64979e-02
16739.969,9.70897e-01,4.54300e-02
16742.092,9.43636e-01,3.24295e-02
16744.226,8.11692e-01,3.25607e-02
16746.313,8.00707e-01,3.41622e-02
16748.971,1.00014e+00,4.56337e-02
16750.555,9.37489e-01,3.97409e-02
16752.670,1.00798e+00,5.35456e-02
16754.791,9.67262e-01,6.73728e-02
16756.916,1.01620e+00,6.87176e-02
16759.030,7.60793e-01,6.28721e-02
16761.143,7.60038e-01,6.40520e-02
16763.261,7.94092e-01,7.20649e-02
16765.381,1.02262e+00,7.36257e-02
16767.506,8.84292e-01,6.20385e-02
16769.626,8.80324e-01,4.57419e-02
16771.717,1.24385e+00,3.46291e-02
16774.397,1.18593e+00,4.27621e-02
16775.960,9.37458e-01,3.20811e-02
16778.087,1.02484e+00,3.32188e-02
16780.206,9.80252e-01,3.29381e-02
16782.324,6.29359e-01,3.39374e-02
16784.910,5.36240e-01,2.70847e-02
16787.525,8.02797e-01,3.16781e-02
16789.629,4.82933e-01,3.19371e-02
16791.730,7.64832e-01,3.27836e-02
16793.861,6.75184e-01,3.39871e-02
16795.980,7.82537e-01,3.43940e-02
16798.091,1.02765e+00,3.80104e-02
16800.225,7.29158e-01,4.07434e-02
16802.316,7.30097e-01,4.27388e-02
16804.441,8.21813e-01,4.46089e-02
16806.595,7.76949e-01,4.29195e-02
16808.688,6.89290e-01,4.00391e-02
16810.817,7.29936e-01,3.46184e-02
16812.900,9.44235e-01,3.36836e-02
16815.017,6.57538e-01,3.46031e-02
16817.160,8.87759e-01,3.52333e-02
16819.270,8.85284e-01,3.51542e-02
16821.383,1.47277e+00,3.43527e-02
16825.610,8.21710e-01,3.43268e-02
16827.727,1.18518e+00,3.42650e-02
16829.770,7.46735e-01,3.55632e-02
16831.971,1.06586e+00,3.59305e-02
16834.073,7.13728e-01,3.46242e-02
16836.177,1.02870e+00,4.88839e-02
16838.292,1.10381e+00,1.36086e-01
16840.427,9.37650e-01,2.43357e-01
16842.557,4.92003e-01,2.31507e-01
16844.682,6.73572e-01,1.36889e-01
16846.799,8.00178e-01,6.67151e-02
16848.915,7.27743e-01,4.22870e-02
16853.134,9.70991e-01,3.97400e-02
16855.249,8.06819e-01,3.55260e-02
16857.986,7.70584e-01,2.71422e-02
16862.792,7.00704e-01,3.38139e-02
16864.848,7.56310e-01,3.39576e-02
16866.995,7.52166e-01,3.43247e-02
16869.135,9.97632e-01,3.72824e-02
16871.258,1.12336e+00,4.30735e-02
16873.344,1.06169e+00,4.54819e-02
16875.467,9.67398e-01,4.81342e-02
16877.583,9.92156e-01,4.95267e-02
16879.722,8.10177e-01,4.62793e-02
16881.814,7.76895e-01,4.38967e-02
16883.932,1.05517e+00,4.38000e-02
16886.044,9.65197e-01,4.49366e-02
16888.159,9.19119e-01,5.25223e-02
16890.279,8.34919e-01,5.80167e-02
16892.421,1.23858e+00,5.70883e-02
16894.525,5.74800e-01,4.88361e-02
16896.621,7.82693e-01,5.02348e-02
16899.164,1.08154e+00,8.38946e-02
16901.783,1.51679e+00,4.84861e-01
16903.921,5.11770e-01,9.03750e-01
16906.053,1.54848e+00,8.08223e-01
16908.179,1.69662e+00,4.02662e-01
16910.292,1.17034e+00,1.39163e-01
16912.398,1.29146e+00,7.63006e-02
16914.511,1.24307e+00,6.15454e-02
16916.627,1.06705e+00,5.06544e-02
16918.765,1.00928e+00,4.37801e-02
16920.845,1.05618e+00,3.84185e-02
16922.974,1.10807e+00,3.60221e-02
16925.082,1.05110e+00,3.66194e-02
16927.203,1.06845e+00,3.72436e-02
16929.318,7.45619e-01,3.58809e-02
16931.428,8.35616e-01,3.85553e-02
16933.550,1.27960e+00,3.46285e-02
16935.228,1.32865e+00,4.44598e-02
16937.784,8.73266e-01,3.28639e-02
16939.896,9.87436e-01,3.64544e-02
16941.999,1.24595e+00,3.59215e-02
16944.125,1.02761e+00,3.81335e-02
16946.233,9.50014e-01,3.90480e-02
16948.354,8.93928e-01,3.88420e-02
16950.454,1.12342e+00,4.91029e-02
16953.178,1.29810e+00,1.73684e-01
16955.872,9.35632e-01,3.50362e-01
16958.002,7.32560e-01,2.82042e-01
16960.194,1.32375e+00,1.45738e-01
16962.300,9.51978e-01,5.37129e-02
16964.399,8.47762e-01,3.98552e-02
16966.444,1.17492e+00,3.71057e-02
16968.566,9.71223e-01,3.43840e-02
16970.678,7.08251e-01,3.63842e-02
16972.787,9.85987e-01,3.65718e-02
16974.912,1.03642e+00,3.74592e-02
16977.031,9.82451e-01,3.43715e-02
16979.144,1.13198e+00,3.48316e-02
16981.247,1.14026e+00,3.50775e-02
16983.369,1.04861e+00,3.54459e-02
16985.486,1.23205e+00,3.75437e-02
16988.043,1.18306e+00,3.28250e-02
16990.660,1.13561e+00,4.27241e-02
16992.778,9.52453e-01,4.06041e-02
16994.888,1.03371e+00,3.77655e-02
16997.016,1.11844e+00,4.03678e-02
16999.119,1.02190e+00,3.95804e-02
17001.258,1.28819e+00,4.10533e-02
17003.338,8.97248e-01,4.98911e-02
17005.430,1.25192e+00,1.74290e-01
17007.566,1.10682e+00,6.58813e-01
17009.699,2.01984e-01,9.76255e-01
17011.830,9.23273e-01,6.75565e-01
17013.956,1.38474e+00,2.60614e-01
17016.060,1.13965e+00,7.76985e-02
17018.159,1.07381e+00,4.67585e-02
17020.276,1.03822e+00,4.08117e-02
17022.389,1.04618e+00,3.81969e-02
17024.490,7.08295e-01,3.73062e-02
17026.616,9.79784e-01,3.69876e-02
17028.723,6.51742e-01,3.75376e-02
17030.821,1.03250e+00,3.84466e-02
17034.132,1.35123e+00,3.70326e-02
17036.249,1.19153e+00,3.57490e-02
17038.352,1.27246e+00,3.54856e-02
17040.466,1.25799e+00,3.65736e-02
17042.583,1.20073e+00,3.52132e-02
17044.709,1.39323e+00,3.47003e-02
17046.808,1.00020e+00,3.50995e-02
17048.930,9.75934e-01,3.64703e-02
17051.041,1.16155e+00,4.01807e-02
17053.142,1.18394e+00,4.93388e-02
17055.267,9.34205e-01,6.84968e-02
17057.385,1.06698e+00,8.05234e-02
17059.951,1.05098e+00,5.52080e-02
17062.569,1.12734e+00,4.10889e-02
17064.631,8.10892e-01,3.43179e-02
17066.777,9.27165e-01,3.61987e-02
17068.897,1.01667e+00,4.52046e-02
17071.011,1.27321e+00,5.64828e-02
17073.130,1.02376e+00,6.46706e-02
17075.226,9.80164e-01,9.94098e-02
17077.347,8.23241e-01,2.36550e-01
17079.475,1.22896e+00,3.09723e-01
17081.602,2.58494e-01,2.15464e-01
17083.724,8.87426e-01,9.38239e-02
17085.818,1.02388e+00,4.42373e-02
17087.946,8.43660e-01,4.17358e-02
17090.085,1.06495e+00,3.84339e-02
17092.159,9.37306e-01,3.63300e-02
17094.272,9.88943e-01,3.62696e-02
17096.991,1.09175e+00,3.22086e-02
17099.662,9.32041e-01,5.05971e-02
17101.779,8.73423e-01,5.77435e-02
17103.893,1.21214e+00,6.31281e-02
17106.009,1.19248e+00,6.27048e-02
17108.124,7.97897e-01,6.02160e-02
17110.235,1.09238e+00,5.73329e-02
17112.352,1.22761e+00,5.68456e-02
17114.463,1.14199e+00,5.24758e-02
17116.584,7.10487e-01,5.10683e-02
17118.675,1.06721e+00,6.10590e-02
17120.773,1.18313e+00,2.03913e-01
17123.349,1.07442e+00,4.76725e-01
17125.989,6.98873e-01,5.81559e-01
17128.116,1.16548e+00,2.65448e-01
17130.227,9.01447e-01,7.96677e-02
17132.329,8.64126e-01,4.08459e-02
17134.427,8.29804e-01,3.63679e-02
17136.530,8.94364e-01,3.50695e-02
17138.268,9.45928e-01,4.87591e-02
17141.265,1.04243e+00,5.34108e-02
17142.906,1.06394e+00,3.57672e-02
17144.996,1.12090e+00,3.57259e-02
17147.100,8.35032e-01,3.47626e-02
17149.220,1.00996e+00,3.40615e-02
17151.334,1.00680e+00,3.36106e-02
17153.450,9.06038e-01,3.29711e-02
17155.571,7.12388e-01,3.26908e-02
17158.167,8.41623e-01,4.80077e-02
17160.961,8.95306e-01,3.21955e-02
17163.053,7.82380e-01,3.42063e-02
17165.175,9.65782e-01,3.45799e-02
17167.293,6.86443e-01,3.78971e-02
17169.407,5.30816e-01,4.83102e-02
17171.518,8.19208e-01,5.99129e-02
17173.631,7.44649e-01,7.54243e-02
17175.750,8.47593e-01,8.70782e-02
17177.867,8.25559e-01,7.91974e-02
17180.424,9.43677e-01,4.94889e-02
17183.065,6.28819e-01,4.75327e-02
17185.157,8.51949e-01,3.63372e-02
17187.248,7.22432e-01,5.54213e-02
17189.373,1.23089e+00,7.75489e-02
17191.494,1.06914e+00,7.19412e-02
17193.605,9.04696e-01,5.03850e-02
17195.714,9.45679e-01,4.81893e-02
17197.819,8.40059e-01,5.09530e-02
17199.939,9.23550e-01,4.26150e-02
17202.016,6.23994e-01,3.63367e-02
17204.167,9.73905e-01,3.35522e-02
17206.259,7.04137e-01,3.94881e-02
17208.363,7.75116e-01,1.09429e-01
17211.109,9.06057e-01,1.84018e-01
17213.793,1.02576e+00,1.90617e-01
17215.905,1.34495e+00,9.68037e-02
17218.013,7.83425e-01,5.98375e-02
17220.117,9.68668e-01,4.88822e-02
17222.225,8.97399e-01,5.28505e-02
17224.342,8.11962e-01,5.03572e-02
17226.447,1.23995e+00,3.89652e-02
17228.559,7.06390e-01,4.32514e-02
17231.120,1.05547e+00,4.69174e-02
17233.739,6.52842e-01,5.81684e-02
17235.859,9.66867e-01,4.52838e-02
17237.975,1.09532e+00,3.56645e-02
17240.081,6.51143e-01,4.28325e-02
17242.174,6.79014e-01,7.54444e-02
17244.292,1.21412e+00,1.16322e-01
17246.394,1.28701e+00,2.06783e-01
17248.516,1.28040e+00,3.66086e-01
17250.644,1.04419e+00,3.59017e-01
17252.771,6.18342e-01,1.78740e-01
17254.872,1.19513e+00,6.71521e-02
17256.965,9.13471e-01,6.45205e-02
17259.701,7.56515e-01,5.49903e-02
17262.369,1.11745e+00,4.50686e-02
17264.445,5.40937e-01,3.64499e-02
17266.568,9.08382e-01,3.35732e-02
17270.824,7.85524e-01,3.39039e-02
17272.907,9.11146e-01,4.21050e-02
17275.031,8.16834e-01,5.54689e-02
17277.150,9.00231e-01,5.83054e-02
17279.690,7.35374e-01,4.55405e-02
17282.303,1.04986e+00,1.12071e-01
17284.430,1.34450e+00,1.34219e-01
17286.551,7.43366e-01,9.43451e-02
17288.658,8.41646e-01,5.85635e-02
17290.751,5.42053e-01,4.82855e-02
17292.881,9.26537e-01,3.53080e-02
17295.000,7.85353e-01,3.20396e-02
17297.116,9.10477e-01,3.22556e-02
17299.210,8.38348e-01,3.46028e-02
17301.300,1.05584e+00,5.28074e-02
17303.425,9.78869e-01,8.71075e-02
17305.549,8.98736e-01,8.65409e-02
17308.280,9.71725e-01,3.82022e-02
17310.954,5.62080e-01,3.90475e-02
17313.044,5.78258e-01,4.72734e-02
17315.155,7.59220e-01,5.11970e-02
17317.264,8.90166e-01,4.81887e-02
17319.371,9.88570e-01,5.75140e-02
17321.489,9.21642e-01,6.48292e-02
17323.606,1.19484e+00,5.83117e-02
17326.154,7.53476e-01,4.30972e-02
17328.744,9.85484e-01,1.09767e-01
17330.869,1.03696e+00,2.22401e-01
17333.000,1.16071e+00,2.26040e-01
17335.123,9.84624e-01,1.11505e-01
17337.224,1.11203e+00,5.03164e-02
17339.326,9.74790e-01,4.89693e-02
17341.431,9.14249e-01,5.55988e-02
17343.544,9.71066e-01,5.72704e-02
17345.655,1.02012e+00,4.84485e-02
17347.760,1.20879e+00,4.82336e-02
17350.478,1.03550e+00,8.52426e-02
17353.160,1.06475e+00,1.27823e-01
17355.278,7.88446e-01,8.76407e-02
17357.368,8.64997e-01,8.40047e-02
17359.480,1.13945e+00,1.38356e-01
17361.607,1.40834e+00,1.46160e-01
17363.731,7.73383e-01,8.33057e-02
17365.829,1.09140e+00,4.12549e-02
17368.392,1.00478e+00,3.19280e-02
17370.998,8.57156e-01,3.54999e-02
17373.128,1.16280e+00,3.75579e-02
17375.222,1.06068e+00,3.45228e-02
17379.351,1.04330e+00,4.91332e-02
17381.443,4.68367e-01,1.10940e-01
17383.636,7.01479e-01,1.92948e-01
17385.753,8.18746e-01,3.89314e-01
17387.879,8.84382e-01,4.64602e-01
17390.010,1.44535e+00,2.64726e-01
17392.727,1.18880e+00,5.34289e-02
17395.373,1.11243e+00,3.81228e-02
17397.483,1.09743e+00,3.77007e-02
17399.590,1.09644e+00,3.74520e-02
17401.698,1.19155e+00,3.70050e-02
17403.791,1.33305e+00,4.47065e-02
17405.926,1.12264e+00,5.15026e-02
17408.039,9.88942e-01,4.57929e-02
17410.589,1.35441e+00,3.43283e-02
17413.190,7.96825e-01,4.25545e-02
17415.308,1.27330e+00,5.78014e-02
17417.421,1.52010e+00,6.56638e-02
17419.538,1.32505e+00,5.95502e-02
17421.646,1.30432e+00,4.79899e-02
17423.737,1.08634e+00,4.85724e-02
17425.843,1.15796e+00,1.34517e-01
17427.972,1.45960e+00,2.18987e-01
17430.102,1.07855e+00,1.68359e-01
17432.817,1.17563e+00,5.83231e-02
17435.479,1.31580e+00,5.41825e-02
17437.583,1.07504e+00,4.05016e-02
17439.684,1.38513e+00,3.55681e-02
17441.800,9.72222e-01,3.65212e-02
17443.915,1.47979e+00,4.06657e-02
17446.010,1.18112e+00,5.37634e-02
17448.546,1.18481e+00,2.38928e-01
17451.187,1.29619e+00,5.08912e-01
17453.322,1.13571e+00,2.93889e-01
17455.429,1.08538e+00,7.97245e-02
17457.524,1.18849e+00,4.31642e-02
17459.648,1.59496e+00,3.62419e-02
17461.735,1.24629e+00,3.75521e-02
17463.847,8.61551e-01,3.91403e-02
17465.942,1.14576e+00,4.00785e-02
17468.062,1.09510e+00,4.42740e-02
17470.784,1.35957e+00,3.32424e-02
17473.445,1.46558e+00,4.16392e-02
17475.542,9.61299e-01,3.80627e-02
17477.666,1.29169e+00,4.09027e-02
17479.767,1.33376e+00,4.42481e-02
17481.888,1.22769e+00,4.59822e-02
17483.999,1.34156e+00,4.73266e-02
17486.554,1.22007e+00,3.57857e-02
17489.135,1.29899e+00,3.80598e-02
17491.221,1.39833e+00,3.80796e-02
17493.382,1.35232e+00,3.61495e-02
17495.473,1.26113e+00,3.52633e-02
17497.593,1.37145e+00,3.82027e-02
17499.696,1.44128e+00,5.97820e-02
17501.814,1.34590e+00,8.84887e-02
17503.913,1.46734e+00,1.18969e-01
17506.644,1.45735e+00,1.69713e-01
17509.332,1.62719e+00,1.40750e-01
17511.443,1.59963e+00,5.18689e-02
17513.543,1.40632e+00,4.11855e-02
17515.638,1.45671e+00,4.07172e-02
17517.757,1.40083e+00,3.95428e-02
17519.872,1.18183e+00,3.60444e-02
17522.379,1.53744e+00,3.27716e-02
17525.015,8.24640e-01,4.07754e-02
17527.111,1.29484e+00,6.43598e-02
17529.229,1.25727e+00,1.00224e-01
17531.352,1.24064e+00,1.02620e-01
17533.468,1.34693e+00,7.00597e-02
17535.562,1.32675e+00,5.01308e-02
17537.672,1.27333e+00,5.42530e-02
17539.790,9.95457e-01,4.95014e-02
17542.498,1.14881e+00,4.53731e-02
17545.171,1.26066e+00,6.14419e-02
17547.281,1.49165e+00,4.97448e-02
17549.395,1.60534e+00,4.90266e-02
17551.493,1.33389e+00,5.71871e-02
17553.603,1.13348e+00,4.81145e-02
17555.734,1.60083e+00,3.82967e-02
17558.242,1.35509e+00,3.01528e-02
17560.868,1.48712e+00,3.67575e-02
17563.005,1.35873e+00,3.52963e-02
17565.080,1.21679e+00,3.90554e-02
17567.175,1.29336e+00,4.33375e-02
17569.303,1.37998e+00,4.13374e-02
17571.430,1.16079e+00,3.90157e-02
17573.536,1.32665e+00,4.14170e-02
17576.248,1.22304e+00,3.10771e-02
17578.911,1.20122e+00,3.70930e-02
17580.998,1.24909e+00,3.47569e-02
17583.062,1.50790e+00,3.74562e-02
17585.239,1.23338e+00,3.72339e-02
17587.316,1.43647e+00,3.72660e-02
17589.442,1.62158e+00,3.96451e-02
17592.000,1.47568e+00,3.75196e-02
17594.607,1.51597e+00,4.60414e-02
17596.718,1.51161e+00,4.89551e-02
17598.832,1.35845e+00,4.36848e-02
17600.900,1.39100e+00,3.82357e-02
17603.040,1.45437e+00,4.10984e-02
17605.153,1.30762e+00,4.38582e-02
17607.259,1.46275e+00,4.05697e-02
17609.992,1.20892e+00,3.87261e-02
17612.635,1.34842e+00,6.53356e-02
17614.756,1.67383e+00,6.64593e-02
17616.867,1.41636e+00,5.79665e-02
17618.979,1.42038e+00,4.63578e-02
17621.079,1.54802e+00,4.15761e-02
17623.622,1.56214e+00,5.55561e-02
17626.240,1.40118e+00,7.04826e-02
17628.350,1.47863e+00,6.61101e-02
17630.457,1.07067e+00,6.70799e-02
17632.564,1.41909e+00,4.93572e-02
17634.670,1.54238e+00,4.03913e-02
17636.781,1.55485e+00,3.97139e-02
17638.885,1.17708e+00,3.91857e-02
17641.606,1.22588e+00,3.24806e-02
17644.262,1.22141e+00,4.02516e-02
17646.361,1.39749e+00,4.97184e-02
17648.459,1.58768e+00,1.19301e-01
17650.563,1.62834e+00,3.05548e-01
17652.681,1.31635e+00,1.03287e+00
17655.262,2.08925e+00,1.15737e+00
17657.905,1.96968e+00,3.48129e-01
17659.972,1.49883e+00,1.11783e-01
17662.070,1.13935e+00,1.00697e-01
17664.177,1.79604e+00,1.01912e-01
17666.291,1.47532e+00,1.01555e-01
17668.393,1.37332e+00,8.73380e-02
17670.475,1.34061e+00,2.58710e-01
17673.226,1.11416e+00,3.73362e-01
17675.917,1.49667e+00,2.01551e-01
17678.006,1.60630e+00,5.45916e-02
17680.104,1.45298e+00,4.38577e-02
17682.202,1.40148e+00,4.97441e-02
17684.307,1.45390e+00,7.33952e-02
17686.863,1.08436e+00,7.04169e-02
17689.472,1.24705e+00,7.98973e-02
17691.582,1.09718e+00,6.82851e-02
17693.690,1.24769e+00,5.45332e-02
17695.777,1.63291e+00,7.25081e-02
17697.888,1.45526e+00,1.46853e-01
17700.010,1.04656e+00,1.88145e-01
17702.133,1.11775e+00,1.25459e-01
17704.818,1.55714e+00,3.95934e-02
17707.498,1.16030e+00,4.26035e-02
17709.596,1.41386e+00,4.04563e-02
17711.727,1.39559e+00,4.08541e-02
17713.812,1.32223e+00,3.98091e-02
17716.373,1.50157e+00,3.24677e-02
17718.974,9.92019e-01,3.69144e-02
17721.075,9.77877e-01,3.90534e-02
17723.180,1.44482e+00,4.54619e-02
17725.293,1.15924e+00,4.71067e-02
17727.400,1.30029e+00,4.30885e-02
17729.500,1.18809e+00,4.45958e-02
17731.606,1.28772e+00,6.81142e-02
17734.331,1.50282e+00,6.49308e-02
17737.006,1.07251e+00,8.05094e-02
17739.121,1.56582e+00,5.98211e-02
17741.207,1.12679e+00,4.46482e-02
17743.908,1.10009e+00,5.11128e-02
17745.870,1.19683e+00,3.34925e-02
17748.467,1.65010e+00,3.87132e-02
17750.585,1.03957e+00,3.79431e-02
17752.684,1.25383e+00,3.87541e-02
17754.799,1.30400e+00,3.89936e-02
17759.026,1.26682e+00,4.41929e-02
17761.108,1.45209e+00,4.48228e-02
17763.818,1.09390e+00,3.43236e-02
17766.496,1.21331e+00,4.23653e-02
17768.603,9.90806e-01,4.35665e-02
17770.698,1.10801e+00,4.96389e-02
17772.809,1.19057e+00,6.08433e-02
17775.362,1.34127e+00,5.21652e-02
17777.965,1.27001e+00,7.00835e-02
17780.076,1.32583e+00,7.93437e-02
17782.197,1.20315e+00,6.23660e-02
17784.284,1.30726e+00,5.21702e-02
17786.398,1.15605e+00,6.68021e-02
17788.499,1.23597e+00,6.79100e-02
17791.213,1.03059e+00,3.68300e-02
17793.874,8.75954e-01,4.11770e-02
17795.966,1.52204e+00,3.74806e-02
17798.093,9.59714e-01,3.92585e-02
17800.199,9.38965e-01,3.62211e-02
17802.752,1.34454e+00,3.21053e-02
17805.352,1.06782e+00,3.79719e-02
17807.425,1.14489e+00,4.16000e-02
17809.549,1.17026e+00,1.01103e-01
17811.666,9.23981e-01,2.67083e-01
17813.794,7.70968e-01,2.58096e-01
17815.903,9.60130e-01,8.76167e-02
17818.579,1.12765e+00,4.65756e-02
17821.259,1.05797e+00,6.66505e-02
17823.367,1.22141e+00,6.25297e-02
17825.476,9.34252e-01,5.79375e-02
17827.577,8.83491e-01,5.26073e-02
17830.119,1.09075e+00,7.12715e-02
17832.743,6.70246e-01,9.21133e-02
17834.845,1.08256e+00,7.11484e-02
17836.949,1.05653e+00,6.54041e-02
17839.054,7.77334e-01,5.38153e-02
17841.153,1.07135e+00,4.52572e-02
17843.256,7.92486e-01,4.85031e-02
17845.996,9.37972e-01,5.16860e-02
17848.627,6.32320e-01,7.21790e-02
17850.738,1.14327e+00,8.37484e-02
17852.847,1.18011e+00,8.22825e-02
17854.961,1.00203e+00,8.34103e-02
17857.499,1.53753e+00,6.41787e-02
17860.111,1.23096e+00,6.20194e-02
17862.218,7.78596e-01,5.70081e-02
17864.328,1.14444e+00,4.74768e-02
17868.535,1.17189e+00,5.06820e-02
17870.651,7.30500e-01,5.70293e-02
17873.353,1.12235e+00,4.04363e-02
17876.010,1.29799e+00,5.36132e-02
17878.075,1.31015e+00,2.24610e-01
17880.212,9.61333e-01,8.36404e-01
17882.347,7.24577e-01,9.41715e-01
17884.920,1.23208e+00,2.61930e-01
17887.500,8.07728e-01,5.66694e-02
17889.605,2.55523e-01,4.79222e-02
17891.703,1.00784e+00,4.30606e-02
17893.793,1.31899e+00,4.19741e-02
17896.360,1.52063e+00,6.79788e-02
17898.615,1.02054e+00,3.19593e-02
17901.296,1.36938e+00,4.29108e-02
17903.387,1.14552e+00,4.55845e-02
17905.495,6.20637e-01,4.72949e-02
17907.581,1.02888e+00,4.93801e-02
17910.125,7.95321e-01,4.06015e-02
17912.741,1.14125e+00,4.69619e-02
17914.863,1.07768e+00,4.43124e-02
17916.966,1.16858e+00,4.29358e-02
17919.064,1.28195e+00,4.82801e-02
17923.288,1.21631e+00,5.13658e-02
17925.988,1.34529e+00,3.68476e-02
17928.678,1.23518e+00,4.67984e-02
17930.750,1.12678e+00,4.22574e-02
17932.850,1.08596e+00,4.76046e-02
17935.412,1.05520e+00,4.62200e-02
17938.026,1.07589e+00,5.70164e-02
17940.100,6.78216e-01,5.45668e-02
17942.246,4.07772e-01,4.74006e-02
17944.329,9.17077e-01,4.35310e-02
17946.436,8.99120e-01,4.27433e-02
17948.540,1.14001e+00,4.30415e-02
17952.379,6.83956e-01,6.44106e-02
17953.920,5.57850e-01,4.78072e-02
17956.014,1.07227e+00,4.54576e-02
17958.079,9.05261e-01,4.82299e-02
17961.678,6.73683e-01,8.18324e-02
17963.277,8.16206e-01,4.89168e-02
17965.374,7.20869e-01,4.66510e-02
17967.481,1.09180e+00,5.61422e-02
17970.074,1.93990e+00,1.09565e-01
17971.691,1.05351e+00,5.39791e-02
17973.803,1.16187e+00,4.88833e-02
17976.517,9.69991e-01,3.43929e-02
17979.154,9.89821e-01,4.70542e-02
17981.305,9.72556e-01,5.34214e-02
17983.389,9.35888e-01,4.85752e-02
17985.923,9.68682e-01,3.92536e-02
17988.537,1.03855e+00,4.97174e-02
17990.610,1.11322e+00,9.15688e-02
17992.702,1.59258e+00,5.63194e-01
17994.844,4.08500e-01,1.30433e+00
17996.979,1.79175e+00,1.13002e+00
17999.702,5.71016e-01,1.84501e-01
18002.327,3.30839e-01,9.95911e-02
18004.431,7.36459e-01,9.64388e-02
18006.519,6.26123e-01,8.35304e-02
18008.622,1.93969e+00,9.06944e-02
18011.195,2.60949e+00,1.07349e-01
18013.785,1.43371e+00,1.01661e-01
18015.876,8.81570e-01,8.19715e-02
18018.485,5.29553e-01,1.38817e-01
18020.094,1.64798e+00,9.43022e-02
18022.193,1.01518e+00,1.15519e-01
18024.923,1.48630e+00,8.20381e-02
18027.574,1.37115e+00,1.22218e-01
18029.667,1.43146e+00,1.06014e-01
18031.785,8.32414e-01,9.60052e-02
18034.337,1.84346e+00,9.59159e-02
18036.945,1.85125e+00,9.47126e-02
18039.033,1.55818e+00,9.13597e-02
18041.125,1.80500e+00,7.95882e-02
18043.235,9.40196e-01,7.07605e-02
18045.353,1.29914e+00,6.54677e-02
18048.614,1.16822e+00,7.44954e-02
18050.719,1.06148e+00,7.07261e-02
18052.157,1.92131e+00,1.06304e-01
18054.924,1.71369e+00,8.44606e-02
18057.482,1.86019e+00,9.81891e-02
18060.102,1.11482e+00,1.18452e-01
18062.658,2.40424e-01,2.69241e-01
18064.277,1.03768e+00,1.89071e-01
18066.354,1.33404e+00,4.01467e-01
18068.488,1.59500e+00,4.91342e-01
18070.616,1.20371e+00,3.36980e-01
18073.331,7.07790e-01,9.45532e-02
18075.968,8.03246e-01,9.30688e-02
18078.064,1.04912e+00,6.63662e-02
18080.683,5.12242e-01,4.47355e-02
18083.217,1.00331e+00,4.85921e-02
18085.329,9.71902e-01,5.25943e-02
18087.901,1.30614e+00,1.06357e-01
18091.644,8.59891e-01,6.53386e-02
18094.355,9.13551e-01,3.87751e-02
18096.996,3.25090e-01,4.79739e-02
18099.055,7.92468e-01,4.98944e-02
18100.539,1.26000e+00,9.49187e-02
18104.258,5.32482e-01,8.73041e-02
18106.379,6.85920e-01,1.08786e-01
18108.466,2.21458e-01,1.50642e-01
18110.578,-1.13951e-01,1.51417e-01
18113.204,1.79413e+00,1.93950e-01
18114.767,3.09407e-01,1.23141e-01
18117.461,3.69485e-01,4.40852e-01
18120.153,1.48991e+00,1.23688e+00
18122.284,1.08802e+00,9.68515e-01
18124.368,-3.53261e-01,2.87406e-01
18127.403,1.49438e-01,1.66514e-01
18129.491,2.70166e-01,1.83941e-01
18131.630,5.67950e-01,1.03171e-01
18133.713,5.52856e-01,8.99405e-02
18138.396,9.66438e-01,1.08618e-01
18140.636,5.76760e-01,4.02839e-02
18143.282,5.84913e-01,5.15763e-02
18145.391,2.33709e-01,5.05389e-02
18147.500,9.19689e-01,6.26388e-02
18149.600,4.38838e-01,8.09853e-02
18152.636,-5.76460e-01,1.22364e-01
18154.751,7.25373e-01,1.80214e-01
18158.947,-5.83566e-01,1.69187e-01
18161.646,7.78342e-01,8.89733e-02
18164.332,2.52527e-01,8.49919e-02
18168.572,4.36696e-01,7.88064e-02
18171.057,2.17226e-01,7.48730e-02
18173.682,1.89147e-01,6.56546e-02
18175.750,6.08743e-01,5.21130e-02
18177.874,8.63828e-01,4.53970e-02
18179.949,5.67237e-01,4.73173e-02
18182.095,1.20042e+00,6.37613e-02
18184.789,4.87831e-01,7.66943e-02
18187.439,5.54520e-01,1.56243e-01
18189.564,-1.67074e-01,7.62584e-02
18193.775,7.15814e-01,5.62037e-02
18196.795,3.20341e-01,7.35171e-02
18198.866,2.30466e-01,1.15433e-01
18201.003,8.17803e-01,2.17080e-01
18206.347,2.83197e+01,2.26975e+00
18208.484,-6.21810e-02,4.60541e-01
18210.564,2.07246e+00,5.61399e-01
18212.682,9.26806e-01,5.47158e-01
18214.116,-4.50048e+00,9.32036e-01
18217.816,5.70457e-01,4.49817e-01
18219.936,5.60005e+00,5.66753e-01
18222.047,-1.94689e+00,4.21855e-01
18224.148,-2.75919e+00,2.75787e-01
18226.832,5.44767e-01,1.53180e-01
18229.488,8.80821e-01,1.06429e-01
18231.599,2.68557e-01,7.91118e-02
18233.703,7.07059e-01,8.63112e-02
18236.249,3.13219e-01,5.79670e-02
18240.935,5.74398e-01,4.51517e-02
18243.034,6.77098e-01,4.49021e-02
18245.156,7.49506e-01,5.16028e-02
18248.410,6.59107e-01,7.20425e-02
18250.514,7.17752e-01,9.94814e-02
18252.611,6.34533e-01,2.50357e-01
18254.723,7.93455e-01,4.45084e-01
18257.287,6.30166e-01,4.06484e-01
18259.889,-2.15177e-01,3.50916e-01
18264.081,2.43494e+01,1.69822e+00
18266.192,1.78293e+00,6.08748e-01
18268.903,1.61670e+00,1.57353e-01
18271.545,9.16490e-01,1.35095e-01
18273.645,8.89469e-01,1.14408e-01
18275.756,1.13399e+00,1.06851e-01
18278.295,1.51877e+00,1.18837e-01
18280.897,5.41531e-01,1.92688e-01
18283.002,1.53731e+00,2.29805e-01
18285.118,6.73289e-02,3.52377e-01
18287.204,5.79998e+00,7.07651e-01
18290.470,1.50259e+00,6.36842e-01
18292.543,1.58096e-01,2.16039e-01
18294.665,5.85642e-01,1.93331e-01
18296.773,7.11429e-01,2.21685e-01
18299.322,9.18601e-01,2.95786e-01
18301.914,2.76284e+00,4.37430e-01
18304.046,2.93997e+00,2.90913e-01
18306.107,1.35116e+00,1.92343e-01
18308.245,-1.73458e-01,2.02572e-01
18310.920,2.29961e+00,2.14066e-01
18315.684,3.78030e+00,2.83766e-01
18317.828,7.93070e-01,1.31703e-01
18320.319,5.66759e-02,1.05568e-01
18322.935,1.49144e+00,1.93390e-01
18325.043,-9.15966e-01,2.65255e-01
18327.150,-4.60563e-01,3.89803e-01
18329.242,2.49222e-01,3.16522e-01
18331.942,4.96965e-01,1.80773e-01
18334.601,9.33086e-01,1.13849e-01
18339.164,-8.61832e-01,1.11066e-01
18341.860,8.55064e-01,1.23949e-01
18343.940,1.86919e+00,1.83269e-01
18346.036,-4.10284e-01,3.39710e-01
18350.852,1.71952e+01,1.84524e+00
18353.519,8.27648e+00,1.04653e+00
18355.612,6.77542e+00,7.20859e-01
18357.731,2.28667e-01,6.68972e-01
18360.195,5.87065e-01,2.20200e+00
18362.868,-1.39932e+01,8.23916e+00
18364.959,-1.63416e+01,3.60723e+00
18367.079,1.71786e+00,9.35317e-01
18369.186,3.73520e+00,5.52359e-01
18371.282,2.18035e+00,5.37219e-01
18374.519,-6.21379e+00,1.18600e+00
18376.651,-2.04675e+01,7.46006e+00
18378.060,6.21903e+01,3.86103e+01
18382.179,-2.89240e+01,3.74611e+00
18383.883,-8.89899e-02,8.97561e-01
18385.961,-2.74844e-01,3.83270e-01
18388.093,1.55952e+00,2.29509e-01
18390.168,7.49307e-01,1.64993e-01
18393.446,1.88506e+00,2.26033e-01
18395.578,1.18731e+00,3.68387e-01
18398.093,1.07622e+00,8.79345e-01
18400.678,-4.02087e+01,2.31196e+01
18402.786,-1.08031e+01,6.61174e+00
18405.421,1.98666e+01,2.53312e+00
18406.996,-4.21668e-01,5.30462e-01
18409.583,-9.42220e-01,6.24978e-01
18412.366,9.15989e-01,4.60774e-01
18414.457,2.83036e+00,8.84182e-01
18416.557,8.04846e+00,4.72181e+00
18419.101,1.11570e+02,5.45196e+01
18422.190,-4.21139e+02,1.19174e+02
18423.777,7.85391e+01,1.13906e+01
18425.871,6.49708e+00,8.85259e-01
18428.613,3.44737e-01,2.17863e-01
18431.248,9.35494e-01,2.27868e-01
18433.352,2.83142e+00,3.70117e-01
18435.464,1.40800e+00,5.02692e-01
18438.016,7.57371e-02,4.09935e-01
18440.611,4.83953e-01,2.34343e-01
18442.717,4.90560e-01,1.38575e-01
18444.815,-3.21759e-01,9.48837e-02
18446.921,9.76113e-01,8.21743e-02
18450.167,8.50771e-01,8.48768e-02
18452.263,4.16719e-01,8.11763e-02
18454.383,1.31048e+00,9.84999e-02
18456.897,1.50814e+00,2.46077e-01
18459.499,-2.90906e-01,7.70310e-01
18461.613,5.56818e-01,1.17658e+00
18463.730,5.61524e+00,1.43355e+00
18465.823,8.40426e+00,2.28240e+00
18468.513,7.22313e+01,1.05961e+01
18470.537,1.45438e+03,1.49831e+02
18473.276,1.91593e+02,4.13509e+01
18476.326,2.03150e+02,1.85949e+01
18480.511,-1.37577e+02,4.65262e+01
18482.619,1.14328e+03,1.76749e+02
18484.720,1.19104e+02,4.68454e+01
18487.408,4.85444e+01,4.08352e+00
18489.401,-1.89541e+01,4.23379e+00
18492.193,-7.30143e-01,6.58759e-01
18494.707,3.50084e+00,2.95838e-01
18497.317,1.52004e+00,2.03506e-01
18499.420,2.57762e+00,2.32536e-01
18501.521,3.18117e+00,3.64613e-01
18504.221,-1.13207e+00,6.28336e-01
18508.980,5.02030e+00,7.47688e-01
18511.082,2.73825e-01,3.17026e-01
18513.618,5.50018e-01,1.63768e-01
18516.208,6.02221e-01,1.32689e-01
18518.294,7.82901e-01,1.27849e-01
18520.421,1.48207e-01,1.54841e-01
18523.118,4.28391e-01,1.97765e-01
18525.776,1.56750e+00,6.34138e-01
18527.883,2.32913e+00,1.38153e+00
18529.996,9.32346e+00,5.20511e+00
18532.523,-1.63340e+01,4.52166e+00
18535.100,8.73048e+00,5.06548e+00
18537.712,-1.25017e+02,1.66264e+01
18539.806,-2.93408e+02,1.10324e+02
18542.038,3.02635e+01,1.12397e+01
18544.682,9.16056e+00,3.43856e+00
18546.782,1.69588e+01,1.96405e+00
18549.431,5.40780e+00,1.20133e+00
18551.531,-3.10144e+00,7.40627e-01
18892.080,1.19474e-02,2.42849e-01
18894.940,-1.14421e-02,3.79277e-01
18897.800,1.79244e-01,1.12449e+00
18900.221,3.31050e-01,3.30016e+00
18900.659,-3.22027e-01,3.80290e+00
18903.274,8.53398e+00,9.13268e+00
18906.135,2.16344e-01,1.45994e+00
18908.994,3.13287e-02,6.11987e-01
18911.846,9.47043e-01,2.87240e-01
18914.524,-2.29506e-01,3.85851e-01
18914.957,3.35243e-01,3.53144e-01
18917.578,1.62738e-01,3.82660e-01
18920.458,1.85409e+00,5.99250e-01
18923.303,3.90595e-01,3.92304e-01
18926.174,-1.26321e-01,3.06539e-01
18929.025,9.42719e-01,2.38185e-01
18931.675,4.02105e-01,2.86188e-01
18932.120,6.66521e-01,2.41066e-01
18934.733,6.17718e-01,2.15897e-01
18937.602,-1.55945e-01,4.37763e-01
18940.450,-6.02195e-01,3.49527e-01
18943.290,2.16579e-01,1.20308e-01
18945.987,3.01240e-01,1.34443e-01
18946.410,7.73363e-02,1.20042e-01
18949.037,4.51612e-01,8.61969e-02
18951.899,4.97183e-01,5.63931e-02
18954.750,2.78939e-01,4.89167e-02
18957.599,3.37018e-01,5.75213e-02
18960.463,2.16739e-01,7.26398e-02
18963.140,1.39883e-01,1.10629e-01
18963.569,1.74208e-01,9.74441e-02
18966.182,2.95529e-01,7.13813e-02
18969.035,3.38683e-01,6.22379e-02
18971.899,1.85558e-01,6.82015e-02
18974.757,3.41770e-01,1.45471e-01
18977.420,2.66460e+00,7.56338e-01
18977.858,3.18568e-01,6.93768e-01
18980.497,-1.36464e-01,5.73787e-01
18983.344,1.05154e-01,2.34165e-01
18986.200,5.99107e-01,2.77680e-01
18989.062,-6.33353e-01,9.08903e-01
18991.925,-4.41877e-01,5.34031e+00
18994.599,-4.07825e+00,2.04699e+01
18995.000,5.25606e+01,2.08578e+01
18997.627,7.40465e+01,3.22467e+01
19000.488,-7.45058e+00,9.72605e+00
19003.355,8.14246e+00,7.00103e+00
19006.215,-6.05079e-02,5.78634e-01
19009.071,-3.22781e-01,2.93647e-01
19011.735,-4.77550e-01,2.96902e-01
19012.159,9.73009e-01,2.45171e-01
19014.785,1.63272e-01,1.39135e-01
19017.650,3.28118e-01,1.10618e-01
19020.522,2.13242e-01,9.40981e-02
19023.360,2.66260e-01,1.39885e-01
19026.220,1.16808e+00,4.26970e-01
19028.883,-5.44917e+00,4.83111e+00
19029.307,1.02130e+00,6.31103e+00
19031.943,3.25548e+00,1.99552e+00
19034.801,3.48774e-01,3.30038e-01
19037.668,8.24613e-01,1.71767e-01
19040.511,5.72427e-01,1.17660e-01
19043.179,-1.45415e-01,2.32138e-01
19043.592,9.95616e-01,2.27792e-01
19046.261,3.85341e-01,5.10126e-01
19049.086,1.07625e+00,1.80338e+00
19051.955,2.72694e+00,5.03866e+00
19054.816,-4.33737e+01,3.50586e+01
19057.668,-1.17886e+01,1.49429e+01
19060.350,-7.55023e+00,5.24792e+00
19060.749,5.37808e-01,4.37308e+00
19063.385,2.49210e+00,1.84515e+00
19066.237,-1.81988e+00,2.19295e+00
19069.087,-2.06401e+00,7.92831e-01
19071.954,2.64230e-01,4.67485e-01
19074.806,-9.46020e-02,1.52836e-01
19077.491,3.38327e-01,1.27510e-01
19077.887,1.37897e-01,1.08383e-01
19080.529,2.88261e-01,6.36234e-02
19083.377,1.23282e-01,8.27306e-02
19086.238,3.80472e-01,1.28851e-01
19089.097,4.06367e-01,2.83477e-01
19091.955,2.23454e-01,1.40001e-01
19094.646,1.23445e-01,1.26400e-01
19095.036,2.96572e-01,1.11796e-01
19097.678,1.75158e-01,8.42698e-02
19100.537,3.70589e-01,9.10383e-02
19103.379,3.18424e-01,1.24359e-01
19106.254,-2.16493e-01,2.95563e-01
19109.099,2.17157e-01,2.36213e-01
19111.778,4.55632e-01,3.88087e-01
19112.169,5.48756e-01,3.89126e-01
19114.819,3.26062e-01,6.26479e-01
19117.676,1.58929e+00,1.65656e+00
19120.534,8.01956e-01,3.85484e-01
19123.395,3.96501e-01,1.89812e-01
19126.245,6.53695e-01,2.02133e-01
19128.935,-2.07601e-01,3.29248e-01
19129.309,-5.04465e-03,3.09765e-01
19131.973,7.43918e-01,4.19737e-01
19134.817,-1.19907e+00,2.44619e+00
19137.684,1.21706e+00,2.85331e+00
19140.510,9.91977e-01,3.40372e+00
19143.354,-4.09353e+00,1.38211e+00
19146.019,1.48328e+00,7.47369e-01
19146.450,2.34934e-01,3.88487e-01
19149.103,3.73761e-01,1.51997e-01
19151.958,3.40254e-01,1.02933e-01
19154.815,1.28670e-01,8.13568e-02
19157.676,1.80219e-01,1.06233e-01
19160.532,4.59133e-01,1.97844e-01
19163.217,-1.15584e+00,1.61897e+00
19163.588,-4.72223e-02,1.25503e+00
19166.243,-1.29072e+00,4.45833e-01
19169.189,9.66464e-01,2.70089e-01
19172.054,1.33939e-01,1.28373e-01
19174.902,8.37184e-02,6.53164e-02
19177.680,2.47211e-01,4.55400e-02
19180.368,3.80858e-01,6.17944e-02
19180.723,3.98705e-01,5.48669e-02
19183.373,3.08637e-01,4.12269e-02
19186.237,3.15095e-01,4.30702e-02
19189.079,2.00682e-01,6.73630e-02
19191.935,8.00535e-01,2.01784e-01
19194.810,1.37764e-01,3.78525e-01
19197.523,3.69046e-02,7.36458e-01
19197.888,7.91914e-02,7.32793e-01
19200.547,-5.14754e-01,1.98705e+00
19203.310,-6.42763e-01,6.27012e+00
19206.163,-4.01978e+01,1.43866e+01
19209.016,4.79727e+00,4.52823e+00
19211.952,1.66817e-01,4.07953e-01
19214.635,1.97997e-01,3.17290e-01
19215.004,-2.39189e-01,2.63706e-01
19217.661,3.46960e-01,1.05549e-01
19220.513,3.09507e-01,5.94246e-02
19223.366,3.23275e-01,4.57003e-02
19226.227,2.87250e-01,4.43746e-02
19229.083,2.65154e-01,4.75856e-02
19231.761,3.02226e-01,6.56223e-02
19232.139,3.51681e-01,5.93280e-02
19234.795,4.37477e-01,5.74125e-02
19237.653,2.14415e-01,1.24965e-01
19240.508,-6.98221e-01,7.48192e-01
19243.355,-2.96785e-01,1.18454e+00
19246.176,5.56145e-01,4.10724e-01
19249.051,-4.46191e-01,6.30080e-01
19251.777,-7.93071e-01,8.48868e-01
19252.135,5.43608e-01,6.91013e-01
19254.824,2.55687e-01,2.64157e-01
19257.694,2.60527e-01,8.25014e-02
19260.501,4.35516e-01,6.11360e-02
19263.354,3.44499e-01,5.76247e-02
19266.208,2.14677e-01,9.14993e-02
19268.904,-4.90227e-02,2.82675e-01
19269.252,5.95282e-01,3.01697e-01
19271.917,9.74704e-01,5.60228e-01
19274.778,2.43186e-01,2.12977e-01
19277.638,5.23970e-01,1.07865e-01
19280.490,2.16977e-01,7.56792e-02
19283.342,4.86802e-01,1.33921e-01
19286.026,2.07655e+00,6.00739e-01
19286.392,3.84782e-01,5.80862e-01
19289.056,4.23533e-01,1.76044e-01
19291.917,3.98757e-01,7.93800e-02
19294.751,3.54342e-01,6.61748e-02
19297.617,2.84617e-01,8.24166e-02
19300.482,1.76077e-01,1.23510e-01
19303.343,2.39003e-01,2.03997e-01
19306.047,4.73338e-01,2.16627e-01
19306.378,5.34491e-01,1.96372e-01
19309.041,6.53299e-01,1.83142e-01
19311.888,3.11934e-01,2.36873e-01
19314.754,3.29764e-01,1.38985e-01
19317.599,3.95408e-01,1.21178e-01
19320.461,2.28876e-01,9.89847e-02
19323.169,2.75990e-01,8.30934e-02
19323.506,2.79547e-01,7.16643e-02
19326.170,3.08212e-01,5.03735e-02
19329.014,1.72125e-01,7.16514e-02
19331.880,2.87187e-01,5.40309e-02
19334.728,3.20370e-01,5.34865e-02
19337.579,4.69489e-01,1.04864e-01
19340.448,9.39712e-01,2.23814e-01
19343.142,2.90884e-01,2.00559e-01
19343.483,1.78020e-01,1.78419e-01
19346.125,1.79642e-01,1.20009e-01
19348.987,1.67535e-02,1.82396e-01
19351.868,2.74672e-01,2.04153e-01
19354.747,4.56532e-01,1.37687e-01
19357.593,3.22356e-01,7.29968e-02
19360.277,3.85413e-01,1.12755e-01
19360.610,2.41441e-01,1.07000e-01
19363.286,5.93573e-01,1.05197e-01
19366.136,4.55963e-01,1.43222e-01
19368.998,3.58637e-01,7.79444e-02
19371.849,2.84512e-01,5.03582e-02
19374.695,4.41207e-01,4.81121e-02
19377.547,4.06237e-01,5.83851e-02
19380.266,4.52149e-01,1.23251e-01
19380.582,3.20828e-01,1.10352e-01
19383.267,2.78632e-01,8.14577e-02
19386.114,4.09044e-01,5.25710e-02
19388.969,4.56535e-01,7.45891e-02
19391.821,9.96243e-02,1.73339e-01
19394.676,8.00713e-01,1.90829e-01
19397.521,3.97492e-01,2.27525e-01
19400.389,3.56865e-01,1.11090e-01
19403.252,3.09904e-01,5.89701e-02
19406.100,3.62801e-01,4.84061e-02
19408.942,4.25961e-01,7.41462e-02
19411.754,4.05020e-01,8.51221e-02
19414.602,5.18232e-01,1.07245e-01
19417.290,2.48492e-01,1.01245e-01
19417.691,2.20531e-01,8.82526e-02
19420.368,2.48694e-01,4.84856e-02
19423.219,3.52867e-01,3.29102e-02
19426.063,3.47652e-01,3.23215e-02
19428.943,3.60987e-01,3.62196e-02
19431.774,3.62848e-01,3.63668e-02
19434.623,3.85159e-01,4.84048e-02
19437.337,4.09108e-01,9.60237e-02
19437.658,3.35214e-01,9.38287e-02
19440.344,4.46250e-01,5.46657e-02
19443.179,2.88090e-01,6.15168e-02
19446.051,4.55024e-01,9.52352e-02
19448.899,1.81526e-01,1.29748e-01
19451.756,1.82497e-01,7.51386e-02
19454.601,2.48482e-01,4.87565e-02
19457.307,4.39140e-01,6.52953e-02
19457.621,2.65222e-01,6.18763e-02
19460.302,3.44273e-01,6.39939e-02
19463.169,3.63032e-01,7.05657e-02
19466.031,3.43944e-01,4.86940e-02
19468.870,4.37110e-01,5.53156e-02
19471.724,4.01738e-01,8.77913e-02
19474.583,3.60940e-01,8.73406e-02
19477.303,4.50195e-01,9.90036e-02
19477.604,5.28920e-01,8.96624e-02
19480.284,3.78042e-01,7.02835e-02
19483.140,5.68882e-01,8.26810e-02
19485.993,3.54765e-01,6.77963e-02
19488.849,3.05186e-01,5.46477e-02
19491.703,5.05882e-01,5.77999e-02
19494.546,4.57121e-01,6.29173e-02
19497.408,3.78041e-01,5.52164e-02
19500.255,5.27524e-01,5.74331e-02
19503.117,2.69931e-01,5.03210e-02
19505.955,3.62077e-01,5.28297e-02
19508.807,3.34049e-01,7.17627e-02
19511.661,3.85756e-01,8.11068e-02
19514.513,4.98437e-01,8.46454e-02
19517.224,3.04840e-01,1.94723e-01
19517.515,5.00989e-01,1.95295e-01
19520.229,2.51568e-01,1.97091e-01
19523.098,6.24487e-01,1.68169e-01
19525.939,5.25530e-01,1.19315e-01
19528.783,8.57704e-01,1.24463e-01
19531.647,6.14267e-01,1.51282e-01
19534.494,4.43480e-01,9.59047e-02
19537.205,5.62576e-01,1.56420e-01
19537.495,5.54240e-01,1.51331e-01
19540.200,4.23799e-01,1.16259e-01
19543.060,8.03479e-01,1.35356e-01
19545.905,3.85655e-01,1.02764e-01
19548.756,6.97058e-01,7.19470e-02
19551.596,8.73607e-01,9.34386e-02
19554.445,7.61742e-01,1.67132e-01
19557.166,6.01774e-01,3.10205e-01
19557.444,7.85476e-01,3.07380e-01
19560.150,4.31274e-01,2.87792e-01
19562.995,5.36615e-01,3.58283e-01
19565.894,5.72715e-01,1.94159e-01
19568.725,5.04125e-01,1.00618e-01
19571.559,5.52405e-01,1.09564e-01
19574.420,3.96808e-01,1.13831e-01
19577.150,7.85629e-01,1.77205e-01
19577.434,6.32311e-01,1.71768e-01
19580.126,5.12895e-01,1.26316e-01
19582.983,5.53568e-01,1.00886e-01
19585.828,5.76684e-01,7.99929e-02
19588.675,7.29547e-01,9.70775e-02
19591.502,8.61154e-01,2.02540e-01
19594.381,7.09348e-01,2.64527e-01
19597.139,2.67267e-01,1.83154e-01
19597.417,6.12931e-01,1.55199e-01
19600.103,7.03159e-01,5.32174e-02
19602.938,6.60082e-01,4.33079e-02
19605.789,7.28160e-01,4.42716e-02
19608.635,6.33925e-01,5.91865e-02
19611.494,5.43612e-01,6.40059e-02
19614.335,5.81265e-01,5.87825e-02
19617.172,6.79035e-01,1.01211e-01
19620.050,6.77408e-01,1.54423e-01
19622.929,7.28245e-01,1.11452e-01
19625.751,6.68403e-01,7.46914e-02
19628.598,7.39754e-01,1.00261e-01
19631.454,4.50588e-01,1.00960e-01
19634.314,7.68741e-01,1.08481e-01
19637.148,5.43084e-01,9.62847e-02
19639.848,8.68705e-01,2.64348e-01
19640.099,3.51398e-02,2.80600e-01
19642.852,4.01958e-01,3.73117e-01
19645.737,5.97491e-01,3.31571e-01
19648.598,4.80901e-01,9.30731e-02
19651.412,5.24448e-01,6.79698e-02
19654.272,5.12377e-01,6.43704e-02
19657.116,5.60820e-01,5.33219e-02
19659.962,4.49058e-01,6.12479e-02
19662.818,4.83861e-01,4.96858e-02
19665.661,5.99996e-01,5.01436e-02
19668.516,6.15506e-01,5.23859e-02
19671.364,6.24205e-01,5.35760e-02
19674.207,6.00451e-01,6.34951e-02
19677.045,6.20376e-01,1.27003e-01
19679.927,6.11471e-01,1.87284e-01
19682.696,5.93142e-01,1.34713e-01
19682.953,4.97137e-01,1.18950e-01
19685.621,6.54182e-01,5.21971e-02
19688.478,5.38244e-01,4.84142e-02
19691.329,4.96614e-01,4.09014e-02
19694.162,5.90625e-01,4.96365e-02
19696.992,4.28938e-01,7.54414e-02
19699.838,5.87112e-01,1.69322e-01
19702.726,8.36552e-01,2.99341e-01
19705.608,6.48791e-01,1.92321e-01
19708.471,4.91749e-01,6.29702e-02
19711.276,6.49821e-01,4.71172e-02
19714.121,7.42635e-01,4.79840e-02
19716.977,5.29397e-01,5.29891e-02
19719.826,5.15074e-01,4.43583e-02
19722.671,5.25691e-01,4.48146e-02
19725.527,4.92461e-01,3.80578e-02
19728.382,5.59889e-01,3.33502e-02
19731.190,4.34886e-01,3.93769e-02
19734.053,6.19182e-01,6.66455e-02
19736.924,6.45608e-01,1.08926e-01
19739.797,7.50336e-01,1.10831e-01
19742.657,6.32344e-01,6.27029e-02
19745.477,5.15641e-01,4.10405e-02
19748.181,4.16273e-01,7.30872e-02
19748.402,4.82085e-01,7.94359e-02
19751.158,5.65026e-01,1.52535e-01
19754.043,5.99428e-01,1.72459e-01
19756.915,6.51105e-01,7.97546e-02
19759.726,4.74203e-01,6.85067e-02
19762.584,5.17375e-01,5.94691e-02
19765.433,6.11406e-01,4.45545e-02
19768.220,4.38261e-01,6.08419e-02
19770.988,5.34017e-01,3.87177e-01
19771.213,1.06245e+00,4.10297e-01
19773.987,5.47208e-01,3.73822e-01
19776.889,4.77809e-01,1.49798e-01
19779.680,6.28428e-01,5.53045e-02
19782.531,6.39792e-01,4.92107e-02
19785.387,5.69920e-01,3.53692e-02
19788.219,6.06287e-01,3.07210e-02
19791.070,5.89418e-01,2.96708e-02
19793.822,6.45333e-01,4.48810e-02
19794.044,7.11133e-01,4.40182e-02
19796.761,6.65414e-01,4.19844e-02
19799.622,5.80321e-01,5.16931e-02
19802.470,5.94197e-01,4.51650e-02
19805.311,5.60370e-01,5.06379e-02
19808.165,6.12426e-01,4.74313e-02
19811.022,5.70831e-01,4.32619e-02
19813.869,6.92183e-01,3.89694e-02
19816.619,5.35049e-01,4.72990e-02
19816.842,6.69529e-01,4.70761e-02
19819.568,6.20425e-01,3.35949e-02
19822.411,6.25213e-01,3.16979e-02
19825.257,6.01424e-01,3.62475e-02
19828.118,6.50995e-01,3.69656e-02
19830.960,5.72344e-01,3.24175e-02
19833.802,5.74507e-01,3.03066e-02
19836.605,6.50570e-01,4.72167e-02
19839.390,7.42623e-01,1.90187e-01
19839.610,7.29089e-01,1.96725e-01
19842.375,8.22058e-01,1.42349e-01
19845.261,7.86137e-01,5.21371e-02
19848.053,6.20335e-01,2.91131e-02
19850.900,6.39656e-01,3.08892e-02
19853.745,5.37863e-01,3.15576e-02
19856.600,6.14154e-01,2.79869e-02
19859.452,6.32802e-01,2.74266e-02
19862.295,6.75686e-01,2.70709e-02
19865.146,6.17055e-01,2.93715e-02
19867.989,7.40180e-01,3.67796e-02
19870.838,5.75987e-01,4.52773e-02
19873.694,6.41445e-01,3.64685e-02
19876.540,6.77171e-01,2.90902e-02
19879.381,6.76145e-01,2.82241e-02
19882.232,6.16630e-01,2.82535e-02
19885.075,6.55955e-01,2.75676e-02
19887.811,6.81574e-01,4.14256e-02
19888.030,6.72370e-01,4.24354e-02
19890.754,6.90375e-01,5.27174e-02
19893.623,7.00870e-01,7.14547e-02
19896.490,7.74433e-01,6.72059e-02
19899.335,7.71337e-01,5.93796e-02
19902.169,6.79867e-01,5.95131e-02
19905.016,6.50655e-01,6.78393e-02
19907.881,6.64112e-01,5.76996e-02
19910.631,5.68772e-01,5.11950e-02
19910.845,6.71785e-01,4.74566e-02
19913.546,6.21304e-01,3.90915e-02
19916.416,5.70207e-01,4.35515e-02
19919.269,6.70954e-01,3.47774e-02
19922.081,7.42668e-01,4.70393e-02
19924.944,7.16151e-01,7.00123e-02
19927.816,7.61830e-01,6.88551e-02
19930.676,7.13235e-01,4.55779e-02
19933.547,6.97913e-01,2.78986e-02
19936.391,6.82697e-01,2.72406e-02
19939.234,6.42408e-01,2.95673e-02
19942.039,7.15773e-01,3.40945e-02
19944.915,6.09635e-01,3.16465e-02
19947.731,7.46342e-01,3.04228e-02
19950.574,6.47085e-01,3.73791e-02
19953.437,7.24497e-01,4.10616e-02
19956.275,7.73073e-01,4.46533e-02
19959.118,7.24932e-01,5.01462e-02
19961.984,7.34654e-01,4.50960e-02
19964.829,7.09519e-01,3.89387e-02
19967.656,7.32687e-01,4.36513e-02
19970.514,6.52187e-01,4.74976e-02
19973.368,7.30092e-01,4.27959e-02
19976.206,7.21209e-01,4.31951e-02
19979.058,7.84703e-01,5.10864e-02
19981.903,6.75486e-01,6.08091e-02
19984.662,6.79421e-01,8.34137e-02
19984.864,5.88949e-01,8.16845e-02
19987.597,7.40196e-01,5.79086e-02
19990.448,6.66237e-01,6.23820e-02
19993.290,7.62340e-01,6.79221e-02
19996.136,6.49585e-01,7.50746e-02
19998.981,7.31158e-01,8.26586e-02
20001.805,9.67278e-01,1.13281e-01
20004.632,1.16802e+00,3.05778e-01
20007.494,9.04943e-01,1.25028e+00
20010.296,1.10833e+00,2.31044e+00
20010.501,1.17902e-01,2.29983e+00
20013.296,1.28575e+00,5.75232e-01
20016.081,7.44422e-01,1.51868e-01
20018.917,9.05919e-01,1.36116e-01
20021.761,9.08657e-01,1.53440e-01
20024.605,6.42508e-01,1.87110e-01
20027.450,6.86791e-01,2.16675e-01
20030.254,1.19494e+00,3.47441e-01
20033.129,2.09085e+00,7.26745e-01
20035.925,4.82530e-01,9.88727e-01
20036.126,1.06154e+00,9.58097e-01
20038.879,1.05036e+00,2.56029e-01
20041.684,1.10802e+00,1.71993e-01
20044.529,7.85671e-01,1.71902e-01
20047.378,1.16068e+00,1.72724e-01
20050.229,5.52650e-01,1.96965e-01
20053.070,8.49805e-01,1.97264e-01
20055.938,9.20449e-01,2.10412e-01
20058.762,8.97337e-01,1.95443e-01
20061.608,5.66318e-01,1.79325e-01
20064.457,3.95110e-01,1.34229e-01
20067.280,8.05106e-01,1.44248e-01
20070.140,5.93393e-01,2.08073e-01
20073.008,6.58783e-01,1.97358e-01
20075.857,7.18422e-01,1.04900e-01
20078.681,6.13313e-01,9.31738e-02
20081.529,6.24492e-01,8.39475e-02
20084.379,7.13016e-01,6.99800e-02
20087.225,6.92543e-01,6.48269e-02
20089.980,5.17680e-01,6.89888e-02
20090.171,7.14094e-01,7.06012e-02
20092.925,7.24976e-01,5.37046e-02
20095.746,6.32988e-01,8.25087e-02
20098.600,7.33200e-01,1.19113e-01
20101.458,8.49899e-01,1.58448e-01
20104.311,6.78204e-01,1.10875e-01
20107.141,9.37519e-01,1.03111e-01
20109.988,7.27285e-01,1.11108e-01
20112.833,6.54254e-01,1.05679e-01
20115.589,7.39431e-01,2.01220e-01
20115.768,8.74374e-01,2.02517e-01
20118.527,6.73876e-01,1.30863e-01
20121.375,9.83323e-01,1.40732e-01
20124.205,7.89120e-01,1.29232e-01
20127.055,7.17820e-01,1.58337e-01
20129.915,7.68461e-01,1.63764e-01
20132.758,5.23981e-01,1.02651e-01
20135.608,9.09502e-01,1.25597e-01
20138.472,4.68381e-01,1.08865e-01
20141.299,7.43189e-01,1.01593e-01
20144.131,4.87994e-01,1.13110e-01
20146.982,7.09394e-01,8.09828e-02
20149.817,5.60070e-01,8.78437e-02
20152.670,7.52642e-01,9.71663e-02
20155.508,8.41397e-01,8.23960e-02
20158.358,9.30006e-01,1.04698e-01
20161.205,7.79336e-01,8.64369e-02
20164.046,9.19537e-01,1.04129e-01
20166.892,8.38320e-01,1.21598e-01
20169.738,8.01365e-01,9.58047e-02
20172.582,7.29437e-01,1.12625e-01
20175.440,8.14822e-01,9.93711e-02
20178.273,9.27761e-01,8.81231e-02
20181.123,7.38071e-01,1.08625e-01
20183.969,5.49723e-01,7.64967e-02
20186.808,8.72171e-01,6.98443e-02
20189.628,6.92860e-01,1.00848e-01
20192.474,4.57371e-01,1.83068e-01
20195.351,8.16980e-01,2.15722e-01
20198.144,5.74780e-01,1.71165e-01
20198.329,7.60102e-01,1.50302e-01
20201.036,6.62296e-01,5.37561e-02
20203.861,7.45631e-01,6.15873e-02
20206.716,6.82731e-01,7.92684e-02
20209.575,6.25191e-01,6.17247e-02
20212.402,7.09962e-01,5.94708e-02
20215.242,5.79534e-01,6.90831e-02
20218.100,6.59083e-01,5.73357e-02
20220.946,6.60138e-01,5.59732e-02
20223.788,6.29031e-01,4.99833e-02
20226.562,6.15745e-01,5.64616e-02
20226.721,7.21388e-01,5.70570e-02
20229.473,6.80030e-01,4.61744e-02
20232.313,6.38035e-01,4.79284e-02
20235.165,6.19955e-01,4.03297e-02
20237.997,6.62508e-01,4.40547e-02
20240.844,6.30474e-01,4.64216e-02
20243.694,6.10026e-01,3.97626e-02
20246.529,7.09024e-01,4.06515e-02
20249.379,6.77939e-01,4.46798e-02
20252.230,6.21871e-01,3.86070e-02
20255.070,6.32316e-01,3.59920e-02
20257.910,6.72748e-01,3.76431e-02
20260.758,5.87880e-01,3.43940e-02
20263.601,6.32638e-01,3.36463e-02
20266.442,5.53940e-01,3.69217e-02
20269.281,6.74891e-01,3.74113e-02
20272.071,7.73882e-01,6.59460e-02
20274.931,8.97604e-01,4.03577e-01
20277.827,4.31012e-01,5.86904e-01
20280.732,6.20012e-01,2.21918e-01
20283.521,5.91112e-01,5.77745e-02
20286.283,6.63968e-01,7.11265e-02
20286.438,6.68411e-01,7.09363e-02
20289.187,6.08715e-01,4.68870e-02
20292.035,6.83964e-01,5.45653e-02
20294.889,5.68120e-01,5.15260e-02
20297.717,6.42516e-01,4.47712e-02
20300.568,6.31182e-01,4.88670e-02
20303.426,6.53584e-01,4.15527e-02
20306.250,6.22046e-01,3.84340e-02
20309.100,6.60751e-01,3.92297e-02
20311.944,6.12830e-01,3.35975e-02
20314.774,5.71570e-01,3.23112e-02
20317.615,5.90415e-01,4.67762e-02
20320.472,5.79644e-01,5.90010e-02
20323.328,6.23633e-01,4.82961e-02
20326.166,5.96478e-01,3.25475e-02
20328.997,6.18146e-01,3.00453e-02
20331.836,6.36888e-01,3.31694e-02
20334.671,5.93862e-01,3.94562e-02
20337.469,6.09198e-01,1.28086e-01
20340.367,7.90633e-01,2.81833e-01
20343.251,5.06172e-01,2.09137e-01
20346.016,6.39754e-01,1.01619e-01
20346.157,6.51494e-01,9.39409e-02
20348.911,5.49245e-01,5.26360e-02
20351.758,5.32708e-01,4.14256e-02
20354.592,5.22029e-01,2.97132e-02
20357.428,5.87785e-01,2.88543e-02
20360.270,5.07285e-01,2.88737e-02
20363.115,5.17854e-01,2.85361e-02
20365.954,5.38951e-01,2.86098e-02
20368.796,5.65103e-01,2.97506e-02
20371.642,5.78235e-01,3.08074e-02
20374.486,5.71435e-01,2.95168e-02
20377.332,5.13011e-01,2.84877e-02
20380.171,5.19914e-01,2.88755e-02
20383.011,5.40720e-01,2.93957e-02
20385.856,5.04409e-01,2.91395e-02
20388.693,5.25931e-01,2.84765e-02
20391.538,5.45177e-01,2.87796e-02
20394.314,5.25545e-01,4.04149e-02
20397.221,5.07355e-01,2.94277e-02
20400.383,2.16118e-01,5.06694e-02
20408.548,5.07107e-01,6.92257e-02
20411.331,6.57611e-01,5.69908e-01
20411.447,7.24895e-01,6.46363e-01
20414.282,6.04487e-01,7.26485e-01
20417.182,6.27708e-01,3.31440e-01
20419.960,5.27892e-01,5.07579e-02
20422.964,3.49808e-01,3.01633e-02
20425.544,5.71163e-01,3.03268e-02
20428.449,5.08313e-01,2.97931e-02
20431.354,3.13461e-01,2.94354e-02
20434.228,4.98051e-01,2.80365e-02
20437.001,5.64584e-01,2.68136e-02
20439.927,4.44388e-01,2.72252e-02
20442.744,5.95227e-01,4.01522e-02
20445.617,2.49143e-01,4.21416e-02
20448.456,6.06927e-01,4.07378e-02
20459.673,5.09048e-01,3.00126e-02
20465.290,2.56629e-01,4.02029e-02
20468.285,2.06295e-01,2.80750e-02
20471.126,5.43544e-01,2.84855e-02
20473.961,2.71992e-01,2.94177e-02
20476.846,3.95290e-01,2.92737e-02
20479.656,5.95534e-01,3.10728e-02
20488.189,3.31567e-01,4.61060e-02
20491.000,1.70423e-02,3.92415e-02
20496.644,3.32976e-01,7.26905e-02
20499.512,1.12800e-01,1.75385e-01
20502.388,3.56598e-01,1.71856e-01
20505.180,8.64268e-02,9.88709e-02
20508.024,5.38230e-01,4.06775e-02
20510.810,3.99626e-01,6.24023e-02
20511.030,4.38790e-01,5.92737e-02
20513.668,-8.29805e-02,6.32029e-02
20516.481,-1.06358e-01,8.21209e-02
20519.444,2.91195e-01,5.27412e-02
20522.166,7.86376e-02,7.33965e-02
20525.110,4.02258e-01,7.01253e-02
20527.945,1.76132e-01,6.10128e-02
20533.635,5.33087e-01,5.34634e-02
20536.415,7.95506e-01,8.11438e-02
20539.323,4.71929e-01,6.85436e-02
20542.138,2.33589e-01,7.24012e-02
20544.938,7.40140e-01,9.62389e-02
20545.115,1.76511e-01,9.61605e-02
20547.803,1.46085e-01,5.53282e-02
20553.527,4.42423e-01,7.43350e-02
20559.146,6.02167e-01,8.91538e-02
20561.977,3.43954e-01,3.87411e-01
20564.866,2.60980e-01,6.79662e-01
20567.744,-3.38242e-02,4.30021e-01
20570.611,6.36153e-01,9.00798e-02
20573.380,-5.10899e-02,6.50226e-02
20576.227,2.19437e-01,8.16669e-02
20579.090,1.61586e-01,7.57939e-02
20581.907,4.54366e-01,7.17588e-02
20584.825,3.61530e-01,9.28225e-02
20587.598,4.24128e-01,4.95985e-02
20590.505,3.64058e-01,3.94419e-02
20593.260,3.41142e-02,4.07360e-02
20601.804,1.98095e-01,2.76590e-02
20604.567,-2.01436e-02,5.72063e-02
20607.302,5.27629e-01,3.96872e-02
20616.011,7.52623e-02,3.57396e-02
20618.872,8.74226e-01,5.35968e-02
20624.486,-2.28149e-01,4.53893e-02
20627.350,2.65451e-01,5.28867e-02
20630.283,2.77429e-01,6.15494e-02
20632.977,-1.06652e-01,5.62187e-02
20638.735,1.50933e-02,6.89551e-02
20641.606,2.66127e-01,4.26947e-02
20644.429,6.07667e-01,4.78575e-02
20647.147,1.15260e-01,6.21609e-02
20650.065,2.03969e-01,5.45241e-02
20652.907,-1.30776e-01,5.80158e-02
20655.665,-4.21639e-02,6.84753e-02
20655.836,5.20497e-01,6.68348e-02
20658.599,5.81659e-01,5.46744e-02
20664.308,2.35816e-01,5.06523e-02
20667.135,2.69636e-01,5.04061e-02
20669.968,4.49224e-01,4.19498e-02
20672.854,3.17305e-02,4.54186e-02
20675.686,3.39950e-01,4.13568e-02
20678.549,3.42153e-03,4.29010e-02
20681.316,2.65846e-02,4.61780e-02
20684.171,5.79027e-01,3.73912e-02
20687.042,1.34097e-01,5.71732e-02
20689.824,6.36495e-02,4.20534e-02
20692.660,2.26469e-01,3.53041e-02
20695.500,3.17476e-01,4.10595e-02
20698.336,4.35794e-01,3.70493e-02
20701.191,4.66954e-01,3.71575e-02
20706.952,-1.08217e-01,4.66686e-02
20709.653,5.60509e-01,3.75294e-02
20715.401,2.29589e-01,3.28682e-02
20718.234,3.17278e-01,3.49014e-02
20721.051,3.44385e-01,3.52782e-02
20723.859,3.65492e-01,4.65861e-02
20726.683,4.25126e-01,1.63405e-01
20729.561,1.14969e-01,3.25213e-01
20732.434,8.56111e-02,2.80105e-01
20735.294,8.76931e-02,9.35171e-02
20738.122,4.90761e-01,4.18001e-02
20740.924,5.08697e-01,4.80610e-02
20743.795,2.03202e-01,4.44730e-02
20746.611,3.27774e-01,3.49807e-02
20749.474,4.54505e-01,3.20292e-02
20755.053,3.01356e-01,3.23901e-02
20757.948,2.03058e-01,3.18896e-02
20763.634,9.58895e-02,2.77473e-02
20772.180,1.79329e-01,2.81014e-02
20774.800,5.84252e-02,4.75923e-02
20775.138,1.72601e-01,3.82792e-02
20777.840,1.68290e-01,2.99536e-02
20780.716,2.57102e-01,2.71600e-02
20783.512,3.37883e-01,2.70941e-02
20786.335,3.63909e-01,2.59765e-02
20789.167,3.68258e-01,3.53491e-02
20794.857,2.79603e-01,3.69041e-02
20797.652,2.44004e-01,2.45035e-02
20800.562,2.53870e-01,2.95403e-02
20803.407,2.49910e-01,4.06659e-02
20806.211,1.41749e-01,4.75723e-02
20809.057,3.12067e-01,4.32355e-02
20811.904,2.43180e-01,3.38631e-02
20814.719,2.19196e-01,3.50383e-02
20817.514,3.19704e-01,5.48268e-02
20817.646,3.57028e-01,5.52795e-02
20820.352,1.71067e-01,4.94021e-02
20823.242,-1.73359e-02,5.97599e-02
20826.070,5.26562e-01,4.93864e-02
20828.895,2.63574e-01,4.96297e-02
20831.736,2.33640e-01,4.58571e-02
20834.613,2.29708e-01,3.69908e-02
20837.443,2.70590e-01,2.90144e-02
20840.268,3.97119e-01,2.77715e-02
20843.116,4.05425e-01,2.70877e-02
20845.975,3.86650e-01,2.71651e-02
20848.772,3.42617e-01,2.92269e-02
20851.627,3.19608e-01,3.09653e-02
20854.442,4.22169e-01,3.56898e-02
20857.261,2.33783e-01,5.28434e-02
20860.112,2.76759e-01,1.05486e-01
20862.923,2.64571e-01,1.58551e-01
20863.040,2.36414e-01,1.70008e-01
20865.829,1.82074e-01,6.38247e-02
20868.800,4.26057e-02,5.91357e-02
20871.600,2.00044e-01,4.33356e-02
20874.436,6.63935e-02,4.63956e-02
20877.161,1.78498e-01,4.66703e-02
20879.997,3.26723e-01,3.46056e-02
20885.662,2.55992e-01,4.46405e-02
20888.491,5.03553e-01,3.52823e-02
20891.340,8.22223e-02,2.99736e-02
20894.143,2.60908e-01,2.70552e-02
20896.896,4.52343e-01,3.77166e-02
20899.805,2.80479e-01,4.30449e-02
20902.689,2.28502e-01,2.98601e-02
20905.448,8.57959e-03,7.06381e-02
20908.338,1.05091e-01,1.18975e-01
20911.201,3.77072e-01,1.61638e-01
20914.063,3.94183e-01,1.04529e-01
20916.894,1.69409e-01,4.61706e-02
20919.661,1.13008e-01,5.13953e-02
20922.506,3.11685e-01,4.62501e-02
20925.362,2.85609e-01,2.79526e-02
20928.235,2.72415e-01,2.61335e-02
20931.080,3.18637e-01,2.83701e-02
20933.875,2.35300e-01,3.59787e-02
20936.709,3.04277e-01,2.78181e-02
20939.585,4.05552e-01,3.06937e-02
20942.421,2.94283e-01,2.82722e-02
20945.242,2.86103e-01,2.60597e-02
20948.053,1.46764e-01,2.85909e-02
20950.890,4.81927e-01,3.59753e-02
20956.566,-4.01297e-02,3.91186e-02
20959.509,5.37530e-01,4.07359e-02
20962.206,2.87270e-01,3.65394e-02
20965.116,3.48800e-01,2.65435e-02
20967.935,2.92540e-01,2.65306e-02
20973.629,4.36839e-01,2.54624e-02
20976.452,3.81310e-01,2.58864e-02
20979.292,4.20548e-01,2.47030e-02
20982.097,3.77277e-01,2.56174e-02
20984.984,3.54503e-01,2.66785e-02
20990.637,2.96011e-01,2.70187e-02
20993.481,3.09776e-01,2.55616e-02
20996.224,3.76387e-01,2.55338e-02
20999.184,2.26166e-01,3.59800e-02
21001.982,3.46998e-01,2.67980e-02
21004.807,3.53592e-01,3.27444e-02
21007.592,4.54062e-01,4.67154e-02
21007.723,3.00610e-01,4.63752e-02
21010.544,3.40501e-01,4.85221e-02
21013.335,3.98397e-01,4.24121e-02
21016.136,2.81128e-01,4.31862e-02
21018.988,3.24496e-01,3.74592e-02
21021.816,3.43994e-01,3.71915e-02
21024.656,4.43627e-01,4.00471e-02
21027.493,5.19372e-01,4.23402e-02
21030.321,3.11006e-01,4.15028e-02
21033.158,3.94255e-01,5.07667e-02
21036.005,3.58422e-01,5.00792e-02
21038.859,1.94349e-01,3.98204e-02
21041.554,7.27693e-01,4.73046e-02
21044.528,4.29404e-01,3.14870e-02
21047.353,3.91515e-01,3.03708e-02
21050.176,3.86520e-01,3.12047e-02
21052.971,2.88318e-01,5.24730e-02
21055.848,2.71502e-01,3.98637e-02
21058.674,3.05034e-01,4.08875e-02
21061.461,3.21082e-01,8.83440e-02
21061.564,4.23743e-01,9.50579e-02
21064.355,4.30404e-01,7.80818e-02
21067.191,3.96212e-01,7.94385e-02
21070.029,4.58892e-01,8.18046e-02
21072.876,3.89360e-01,6.28179e-02
21075.704,4.38524e-01,4.49660e-02
21078.538,3.61813e-01,3.91967e-02
21081.332,5.24087e-01,3.17780e-02
21084.192,3.09585e-01,2.88865e-02
21087.039,2.55522e-01,3.25549e-02
21089.866,3.16427e-01,4.35517e-02
21092.708,3.15748e-01,4.73060e-02
21095.536,3.93051e-01,5.68636e-02
21098.382,2.92611e-01,6.49422e-02
21101.219,4.79382e-01,5.65315e-02
21104.036,3.63621e-01,7.19351e-02
21106.886,2.94151e-01,9.16651e-02
21109.736,3.80420e-01,7.33293e-02
21112.544,3.70799e-01,5.83397e-02
21115.375,5.03342e-01,1.00225e-01
21118.235,1.73222e-01,1.14638e-01
21121.090,3.02618e-01,6.22242e-02
21123.896,2.97545e-01,3.12988e-02
21129.567,4.51190e-01,2.80269e-02
21132.430,5.21220e-01,2.69685e-02
21135.210,3.87897e-01,2.66773e-02
21138.097,4.12044e-01,2.65670e-02
21140.953,3.42600e-01,2.63391e-02
21146.561,2.89626e-01,2.64653e-02
21149.392,4.72234e-01,2.71026e-02
21152.258,4.61017e-01,3.30353e-02
21155.064,4.86610e-01,5.74264e-02
21157.916,3.77819e-01,6.86540e-02
21160.768,3.57752e-01,4.93674e-02
21163.596,2.21716e-01,3.00615e-02
21166.420,4.69467e-01,2.75709e-02
21169.216,2.68324e-01,3.93684e-02
21172.057,3.01041e-01,4.01322e-02
21174.889,3.63855e-01,1.03929e-01
21177.755,4.60799e-01,1.64987e-01
21180.614,3.85124e-01,1.21024e-01
21183.445,3.95051e-01,5.45273e-02
21186.263,2.63368e-01,4.10988e-02
21189.087,3.20236e-01,3.58564e-02
21191.917,4.04096e-01,3.99285e-02
21194.757,2.70008e-01,4.57152e-02
21197.599,4.48178e-01,4.10413e-02
21200.434,4.15803e-01,3.28015e-02
21203.253,3.98846e-01,3.45437e-02
21206.092,4.00481e-01,3.80177e-02
21208.934,3.21696e-01,3.59338e-02
21211.763,3.19262e-01,3.40674e-02
21214.621,1.84478e-01,3.17948e-02
21217.429,4.53646e-01,3.38933e-02
21220.269,4.56738e-01,3.70226e-02
21223.107,3.58167e-01,3.33347e-02
21225.934,4.20150e-01,2.94461e-02
21228.746,4.33117e-01,3.97476e-02
21231.588,3.29032e-01,7.46868e-02
21234.444,2.79495e-01,8.77170e-02
21237.294,3.73637e-01,5.63786e-02
21240.055,3.82982e-01,4.47854e-02
21240.183,3.73242e-01,4.44518e-02
21242.934,4.94247e-01,3.02664e-02
21245.734,3.88018e-01,5.37891e-02
21248.585,5.74032e-01,1.35876e-01
21251.443,2.09698e-01,1.74591e-01
21254.307,2.50807e-01,1.01988e-01
21257.146,2.52410e-01,4.03139e-02
21259.920,3.17458e-01,2.95425e-02
21262.828,3.95142e-01,2.95575e-02
21265.614,3.75996e-01,2.79187e-02
21268.413,2.02183e-01,2.70113e-02
21271.268,2.96664e-01,2.75790e-02
21274.093,2.71592e-01,2.96276e-02
21276.935,2.25350e-01,4.47660e-02
21279.771,3.07602e-01,5.90378e-02
21282.622,2.48985e-01,5.05358e-02
21285.432,3.85403e-01,3.34671e-02
21288.254,1.37609e-01,3.00827e-02
21291.097,4.64443e-01,3.02623e-02
21293.947,3.94006e-01,2.99027e-02
21296.809,3.31315e-01,2.79363e-02
21299.581,3.49432e-01,2.74422e-02
21302.438,4.38856e-01,2.71734e-02
21305.361,3.24160e-01,3.79505e-02
21308.041,3.55304e-01,3.77766e-02
21310.877,4.75090e-01,4.01308e-02
21311.017,3.18548e-01,3.98151e-02
21313.766,1.94742e-01,3.77056e-02
21316.596,2.36056e-01,5.66043e-02
21319.442,3.06264e-01,6.62778e-02
21322.271,2.91837e-01,6.26691e-02
21325.101,2.34837e-01,7.66481e-02
21327.946,2.72393e-01,8.34894e-02
21330.796,2.79192e-01,5.54281e-02
21333.608,3.52998e-01,3.10180e-02
21336.436,4.51372e-01,2.85752e-02
21339.266,2.46127e-01,2.89765e-02
21342.147,2.96943e-01,2.79480e-02
21344.979,3.92678e-01,2.83065e-02
21350.599,3.81864e-01,2.97416e-02
21353.427,3.79225e-01,3.50830e-02
21356.233,-2.98923e-02,6.07354e-02
21359.104,3.92611e-01,4.13040e-02
21361.921,2.88475e-01,3.73871e-02
21364.766,2.75894e-01,3.15436e-02
21367.622,1.45225e-01,3.08157e-02
21370.424,4.56828e-01,3.41281e-02
21373.262,2.49009e-01,4.08012e-02
21376.094,2.68276e-01,3.96976e-02
21378.931,3.35669e-01,3.68839e-02
21381.793,3.75082e-01,3.82787e-02
21384.537,3.84319e-01,4.79725e-02
21387.290,5.72463e-01,4.14412e-02
21390.286,1.27039e-01,4.44214e-02
21393.098,4.70121e-01,2.81237e-02
21396.001,3.55801e-01,4.15697e-02
21398.755,4.32144e-01,2.83633e-02
21401.580,6.47030e-01,3.65769e-02
21404.400,3.88267e-01,2.78098e-02
21412.911,1.49132e-01,2.81118e-02
21415.723,3.63225e-01,2.93524e-02
21418.605,3.40188e-01,3.16430e-02
21421.400,3.02856e-01,3.49283e-02
21424.247,2.35960e-01,3.34902e-02
21427.076,3.33410e-01,3.08555e-02
21429.911,1.70303e-01,2.99842e-02
21432.739,2.36409e-01,3.10269e-02
21435.583,2.07818e-01,2.94957e-02
21438.436,2.79902e-01,2.97864e-02
21441.259,2.76175e-01,3.13707e-02
21444.063,3.55797e-01,2.93601e-02
21446.898,2.42381e-01,2.90335e-02
21449.667,6.08928e-01,3.97923e-02
21455.422,3.47518e-01,2.79027e-02
21458.257,3.73561e-01,2.87095e-02
21461.058,2.90474e-01,2.94521e-02
21463.914,3.24761e-01,2.95045e-02
21466.755,3.54653e-01,2.86828e-02
21469.579,2.65393e-01,3.04548e-02
21472.372,3.68913e-01,3.97580e-02
21472.520,4.84969e-01,4.42247e-02
21478.123,1.64496e-01,4.13920e-02
21480.910,3.24975e-01,2.90164e-02
21483.731,3.96878e-01,2.90602e-02
21486.545,3.32329e-01,2.93186e-02
21489.413,2.78433e-01,2.85875e-02
21492.167,3.68928e-01,3.02894e-02
21494.969,3.10593e-01,4.19223e-02
21497.866,2.27297e-01,3.19373e-02
21500.677,3.31934e-01,3.97306e-02
21503.481,2.72998e-01,1.12829e-01
21506.339,3.63500e-01,3.25808e-01
21509.202,6.43324e-01,4.19935e-01
21512.062,3.98671e-01,2.31842e-01
21514.886,3.44927e-01,7.36765e-02
21517.629,-1.25504e-02,6.19652e-02
21520.537,3.32440e-01,3.78119e-02
21523.347,2.42255e-01,3.99762e-02
21526.179,2.35111e-01,4.18308e-02
21529.004,2.42715e-01,4.97480e-02
21531.836,3.18691e-01,5.83044e-02
21534.649,1.95240e-01,9.28663e-02
21537.495,4.38256e-01,1.66181e-01
21540.346,2.94368e-01,1.62807e-01
21543.190,2.04902e-01,8.83476e-02
21546.000,2.73745e-01,6.23905e-02
21548.832,3.38005e-01,5.96661e-02
21551.642,3.32302e-01,4.75986e-02
21554.499,3.50574e-01,3.59680e-02
21557.257,1.85911e-01,3.14174e-02
21560.209,3.83606e-01,3.03596e-02
21562.978,3.35682e-01,3.10959e-02
21565.797,7.29197e-02,3.49361e-02
21568.618,2.57661e-01,3.56532e-02
21571.474,2.42194e-01,3.47662e-02
21574.231,6.74258e-02,4.65903e-02
21575.858,3.38744e-01,4.01476e-02
21577.203,1.56360e-01,6.31183e-02
21579.955,3.47026e-01,7.37067e-02
21582.803,2.87279e-01,8.26754e-02
21585.644,2.55681e-01,5.84911e-02
21588.460,2.81293e-01,3.91031e-02
21591.283,3.87325e-01,3.60893e-02
21594.131,2.17900e-01,3.57630e-02
21596.954,3.43811e-01,3.73583e-02
21599.779,2.27919e-01,3.73806e-02
21605.441,2.28968e-01,3.21425e-02
21608.270,2.89757e-01,3.32616e-02
21611.099,2.53673e-01,3.54528e-02
21613.954,2.93274e-01,3.35879e-02
21616.741,7.82995e-03,3.24257e-02
21619.588,2.23734e-01,3.08215e-02
21622.447,2.48706e-01,3.24119e-02
21625.253,4.02526e-01,3.27562e-02
21628.053,1.72259e-02,4.81617e-02
21630.910,3.36832e-01,3.28974e-02
21633.731,1.74421e-01,4.08912e-02
21636.565,2.83660e-01,4.96044e-02
21639.409,2.07363e-01,4.88502e-02
21642.238,1.76628e-01,4.05897e-02
21645.065,2.59436e-01,3.28932e-02
21647.888,3.08935e-01,3.10388e-02
21650.647,1.63044e-01,4.24300e-02
21653.544,2.67270e-01,3.14944e-02
21656.401,2.47472e-01,3.42210e-02
21659.209,3.14560e-01,3.75522e-02
21662.041,1.55123e-01,3.77293e-02
21664.869,3.46535e-01,3.69505e-02
21667.666,2.15361e-01,3.47887e-02
21670.522,2.69750e-01,3.43155e-02
21673.350,2.45579e-01,3.80339e-02
21676.187,3.85905e-01,3.87836e-02
21679.026,2.74850e-01,3.55425e-02
21681.842,3.04188e-01,3.68969e-02
21684.752,2.09822e-01,3.92277e-02
21687.508,2.19485e-01,3.62682e-02
21690.257,3.37107e-01,4.62652e-02
21693.174,2.85159e-01,3.15448e-02
21695.989,1.64847e-01,3.14718e-02
21698.823,1.42797e-01,3.11230e-02
21701.645,2.27642e-01,3.15514e-02
21704.400,1.92235e-01,4.97757e-02
21706.045,1.43966e-01,4.41306e-02
21708.854,3.75798e-01,7.70807e-02
21710.213,1.22600e-01,1.40326e-01
21712.974,1.43481e-01,1.15809e-01
21715.822,2.30631e-01,7.48419e-02
21718.644,2.87796e-01,3.76019e-02
21721.448,1.89364e-01,3.19202e-02
21724.279,3.00425e-01,3.23310e-02
21727.119,2.56985e-01,3.29186e-02
21729.947,1.58517e-01,3.26003e-02
21732.773,2.44824e-01,3.19955e-02
21735.605,1.98330e-01,3.16929e-02
21738.430,2.50209e-01,3.22845e-02
21741.277,2.74453e-01,3.15418e-02
21744.087,2.55618e-01,3.27953e-02
21746.907,2.57067e-01,3.19905e-02
21749.745,3.10945e-01,3.22530e-02
21752.573,1.61366e-01,3.16770e-02
21755.403,1.84939e-01,3.24860e-02
21758.225,9.40007e-02,3.76176e-02
21761.058,2.52660e-01,4.68325e-02
21763.893,6.19013e-02,4.89168e-02
21766.729,1.46416e-01,3.96191e-02
21769.517,1.67334e-01,3.26409e-02
21772.378,1.29058e-01,3.19012e-02
21775.206,2.28114e-01,3.18645e-02
21778.059,1.81113e-01,3.15153e-02
21780.883,1.46682e-01,3.19390e-02
21783.688,3.11935e-01,3.43604e-02
21786.513,1.68790e-01,3.63840e-02
21789.342,2.08793e-01,4.25104e-02
21792.173,2.68033e-01,5.09509e-02
21795.004,2.12248e-01,5.39022e-02
21797.809,2.61552e-01,7.21118e-02
21800.630,1.98406e-01,1.95153e-01
21803.490,1.25381e-01,3.07524e-01
21806.348,1.82768e-01,2.06990e-01
21809.180,1.24159e-01,6.43151e-02
21811.986,2.22724e-01,3.59321e-02
21814.804,1.77738e-01,3.31478e-02
21817.652,2.72734e-01,3.20779e-02
21820.462,1.48508e-01,3.26744e-02
21823.307,2.99246e-01,3.25890e-02
21826.115,2.97619e-01,3.36591e-02
21828.942,2.00209e-01,3.47746e-02
21831.773,3.01232e-01,3.55552e-02
21834.569,1.54329e-01,3.63799e-02
21837.429,1.82750e-01,3.63950e-02
21840.269,2.35238e-01,3.53056e-02
21843.089,2.49137e-01,3.52354e-02
21845.910,2.50235e-01,3.76609e-02
21848.714,3.85104e-02,4.20738e-02
21851.505,2.06173e-01,4.61176e-02
21854.381,4.65074e-02,3.83074e-02
21857.241,2.61947e-01,3.30463e-02
21860.098,6.95766e-02,3.34026e-02
21862.882,1.93695e-01,3.39832e-02
21865.700,-3.26572e-02,3.51922e-02
21868.519,1.63351e-01,3.94157e-02
21871.334,1.00531e-01,8.69615e-02
21874.188,2.47475e-01,1.45169e-01
21877.040,3.26514e-01,1.22030e-01
21879.876,1.26877e-01,5.51545e-02
21882.669,3.70849e-02,3.88154e-02
21885.504,1.74276e-01,3.65983e-02
21888.350,3.00213e-01,3.50430e-02
21891.152,1.58291e-01,3.84532e-02
21893.986,1.27844e-01,4.12522e-02
21896.820,1.51641e-01,3.81749e-02
21899.639,1.35438e-01,3.46720e-02
21902.465,2.06505e-01,3.55205e-02
21905.299,2.05687e-01,3.70338e-02
21908.124,2.32128e-01,3.63035e-02
21910.862,1.68153e-01,4.67755e-02
21912.505,1.31394e-01,3.27708e-02
21915.329,2.38578e-01,3.28383e-02
21918.167,5.71331e-03,3.34394e-02
21922.168,1.61772e-01,4.60306e-02
21923.784,1.12389e-01,3.32197e-02
21925.197,1.36508e-01,4.77907e-02
21929.469,1.93600e-01,3.37091e-02
21932.303,-1.30773e-02,3.36769e-02
21933.674,1.92909e-01,4.76652e-02
21936.396,6.49312e-02,3.38842e-02
21939.219,1.43521e-01,3.39022e-02
21942.050,1.20545e-01,3.44041e-02
21944.874,1.40880e-01,3.60727e-02
21947.699,5.63490e-02,3.80672e-02
21950.502,1.88355e-01,5.38744e-02
21953.311,2.61475e-01,1.76252e-01
21956.176,-9.21135e-02,3.52188e-01
21959.032,2.63636e-01,2.86487e-01
21961.878,2.13103e-01,9.62802e-02
21964.672,1.97325e-01,4.08262e-02
21967.497,1.70583e-02,3.62884e-02
21970.284,7.23527e-02,3.60148e-02
21973.144,1.16581e-01,3.52427e-02
21975.971,1.28068e-01,3.63287e-02
21978.795,1.28562e-01,4.08577e-02
21981.623,1.25886e-01,4.49707e-02
21984.451,2.46795e-01,4.55136e-02
21987.269,9.66213e-02,4.37021e-02
21990.096,1.66082e-01,4.40969e-02
21992.920,1.23408e-01,4.56252e-02
21995.754,1.26238e-01,5.13840e-02
21998.586,1.96426e-01,5.41607e-02
22001.416,8.80298e-02,5.32244e-02
22004.268,5.55653e-02,5.40801e-02
22007.067,1.76067e-01,4.83327e-02
22009.893,2.30217e-01,4.18590e-02
22012.716,1.12747e-01,4.13833e-02
22015.542,2.24770e-01,4.12404e-02
22018.370,1.21072e-01,4.01732e-02
22021.196,1.95479e-01,4.02254e-02
22024.017,2.21901e-01,4.22507e-02
22026.842,2.82225e-01,4.75245e-02
22029.673,1.69226e-01,5.11719e-02
22032.504,2.54782e-01,4.82316e-02
22035.329,1.81961e-01,4.18378e-02
22038.156,1.99996e-01,3.96627e-02
22040.979,2.65060e-01,3.98896e-02
22043.804,1.75900e-01,3.95699e-02
22046.626,1.67489e-01,4.34774e-02
22049.425,1.91466e-01,7.49786e-02
22052.271,4.62233e-02,1.39148e-01
22055.120,4.74558e-02,1.42048e-01
22057.959,2.29088e-01,7.79526e-02
22060.768,1.46719e-01,5.12152e-02
22063.589,1.95261e-01,4.64696e-02
22066.415,2.03364e-01,4.19953e-02
22069.240,2.46599e-01,4.02833e-02
22072.068,2.35586e-01,3.82736e-02
22074.879,1.92463e-01,3.65454e-02
22077.749,1.31296e-02,3.74629e-02
22080.541,2.04827e-01,3.58651e-02
22083.365,2.25793e-01,3.56444e-02
22086.192,2.25420e-01,3.59162e-02
22089.021,1.61694e-01,3.64383e-02
22091.848,1.97001e-01,3.63915e-02
22094.602,7.48669e-02,3.87861e-02
22097.514,2.11897e-01,3.57695e-02
22100.321,1.77794e-01,3.67756e-02
22103.149,2.12612e-01,3.74586e-02
22105.972,2.43734e-01,3.78378e-02
22108.799,1.90187e-01,3.76635e-02
22111.612,2.65925e-01,3.78622e-02
22114.449,1.67264e-01,3.82326e-02
22117.273,1.37331e-01,3.84402e-02
22120.084,1.28316e-01,4.65356e-02
22122.887,2.60132e-01,1.26716e-01
22125.742,2.53723e-01,2.78707e-01
22128.597,1.08871e-01,2.55689e-01
22131.444,3.82047e-01,1.01267e-01
22134.240,1.66953e-01,4.39887e-02
22137.057,2.21781e-01,3.87808e-02
22139.867,1.09097e-01,3.78080e-02
22142.704,2.45040e-01,3.83035e-02
22145.529,2.90647e-01,3.87951e-02
22148.342,2.27753e-01,3.94591e-02
22151.197,2.96885e-01,3.95949e-02
22154.001,3.10089e-01,3.85949e-02
22156.830,2.09789e-01,3.97233e-02
22159.780,2.91976e-01,6.15779e-02
22162.482,2.65320e-01,4.30469e-02
22165.303,2.71657e-01,4.39557e-02
22168.089,9.92319e-02,4.41606e-02
22170.932,4.44934e-01,4.31469e-02
22173.782,2.42441e-01,3.94924e-02
22176.607,3.08507e-01,3.97503e-02
22179.426,2.47697e-01,4.03773e-02
22182.214,1.14282e-01,4.19723e-02
22185.081,3.70789e-01,4.10982e-02
22187.906,2.38868e-01,4.04414e-02
22190.729,3.70075e-01,4.08809e-02
22193.552,1.40188e-01,4.10067e-02
22196.381,3.12557e-01,3.99088e-02
22199.214,2.98895e-01,3.95605e-02
22202.029,2.08291e-01,4.06012e-02
22204.855,3.15852e-01,4.12187e-02
22207.678,3.05163e-01,4.07155e-02
22210.503,3.74028e-01,4.16373e-02
22213.325,3.74091e-01,4.31220e-02
22216.167,3.40234e-01,4.39596e-02
22218.978,2.02277e-01,4.41388e-02
22222.770,2.48623e-01,3.30563e-02
22226.185,3.19860e-01,4.08541e-02
22229.010,1.97399e-01,4.12797e-02
22231.833,2.78644e-01,4.08263e-02
22234.658,2.70060e-01,4.02277e-02
22237.483,3.20562e-01,4.12016e-02
22240.306,3.04447e-01,4.15988e-02
22243.119,3.50252e-01,4.81588e-02
22245.939,4.70492e-01,7.90713e-02
22248.775,3.66507e-01,1.06370e-01
22251.621,3.27335e-01,9.15772e-02
22254.444,3.88459e-01,5.48923e-02
22257.688,3.18200e-01,3.48154e-02
22261.341,2.91171e-01,4.25526e-02
22264.162,2.87762e-01,4.53882e-02
22266.989,2.92695e-01,4.67577e-02
22269.816,2.01483e-01,4.57218e-02
22272.638,2.56410e-01,4.74210e-02
22275.462,3.91435e-01,4.80480e-02
22278.288,4.13596e-01,4.54234e-02
22281.109,4.78765e-01,4.26327e-02
22283.934,3.85792e-01,4.17040e-02
22286.756,2.42878e-01,4.33422e-02
22289.581,3.92749e-01,4.51343e-02
22292.409,4.12033e-01,4.41419e-02
22295.232,2.76499e-01,4.26345e-02
22298.053,2.64150e-01,4.14912e-02
22300.888,3.00424e-01,4.11902e-02
22303.698,2.60639e-01,4.23013e-02
22306.518,3.62650e-01,4.52407e-02
22309.313,3.54389e-01,7.63371e-02
22312.154,1.86639e-01,1.74089e-01
22315.005,4.94872e-01,2.12346e-01
22317.850,4.37807e-01,1.17981e-01
22320.656,3.96662e-01,5.90570e-02
22323.466,3.36917e-01,5.24154e-02
22326.307,4.97606e-01,4.90611e-02
22329.112,3.82824e-01,4.73204e-02
22331.937,4.59177e-01,4.72314e-02
22334.758,3.08379e-01,4.90793e-02
22337.579,3.67595e-01,5.82726e-02
22340.410,4.42041e-01,5.92861e-02
22343.230,3.51084e-01,5.45067e-02
22346.052,4.80693e-01,5.79165e-02
22348.886,4.43761e-01,5.62683e-02
22351.706,3.92259e-01,4.85172e-02
22354.529,3.66239e-01,4.43701e-02
22357.348,5.02014e-01,4.42497e-02
22360.174,4.16542e-01,4.47114e-02
22362.993,4.52338e-01,4.59142e-02
22365.815,4.50691e-01,4.64707e-02
22368.640,4.34200e-01,4.51369e-02
22371.487,2.72537e-01,4.52595e-02
22374.264,3.86838e-01,4.64201e-02
22377.111,4.60767e-01,4.83330e-02
22379.935,3.83533e-01,4.75632e-02
22382.756,5.82381e-01,4.55756e-02
22385.580,3.37967e-01,4.38781e-02
22388.404,4.63544e-01,4.34057e-02
22391.224,4.01786e-01,4.38732e-02
22394.050,4.28728e-01,4.42341e-02
22396.871,5.34308e-01,4.42524e-02
22399.695,4.57691e-01,4.52382e-02
22402.516,4.73565e-01,4.64582e-02
22405.340,4.84955e-01,4.64989e-02
22408.162,3.44680e-01,4.56875e-02
22410.986,3.77047e-01,4.62882e-02
22413.808,3.94842e-01,4.86544e-02
22416.629,4.08139e-01,5.04383e-02
22419.455,3.84819e-01,4.82821e-02
22422.275,5.32834e-01,4.89057e-02
22425.099,5.28181e-01,4.86661e-02
22427.922,3.91983e-01,4.93506e-02
22430.745,3.15382e-01,5.23297e-02
22433.572,4.71518e-01,4.97200e-02
22436.390,4.11044e-01,4.85907e-02
22439.213,4.28006e-01,5.18228e-02
22442.037,3.90818e-01,5.26269e-02
22444.860,4.05572e-01,4.85706e-02
22447.681,3.10877e-01,4.59870e-02
22451.466,3.78201e-01,3.67034e-02
22454.880,4.54709e-01,4.75807e-02
22457.697,3.67127e-01,6.21874e-02
22460.522,4.66733e-01,8.28415e-02
22463.359,4.75825e-01,8.14531e-02
22466.620,5.28468e-01,4.82983e-02
22470.257,4.02175e-01,5.25402e-02
22473.083,4.63632e-01,5.40685e-02
22475.905,4.81319e-01,5.03761e-02
22478.727,5.02636e-01,4.63844e-02
22481.549,3.83506e-01,4.56127e-02
22484.383,5.86501e-01,4.50820e-02
22487.193,3.85746e-01,4.63219e-02
22490.017,5.19756e-01,4.65438e-02
22492.837,4.61332e-01,4.71199e-02
22495.660,3.36770e-01,4.72594e-02
22498.482,5.12065e-01,4.81892e-02
22501.307,3.69649e-01,4.81073e-02
22504.129,4.88714e-01,4.95060e-02
22506.949,4.30301e-01,4.93987e-02
22509.773,5.17758e-01,4.90569e-02
22512.588,4.06200e-01,5.10398e-02
22515.399,3.17475e-01,7.64489e-02
22518.231,5.65808e-01,1.21685e-01
22521.075,3.87385e-01,1.16570e-01
22523.901,4.02217e-01,7.06807e-02
22526.707,4.97653e-01,5.06715e-02
22529.528,3.47589e-01,4.86296e-02
22532.348,3.46683e-01,4.94934e-02
22535.182,5.44581e-01,4.95594e-02
22537.993,4.32734e-01,5.21828e-02
22540.813,3.50973e-01,5.41874e-02
22543.637,2.88954e-01,5.41581e-02
22546.434,3.39444e-01,5.17558e-02
22549.282,3.66233e-01,5.01268e-02
22552.101,3.76058e-01,4.93975e-02
22554.923,4.20943e-01,5.17332e-02
22557.748,3.57229e-01,5.24083e-02
22560.567,4.08590e-01,5.27405e-02
22563.385,5.39446e-01,5.22959e-02
22566.211,5.43385e-01,5.35959e-02
22569.031,4.79283e-01,5.65377e-02
22571.854,4.28745e-01,5.51177e-02
22574.675,5.16672e-01,5.16629e-02
22577.497,5.44821e-01,5.01436e-02
22580.318,3.49465e-01,5.03319e-02
22583.139,3.47606e-01,5.06900e-02
22586.924,4.32675e-01,4.05394e-02
22590.340,4.02609e-01,4.97849e-02
22593.159,3.54060e-01,5.06184e-02
22595.967,4.77753e-01,5.09270e-02
22599.226,4.43278e-01,4.22519e-02
22602.891,4.52927e-01,5.17912e-02
22605.710,2.85496e-01,5.21785e-02
22608.529,3.96331e-01,5.45251e-02
22611.356,4.00699e-01,5.72776e-02
22614.175,3.70731e-01,5.85724e-02
22616.993,3.63141e-01,6.17765e-02
22619.815,3.96640e-01,6.73625e-02
22622.640,4.22996e-01,6.68373e-02
22625.461,5.05880e-01,6.19678e-02
22628.285,4.04423e-01,5.31131e-02
22631.098,4.95527e-01,4.92262e-02
22633.918,2.43201e-01,5.21526e-02
22636.730,3.87529e-01,5.57094e-02
22639.560,3.57689e-01,5.74420e-02
22642.380,5.13783e-01,6.17267e-02
22645.205,3.89639e-01,6.42838e-02
22648.024,3.59828e-01,6.46322e-02
22650.847,4.88407e-01,6.45317e-02
22653.672,3.29412e-01,5.67240e-02
22656.490,5.18551e-01,5.10518e-02
22659.314,4.14203e-01,4.97515e-02
22662.130,3.02809e-01,5.02105e-02
22664.950,3.69317e-01,4.99401e-02
22667.770,4.69888e-01,5.03267e-02
22670.594,3.66574e-01,5.28395e-02
22673.471,4.27482e-01,5.42930e-02
22676.235,4.75900e-01,5.44538e-02
22679.050,4.40817e-01,5.61618e-02
22681.871,3.44569e-01,6.28846e-02
22684.699,3.96227e-01,6.86980e-02
22687.509,3.29942e-01,7.63178e-02
22690.336,4.75357e-01,8.25660e-02
22694.118,3.63134e-01,5.61624e-02
22697.537,4.55077e-01,5.94006e-02
22700.355,3.19005e-01,5.99276e-02
22703.612,4.20531e-01,5.26623e-02
22707.261,5.51147e-01,5.72625e-02
22710.079,5.15560e-01,5.14220e-02
22712.892,4.64367e-01,5.42087e-02
22715.716,4.39724e-01,5.88016e-02
22718.540,2.94953e-01,5.82366e-02
22721.360,3.60231e-01,5.74552e-02
22724.178,3.93841e-01,6.04440e-02
22726.998,3.30470e-01,6.06374e-02
22729.821,4.15538e-01,5.50868e-02
22732.638,3.12019e-01,5.29318e-02
22735.459,2.29866e-01,5.35621e-02
22738.329,4.36726e-01,5.92752e-02
22741.088,3.77038e-01,7.95786e-02
22743.922,3.42751e-01,9.02966e-02
22746.748,3.22762e-01,7.66368e-02
22749.567,2.90610e-01,6.04041e-02
22752.379,3.79142e-01,6.17561e-02
22755.195,2.76631e-01,7.18417e-02
22758.018,1.76864e-01,7.59511e-02
22760.840,3.19959e-01,6.70470e-02
22763.659,3.25904e-01,6.02194e-02
22766.482,3.50217e-01,6.00179e-02
22769.293,1.57705e-01,5.99871e-02
22772.119,2.75596e-01,6.04108e-02
22774.937,1.57582e-01,5.82102e-02
22777.757,2.73004e-01,5.42293e-02
22780.574,3.17141e-01,5.45792e-02
22784.351,1.23890e-01,4.43624e-02
22787.770,2.18595e-01,5.41525e-02
22790.592,1.90583e-01,5.35662e-02
22793.854,3.38350e-01,4.37437e-02
22797.496,2.22199e-01,5.24458e-02
22800.316,3.11146e-01,5.30626e-02
22803.129,3.77203e-01,5.62952e-02
22805.950,2.67669e-01,6.27622e-02
22808.771,2.12446e-01,6.67013e-02
22811.592,2.68957e-01,6.15553e-02
22814.409,3.02051e-01,5.54234e-02
22817.228,1.92996e-01,5.54411e-02
22820.049,2.76000e-01,5.46601e-02
22822.867,3.40553e-01,5.47684e-02
22825.685,3.28389e-01,6.14707e-02
22828.484,2.72930e-01,7.42291e-02
22831.326,1.95662e-01,7.46893e-02
22834.146,2.58185e-01,6.23186e-02
22836.961,3.25556e-01,5.95887e-02
22839.780,4.04388e-01,6.75963e-02
22842.602,3.69151e-01,6.56630e-02
22845.420,2.80794e-01,5.68944e-02
22848.238,3.43510e-01,5.54807e-02
22851.057,2.78163e-01,5.96746e-02
22853.876,3.51450e-01,6.50830e-02
22856.697,3.61620e-01,6.18928e-02
22859.514,3.72739e-01,5.65932e-02
22862.333,1.30185e-01,5.49376e-02
22866.104,1.64014e-01,4.59637e-02
22869.527,1.49885e-01,5.73926e-02
22872.787,1.64990e-01,4.75847e-02
22876.427,1.85982e-01,5.86855e-02
22879.249,2.08682e-01,5.74150e-02
22882.064,2.88085e-01,5.72177e-02
22884.881,1.86321e-01,5.69217e-02
22887.702,2.26873e-01,5.64483e-02
22890.517,2.03369e-01,5.82588e-02
22893.336,2.92710e-01,6.48719e-02
22896.156,3.06046e-01,7.36522e-02
22898.976,2.42262e-01,7.93506e-02
22901.794,2.80214e-01,7.56213e-02
22904.615,2.02748e-01,6.41410e-02
22907.432,2.37909e-01,5.88650e-02
22910.246,2.00732e-01,6.00969e-02
22913.066,3.01274e-01,6.04815e-02
22915.889,2.56123e-01,5.99500e-02
22918.705,1.49805e-01,6.05771e-02
22921.523,2.14718e-01,6.50128e-02
22924.340,2.25537e-01,7.04604e-02
22927.161,2.14737e-01,6.67886e-02
22929.976,2.69587e-01,5.99801e-02
22932.795,2.66250e-01,5.84557e-02
22935.612,9.04696e-02,6.20800e-02
22939.381,1.77893e-01,6.05046e-02
22942.808,3.83965e-01,7.28009e-02
22946.068,9.90998e-02,5.77993e-02
22949.702,1.74888e-01,7.60231e-02
22952.523,2.22076e-01,7.58630e-02
22955.339,2.39197e-01,7.64041e-02
22958.159,4.02733e-02,7.64577e-02
22960.976,1.48840e-01,7.30411e-02
22963.794,3.53698e-01,6.75167e-02
22966.611,1.93362e-01,6.66108e-02
22969.431,2.17417e-01,6.59139e-02
22972.247,2.36139e-01,5.94892e-02
22975.064,2.05184e-01,6.11168e-02
22977.908,7.11239e-02,6.74788e-02
22980.701,2.53225e-01,7.01818e-02
22983.515,1.51609e-01,8.70013e-02
22986.334,2.69055e-02,9.67943e-02
22989.158,1.91861e-02,8.90139e-02
22991.978,8.33809e-02,7.56786e-02
22994.789,6.51095e-02,6.85372e-02
22997.608,1.15218e-01,6.67006e-02
23000.422,3.17223e-01,7.13027e-02
23003.241,2.62435e-01,7.69834e-02
23007.010,2.20069e-01,5.99887e-02
23010.435,8.13262e-02,6.92521e-02
23013.699,1.25707e-01,5.24447e-02
23017.330,5.55661e-02,6.12109e-02
23020.146,8.37101e-02,6.36944e-02
23022.964,1.36428e-01,6.55085e-02
23025.783,2.95674e-01,6.61748e-02
23028.601,5.86989e-02,6.56668e-02
23031.420,1.46483e-01,6.57446e-02
23034.233,1.78032e-01,6.96885e-02
23037.049,2.20008e-01,7.71526e-02
23039.868,-4.66637e-02,7.50209e-02
23042.686,1.91164e-01,7.38787e-02
23045.503,1.02204e-01,7.66735e-02
23048.321,1.48583e-01,7.24933e-02
23051.141,4.49004e-02,6.71111e-02
23053.956,2.10099e-01,6.73582e-02
23056.772,1.48819e-01,6.82162e-02
23059.589,4.51100e-02,6.66585e-02
23062.405,9.84919e-02,6.54840e-02
23065.224,8.91125e-02,6.70015e-02
23068.990,9.96184e-02,5.24724e-02
23072.413,1.17258e-01,6.81870e-02
23075.229,1.60812e-01,7.62441e-02
23078.496,9.89707e-02,6.32062e-02
23082.130,-9.04585e-03,6.51779e-02
23084.939,1.18590e-01,6.36086e-02
23087.757,2.09576e-01,6.52778e-02
23090.573,1.34999e-01,6.87097e-02
23093.394,2.57811e-01,6.95192e-02
23096.210,5.89690e-02,6.66213e-02
23099.026,1.02036e-01,6.38940e-02
23101.842,5.21786e-02,6.41582e-02
23104.660,1.57742e-01,6.54816e-02
23107.480,1.54221e-01,6.36256e-02
23110.294,8.40808e-02,6.06078e-02
23113.107,3.56371e-02,6.20863e-02
23115.925,1.38522e-01,6.38581e-02
23118.744,8.46445e-02,6.40828e-02
23121.560,2.80795e-02,6.62058e-02
23124.377,1.62488e-02,6.41584e-02
23128.138,7.96643e-02,4.96076e-02
23131.565,6.56026e-02,6.25313e-02
23134.381,3.70362e-02,6.12119e-02
23137.647,1.23276e-01,5.05114e-02
23141.276,1.33570e-01,6.08556e-02
23144.091,4.22712e-02,6.12749e-02
23146.909,2.47430e-01,6.13213e-02
23149.725,2.59341e-01,6.15809e-02
23152.541,2.29351e-01,6.26186e-02
23155.356,1.43823e-01,6.44360e-02
23158.172,1.18255e-01,7.07806e-02
23160.987,1.84825e-01,8.07517e-02
23163.803,5.83708e-02,9.16076e-02
23166.619,3.41795e-01,1.09463e-01
23169.436,1.91144e-01,1.37032e-01
23172.255,2.24106e-01,1.36919e-01
23175.073,9.39433e-02,1.13499e-01
23177.887,1.71658e-01,1.06314e-01
23180.701,-9.62653e-02,1.04365e-01
23184.463,1.29545e-01,7.52977e-02
23187.890,8.40279e-02,8.57767e-02
23190.707,1.01010e-01,7.94702e-02
23193.971,1.26093e-01,6.57472e-02
23197.600,9.51391e-02,7.89732e-02
23200.413,6.14593e-02,7.64469e-02
23203.229,9.63583e-02,7.47285e-02
23206.043,8.61851e-02,7.97637e-02
23208.862,8.59702e-02,8.28145e-02
23211.678,1.39447e-01,7.75054e-02
23214.493,1.46131e-01,7.20877e-02
23217.308,1.00070e-01,7.75827e-02
23220.122,7.37101e-02,8.45010e-02
23222.943,1.55131e-01,8.02564e-02
23225.754,1.31881e-01,7.93843e-02
23228.573,2.06041e-01,8.04931e-02
23231.387,1.15666e-01,7.83084e-02
23234.205,1.28149e-01,7.56222e-02
23237.017,7.48226e-02,7.29264e-02
23240.776,8.90865e-02,5.68709e-02
23244.202,1.15462e-01,6.92161e-02
23247.470,1.17976e-01,6.15755e-02
23251.096,8.53648e-02,8.05948e-02
23253.908,1.22997e-01,8.55045e-02
23256.730,6.52855e-02,7.99197e-02
23259.543,4.79265e-02,7.23294e-02
23262.355,1.27518e-01,7.06239e-02
23265.171,4.34476e-02,7.34305e-02
23267.987,2.15602e-01,7.24377e-02
23270.802,2.23050e-01,6.90076e-02
23273.611,1.63073e-01,6.63823e-02
23276.433,3.47548e-01,6.79452e-02
23279.248,9.49472e-02,6.90873e-02
23282.062,2.50663e-01,7.28068e-02
23284.875,-5.70742e-03,8.77094e-02
23287.695,1.48247e-01,8.84232e-02
23291.452,1.24251e-01,6.18780e-02
23294.879,2.88406e-01,7.56969e-02
23298.149,1.77099e-01,6.05525e-02
23301.769,1.11906e-01,6.99497e-02
23304.585,1.94279e-01,7.14580e-02
23307.397,1.58260e-01,7.28045e-02
23310.214,2.33598e-01,7.59691e-02
23313.028,9.88002e-02,7.67982e-02
23315.842,1.24173e-01,8.28360e-02
23318.659,7.88587e-02,8.77160e-02
23321.472,5.82449e-02,8.19806e-02
23324.293,6.17443e-02,7.80033e-02
23327.100,2.18808e-01,7.78720e-02
23329.919,7.76441e-02,7.42509e-02
23332.730,-1.38255e-02,7.07933e-02
23335.546,1.91673e-01,7.23281e-02
23339.302,1.56532e-01,6.24101e-02
23342.730,8.50203e-02,7.94956e-02
23345.546,1.70549e-01,7.89566e-02
23348.811,-4.28117e-02,6.96702e-02
23352.434,1.77935e-01,8.15734e-02
23355.251,2.18153e-01,7.62926e-02
23358.061,3.04671e-02,7.75280e-02
23360.877,1.28962e-01,8.22993e-02
23363.694,1.65344e-01,8.09490e-02
23366.506,1.88392e-01,7.65854e-02
23369.320,1.16073e-01,7.44011e-02
23372.135,1.45225e-01,7.39029e-02
23374.950,2.82636e-01,7.45462e-02
23377.765,4.50341e-02,7.62553e-02
23380.575,7.51346e-02,8.26117e-02
23383.391,1.14833e-01,9.18563e-02
23387.149,2.20556e-01,7.24544e-02
23390.577,1.08346e-01,8.54578e-02
23393.391,1.48765e-01,8.37406e-02
23396.656,1.10060e-01,7.69476e-02
23400.275,-1.59435e-01,1.12966e-01
23403.091,2.29019e-02,1.14802e-01
23405.910,1.90961e-01,1.02316e-01
23408.720,1.88997e-01,9.58490e-02
23411.533,-1.18664e-01,9.91593e-02
23414.349,1.84533e-01,9.95062e-02
23417.165,1.30042e-01,9.12459e-02
23419.976,1.31940e-01,9.06439e-02
23422.791,9.83747e-02,8.98923e-02
23425.606,1.02380e-01,8.37629e-02
23428.418,8.35827e-02,8.13991e-02
23431.231,-3.56485e-02,8.36724e-02
23434.987,1.03630e-01,7.20646e-02
23438.414,2.10004e-01,8.97533e-02
23441.684,1.54358e-01,6.98993e-02
23445.301,1.45390e-01,8.48637e-02
23448.111,1.13561e-01,9.68913e-02
23450.931,1.07961e-01,1.00922e-01
23453.744,1.80085e-01,9.72473e-02
23456.557,2.45311e-01,9.30511e-02
23459.369,1.91166e-01,8.94808e-02
23462.184,2.47216e-02,8.59979e-02
23464.997,1.00821e-01,9.16382e-02
23467.807,1.96534e-02,9.95690e-02
23470.625,1.75118e-01,9.43912e-02
23473.436,4.87095e-02,9.28619e-02
23476.250,1.51469e-01,1.02602e-01
23480.005,-2.47393e-02,8.93509e-02
23483.434,-5.18288e-02,1.11661e-01
23486.703,2.00923e-01,8.16664e-02
23490.320,1.87286e-01,8.91012e-02
23493.130,2.73058e-01,9.63976e-02
23495.945,1.17614e-01,1.00017e-01
23498.760,5.60442e-02,1.04205e-01
23501.576,6.61420e-02,1.07255e-01
23504.383,2.67334e-01,1.20667e-01
23507.197,1.19536e-01,1.31779e-01
23510.014,-5.49043e-02,1.23918e-01
23512.829,-6.51443e-02,1.05169e-01
23515.635,1.27811e-01,1.03625e-01
23518.450,5.55111e-02,1.16011e-01
23522.203,2.61012e-01,9.79218e-02
23525.631,3.42629e-02,1.29454e-01
23528.904,8.02961e-02,9.04467e-02
23532.515,1.06485e-01,1.09620e-01
23535.330,2.50279e-02,1.21074e-01
23538.146,1.61215e-01,1.06308e-01
23540.959,4.01862e-03,9.11184e-02
23543.769,1.69214e-01,8.61349e-02
23546.582,2.15511e-01,8.97140e-02
23549.396,2.53586e-01,9.22832e-02
23552.208,1.44897e-01,9.03291e-02
23555.021,1.68723e-01,9.39392e-02
23557.828,2.24968e-01,1.21263e-01
23560.644,9.89322e-02,1.40399e-01
23564.403,6.87759e-02,8.48600e-02
23567.826,1.60012e-01,9.11742e-02
23571.093,1.12736e-01,7.80210e-02
23574.709,2.38079e-01,9.27606e-02
23577.524,2.19800e-02,8.92806e-02
23580.333,2.72956e-01,9.69719e-02
23583.143,2.95760e-01,1.17457e-01
23585.955,6.18094e-02,1.46124e-01
23588.773,2.23414e-01,1.49305e-01
23591.589,-1.22581e-01,1.17136e-01
23594.403,1.87478e-01,8.68086e-02
23597.210,2.10451e-01,8.06394e-02
23600.022,3.24801e-01,8.01858e-02
23602.834,9.86310e-02,8.12415e-02
23606.587,1.46623e-01,6.45506e-02
23610.013,2.76740e-01,8.26746e-02
23613.279,1.48485e-01,7.72994e-02
23616.894,1.54517e-01,1.11822e-01
23619.711,7.48048e-02,1.01350e-01
23622.522,1.35078e-01,8.67537e-02
23625.334,1.82152e-01,8.26495e-02
23628.146,9.45980e-02,8.22725e-02
23630.959,3.08483e-01,8.31382e-02
23633.769,3.12762e-01,8.64713e-02
23636.580,7.63395e-02,9.27182e-02
23639.391,2.11980e-01,1.07183e-01
23642.208,1.11131e-02,1.09169e-01
23645.959,2.22035e-01,7.84352e-02
23649.385,1.37094e-01,9.00400e-02
23652.651,2.09102e-01,7.22319e-02
23656.267,3.13957e-01,8.43520e-02
23659.076,1.49194e-01,8.67377e-02
23661.885,9.70665e-02,9.63121e-02
23664.701,1.79184e-01,9.65335e-02
23667.513,1.20466e-01,9.22654e-02
23670.321,3.19882e-01,1.02341e-01
23673.132,1.77005e-01,1.27189e-01
23675.950,9.72292e-02,1.42853e-01
23678.763,-4.06260e-02,1.22317e-01
23681.576,2.69520e-01,9.86915e-02
23685.322,1.91839e-01,7.79779e-02
23688.746,3.34733e-01,1.11481e-01
23692.015,3.58280e-01,9.29834e-02
23695.632,2.79057e-01,9.72243e-02
23698.441,3.64723e-01,1.09621e-01
23701.247,1.77998e-01,1.61932e-01
23704.058,-5.62099e-02,2.54263e-01
23706.875,1.33557e-01,3.04318e-01
23709.691,-1.43466e-01,2.66042e-01
23712.497,1.36886e-01,2.42863e-01
23715.309,-1.38849e-01,2.48352e-01
23718.127,3.35319e-01,2.00451e-01
23720.938,1.33179e-01,1.53634e-01
23724.685,2.62450e-01,1.08990e-01
23728.109,9.12806e-02,1.31308e-01
23731.376,4.60891e-02,9.62762e-02
23734.989,4.47134e-01,1.05966e-01
23737.802,1.29893e-01,1.08456e-01
23740.614,2.48703e-01,1.00030e-01
23743.427,2.39108e-01,9.58662e-02
23746.234,1.82659e-01,9.92834e-02
23749.045,1.18932e-01,1.04067e-01
23751.856,1.52703e-01,1.03979e-01
23754.671,1.99690e-01,9.88173e-02
23757.480,2.78101e-01,9.64597e-02
23761.228,2.80170e-01,8.52180e-02
23764.650,2.24721e-01,1.35188e-01
23767.917,2.49953e-01,1.29309e-01
23771.538,2.24414e-01,1.32178e-01
23774.348,2.15338e-01,1.14816e-01
23777.159,1.79213e-01,1.13517e-01
23779.957,3.39133e-01,1.39587e-01
23782.774,1.35351e-01,1.74425e-01
23785.597,2.38551e-01,1.47548e-01
23788.407,1.06759e-01,1.05222e-01
23791.210,2.83974e-01,9.61828e-02
23794.023,1.51461e-01,9.84954e-02
23797.773,2.59597e-01,8.93477e-02
23801.195,1.51487e-01,1.22352e-01
23804.458,2.76114e-01,1.04629e-01
23808.077,-3.16691e-02,1.16535e-01
23810.890,1.40651e-01,1.04866e-01
23813.697,2.01869e-01,9.65865e-02
23816.508,1.52198e-01,9.45292e-02
23819.318,2.27529e-01,9.37600e-02
23822.130,1.13242e-01,9.56292e-02
23824.939,2.10412e-01,1.01130e-01
23827.763,3.63547e-01,1.11393e-01
23830.557,3.84875e-01,1.40816e-01
23834.310,1.88087e-01,1.39357e-01
23837.731,3.06200e-01,1.81247e-01
23840.994,1.14220e-01,1.66745e-01
23844.620,6.51111e-02,1.57664e-01
23847.428,5.40524e-02,1.23381e-01
23850.235,1.71610e-01,1.06225e-01
23853.043,2.36603e-01,1.00917e-01
23855.853,2.46926e-02,1.08694e-01
23858.659,2.36431e-01,1.40732e-01
23861.472,-1.38160e-01,1.71958e-01
23864.288,2.97280e-02,1.53547e-01
23867.098,9.85541e-02,1.32510e-01
23870.849,-1.47187e-01,9.04284e-02
23874.717,7.73423e-02,9.85991e-02
23878.331,1.76073e-01,1.34445e-01
23881.139,3.27763e-01,1.71561e-01
23883.960,4.27046e-02,1.60329e-01
23886.774,2.08018e-01,1.18668e-01
23889.579,1.45331e-01,1.01546e-01
23892.386,1.47993e-01,9.96179e-02
23895.195,1.25840e-01,1.04975e-01
23898.002,2.06414e-01,1.18023e-01
23900.815,9.95580e-02,1.23646e-01
23904.569,1.09290e-01,8.93808e-02
23907.986,6.54164e-02,1.15845e-01
23911.240,3.20248e-01,1.30681e-01
23914.857,3.22088e-02,2.43571e-01
23917.680,1.58241e-01,2.03101e-01
23920.494,-1.29167e-01,1.33493e-01
23923.297,6.25852e-02,1.07923e-01
23926.105,2.12493e-01,1.04464e-01
23928.912,9.39472e-02,1.06277e-01
23931.721,1.81981e-01,1.13391e-01
23934.533,1.01175e-01,1.15306e-01
23938.286,2.67788e-01,8.52620e-02
23941.701,1.72822e-01,1.16389e-01
23944.962,1.01377e-01,1.05913e-01
23948.583,2.34639e-01,1.19465e-01
23951.393,2.86592e-01,1.14577e-01
23954.199,2.33491e-01,1.15037e-01
23957.009,2.83730e-01,1.14130e-01
23959.820,1.58681e-01,1.14025e-01
23962.628,2.10856e-01,1.23401e-01
23965.428,1.60782e-01,1.66791e-01
23968.242,1.40846e-01,2.10452e-01
23972.002,2.25878e-01,1.33286e-01
23975.421,-7.65427e-02,1.34061e-01
23978.678,1.22140e-02,9.82412e-02
23982.292,3.15662e-01,1.11188e-01
23985.103,2.04024e-01,1.09907e-01
23987.911,5.31674e-02,1.09909e-01
23990.720,2.75141e-01,1.09419e-01
23993.530,1.38053e-01,1.11183e-01
23996.337,3.89302e-01,1.13420e-01
23999.144,2.99781e-02,1.17315e-01
24001.951,7.97566e-02,1.32119e-01
24005.709,3.15769e-01,1.13837e-01
24009.576,1.33602e-01,1.01664e-01
24013.192,9.48337e-02,1.05636e-01
24015.998,1.26589e-01,1.07501e-01
24018.810,4.89816e-02,1.12941e-01
24021.618,4.12418e-01,1.14522e-01
24024.430,1.64036e-01,1.12156e-01
24027.237,9.79571e-02,1.09086e-01
24030.044,2.74913e-01,1.09542e-01
24032.854,1.66870e-01,1.14253e-01
24035.663,2.02019e-01,1.17384e-01
24039.410,7.72249e-02,1.28969e-01
24043.272,4.54463e-01,2.12238e-01
24046.905,-4.10429e-02,1.81081e-01
24049.712,3.07498e-01,1.26855e-01
24052.516,-9.93752e-02,1.16080e-01
24055.321,3.12620e-01,1.21540e-01
24058.129,1.22909e-01,1.28798e-01
24060.938,1.39242e-01,1.35991e-01
24063.749,1.73554e-01,1.34412e-01
24066.554,3.97192e-01,1.49382e-01
24070.308,4.42401e-01,1.59819e-01
24074.172,2.81785e-01,1.67923e-01
24077.790,2.58562e-02,1.83216e-01
24080.602,1.41243e-01,1.55322e-01
24083.413,2.26823e-01,1.26028e-01
24086.215,3.18772e-02,1.15206e-01
24089.023,-1.91726e-01,1.15377e-01
24091.829,1.75383e-01,1.21662e-01
24094.636,1.89761e-01,1.39950e-01
24097.439,1.61849e-01,1.89559e-01
24101.204,6.44072e-02,1.53607e-01
24104.622,2.21464e-02,1.46301e-01
24107.870,-6.14277e-02,1.02172e-01
24111.490,1.72939e-01,1.14067e-01
24114.293,1.85584e-01,1.28874e-01
24117.101,2.67287e-01,1.59111e-01
24119.912,2.29777e-01,1.61894e-01
24122.725,1.82229e-01,1.44395e-01
24125.534,1.44089e-01,1.27254e-01
24128.339,2.30465e-01,1.18120e-01
24132.093,1.22521e-01,9.14413e-02
24135.502,-1.16383e-01,1.30070e-01
24138.749,2.27887e-02,1.36719e-01
24142.370,3.41159e-01,2.23292e-01
24145.186,-5.01945e-02,2.18247e-01
24147.999,-1.13083e-01,1.66484e-01
24150.805,-1.08410e-01,1.35390e-01
24153.603,2.53463e-01,1.47567e-01
24156.405,-5.78573e-02,2.25816e-01
24159.213,-2.40308e-01,4.41464e-01
24162.982,-5.56078e-02,3.24337e-01
24166.401,2.86326e-01,2.27411e-01
24169.646,1.74661e-01,1.27452e-01
24173.261,2.35053e-01,1.28745e-01
24176.068,4.01962e-02,1.30405e-01
24178.875,1.30672e-01,1.34979e-01
24181.677,-1.05812e-01,1.76810e-01
24184.481,3.29042e-01,2.81900e-01
24187.293,-2.30447e-01,4.17067e-01
24190.104,6.62664e-01,5.04945e-01
24193.867,-1.55245e-03,3.65094e-01
24197.722,5.26765e-02,2.16520e-01
24201.345,1.27027e-01,1.52784e-01
24204.147,1.36905e-01,1.30343e-01
24206.952,2.51606e-01,1.25457e-01
24209.758,4.13546e-02,1.23512e-01
24212.567,-4.42482e-02,1.22795e-01
24215.371,-4.32739e-02,1.26942e-01
24218.177,2.41825e-02,1.38934e-01
24220.986,5.96709e-02,1.53051e-01
24224.748,-8.88353e-02,1.12113e-01
24228.591,-3.18582e-02,1.11099e-01
24232.217,-6.44551e-02,1.27308e-01
24235.019,1.11851e-01,1.34536e-01
24237.823,-6.48115e-02,1.71635e-01
24240.632,-4.57994e-02,2.22964e-01
24243.446,-1.92008e-02,2.10680e-01
24246.256,4.72020e-02,1.72716e-01
24249.061,-9.17344e-02,1.48474e-01
24252.819,3.61153e-02,1.12359e-01
24256.658,9.88679e-02,1.20637e-01
24260.281,-2.00054e-02,1.69979e-01
24263.088,1.87653e-01,2.25935e-01
24265.901,5.24251e-01,2.23777e-01
24268.713,4.19067e-01,1.73737e-01
24271.519,6.44409e-02,1.41461e-01
24274.339,6.27129e-02,1.38075e-01
24277.125,1.46349e-01,1.34203e-01
24279.932,1.18590e-01,1.33036e-01
24283.695,-6.56903e-02,9.97612e-02
24287.520,1.26810e-02,1.10234e-01
24291.160,-1.32204e-02,1.28600e-01
24293.966,8.12911e-02,1.30836e-01
24296.770,1.33815e-01,1.33048e-01
24299.581,4.84603e-02,1.33738e-01
24302.387,6.15961e-02,1.32375e-01
24305.193,-5.23744e-02,1.30223e-01
24307.999,7.81021e-02,1.28736e-01
24311.765,1.08736e-01,1.01663e-01
24315.595,-7.95660e-03,1.11263e-01
24319.226,1.72127e-01,1.30432e-01
24322.032,1.15052e-01,1.32153e-01
24324.838,1.82464e-01,1.37896e-01
24327.642,4.35234e-02,1.55643e-01
24330.443,3.30254e-01,2.00051e-01
24333.253,1.59084e-01,2.40886e-01
24336.065,5.22360e-02,2.32335e-01
24339.833,2.39923e-01,1.37971e-01
24343.654,2.52081e-01,1.46295e-01
24347.280,3.62595e-02,2.46739e-01
24350.082,-1.23844e-01,4.41477e-01
24352.893,-1.52322e-01,9.20424e-01
24355.705,2.82472e-01,1.08030e+00
24358.513,9.06017e-01,8.56718e-01
24361.323,8.02315e-01,7.84960e-01
24364.125,3.92906e-01,6.44102e-01
24367.897,2.86963e-01,2.88416e-01
24371.725,9.18142e-02,1.78135e-01
24375.353,3.74767e-01,1.56007e-01
24378.155,-7.85289e-02,1.47748e-01
24380.959,6.96322e-02,1.43237e-01
24383.766,1.33142e-01,1.42285e-01
24386.571,1.44638e-01,1.40104e-01
24389.377,-4.58519e-02,1.38419e-01
24392.184,-7.19805e-02,1.38066e-01
24395.949,7.80447e-03,1.07796e-01
24399.772,1.60517e-01,1.19651e-01
24403.405,8.57530e-02,1.41780e-01
24406.212,1.49393e-01,1.40930e-01
24409.017,-9.12006e-02,1.40824e-01
24411.824,5.59942e-02,1.40527e-01
24414.628,6.59117e-02,1.40991e-01
24417.433,6.92148e-02,1.42062e-01
24420.240,1.35856e-01,1.43253e-01
24424.004,1.30151e-01,1.22372e-01
24427.822,-7.26479e-02,1.64913e-01
24431.462,-1.19235e-01,2.02890e-01
24434.269,2.10554e-01,1.81049e-01
24437.078,1.26115e-01,1.58174e-01
24439.878,1.04970e-01,1.51132e-01
24442.683,1.97835e-01,1.51987e-01
24445.489,-3.55630e-02,1.53300e-01
24448.291,2.91679e-02,1.57103e-01
24452.495,2.24745e-01,1.30672e-01
24456.699,2.18944e-01,3.46374e-01
24459.507,2.57815e-01,6.97871e-01
24462.319,3.65350e-01,7.69938e-01
24465.130,-3.20698e-01,4.83839e-01
24467.939,1.58908e-01,3.57484e-01
24470.736,1.00520e-01,3.57996e-01
24473.537,4.43295e-01,3.89188e-01
24477.313,9.12019e-02,2.69854e-01
24481.123,2.56022e-01,2.45844e-01
24484.765,1.95667e-01,2.20908e-01
24487.571,-4.27916e-03,1.82050e-01
24490.371,3.28574e-01,1.64526e-01
24493.173,-1.52951e-02,1.66751e-01
24495.973,-1.15225e-01,2.00689e-01
24498.777,2.30675e-01,3.05383e-01
24501.584,1.83049e-01,4.28981e-01
24505.793,4.93261e-02,3.48411e-01
24510.003,1.27377e-01,6.17873e-01
24512.805,-3.67430e-02,8.66354e-01
24515.613,4.00653e-02,7.02326e-01
24518.426,1.61671e-01,4.18494e-01
24521.234,-9.93336e-02,2.64171e-01
24524.035,1.37694e-01,1.99402e-01
24526.834,1.36219e-01,1.77280e-01
24530.607,1.12589e-01,1.36451e-01
24534.404,2.03281e-01,1.83411e-01
24538.046,-1.64282e-01,2.68920e-01
24540.849,1.78186e-01,2.99127e-01
24543.659,8.90499e-02,3.64288e-01
24546.462,4.06454e-01,4.45521e-01
24549.269,2.56228e-01,3.65759e-01
24552.080,-2.84818e-01,2.78881e-01
24554.888,-2.27285e-02,1.95339e-01
24559.084,2.06618e-01,1.16754e-01
24563.290,2.02992e-01,1.65409e-01
24566.095,1.45871e-01,1.67574e-01
24568.897,3.55310e-01,1.66499e-01
24571.704,2.78184e-01,1.62789e-01
24574.507,1.13153e-01,1.61496e-01
24577.313,4.47299e-02,1.59460e-01
24580.117,1.24024e-01,1.59878e-01
24584.322,1.90693e-01,1.12784e-01
24588.528,1.85482e-01,1.63113e-01
24591.333,7.53159e-02,1.67159e-01
24594.137,1.04588e-01,1.70706e-01
24596.942,3.68638e-02,1.69878e-01
24599.746,-8.11294e-02,1.66375e-01
24602.550,6.53643e-02,1.62289e-01
24605.355,6.73165e-02,1.62277e-01
24609.559,1.05871e-02,1.19052e-01
24613.764,1.53482e-01,1.78037e-01
24616.569,2.69601e-01,1.85831e-01
24619.368,8.98378e-02,2.16262e-01
24622.168,-3.48229e-01,3.21563e-01
24624.975,9.28563e-02,5.85215e-01
24627.780,5.42965e-02,7.30897e-01
24630.589,-2.39830e-01,6.63071e-01
24634.381,2.42236e-02,2.70735e-01
24638.156,1.57164e-01,2.06725e-01
24641.803,1.60621e-01,2.42434e-01
24644.608,3.41589e-01,2.54251e-01
24647.413,-2.25395e-01,2.35474e-01
24650.221,4.62791e-01,2.04711e-01
24653.021,2.20095e-01,1.82494e-01
24655.823,3.50908e-01,1.77617e-01
24659.608,2.22816e-01,1.40781e-01
24663.382,1.40502e-01,1.57929e-01
24667.037,4.42148e-03,2.00238e-01
24669.838,0.00000e+00,-9.90000e+01
24672.638,0.00000e+00,-9.90000e+01
24675.471,0.00000e+00,-9.90000e+01
24678.205,0.00000e+00,-9.90000e+01
24681.082,-0.00000e+00,-9.90000e+01
24684.830,-0.00000e+00,-9.90000e+01
24689.503,-0.00000e+00,-9.90000e+01


==> anc/2024epr-NIRES-2024-09-12.csv <==
# INSTRUMENT_ID: 13
# OBS_GROUP_ID: 55
# UNIT_ID: None
# RA: 46.56191
# DEC: 41.843704
# OBS_DATE: 2024-09-12 13:02:43.257000+00:00
# REDSHIFT: None
# REDSHIFT_ERR: None
# REDSHIFT_QUALITY: None
# SPEC_PLOT_FILE: None
# SPEC_DATA_FILE: None
# SPECTRUM_NOTES: None
# REFERENCE: None
# TRANSIENT_ID: 159414
# FOLLOWUP_ID: None
# SPEC_PHASE: None
# RLAP: None
# SNID_PLOT_FILE: None

wavelength,flux,fluxerr
9411.970,9.27657e+01,4.26815e+01
9413.311,1.86425e+01,8.91842e+00
9414.532,6.09183e+00,7.62147e+00
9415.750,1.09420e+01,6.85895e+00
9416.967,3.44624e+00,6.73708e+00
9418.185,9.40642e+00,6.60498e+00
9419.404,1.78592e+01,6.85136e+00
9420.622,-4.59884e-01,7.20392e+00
9421.840,1.08624e+01,7.09123e+00
9423.059,1.64849e+01,6.70517e+00
9424.275,1.33479e+01,6.65720e+00
9425.494,4.89105e+00,6.58804e+00
9426.712,6.30757e+00,6.33471e+00
9427.928,1.14364e+01,6.46558e+00
9429.146,6.83475e+00,7.41579e+00
9430.365,1.65293e+01,8.95820e+00
9431.584,1.38731e+01,8.96598e+00
9432.801,4.98521e+00,7.81614e+00
9434.018,1.91293e+01,7.02425e+00
9435.235,4.56510e+00,6.29001e+00
9436.454,1.35857e+01,5.79228e+00
9437.671,1.95771e+01,5.75612e+00
9438.891,8.36790e+00,5.85008e+00
9440.104,2.01459e+01,6.51506e+00
9441.324,1.84269e+01,7.11411e+00
9442.542,1.11985e+01,7.52713e+00
9443.762,1.19723e+01,8.38129e+00
9444.976,1.03373e+01,8.18725e+00
9446.195,1.20033e+01,7.49041e+00
9447.413,5.03007e+00,6.50990e+00
9448.630,1.96340e+01,5.98978e+00
9449.846,7.48446e+00,5.71597e+00
9451.064,1.30171e+01,5.50573e+00
9452.281,1.25490e+01,5.26174e+00
9453.500,1.25319e+01,5.48938e+00
9454.718,9.50640e+00,5.26911e+00
9455.934,1.78968e+01,5.34956e+00
9457.153,9.77291e+00,5.83360e+00
9458.369,8.32196e+00,6.40279e+00
9459.586,1.88583e+01,6.23455e+00
9460.803,1.45994e+01,5.49587e+00
9462.022,1.35201e+01,5.74322e+00
9463.236,1.12750e+01,6.51133e+00
9464.454,1.36938e+01,6.65849e+00
9465.674,9.41695e+00,5.66213e+00
9466.889,9.13387e+00,4.94921e+00
9468.107,1.92942e+01,4.85253e+00
9469.326,1.69316e+01,4.78310e+00
9470.540,1.13321e+01,4.82873e+00
9471.759,1.45009e+01,5.32677e+00
9472.976,1.12978e+01,5.50829e+00
9474.194,5.80913e+00,5.01779e+00
9475.411,1.33056e+01,4.74673e+00
9476.624,1.38086e+01,4.65020e+00
9477.842,1.08805e+01,5.04191e+00
9479.060,2.29387e+01,5.02121e+00
9480.277,9.67126e+00,4.96357e+00
9481.494,1.58755e+01,4.68478e+00
9482.710,1.85558e+01,4.92409e+00
9483.926,4.84289e+00,5.88216e+00
9485.144,1.08679e+01,5.99440e+00
9486.360,1.04590e+01,5.14867e+00
9487.578,1.45562e+01,4.40796e+00
9488.796,1.19940e+01,4.22605e+00
9490.014,1.16113e+01,4.22725e+00
9491.228,1.58424e+01,4.05153e+00
9492.445,1.15553e+01,3.98783e+00
9493.665,1.92716e+01,3.89027e+00
9494.879,1.59312e+01,4.09122e+00
9496.095,1.50432e+01,4.59426e+00
9497.313,-1.63488e+00,5.17078e+00
9498.519,1.72983e+01,1.74661e+01
9499.748,1.14996e+01,1.23392e+01
9500.910,5.17373e+00,1.59418e+01
9502.121,1.70775e+01,1.33833e+01
9503.309,4.31164e+00,1.85196e+01
9504.557,1.00157e+01,6.56230e+00
9505.811,5.26243e+00,5.41005e+00
9507.062,1.15833e+01,4.71308e+00
9508.280,8.86974e+00,4.11054e+00
9509.409,7.76169e+00,4.23484e+00
9510.597,7.63344e+00,4.38148e+00
9511.847,1.23425e+01,4.17095e+00
9513.098,1.12952e+01,4.19356e+00
9514.350,1.15113e+01,4.17558e+00
9515.526,1.62513e+01,4.43839e+00
9516.481,6.45780e+00,3.94388e+00
9517.681,1.04009e+01,4.16759e+00
9518.933,4.14589e+00,4.43750e+00
9520.186,7.03342e+00,4.82781e+00
9521.437,1.67110e+01,4.87059e+00
9522.691,7.13059e+00,4.70101e+00
9523.839,1.18860e+01,3.99172e+00
9524.966,-1.68859e+00,4.68722e+00
9526.219,1.46392e+01,4.80459e+00
9527.472,6.67213e+00,4.33936e+00
9528.726,1.21147e+01,4.14804e+00
9529.980,1.41136e+01,4.03914e+00
9531.133,3.78929e+00,3.56158e+00
9532.249,1.51919e+01,4.19700e+00
9533.503,1.51897e+00,3.92736e+00
9534.755,1.34172e+01,3.65406e+00
9536.011,7.98451e+00,3.57073e+00
9537.266,1.43554e+01,3.64338e+00
9538.457,1.16177e+01,3.53491e+00
9539.563,8.71285e+00,3.75789e+00
9540.788,1.03997e+01,3.72781e+00
9542.040,1.40258e+01,3.53935e+00
9543.296,9.41403e+00,3.56216e+00
9544.551,8.54918e+00,3.59477e+00
9545.766,1.03292e+01,3.55266e+00
9546.883,1.18111e+01,3.80002e+00
9548.068,1.75312e+01,4.18575e+00
9549.323,4.23424e+00,3.66689e+00
9550.579,1.30064e+01,3.35951e+00
9551.835,7.72513e+00,3.25914e+00
9553.153,1.42442e+01,2.87199e+00
9554.505,8.29744e+00,3.12433e+00
9555.627,6.89527e+00,3.20867e+00
9556.799,1.37650e+01,3.68691e+00
9558.056,9.74148e+00,3.61971e+00
9559.312,1.17361e+01,3.54660e+00
9560.568,9.59683e+00,3.56248e+00
9561.787,6.96929e+00,3.24061e+00
9562.915,1.18862e+01,2.94739e+00
9564.077,9.03423e+00,2.95865e+00
9565.335,6.39848e+00,3.06274e+00
9566.591,8.14642e+00,3.26267e+00
9567.851,5.61655e+00,3.36181e+00
9569.072,9.92382e+00,3.25029e+00
9570.238,8.49207e+00,3.40343e+00
9571.442,9.66084e+00,3.06513e+00
9572.613,8.26820e+00,2.98766e+00
9573.873,8.80442e+00,2.93131e+00
9575.130,8.31703e+00,2.84786e+00
9576.374,8.25637e+00,2.69011e+00
9577.559,1.11520e+01,2.66043e+00
9578.755,1.00478e+01,2.57300e+00
9579.932,9.30863e+00,2.59485e+00
9581.149,2.39372e+00,2.65608e+00
9582.407,1.16042e+01,2.85101e+00
9583.667,1.79543e+00,3.05574e+00
9584.876,1.17154e+01,2.92771e+00
9586.052,1.21749e+01,2.72589e+00
9587.255,7.39324e+00,2.39962e+00
9588.426,1.13473e+01,2.52259e+00
9589.681,1.17994e+01,2.58052e+00
9590.944,7.31779e+00,2.67247e+00
9592.156,1.28235e+01,2.71724e+00
9593.327,8.53450e+00,2.91976e+00
9594.589,9.68651e+00,2.86501e+00
9595.782,1.67031e+01,2.65649e+00
9596.958,1.05787e+01,2.56437e+00
9598.220,1.03206e+01,2.52992e+00
9599.481,9.71229e+00,2.37792e+00
9600.680,1.05007e+01,2.40200e+00
9601.864,4.55563e+00,2.45824e+00
9603.125,9.12045e+00,2.34927e+00
9604.307,1.35164e+01,2.20182e+00
9605.491,9.08625e+00,2.25404e+00
9606.756,1.00472e+01,2.31471e+00
9607.955,8.25229e+00,2.37519e+00
9609.137,1.10498e+01,2.48897e+00
9610.399,1.13169e+01,2.31633e+00
9611.663,1.17291e+01,2.24514e+00
9612.833,1.00298e+01,2.15420e+00
9614.028,1.00739e+01,2.16132e+00
9615.290,9.48836e+00,2.10909e+00
9616.475,1.06732e+01,2.05185e+00
9617.672,8.43641e+00,2.18470e+00
9618.935,1.04170e+01,2.18772e+00
9620.118,9.25651e+00,2.01985e+00
9621.300,8.47193e+00,2.12041e+00
9622.562,6.81067e+00,2.10274e+00
9623.829,1.17460e+01,2.21259e+00
9624.996,1.40814e+01,2.14576e+00
9626.209,8.03781e+00,2.13837e+00
9627.472,1.05479e+01,2.06109e+00
9628.644,7.96891e+00,1.99305e+00
9629.837,1.07144e+01,2.11220e+00
9631.101,7.72157e+00,1.97753e+00
9632.272,9.67852e+00,1.86590e+00
9633.479,7.65808e+00,1.90090e+00
9634.744,4.99125e+00,1.81488e+00
9636.009,1.33181e+01,1.82634e+00
9637.169,8.82451e+00,1.77122e+00
9638.372,1.23355e+01,1.91945e+00
9639.639,7.99018e+00,2.02188e+00
9640.790,8.13081e+00,2.00272e+00
9642.180,8.37796e+00,1.69710e+00
9643.646,9.32561e+00,1.63773e+00
9645.042,8.78743e+00,1.80941e+00
9646.256,1.16567e+01,1.71314e+00
9647.401,8.12926e+00,1.82591e+00
9648.706,7.94485e+00,1.89579e+00
9649.862,8.47680e+00,1.84856e+00
9651.042,6.20568e+00,1.77560e+00
9652.307,1.00971e+01,1.70237e+00
9653.575,1.04116e+01,1.67010e+00
9654.780,6.10296e+00,1.62509e+00
9655.934,9.35273e+00,1.68049e+00
9657.133,9.21718e+00,1.61610e+00
9658.305,6.75048e+00,1.64686e+00
9659.574,7.36901e+00,1.62778e+00
9660.842,1.07273e+01,1.64363e+00
9662.110,9.58318e+00,1.59717e+00
9663.346,8.40739e+00,1.62243e+00
9664.511,5.90557e+00,1.66867e+00
9665.649,6.99448e+00,1.68805e+00
9666.838,8.54903e+00,1.67620e+00
9668.108,1.13326e+01,1.71071e+00
9669.376,8.19534e+00,1.55947e+00
9670.644,9.30315e+00,1.53481e+00
9671.913,5.64263e+00,1.52752e+00
9673.073,1.10276e+01,1.55416e+00
9674.166,9.96780e+00,1.55322e+00
9675.370,1.04256e+01,1.48291e+00
9676.640,9.18405e+00,1.43762e+00
9678.044,9.64354e+00,1.24625e+00
9679.434,9.02297e+00,1.38238e+00
9680.761,8.15452e+00,1.24673e+00
9682.091,7.41216e+00,1.39286e+00
9683.167,8.23765e+00,1.42286e+00
9684.332,6.97794e+00,1.46902e+00
9685.601,9.20487e+00,1.40750e+00
9686.870,1.23428e+01,1.36514e+00
9688.144,8.33242e+00,1.32191e+00
9689.417,9.33829e+00,1.32984e+00
9690.620,9.57492e+00,1.30175e+00
9691.684,8.34626e+00,1.27618e+00
9692.864,9.58741e+00,1.28518e+00
9694.134,8.28706e+00,1.29453e+00
9695.406,9.32317e+00,1.29285e+00
9696.678,8.65969e+00,1.27728e+00
9697.947,1.03626e+01,1.25225e+00
9699.135,9.90695e+00,1.22912e+00
9700.191,9.19429e+00,1.22425e+00
9701.389,9.11652e+00,1.25017e+00
9702.663,8.92316e+00,1.30128e+00
9703.939,7.93118e+00,1.26961e+00
9705.211,8.79989e+00,1.26748e+00
9706.483,9.80175e+00,1.21853e+00
9707.758,9.61909e+00,1.17550e+00
9708.775,7.69922e+00,1.12057e+00
9709.923,7.29590e+00,1.16450e+00
9711.197,8.91237e+00,1.16109e+00
9712.470,9.38227e+00,1.17312e+00
9713.887,8.69218e+00,1.01277e+00
9715.352,8.37460e+00,1.02282e+00
9716.761,8.30728e+00,1.13177e+00
9717.911,8.71387e+00,1.10900e+00
9718.920,1.02502e+01,1.16106e+00
9720.194,7.45527e+00,1.10822e+00
9721.468,9.68488e+00,1.11611e+00
9722.741,7.86586e+00,1.14704e+00
9724.020,7.56904e+00,1.12356e+00
9725.292,8.90203e+00,1.08674e+00
9726.537,9.93755e+00,1.12097e+00
9727.571,7.97181e+00,1.07522e+00
9728.722,8.79993e+00,1.06377e+00
9729.997,8.77890e+00,1.05380e+00
9731.274,9.95320e+00,1.05149e+00
9732.551,1.03389e+01,1.04038e+00
9733.827,8.60711e+00,1.01179e+00
9735.106,8.54901e+00,1.02598e+00
9736.117,7.33885e+00,9.86214e-01
9737.251,8.31720e+00,1.03146e+00
9738.675,8.63724e+00,9.31962e-01
9740.119,7.65471e+00,9.95964e-01
9741.491,7.91145e+00,1.04527e+00
9742.769,8.38226e+00,9.95785e-01
9744.048,7.83494e+00,9.80723e-01
9745.231,8.81280e+00,1.01001e+00
9746.239,7.91970e+00,9.98323e-01
9747.465,9.86302e+00,1.00623e+00
9748.743,7.79908e+00,9.70171e-01
9750.022,7.75488e+00,9.39494e-01
9751.300,8.89250e+00,9.37327e-01
9752.578,7.91861e+00,9.73918e-01
9753.780,7.90080e+00,9.57431e-01
9754.803,8.40341e+00,9.25643e-01
9755.994,8.99504e+00,9.37066e-01
9757.273,7.37794e+00,9.32998e-01
9758.553,6.85157e+00,9.25160e-01
9759.832,8.30761e+00,9.21067e-01
9761.113,8.60126e+00,9.33362e-01
9762.394,8.96991e+00,9.08075e-01
9763.549,9.70554e+00,9.08382e-01
9764.755,9.77975e+00,8.21023e-01
9766.150,8.80806e+00,8.20688e-01
9767.529,9.04529e+00,8.87891e-01
9768.809,9.01284e+00,8.68088e-01
9770.090,1.00111e+01,8.48033e-01
9771.370,9.18246e+00,8.47521e-01
9772.584,1.03256e+01,8.57668e-01
9773.618,8.82473e+00,8.24208e-01
9774.775,7.06890e+00,8.25284e-01
9776.058,8.16692e+00,8.20697e-01
9777.338,8.96225e+00,8.19952e-01
9778.621,7.62345e+00,8.08159e-01
9779.901,8.06818e+00,8.23808e-01
9781.179,9.36212e+00,8.66406e-01
9782.351,9.06828e+00,8.59928e-01
9783.385,9.14950e+00,8.23904e-01
9784.587,9.60427e+00,8.04374e-01
9786.007,9.46450e+00,7.17687e-01
9787.451,8.10712e+00,7.41442e-01
9788.828,8.16546e+00,7.72681e-01
9790.109,8.81614e+00,7.65253e-01
9791.326,8.15139e+00,7.88021e-01
9792.460,7.93400e+00,8.07238e-01
9793.620,8.20704e+00,1.06716e+00
9794.788,8.29351e+00,1.03103e+00
9796.072,9.11577e+00,8.56765e-01
9797.357,8.34055e+00,7.69400e-01
9798.640,7.38952e+00,7.32669e-01
9799.923,9.06227e+00,7.29098e-01
9801.094,7.67037e+00,7.48685e-01
9802.276,6.31190e+00,7.60919e-01
9803.387,8.53479e+00,8.26970e-01
9804.600,8.70606e+00,7.55075e-01
9806.023,7.04659e+00,6.45645e-01
9807.485,8.37819e+00,6.49770e-01
9808.886,6.40603e+00,6.79222e-01
9810.169,8.44665e+00,6.84812e-01
9811.376,8.27070e+00,7.14067e-01
9812.518,7.70894e+00,6.77464e-01
9813.677,7.81410e+00,7.01543e-01
9814.841,7.55664e+00,6.69848e-01
9816.128,6.40554e+00,6.71651e-01
9817.411,7.32511e+00,6.63461e-01
9818.700,6.78364e+00,6.54269e-01
9819.987,6.90596e+00,6.60342e-01
9821.143,6.05925e+00,6.87890e-01
9822.334,5.75783e+00,6.54225e-01
9823.444,6.95533e+00,6.67705e-01
9824.654,6.69284e+00,6.39475e-01
9826.139,6.82620e+00,5.47376e-01
9827.607,5.53945e+00,6.25675e-01
9828.896,6.89815e+00,6.35033e-01
9830.104,6.19890e+00,6.79561e-01
9831.240,5.33679e+00,6.15144e-01
9832.528,5.23141e+00,6.25836e-01
9833.674,5.67381e+00,6.44192e-01
9834.845,5.67199e+00,6.10325e-01
9836.134,5.67036e+00,6.07923e-01
9837.423,5.60672e+00,5.99159e-01
9838.713,5.70944e+00,6.01956e-01
9839.874,4.60053e+00,6.13827e-01
9841.056,4.36786e+00,5.85025e-01
9842.464,4.62346e+00,5.41629e-01
9843.823,4.98692e+00,5.72766e-01
9845.077,4.09143e+00,5.96365e-01
9846.372,5.16137e+00,6.03522e-01
9847.657,4.88580e+00,5.77021e-01
9848.947,5.32645e+00,5.70207e-01
9850.140,4.10141e+00,6.01952e-01
9851.288,5.45265e+00,6.02188e-01
9852.579,4.47764e+00,6.09910e-01
9853.721,4.81650e+00,5.84929e-01
9854.891,4.09966e+00,5.41602e-01
9856.183,4.76350e+00,5.48397e-01
9857.475,4.55337e+00,5.47607e-01
9858.767,4.77104e+00,5.45507e-01
9860.124,4.52401e+00,4.80730e-01
9861.470,3.59176e+00,5.27702e-01
9862.763,3.17757e+00,5.41181e-01
9863.943,4.57250e+00,5.52593e-01
9865.074,4.33521e+00,5.32192e-01
9866.366,3.60812e+00,5.31349e-01
9867.660,4.18161e+00,5.25428e-01
9868.953,3.45396e+00,5.14428e-01
9870.124,3.78027e+00,5.50362e-01
9871.333,3.90908e+00,5.70566e-01
9872.571,2.45743e+00,5.11424e-01
9873.864,2.11710e+00,5.67158e-01
9875.117,4.91929e+00,7.22042e-01
9876.495,3.54349e+00,6.26114e-01
9877.882,3.47309e+00,5.23078e-01
9879.174,2.70693e+00,4.94875e-01
9880.469,2.70132e+00,4.91874e-01
9881.646,3.38400e+00,5.17744e-01
9882.806,2.89016e+00,4.84323e-01
9884.103,3.19763e+00,4.73295e-01
9885.243,3.32419e+00,5.13668e-01
9886.406,3.07556e+00,4.77559e-01
9887.702,2.97212e+00,4.74637e-01
9888.999,4.08948e+00,4.84201e-01
9890.293,2.55668e+00,4.73683e-01
9891.631,2.87885e+00,4.20859e-01
9892.982,2.90484e+00,4.69137e-01
9894.278,3.24702e+00,4.71091e-01
9895.531,2.98258e+00,4.91743e-01
9896.662,3.47280e+00,5.32137e-01
9897.888,3.77874e+00,5.74124e-01
9899.115,2.91917e+00,5.97252e-01
9900.472,2.51106e+00,4.62707e-01
9901.624,2.84496e+00,4.92021e-01
9902.803,2.32377e+00,4.43960e-01
9904.102,2.14294e+00,4.43107e-01
9905.503,2.58021e+00,4.03856e-01
9906.851,2.19957e+00,4.30103e-01
9908.089,2.57185e+00,4.35339e-01
9909.386,2.65229e+00,4.37273e-01
9910.685,2.76212e+00,4.35065e-01
9911.875,2.51939e+00,4.63295e-01
9913.013,3.02857e+00,4.31559e-01
9914.316,2.61103e+00,4.26100e-01
9915.610,2.76756e+00,4.28314e-01
9916.843,3.10054e+00,5.69025e-01
9917.963,2.55983e+00,7.11782e-01
9919.210,2.35436e+00,5.95601e-01
9920.684,1.63043e+00,3.67640e-01
9922.149,1.65186e+00,4.19686e-01
9923.335,2.52208e+00,4.50941e-01
9924.479,1.76574e+00,4.06864e-01
9925.780,1.97287e+00,4.08519e-01
9927.080,2.56513e+00,4.00790e-01
9928.225,1.87376e+00,4.33018e-01
9929.376,2.30604e+00,4.02051e-01
9930.675,2.91120e+00,3.92933e-01
9931.980,1.96683e+00,3.96238e-01
9933.259,1.51554e+00,3.82411e-01
9934.596,2.40149e+00,3.63109e-01
9935.984,2.59693e+00,3.88417e-01
9937.288,2.65854e+00,3.88822e-01
9938.586,2.25981e+00,3.84926e-01
9939.746,2.06095e+00,4.18377e-01
9940.879,1.93648e+00,3.79003e-01
9942.183,2.36638e+00,3.78548e-01
9943.482,1.72107e+00,4.03674e-01
9944.623,1.45378e+00,5.51879e-01
9945.810,1.93780e+00,5.15142e-01
9947.197,2.29063e+00,4.34573e-01
9948.635,1.59296e+00,5.04953e-01
9950.052,5.68905e-01,6.07592e-01
9951.214,1.83497e+00,5.94671e-01
9952.342,1.61760e+00,4.44393e-01
9953.646,1.53823e+00,3.71949e-01
9954.951,1.61792e+00,3.60556e-01
9956.084,2.21744e+00,4.00077e-01
9957.273,2.32778e+00,3.57340e-01
9958.574,8.44415e-01,4.29810e-01
9960.067,1.50933e+00,5.12067e-01
9961.557,1.69267e+00,4.62230e-01
9962.728,2.18740e+00,3.95265e-01
9963.841,1.02446e+00,4.20619e-01
9965.149,1.17173e+00,5.12347e-01
9966.457,2.32361e+00,4.59127e-01
9967.598,1.93988e+00,3.86245e-01
9968.773,1.77554e+00,3.42297e-01
9970.079,1.92733e+00,3.46542e-01
9971.386,2.12973e+00,3.43138e-01
9972.831,1.69987e+00,3.01590e-01
9974.194,1.82493e+00,3.83119e-01
9975.301,2.23462e+00,3.84363e-01
9976.609,2.24771e+00,3.72316e-01
9977.914,2.09957e+00,3.38533e-01
9979.050,1.29191e+00,3.66058e-01
9980.232,2.17371e+00,3.31965e-01
9981.540,2.20947e+00,3.32770e-01
9982.848,1.53635e+00,3.32416e-01
9984.299,2.01383e+00,2.81401e-01
9985.704,1.46265e+00,3.60398e-01
9986.798,2.13606e+00,3.26043e-01
9988.103,1.49146e+00,3.17853e-01
9989.365,1.54194e+00,3.37796e-01
9990.492,1.55385e+00,3.39330e-01
9991.728,1.74556e+00,3.17787e-01
9993.037,1.28531e+00,3.13334e-01
9994.346,1.68252e+00,3.12016e-01
9995.655,1.70970e+00,3.14397e-01
9996.954,1.59912e+00,2.98334e-01
9998.250,1.87601e+00,3.09761e-01
9999.505,1.25449e+00,3.24388e-01
10000.869,1.99457e+00,3.05377e-01
10002.082,2.24171e+00,3.95434e-01
10003.183,1.00554e+00,3.43666e-01
10004.495,1.98416e+00,3.37668e-01
10005.804,1.94663e+00,3.05707e-01
10007.151,1.87846e+00,3.02759e-01
10008.543,2.45352e+00,3.21577e-01
10009.742,2.17129e+00,3.00219e-01
10011.051,1.88342e+00,2.97631e-01
10012.362,1.75417e+00,3.00399e-01
10013.506,2.35764e+00,3.53294e-01
10014.670,2.35149e+00,4.47021e-01
10015.984,2.33493e+00,6.57120e-01
10017.301,2.54985e+00,6.14532e-01
10018.614,1.81884e+00,3.83943e-01
10019.995,2.16591e+00,2.70962e-01
10021.293,1.47312e+00,3.10750e-01
10022.504,2.20437e+00,2.90196e-01
10023.817,1.73356e+00,2.86688e-01
10024.957,2.34109e+00,3.24380e-01
10026.126,1.91684e+00,2.89665e-01
10027.437,1.43328e+00,3.33921e-01
10028.751,1.77034e+00,4.26602e-01
10030.215,1.97302e+00,3.20587e-01
10031.719,2.37804e+00,2.76861e-01
10032.904,2.02317e+00,3.17238e-01
10033.991,1.96843e+00,2.80714e-01
10035.304,2.43846e+00,2.80482e-01
10036.558,1.92169e+00,2.90156e-01
10037.675,1.90064e+00,2.94097e-01
10038.926,2.17022e+00,2.73728e-01
10040.242,2.13095e+00,2.74957e-01
10041.701,1.82997e+00,2.42111e-01
10043.171,2.36550e+00,2.71878e-01
10044.487,1.92568e+00,2.71928e-01
10045.633,1.39922e+00,3.18290e-01
10046.756,1.57542e+00,3.16672e-01
10048.074,1.33497e+00,2.97745e-01
10049.182,2.12822e+00,3.09593e-01
10050.492,2.13608e+00,2.48372e-01
10051.942,2.07235e+00,2.51798e-01
10053.340,2.18827e+00,2.61824e-01
10054.655,1.90847e+00,2.64468e-01
10055.972,2.11359e+00,2.60798e-01
10057.135,2.32186e+00,3.03432e-01
10058.240,2.01978e+00,2.61660e-01
10059.558,2.04361e+00,2.61530e-01
10060.874,1.79284e+00,2.65698e-01
10062.162,2.07267e+00,2.80694e-01
10063.467,1.75843e+00,3.45161e-01
10064.787,2.04845e+00,3.42093e-01
10066.106,1.55815e+00,2.75228e-01
10067.421,1.64853e+00,2.55524e-01
10068.741,2.52170e+00,2.58654e-01
10069.876,1.36771e+00,3.35917e-01
10071.166,1.58037e+00,2.92620e-01
10072.555,1.83710e+00,2.83780e-01
10073.814,2.49607e+00,3.22221e-01
10075.025,1.76708e+00,3.12913e-01
10076.271,2.70013e+00,2.74262e-01
10077.585,1.63989e+00,2.52750e-01
10078.904,2.32928e+00,2.52755e-01
10080.227,2.01104e+00,2.46310e-01
10081.548,2.02385e+00,2.47745e-01
10082.821,2.00847e+00,2.53429e-01
10084.086,2.35786e+00,3.14460e-01
10085.409,2.31636e+00,4.67316e-01
10086.542,1.81459e+00,5.51937e-01
10087.634,2.30826e+00,3.66733e-01
10089.030,2.00061e+00,2.50321e-01
10090.352,1.98586e+00,2.42403e-01
10091.816,2.28768e+00,2.14193e-01
10093.308,2.07580e+00,2.42390e-01
10094.629,2.11586e+00,2.41885e-01
10095.800,2.16210e+00,2.83123e-01
10096.887,2.35274e+00,2.42196e-01
10098.210,1.87202e+00,2.39618e-01
10099.310,2.42621e+00,2.75317e-01
10100.505,2.36351e+00,2.38883e-01
10101.992,1.88524e+00,2.16625e-01
10103.427,2.29543e+00,2.34659e-01
10104.750,2.44775e+00,2.42732e-01
10106.073,2.40478e+00,3.20382e-01
10107.400,2.32232e+00,3.55019e-01
10108.533,2.69560e+00,3.36476e-01
10109.750,2.16573e+00,2.25086e-01
10111.200,2.40940e+00,2.21626e-01
10112.442,2.21229e+00,2.73027e-01
10113.575,2.02137e+00,2.30960e-01
10114.900,2.62940e+00,2.30961e-01
10116.224,2.35205e+00,2.29339e-01
10117.551,3.00743e+00,2.33219e-01
10118.876,2.02074e+00,2.27455e-01
10120.201,2.53583e+00,2.28404e-01
10121.560,2.31601e+00,2.17200e-01
10122.828,1.99118e+00,2.43850e-01
10124.041,2.17735e+00,2.22543e-01
10125.154,2.06547e+00,2.83903e-01
10126.334,1.81511e+00,4.16800e-01
10127.665,2.63043e+00,5.08103e-01
10129.154,2.80741e+00,3.13516e-01
10130.614,2.66087e+00,2.24731e-01
10131.942,2.07504e+00,2.20092e-01
10133.267,2.31808e+00,2.19958e-01
10134.598,2.44583e+00,2.24502e-01
10135.735,2.55910e+00,2.63297e-01
10136.845,2.48423e+00,2.27168e-01
10138.175,2.26282e+00,2.18585e-01
10139.431,2.35771e+00,2.26835e-01
10140.722,2.75388e+00,2.16563e-01
10142.051,2.32564e+00,2.16455e-01
10143.378,2.80098e+00,2.15524e-01
10144.707,2.67068e+00,2.18040e-01
10146.039,2.79966e+00,2.24517e-01
10147.471,2.55721e+00,2.05980e-01
10148.869,2.62607e+00,2.60323e-01
10149.901,2.80861e+00,2.22918e-01
10151.231,2.91409e+00,2.25550e-01
10152.341,2.86456e+00,2.65145e-01
10153.508,2.82258e+00,2.41604e-01
10154.846,2.44866e+00,2.59574e-01
10156.270,2.36758e+00,3.12373e-01
10157.706,3.12809e+00,2.78188e-01
10159.093,2.61923e+00,2.22054e-01
10160.423,2.48733e+00,2.28113e-01
10161.758,2.68353e+00,2.53233e-01
10162.887,2.49313e+00,2.90834e-01
10164.148,2.86990e+00,1.96308e-01
10165.607,2.95833e+00,2.13470e-01
10166.741,2.98779e+00,2.62199e-01
10167.894,2.75734e+00,2.33155e-01
10169.226,2.91068e+00,2.19408e-01
10170.559,2.86239e+00,2.12018e-01
10171.892,2.72075e+00,2.17113e-01
10173.221,2.49757e+00,2.87210e-01
10174.653,3.38718e+00,4.28499e-01
10176.141,2.99981e+00,4.65697e-01
10177.306,2.36704e+00,3.54867e-01
10178.379,3.10221e+00,2.17988e-01
10179.712,2.44156e+00,2.05158e-01
10180.898,2.85790e+00,2.24452e-01
10182.210,3.39111e+00,1.99706e-01
10183.597,3.25095e+00,2.46035e-01
10184.933,3.25873e+00,2.59674e-01
10186.268,2.86543e+00,2.21240e-01
10187.602,2.87151e+00,2.08371e-01
10188.940,3.26344e+00,2.07172e-01
10190.275,3.05680e+00,2.13145e-01
10191.507,2.68394e+00,2.95682e-01
10192.748,3.20468e+00,3.91824e-01
10194.087,3.31800e+00,3.66174e-01
10195.169,3.40783e+00,3.03543e-01
10196.365,3.05452e+00,2.03952e-01
10197.854,3.24962e+00,1.85940e-01
10199.302,3.09660e+00,2.05141e-01
10200.639,3.02116e+00,2.03184e-01
10201.951,3.61459e+00,2.16312e-01
10203.314,3.51775e+00,2.07191e-01
10204.649,3.46440e+00,2.30962e-01
10205.774,2.78591e+00,3.29286e-01
10207.015,2.93436e+00,2.64675e-01
10208.452,3.23794e+00,2.30875e-01
10209.557,3.59843e+00,2.44110e-01
10210.728,3.34371e+00,2.38841e-01
10212.068,3.26808e+00,2.93712e-01
10213.489,3.36722e+00,3.82847e-01
10214.938,3.03248e+00,4.09567e-01
10216.349,3.25127e+00,2.72585e-01
10217.682,3.69046e+00,1.98287e-01
10219.021,3.62197e+00,1.98376e-01
10220.292,2.88869e+00,2.07692e-01
10221.478,3.10990e+00,2.38336e-01
10222.590,3.39037e+00,1.98219e-01
10223.818,3.53080e+00,2.20605e-01
10225.091,3.50327e+00,1.95253e-01
10226.429,3.66562e+00,2.03048e-01
10227.766,3.08767e+00,2.68050e-01
10229.112,3.97819e+00,3.48739e-01
10230.570,3.25466e+00,2.63670e-01
10232.041,4.14773e+00,2.16041e-01
10233.385,3.57340e+00,2.80666e-01
10234.731,3.64153e+00,2.86345e-01
10235.881,2.97684e+00,2.76885e-01
10236.953,3.40017e+00,1.98136e-01
10238.296,3.81655e+00,1.96099e-01
10239.505,3.93744e+00,2.09716e-01
10240.785,3.49402e+00,1.93164e-01
10242.130,3.61450e+00,1.89830e-01
10243.472,3.87324e+00,1.90060e-01
10244.816,3.68905e+00,1.88740e-01
10246.263,3.97532e+00,1.73859e-01
10247.746,3.72530e+00,1.88873e-01
10249.091,4.04323e+00,1.86955e-01
10250.371,3.49706e+00,2.01963e-01
10251.431,3.77542e+00,2.09010e-01
10252.657,3.66340e+00,1.87722e-01
10253.898,3.84755e+00,2.06126e-01
10255.136,3.73058e+00,1.86892e-01
10256.483,3.92334e+00,1.86513e-01
10257.826,4.18475e+00,1.87121e-01
10259.171,3.73301e+00,1.91714e-01
10260.635,4.18915e+00,1.75210e-01
10262.096,3.86202e+00,1.88190e-01
10263.445,4.24857e+00,1.85225e-01
10264.792,4.01289e+00,1.87327e-01
10266.073,3.98329e+00,2.04668e-01
10267.126,4.23688e+00,2.07551e-01
10268.355,3.79118e+00,1.88641e-01
10269.575,4.18580e+00,2.09800e-01
10270.829,3.85961e+00,1.86529e-01
10272.176,4.31198e+00,1.90885e-01
10273.521,4.16691e+00,2.17488e-01
10274.870,4.37957e+00,2.28755e-01
10276.327,3.92658e+00,1.87303e-01
10277.796,3.88626e+00,1.86033e-01
10279.146,4.27510e+00,1.88704e-01
10280.494,4.15559e+00,1.87397e-01
10281.843,4.18792e+00,1.83810e-01
10282.964,4.30155e+00,2.33267e-01
10284.168,4.62524e+00,1.77734e-01
10285.523,3.91325e+00,2.08308e-01
10286.595,3.93850e+00,2.41806e-01
10287.862,4.68696e+00,3.42722e-01
10289.215,3.18462e+00,6.37664e-01
10290.633,4.53065e+00,6.29276e-01
10292.155,4.27399e+00,3.29114e-01
10293.498,4.26825e+00,1.98873e-01
10294.840,4.49297e+00,2.03451e-01
10296.192,3.97242e+00,2.09544e-01
10297.541,4.42462e+00,2.60925e-01
10298.772,4.10479e+00,3.87251e-01
10299.951,4.45203e+00,3.69647e-01
10301.306,4.68939e+00,2.67634e-01
10302.352,4.16552e+00,2.36826e-01
10303.559,4.48117e+00,1.83370e-01
10305.044,4.27260e+00,1.70821e-01
10306.480,4.01297e+00,1.83722e-01
10307.832,4.42699e+00,1.89769e-01
10309.184,4.55367e+00,1.87383e-01
10310.534,4.46966e+00,1.92641e-01
10311.891,4.45062e+00,2.29564e-01
10313.307,4.53050e+00,2.31041e-01
10314.734,4.24175e+00,2.22123e-01
10315.782,4.20362e+00,2.06796e-01
10316.994,4.31135e+00,1.77470e-01
10318.316,4.30055e+00,1.84311e-01
10319.512,4.38425e+00,1.91757e-01
10320.815,4.22431e+00,1.76722e-01
10322.170,4.48413e+00,1.77395e-01
10323.522,4.22728e+00,1.76270e-01
10324.875,4.52319e+00,1.76524e-01
10326.325,4.08435e+00,1.68265e-01
10327.774,4.26476e+00,1.77282e-01
10329.125,4.43675e+00,1.85650e-01
10330.486,4.14215e+00,1.90695e-01
10331.766,4.42798e+00,2.06282e-01
10332.920,4.18016e+00,1.85704e-01
10334.247,4.33770e+00,1.76609e-01
10335.327,4.34437e+00,2.17628e-01
10336.496,4.30542e+00,1.74286e-01
10337.857,4.40900e+00,1.73960e-01
10339.213,4.07219e+00,1.72993e-01
10340.671,4.39605e+00,1.65836e-01
10342.103,4.14716e+00,1.85046e-01
10343.462,4.43372e+00,1.99776e-01
10344.821,4.32251e+00,1.92915e-01
10346.251,4.59300e+00,1.63926e-01
10347.735,4.23775e+00,1.78437e-01
10349.089,4.19266e+00,2.39778e-01
10350.267,4.06890e+00,3.78733e-01
10351.295,4.26736e+00,3.10922e-01
10352.545,3.79884e+00,2.57305e-01
10353.747,4.62250e+00,1.90964e-01
10355.072,4.34017e+00,1.78910e-01
10356.430,4.38328e+00,2.01744e-01
10357.791,4.24572e+00,2.06160e-01
10359.258,4.43265e+00,1.76112e-01
10360.706,4.23649e+00,1.72378e-01
10362.064,4.21715e+00,1.70475e-01
10363.424,4.34674e+00,1.69349e-01
10364.786,4.34645e+00,1.69643e-01
10366.145,4.68350e+00,1.68736e-01
10367.371,4.29967e+00,2.07639e-01
10368.508,4.39876e+00,1.69522e-01
10369.869,4.06058e+00,1.69385e-01
10370.899,4.54787e+00,2.18517e-01
10372.252,4.45281e+00,1.64445e-01
10373.660,3.96009e+00,2.04934e-01
10375.018,3.80972e+00,3.96517e-01
10376.386,3.34295e+00,5.31747e-01
10377.755,3.76829e+00,3.98061e-01
10379.117,4.17353e+00,2.04622e-01
10380.544,3.89679e+00,1.64038e-01
10382.001,3.86598e+00,1.71656e-01
10383.365,3.89805e+00,1.73207e-01
10384.728,4.01923e+00,1.67767e-01
10386.037,3.92100e+00,2.08798e-01
10387.098,3.89490e+00,1.67174e-01
10388.459,4.00667e+00,1.66074e-01
10389.498,3.76784e+00,2.16933e-01
10390.707,3.64435e+00,1.69601e-01
10392.070,3.84456e+00,1.67476e-01
10393.529,4.00045e+00,1.60988e-01
10394.957,4.10080e+00,1.68979e-01
10396.321,4.20315e+00,1.69633e-01
10397.679,4.02744e+00,1.97683e-01
10399.116,4.32734e+00,2.85229e-01
10400.595,3.87862e+00,3.25582e-01
10401.963,3.60259e+00,2.26302e-01
10403.324,3.65701e+00,1.69088e-01
10404.478,3.66705e+00,2.21829e-01
10405.594,4.10410e+00,1.62012e-01
10407.030,3.79451e+00,1.70311e-01
10408.068,3.69081e+00,2.16970e-01
10409.268,3.77206e+00,1.66065e-01
10410.752,3.77660e+00,1.60244e-01
10412.166,3.48379e+00,1.71894e-01
10413.532,3.75461e+00,1.74425e-01
10414.902,3.58881e+00,1.68197e-01
10416.277,3.30929e+00,1.67105e-01
10417.640,3.51780e+00,1.70360e-01
10419.060,3.70181e+00,2.02097e-01
10420.522,3.82991e+00,4.20457e-01
10421.898,3.92224e+00,5.31812e-01
10423.196,3.37153e+00,4.33513e-01
10424.304,3.48308e+00,2.87474e-01
10425.610,3.12197e+00,1.79653e-01
10426.873,3.27241e+00,1.89744e-01
10427.915,3.39160e+00,1.94465e-01
10429.216,3.61370e+00,1.66200e-01
10430.684,3.16754e+00,1.68929e-01
10432.092,3.74210e+00,2.03309e-01
10433.472,3.27823e+00,1.74586e-01
10434.841,3.55391e+00,1.64195e-01
10436.279,3.07714e+00,1.55057e-01
10437.738,3.13111e+00,1.58896e-01
10439.108,3.63131e+00,1.59767e-01
10440.486,3.45504e+00,1.60398e-01
10441.852,3.35576e+00,1.58563e-01
10443.191,3.17823e+00,1.77299e-01
10444.338,3.31717e+00,1.82660e-01
10445.539,3.43231e+00,1.58092e-01
10446.794,3.22659e+00,1.73736e-01
10447.966,3.20283e+00,1.73351e-01
10449.297,3.19068e+00,1.59119e-01
10450.669,3.37868e+00,1.61696e-01
10452.038,3.22872e+00,2.02364e-01
10453.414,2.40696e+00,2.84379e-01
10454.864,3.21232e+00,2.63451e-01
10456.299,3.02533e+00,1.86779e-01
10457.668,3.18820e+00,1.61410e-01
10459.042,3.07879e+00,1.55678e-01
10460.461,3.07454e+00,1.52614e-01
10461.939,2.94810e+00,1.57838e-01
10463.314,3.18313e+00,1.57858e-01
10464.494,3.30627e+00,2.16341e-01
10465.483,3.15355e+00,1.57651e-01
10466.926,2.78193e+00,1.54392e-01
10468.016,2.98702e+00,2.08063e-01
10469.217,2.90701e+00,1.68687e-01
10470.649,2.98052e+00,2.69113e-01
10472.086,2.58400e+00,3.99311e-01
10473.492,2.75064e+00,3.81523e-01
10474.869,2.96752e+00,2.20570e-01
10476.241,2.67898e+00,1.58646e-01
10477.615,3.09384e+00,1.57204e-01
10479.042,3.08908e+00,1.55157e-01
10480.494,3.03564e+00,1.54727e-01
10481.872,3.00102e+00,1.55688e-01
10483.268,2.99585e+00,1.51586e-01
10484.706,2.85976e+00,1.52502e-01
10485.981,2.66671e+00,2.13005e-01
10486.930,3.05917e+00,1.52359e-01
10488.306,2.75053e+00,1.55131e-01
10489.277,2.69279e+00,2.17662e-01
10490.626,2.74296e+00,1.66726e-01
10492.035,2.75790e+00,1.58534e-01
10493.410,2.72879e+00,1.52053e-01
10494.871,2.73694e+00,1.48364e-01
10496.303,2.54063e+00,1.51033e-01
10497.680,2.74955e+00,1.50801e-01
10499.059,2.39371e+00,1.50960e-01
10500.438,2.65052e+00,1.55057e-01
10501.861,2.59216e+00,1.54433e-01
10503.315,2.44854e+00,1.55161e-01
10504.692,2.50906e+00,1.53163e-01
10506.087,2.46287e+00,1.50378e-01
10507.370,2.35994e+00,2.12542e-01
10508.365,2.29896e+00,1.52454e-01
10509.743,2.45591e+00,1.61466e-01
10510.996,2.83138e+00,2.12476e-01
10512.021,2.58017e+00,2.57888e-01
10513.436,2.44071e+00,2.23398e-01
10514.845,2.33064e+00,1.82568e-01
10516.224,2.36330e+00,1.57695e-01
10517.676,2.37244e+00,1.57628e-01
10519.116,2.17839e+00,1.60476e-01
10520.490,2.35428e+00,1.54241e-01
10521.873,2.22689e+00,1.50521e-01
10523.254,2.35155e+00,1.50786e-01
10524.675,2.78019e+00,1.51619e-01
10526.123,2.36303e+00,1.96231e-01
10527.508,2.03555e+00,2.79037e-01
10528.919,1.93628e+00,2.73579e-01
10530.265,2.22793e+00,2.87267e-01
10531.175,2.25479e+00,1.68709e-01
10532.555,2.06743e+00,1.48184e-01
10533.810,2.13689e+00,1.66253e-01
10534.938,2.15577e+00,1.73708e-01
10536.261,2.10524e+00,1.47790e-01
10537.645,2.41825e+00,1.47608e-01
10539.112,2.12152e+00,1.48053e-01
10540.531,2.24573e+00,1.44553e-01
10541.913,2.33333e+00,1.46517e-01
10543.297,2.40404e+00,1.46207e-01
10544.676,1.92709e+00,1.45398e-01
10546.094,2.24781e+00,1.48142e-01
10547.524,2.05123e+00,1.50038e-01
10548.938,2.30093e+00,1.46505e-01
10550.370,1.93805e+00,1.46864e-01
10551.778,2.14709e+00,1.47606e-01
10553.204,2.39270e+00,1.45652e-01
10554.420,2.01519e+00,2.14426e-01
10555.358,2.26025e+00,1.50916e-01
10556.743,2.24072e+00,1.50047e-01
10557.797,2.21775e+00,2.05680e-01
10559.059,2.06771e+00,1.47076e-01
10560.494,2.23855e+00,1.49544e-01
10561.922,2.20772e+00,1.47315e-01
10563.326,2.26063e+00,1.45013e-01
10564.712,2.02822e+00,1.43660e-01
10566.099,1.97824e+00,1.43803e-01
10567.485,2.30099e+00,1.45672e-01
10568.916,1.96995e+00,1.45567e-01
10570.356,2.00270e+00,1.48313e-01
10571.785,2.00798e+00,1.47346e-01
10573.235,2.16936e+00,1.48152e-01
10574.621,2.35659e+00,1.65443e-01
10576.012,1.88386e+00,1.82277e-01
10577.400,2.24797e+00,1.67922e-01
10578.733,2.06410e+00,1.71118e-01
10579.798,2.17723e+00,1.74000e-01
10581.028,1.89015e+00,1.46269e-01
10582.464,2.04789e+00,1.45738e-01
10583.519,2.16999e+00,2.03400e-01
10584.724,2.19539e+00,1.45301e-01
10586.115,2.16876e+00,1.46845e-01
10587.504,2.28123e+00,1.69962e-01
10588.958,1.82978e+00,2.00220e-01
10590.374,1.71375e+00,2.01247e-01
10591.765,2.04706e+00,1.64917e-01
10593.206,2.13493e+00,1.50419e-01
10594.641,1.96929e+00,1.46751e-01
10596.028,1.71649e+00,1.44387e-01
10597.419,1.91848e+00,1.46818e-01
10598.810,2.07792e+00,1.47754e-01
10600.223,1.70239e+00,1.50128e-01
10601.677,1.88203e+00,1.48240e-01
10603.080,1.84158e+00,1.49508e-01
10604.513,1.75939e+00,1.48872e-01
10605.800,1.81876e+00,2.17024e-01
10606.694,1.94225e+00,1.44694e-01
10608.083,1.98533e+00,1.45862e-01
10609.339,1.73780e+00,1.62555e-01
10610.429,2.02975e+00,1.71508e-01
10611.770,1.79011e+00,1.41756e-01
10613.228,1.88169e+00,1.46507e-01
10614.643,1.86309e+00,1.44813e-01
10616.034,1.63239e+00,1.43401e-01
10617.423,1.74878e+00,1.40766e-01
10618.817,1.71315e+00,1.42960e-01
10620.256,1.73140e+00,1.45319e-01
10621.682,1.79677e+00,1.42472e-01
10623.098,1.80037e+00,1.45253e-01
10624.531,1.74091e+00,1.42957e-01
10625.953,1.66359e+00,1.42547e-01
10627.343,1.54871e+00,1.42186e-01
10628.735,1.56968e+00,1.40325e-01
10630.131,1.63915e+00,1.42182e-01
10631.538,1.67761e+00,1.45765e-01
10632.932,1.35465e+00,1.63083e-01
10633.969,1.51865e+00,1.71253e-01
10635.216,1.63069e+00,1.41186e-01
10636.610,1.65553e+00,1.40806e-01
10637.554,1.79518e+00,2.03159e-01
10638.813,1.22607e+00,1.42040e-01
10640.269,1.39177e+00,1.49321e-01
10641.675,1.56847e+00,1.45473e-01
10643.128,1.32975e+00,3.52030e-01
10644.547,1.14462e+00,3.74594e-01
10645.941,1.27570e+00,3.72092e-01
10647.320,1.05633e+00,2.92995e-01
10648.727,1.13145e+00,2.92014e-01
10650.170,1.42839e+00,1.24215e-01
10651.595,1.35801e+00,1.22445e-01
10653.016,1.46917e+00,1.26975e-01
10654.441,1.19371e+00,1.43608e-01
10655.866,1.42619e+00,1.59407e-01
10657.289,1.11386e+00,1.48529e-01
10658.717,1.35882e+00,1.27157e-01
10660.139,1.29280e+00,1.23279e-01
10661.565,1.26221e+00,1.22558e-01
10662.944,1.02411e+00,1.39322e-01
10663.893,1.47643e+00,1.44357e-01
10665.085,1.06951e+00,1.22101e-01
10666.507,1.22015e+00,1.21941e-01
10667.369,1.27549e+00,1.67571e-01
10668.683,1.12192e+00,1.24850e-01
10670.109,1.22864e+00,1.26198e-01
10671.532,1.22739e+00,1.24205e-01
10672.956,1.23336e+00,1.21621e-01
10674.380,1.18719e+00,1.21720e-01
10675.804,1.16779e+00,1.22050e-01
10677.227,1.08206e+00,1.20276e-01
10678.650,1.14400e+00,1.22220e-01
10680.076,1.19491e+00,1.21274e-01
10681.499,1.06156e+00,1.17503e-01
10682.920,9.73557e-01,1.20875e-01
10684.344,9.29749e-01,1.25221e-01
10685.769,7.22729e-01,1.36896e-01
10687.192,1.29219e+00,1.49320e-01
10688.617,9.98327e-01,1.56079e-01
10690.040,9.44545e-01,1.58595e-01
10691.465,1.19202e+00,1.66698e-01
10692.890,9.16600e-01,1.58457e-01
10694.271,1.12737e+00,1.71701e-01
10695.216,1.03551e+00,1.76238e-01
10696.401,1.30272e+00,1.48754e-01
10697.826,8.19405e-01,1.41711e-01
10699.093,1.01370e+00,1.84250e-01
10700.054,7.64408e-01,2.27753e-01
10701.431,3.09834e-01,2.02940e-01
10702.855,8.19911e-01,1.63120e-01
10704.276,6.87769e-01,1.43793e-01
10705.698,8.52234e-01,1.56037e-01
10707.124,1.05432e+00,1.71491e-01
10708.549,4.18445e-01,1.54856e-01
10709.971,9.22758e-01,1.26652e-01
10711.390,7.54929e-01,1.35030e-01
10712.808,8.18768e-01,2.07520e-01
10714.240,6.48999e-01,2.87317e-01
10715.667,6.68800e-01,2.53353e-01
10717.089,8.84458e-01,1.62840e-01
10718.509,7.60001e-01,1.50666e-01
10719.933,8.41089e-01,1.43247e-01
10721.354,5.05266e-01,1.38796e-01
10722.775,5.98419e-01,1.78122e-01
10724.203,7.56482e-01,2.13917e-01
10725.623,8.93703e-01,1.83264e-01
10727.050,5.99590e-01,1.41912e-01
10728.471,6.91001e-01,1.37249e-01
10729.848,7.50048e-01,2.02836e-01
10730.796,6.33960e-01,2.98598e-01
10731.990,5.85297e-01,3.45337e-01
10733.417,2.09826e-01,3.47663e-01
10734.273,3.14267e-01,3.65303e-01
10735.590,7.95062e-01,1.41621e-01
10737.009,5.37382e-01,1.21395e-01
10738.433,5.15974e-01,1.22596e-01
10739.854,7.83054e-01,1.33416e-01
10741.276,3.38986e-01,1.29205e-01
10742.701,5.53970e-01,1.21735e-01
10744.123,5.79075e-01,1.34912e-01
10745.543,9.52115e-01,2.00998e-01
10746.969,6.68431e-01,2.54839e-01
10748.397,7.67005e-01,2.10736e-01
10749.818,5.00798e-01,1.36560e-01
10751.235,5.18724e-01,1.39634e-01
10752.655,9.36613e-01,2.37338e-01
10754.080,7.55826e-01,3.91140e-01
10755.509,3.71103e-01,3.90843e-01
10756.937,5.88105e-01,2.21486e-01
10758.352,5.83416e-01,1.26207e-01
10759.773,3.29151e-01,1.17398e-01
10761.194,3.88061e-01,1.17937e-01
10762.619,3.74383e-01,1.16396e-01
10764.042,4.52973e-01,1.16933e-01
10765.464,5.83011e-01,1.22743e-01
10766.849,2.67746e-01,1.41474e-01
10767.960,3.83537e-01,1.18275e-01
10769.218,4.31500e-01,1.39636e-01
10770.394,6.02100e-01,1.13856e-01
10771.824,3.83115e-01,1.15790e-01
10773.084,3.88090e-01,1.59990e-01
10774.038,6.46514e-01,2.04641e-01
10775.419,3.99500e-01,2.51434e-01
10776.844,5.94264e-01,2.33908e-01
10778.271,6.41260e-01,1.47993e-01
10779.685,3.96692e-01,1.15683e-01
10781.109,4.38458e-01,1.11697e-01
10782.532,3.93814e-01,1.13490e-01
10783.954,2.59101e-01,1.13244e-01
10785.376,3.25469e-01,1.12810e-01
10786.805,3.35608e-01,1.14225e-01
10788.223,4.80404e-01,1.11403e-01
10789.641,3.16169e-01,1.11299e-01
10791.067,4.52446e-01,1.10393e-01
10792.486,4.34796e-01,1.12144e-01
10793.909,3.04437e-01,1.13470e-01
10795.331,5.14177e-01,1.18888e-01
10796.751,3.15239e-01,1.26249e-01
10798.165,2.23335e-01,1.25716e-01
10799.599,2.61850e-01,1.15330e-01
10801.023,3.12445e-01,1.12242e-01
10802.439,3.03034e-01,1.12527e-01
10803.863,1.76960e-01,1.21221e-01
10805.281,2.35814e-01,1.20773e-01
10806.705,2.48735e-01,1.16911e-01
10808.126,4.70866e-01,1.12262e-01
10809.549,4.02129e-01,1.11314e-01
10810.935,3.17990e-01,1.27633e-01
10811.881,1.36350e-01,1.32685e-01
10813.063,4.61794e-01,1.13849e-01
10814.486,2.29246e-01,1.14201e-01
10815.908,3.49924e-01,1.15317e-01
10816.750,3.78866e-01,1.61287e-01
10818.079,3.54359e-01,1.13946e-01
10819.501,2.31008e-01,1.14687e-01
10820.919,1.45399e-01,1.15945e-01
10822.342,3.20671e-01,1.16375e-01
10823.766,4.50579e-01,1.14625e-01
10825.187,1.53934e-01,1.15706e-01
10826.607,3.06922e-01,1.16708e-01
10828.030,4.38567e-01,1.19934e-01
10829.450,2.76330e-01,1.23763e-01
10830.867,2.72764e-01,1.64238e-01
10832.286,3.80479e-01,3.08172e-01
10833.710,6.91784e-01,5.99946e-01
10835.137,1.99083e-01,7.80408e-01
10836.565,-6.94302e-01,5.45691e-01
10837.988,4.30027e-01,2.14280e-01
10839.401,1.82701e-01,1.39040e-01
10840.821,3.41797e-01,1.56353e-01
10842.242,-9.78849e-02,1.69314e-01
10843.659,-1.17349e-01,2.48801e-01
10845.084,3.80730e-01,3.77965e-01
10846.510,4.61493e-01,3.50466e-01
10847.933,4.67219e-01,1.94241e-01
10849.350,4.30575e-01,1.23364e-01
10850.770,2.37653e-01,1.20872e-01
10852.192,3.95108e-01,1.17554e-01
10853.612,3.18135e-01,1.19068e-01
10855.036,3.63861e-01,1.27952e-01
10856.454,3.61490e-01,1.28450e-01
10857.871,1.34695e-01,1.38043e-01
10859.293,-2.20705e-02,1.97941e-01
10860.717,-8.03415e-02,2.26455e-01
10862.106,5.37863e-01,2.05671e-01
10863.055,4.74171e-02,1.81636e-01
10864.232,2.16595e-01,1.22427e-01
10865.650,2.77484e-01,1.11564e-01
10867.072,9.68441e-02,1.09474e-01
10868.326,1.89785e-01,1.24425e-01
10869.284,4.45516e-01,1.27331e-01
10870.663,3.92874e-01,1.09947e-01
10872.083,4.62385e-01,1.10292e-01
10873.503,2.79201e-01,1.13955e-01
10874.954,4.50018e-01,1.18656e-01
10876.398,4.03660e-01,1.28846e-01
10877.818,2.11251e-01,1.41076e-01
10879.240,9.64655e-02,1.65171e-01
10880.637,1.36236e-01,1.50882e-01
10882.032,2.72124e-01,1.29254e-01
10883.449,5.81424e-01,1.10117e-01
10884.885,4.42249e-01,1.22670e-01
10886.289,4.25025e-01,1.10943e-01
10887.709,3.24700e-01,1.16333e-01
10889.127,1.61654e-01,1.17015e-01
10890.551,1.75814e-01,1.12310e-01
10891.971,5.31125e-01,1.09875e-01
10893.383,2.43471e-01,1.05954e-01
10894.805,3.46377e-01,1.07946e-01
10896.223,2.86258e-01,1.16173e-01
10897.647,-3.25853e-04,1.92136e-01
10899.071,6.52222e-02,2.97817e-01
10900.496,8.88358e-02,2.78777e-01
10901.918,1.78401e-01,1.66157e-01
10903.334,3.98508e-01,1.19226e-01
10904.753,2.13999e-01,1.19387e-01
10906.174,4.73969e-01,1.17894e-01
10907.595,2.81651e-01,1.11265e-01
10909.013,3.24715e-01,1.07177e-01
10910.432,3.70027e-01,1.07381e-01
10911.854,3.05070e-01,1.07942e-01
10913.274,3.42919e-01,1.07300e-01
10914.689,2.59571e-01,1.10339e-01
10916.113,2.20317e-01,1.09063e-01
10917.535,3.69346e-01,1.08572e-01
10918.953,4.18851e-01,1.09241e-01
10920.370,2.96146e-01,1.12978e-01
10921.793,5.02946e-01,1.13715e-01
10923.211,3.12314e-01,1.21283e-01
10924.622,5.10024e-01,2.00142e-01
10926.046,-6.49235e-02,4.68572e-01
10927.473,6.10457e-01,6.11628e-01
10928.868,1.25783e-01,4.61451e-01
10929.817,4.98626e-01,3.59166e-01
10930.988,5.75143e-01,1.45168e-01
10932.402,4.13553e-01,1.15249e-01
10933.822,4.20787e-01,1.11471e-01
10935.241,4.63401e-01,1.11563e-01
10936.489,6.01894e-01,1.23320e-01
10937.801,3.13626e-01,1.09593e-01
10938.867,6.75010e-01,1.30164e-01
10940.250,3.93095e-01,1.08100e-01
10941.670,2.30371e-01,1.09982e-01
10943.090,3.76022e-01,1.14309e-01
10944.509,4.25232e-01,1.12688e-01
10945.928,4.22947e-01,1.13415e-01
10947.351,5.13371e-01,1.08556e-01
10948.767,3.94157e-01,1.15532e-01
10950.177,-9.31493e-02,1.98177e-01
10951.602,1.22387e-01,3.31820e-01
10953.029,3.65377e-01,3.26932e-01
10954.451,2.82672e-01,1.90176e-01
10955.865,5.31654e-01,1.18951e-01
10957.281,5.57688e-01,1.08220e-01
10958.696,4.26249e-01,1.08848e-01
10960.121,4.64589e-01,1.09640e-01
10961.539,3.47598e-01,1.09496e-01
10962.957,1.95189e-01,1.09399e-01
10964.377,4.26408e-01,1.10488e-01
10965.794,3.14271e-01,1.09998e-01
10967.217,3.02379e-01,1.12387e-01
10968.636,3.94397e-01,1.15336e-01
10970.055,4.57696e-01,1.20673e-01
10971.473,4.75566e-01,1.26140e-01
10972.888,4.52841e-01,1.42229e-01
10974.301,6.50052e-01,3.36268e-01
10975.728,2.28596e-01,5.99995e-01
10977.155,2.18636e-01,5.52703e-01
10978.567,7.59517e-01,2.76133e-01
10979.977,5.35097e-01,1.40373e-01
10981.403,2.94967e-01,1.19648e-01
10982.828,5.24200e-01,1.12366e-01
10984.244,4.80799e-01,1.09366e-01
10985.662,4.50888e-01,1.17681e-01
10987.082,3.89354e-01,1.24992e-01
10988.502,5.88330e-01,1.17236e-01
10989.919,4.77450e-01,1.06763e-01
10991.339,3.96713e-01,1.04846e-01
10992.756,6.05210e-01,1.07097e-01
10994.174,4.29998e-01,1.05207e-01
10995.595,6.26246e-01,1.04120e-01
10997.013,4.09246e-01,1.06330e-01
10998.431,4.95595e-01,1.04954e-01
10999.850,5.10295e-01,1.04455e-01
11001.267,4.80486e-01,1.02962e-01
11002.686,3.37526e-01,1.04342e-01
11004.107,5.86953e-01,1.06150e-01
11005.522,3.14644e-01,1.07120e-01
11006.938,6.24718e-01,1.13034e-01
11008.353,2.52987e-01,2.00373e-01
11009.772,-1.23977e-02,3.07534e-01
11011.201,6.89463e-01,2.80659e-01
11012.621,4.47418e-01,1.57548e-01
11014.036,2.38584e-01,1.09758e-01
11015.452,4.62952e-01,1.03933e-01
11016.871,4.90810e-01,1.02565e-01
11018.290,5.61685e-01,1.02093e-01
11019.709,5.15472e-01,1.04473e-01
11021.125,4.01481e-01,1.04994e-01
11022.541,2.63207e-01,1.05737e-01
11023.960,4.45855e-01,1.05744e-01
11025.378,3.74702e-01,1.07708e-01
11026.795,4.54291e-01,1.11968e-01
11028.204,2.57022e-01,1.94115e-01
11029.627,3.15019e-01,4.16450e-01
11031.052,5.12174e-01,4.95882e-01
11032.476,2.05805e-01,3.17861e-01
11033.892,6.50465e-01,1.50675e-01
11035.307,5.87993e-01,1.08208e-01
11036.718,5.59588e-01,1.05118e-01
11038.141,5.62071e-01,1.03959e-01
11039.557,4.63863e-01,1.06989e-01
11040.977,3.49313e-01,1.06607e-01
11042.392,3.58723e-01,1.09685e-01
11043.813,3.78906e-01,1.09561e-01
11045.232,2.40880e-01,1.05580e-01
11046.648,3.73824e-01,1.05004e-01
11048.066,4.76632e-01,1.04531e-01
11049.485,4.16019e-01,1.00701e-01
11050.901,4.63364e-01,9.87984e-02
11052.294,2.91933e-01,1.13810e-01
11053.391,5.64851e-01,1.03184e-01
11054.809,3.52351e-01,1.17652e-01
11056.230,3.33561e-01,1.20278e-01
11057.645,3.67561e-01,1.07875e-01
11059.058,3.88233e-01,1.02325e-01
11060.481,5.60231e-01,1.01457e-01
11061.898,5.05252e-01,1.02255e-01
11063.166,2.06965e-01,1.25371e-01
11064.327,5.12607e-01,1.09857e-01
11065.746,5.21474e-01,1.08684e-01
11067.163,4.87036e-01,1.06172e-01
11068.584,4.73210e-01,1.03714e-01
11069.995,4.16342e-01,1.13374e-01
11071.410,3.26543e-01,1.59063e-01
11072.829,1.63158e-01,2.20704e-01
11074.242,2.39287e-01,2.19102e-01
11075.662,4.91436e-01,1.52076e-01
11077.087,3.36154e-01,1.04093e-01
11078.690,1.77742e-01,1.11775e-01
11079.924,2.72791e-01,1.32883e-01
11081.060,4.31801e-01,1.04728e-01
11082.472,4.43363e-01,1.07438e-01
11083.891,2.96863e-01,1.17266e-01
11085.310,5.13504e-01,1.21004e-01
11086.726,7.99903e-01,1.17066e-01
11088.138,3.26635e-01,1.60506e-01
11089.551,2.68974e-01,2.62616e-01
11090.974,3.71137e-01,3.21976e-01
11092.398,1.04338e-01,2.67786e-01
11093.817,5.94546e-01,1.55508e-01
11094.868,4.06258e-01,1.28160e-01
11096.267,3.17569e-01,9.71433e-02
11097.702,2.61670e-01,1.00743e-01
11099.119,2.89662e-01,9.99873e-02
11100.539,1.04830e-01,9.92308e-02
11102.221,2.98221e-01,8.36762e-02
11103.727,3.53299e-01,9.47511e-02
11105.146,4.67894e-01,9.93431e-02
11106.561,3.80584e-01,1.02844e-01
11107.978,3.84399e-01,1.02554e-01
11109.391,3.69208e-01,1.05732e-01
11110.811,3.10793e-01,1.00893e-01
11112.227,3.37194e-01,1.01529e-01
11113.646,4.38571e-01,1.02068e-01
11115.062,5.29739e-01,1.02706e-01
11116.480,5.22165e-01,1.01712e-01
11117.897,1.79803e-01,9.62356e-02
11119.310,2.78060e-01,9.43163e-02
11120.889,4.59446e-01,8.89215e-02
11122.243,5.13137e-01,1.13746e-01
11123.562,3.83947e-01,1.03630e-01
11124.976,3.34656e-01,1.05840e-01
11126.394,4.24984e-01,1.01213e-01
11127.970,5.67946e-01,8.93820e-02
11129.503,4.16201e-01,9.87429e-02
11130.918,3.55200e-01,1.03971e-01
11132.335,4.59189e-01,1.07728e-01
11133.753,4.06883e-01,1.08285e-01
11135.167,4.14024e-01,1.05683e-01
11136.753,3.67835e-01,8.96486e-02
11138.403,3.41955e-01,1.11446e-01
11139.817,3.33548e-01,1.43969e-01
11141.234,2.33023e-01,1.71725e-01
11142.654,6.01802e-01,1.60088e-01
11144.071,1.27339e-01,1.25990e-01
11145.485,3.09835e-01,1.01136e-01
11146.902,4.36939e-01,9.44090e-02
11148.316,3.64323e-01,9.60095e-02
11149.737,4.69439e-01,9.82109e-02
11151.233,3.86264e-01,1.01960e-01
11152.908,2.37095e-01,1.25557e-01
11154.317,3.05116e-01,1.43463e-01
11155.735,6.13941e-03,2.13378e-01
11157.156,-1.67888e-01,2.33613e-01
11158.576,1.86596e-01,1.74971e-01
11159.990,3.03567e-01,1.16384e-01
11161.401,3.98428e-01,1.02049e-01
11162.818,4.24526e-01,1.10543e-01
11164.234,5.99013e-01,1.34146e-01
11165.650,4.26531e-01,1.53703e-01
11167.065,3.16517e-01,1.59565e-01
11168.480,3.91398e-01,1.47482e-01
11169.892,2.87216e-01,1.37337e-01
11171.312,3.84775e-01,1.24858e-01
11172.729,2.62040e-01,1.24942e-01
11174.143,4.53156e-01,1.32070e-01
11175.559,4.70467e-01,1.25808e-01
11176.974,1.68951e-01,1.07852e-01
11178.390,4.57146e-01,9.79735e-02
11179.805,4.37451e-01,9.61104e-02
11181.221,5.26349e-01,1.00906e-01
11182.636,1.70484e-01,1.08726e-01
11184.050,3.75640e-01,1.18153e-01
11185.469,3.06700e-01,1.14201e-01
11186.881,7.98065e-02,1.02373e-01
11188.296,3.74115e-01,1.03421e-01
11189.710,4.04633e-01,1.19397e-01
11191.128,2.47408e-01,1.29192e-01
11192.539,4.68398e-01,1.24784e-01
11193.958,2.63009e-01,1.30564e-01
11195.370,2.27732e-01,1.23503e-01
11196.789,4.23154e-01,1.08053e-01
11198.202,1.85185e-01,9.86904e-02
11199.618,2.79165e-01,1.03499e-01
11201.034,2.63118e-01,1.14010e-01
11202.449,1.28474e-01,1.17760e-01
11203.871,1.97478e-01,1.29261e-01
11205.283,3.11324e-01,1.32276e-01
11206.695,2.84281e-01,1.11978e-01
11208.110,3.12561e-01,9.91199e-02
11209.525,3.08020e-01,9.73887e-02
11210.938,4.35819e-01,9.76125e-02
11212.353,1.63800e-01,1.04301e-01
11213.768,3.04350e-01,1.32109e-01
11215.182,1.43420e-01,1.49899e-01
11216.598,3.36251e-01,1.31440e-01
11218.015,4.95770e-01,1.10534e-01
11219.427,3.46958e-01,1.24689e-01
11220.845,4.14109e-01,1.50366e-01
11222.256,2.43280e-01,1.37216e-01
11223.671,3.88777e-01,1.40096e-01
11225.086,1.68084e-01,1.63640e-01
11226.497,4.12672e-01,1.81669e-01
11227.911,5.47087e-01,2.10515e-01
11229.335,5.67288e-01,1.85109e-01
11230.746,1.32086e-02,1.27262e-01
11232.154,3.81123e-01,9.70576e-02
11233.575,2.72896e-01,9.44871e-02
11234.987,4.66520e-01,1.01082e-01
11236.403,2.74305e-01,1.31508e-01
11237.819,1.88868e-01,2.01132e-01
11239.231,3.21306e-01,1.61556e-01
11240.646,7.09712e-02,1.14225e-01
11242.061,1.58744e-01,9.48417e-02
11243.474,3.07630e-01,9.63369e-02
11244.889,4.04149e-01,1.03933e-01
11246.303,3.26045e-01,1.03135e-01
11247.720,3.30858e-01,9.34463e-02
11249.132,3.62374e-01,9.37719e-02
11250.547,2.48940e-01,9.84344e-02
11251.960,1.83828e-01,1.07390e-01
11253.372,1.64706e-01,1.25551e-01
11254.789,3.26347e-01,1.85887e-01
11256.203,3.66342e-01,2.33315e-01
11257.617,3.52024e-01,2.01453e-01
11259.032,2.19876e-01,1.30732e-01
11260.451,1.59647e-02,1.10417e-01
11261.861,4.30187e-01,1.16165e-01
11263.273,2.51170e-01,1.28329e-01
11264.689,3.04062e-01,1.23570e-01
11266.101,2.24859e-01,1.07563e-01
11267.807,1.17078e-01,8.90075e-02
11269.320,3.74289e-01,1.02734e-01
11270.956,2.38425e-01,8.86532e-02
11272.928,2.37931e-01,1.05576e-01
11274.573,2.41356e-01,1.31676e-01
11275.988,2.06601e-01,1.20851e-01
11277.406,2.19728e-01,1.27804e-01
11278.826,3.70265e-01,1.46963e-01
11280.236,3.47321e-01,1.45774e-01
11281.653,3.45144e-01,1.17525e-01
11283.069,4.54058e-01,1.02712e-01
11284.481,5.56417e-01,1.09230e-01
11285.894,2.00462e-01,1.19766e-01
11287.306,3.11791e-01,1.28190e-01
11288.715,5.48355e-02,1.43611e-01
11290.132,2.44405e-01,1.84448e-01
11291.548,5.61546e-01,2.19562e-01
11292.964,3.75985e-01,2.01012e-01
11294.375,2.79434e-01,1.65317e-01
11295.790,1.07786e-01,1.72693e-01
11297.202,2.20362e-01,1.98368e-01
11298.611,-9.56620e-03,2.73926e-01
11300.026,2.12639e-01,2.96330e-01
11301.444,2.06454e-02,2.37935e-01
11302.861,3.34461e-01,1.57335e-01
11304.266,4.54266e-01,1.27336e-01
11305.679,1.92378e-01,1.60787e-01
11307.097,1.43154e-01,1.80178e-01
11308.512,4.38712e-01,1.57392e-01
11309.925,3.76751e-01,1.19634e-01
11311.323,6.85484e-03,1.56864e-01
11312.746,5.16827e-01,2.72322e-01
11314.165,3.46692e-01,3.04018e-01
11315.585,4.51098e-01,2.13607e-01
11316.993,6.27188e-01,1.19033e-01
11318.398,3.77030e-01,1.01343e-01
11319.817,2.65424e-01,9.77800e-02
11321.227,5.35670e-02,1.04246e-01
11322.637,2.18265e-01,1.66690e-01
11324.054,1.78525e-01,2.32111e-01
11325.470,1.92978e-01,2.23871e-01
11326.885,2.10258e-01,1.36714e-01
11328.292,1.88419e-01,1.08292e-01
11329.695,3.55189e-01,1.79005e-01
11331.114,6.28380e-01,3.78820e-01
11332.534,3.64200e-01,4.80205e-01
11333.953,5.37201e-01,3.28250e-01
11335.363,2.33760e-01,1.69462e-01
11336.771,3.36188e-01,1.51413e-01
11338.479,4.98088e-01,1.15672e-01
11340.212,2.81277e-01,1.06651e-01
11341.907,2.87427e-01,1.26862e-01
11343.569,3.18567e-01,1.26302e-01
11345.246,3.97475e-01,1.59971e-01
11346.658,-3.09963e-02,2.59167e-01
11348.077,3.28808e-01,4.18707e-01
11349.487,1.68680e-01,3.48709e-01
11350.880,1.18885e-01,2.60882e-01
11352.300,6.83089e-01,2.42401e-01
11353.715,8.59441e-01,4.57398e-01
11355.134,3.48100e-01,4.85180e-01
11356.555,-1.95228e-01,3.19170e-01
11357.967,1.42687e-01,1.64835e-01
11359.374,2.14199e-01,1.33746e-01
11360.784,2.20986e-01,1.57212e-01
11362.197,-5.97422e-02,1.54335e-01
11363.609,3.93588e-01,1.20004e-01
11365.020,3.15504e-01,1.00058e-01
11366.433,3.07594e-01,9.44026e-02
11367.847,4.81376e-01,9.29850e-02
11369.261,3.91000e-01,9.14808e-02
11370.668,3.42769e-01,9.16876e-02
11372.082,3.60592e-01,9.11859e-02
11373.494,2.89088e-01,9.12063e-02
11374.903,3.39239e-01,1.00739e-01
11376.313,3.65113e-01,1.60903e-01
11377.730,7.32068e-01,2.33352e-01
11379.147,5.26723e-01,1.94693e-01
11380.603,3.04101e-01,2.00303e-01
11382.057,2.54833e-01,1.87101e-01
11383.603,3.17171e-01,2.27497e-01
11384.792,3.11191e-01,1.13790e-01
11386.170,1.18441e-01,2.92398e-01
11387.661,2.01172e-01,1.91961e-01
11389.147,1.47217e-01,1.78946e-01
11390.593,3.39844e-01,1.11160e-01
11392.302,2.91515e-01,8.79651e-02
11393.959,2.20684e-01,8.38998e-02
11395.518,4.25303e-01,8.15312e-02
11397.065,4.80805e-01,8.01800e-02
11398.722,2.61462e-01,9.67380e-02
11400.207,2.74693e-01,1.05953e-01
11401.693,3.23570e-01,1.02699e-01
11403.179,3.53401e-01,8.91183e-02
11404.558,3.83090e-01,8.89415e-02
11405.738,3.95430e-01,8.40861e-02
11407.225,1.38873e-01,8.97893e-02
11408.711,1.68142e-01,1.04874e-01
11410.198,4.41282e-01,1.15175e-01
11411.685,1.84505e-01,9.74272e-02
11413.074,2.27993e-01,9.29594e-02
11414.288,8.62270e-02,9.33540e-02
11415.726,2.05665e-01,1.03295e-01
11417.213,7.22190e-02,9.96057e-02
11418.710,2.94888e-01,8.96907e-02
11420.165,1.18273e-01,8.92015e-02
11421.643,3.76111e-01,9.43275e-02
11422.909,2.49483e-01,1.11831e-01
11424.228,4.42306e-01,9.97347e-02
11425.718,1.78053e-01,9.48795e-02
11427.206,5.97515e-02,9.66430e-02
11428.711,1.92492e-01,9.33425e-02
11430.156,3.95703e-01,9.31529e-02
11431.531,2.29930e-01,1.12422e-01
11432.749,1.91278e-01,9.26076e-02
11434.220,1.91621e-01,8.90216e-02
11435.709,1.86574e-01,9.82464e-02
11437.398,3.46396e-01,1.66881e-01
11439.123,-1.37471e-01,4.62250e-01
11440.900,-5.48872e-01,5.94261e-01
11442.677,4.88348e-01,5.50953e-01
11443.777,3.52719e-01,2.73655e-01
11445.263,2.72040e-01,1.85568e-01
11446.752,3.43693e-01,1.33944e-01
11448.246,1.55769e-01,1.37445e-01
11449.733,3.74120e-01,1.71159e-01
11451.223,1.11876e-01,3.08907e-01
11452.542,4.83600e-01,4.88838e-01
11453.769,1.06451e-01,2.90514e-01
11455.237,-1.65801e-01,1.80980e-01
11456.748,3.63414e-01,1.14536e-01
11458.232,4.95394e-01,1.00939e-01
11459.710,3.40629e-01,1.05598e-01
11461.007,1.37528e-01,1.11010e-01
11462.262,6.03874e-02,9.94778e-02
11463.757,1.75987e-01,1.04426e-01
11465.252,3.00719e-01,1.12739e-01
11466.741,4.49640e-01,1.55255e-01
11468.236,7.12098e-01,2.35149e-01
11469.679,2.24583e-01,2.51114e-01
11470.888,2.90068e-01,2.27766e-01
11472.262,8.44946e-02,1.32020e-01
11473.746,1.20627e-01,1.16198e-01
11475.241,2.60838e-01,1.15876e-01
11476.743,2.87105e-01,1.14887e-01
11478.550,3.14471e-01,8.31792e-02
11480.426,1.44646e-01,7.86127e-02
11482.164,3.53102e-01,1.04312e-01
11483.277,2.58718e-02,8.44303e-02
11484.775,2.53059e-01,8.53602e-02
11486.272,3.39619e-01,8.77978e-02
11487.766,2.22990e-01,1.00321e-01
11489.261,8.18218e-02,1.23095e-01
11490.669,4.48122e-01,1.51964e-01
11491.840,1.50370e-01,1.23913e-01
11493.279,1.45187e-01,9.52858e-02
11494.773,9.48114e-02,8.56430e-02
11496.274,1.25915e-01,9.76567e-02
11497.768,1.80683e-01,1.17822e-01
11499.266,1.51643e-01,1.20742e-01
11500.502,2.41563e-01,1.25300e-01
11501.771,1.93237e-01,9.68517e-02
11503.274,2.08224e-01,8.63199e-02
11504.773,2.63135e-01,8.21717e-02
11506.272,3.25909e-01,8.45534e-02
11507.767,2.80951e-01,1.03084e-01
11509.268,1.25268e-01,1.37229e-01
11510.368,2.40980e-01,1.69262e-01
11511.775,-8.67037e-02,1.07264e-01
11513.276,1.93727e-01,1.00443e-01
11515.118,2.70768e-01,7.93562e-02
11516.983,1.24801e-01,7.66228e-02
11518.775,9.23075e-02,9.53649e-02
11520.273,2.28327e-01,1.08992e-01
11521.650,3.11473e-01,1.26922e-01
11522.773,-1.52584e-02,9.50772e-02
11524.325,2.06003e-01,9.00465e-02
11525.774,1.68289e-01,9.82423e-02
11527.277,1.65639e-01,1.19409e-01
11528.776,9.86450e-03,1.12435e-01
11530.254,1.74794e-01,9.19487e-02
11531.458,2.44798e-01,9.29989e-02
11532.773,1.70502e-01,8.14208e-02
11534.275,2.23628e-01,8.51292e-02
11535.772,2.51938e-01,1.04167e-01
11537.268,1.42486e-01,1.91684e-01
11538.776,-1.94975e-01,4.58163e-01
11540.162,-2.16548e-01,6.68007e-01
11541.334,5.33170e-01,4.06450e-01
11542.781,2.32500e-01,1.52629e-01
11544.280,9.56641e-02,1.01943e-01
11545.784,6.48934e-02,9.22032e-02
11547.467,-5.22889e-02,7.60579e-02
11549.253,2.48552e-01,7.20110e-02
11551.037,1.06517e-01,8.78858e-02
11552.441,2.02208e-01,9.30045e-02
11553.756,-5.02285e-02,8.39438e-02
11555.260,9.68166e-02,8.66049e-02
11556.787,9.71459e-02,9.44373e-02
11558.273,1.75747e-01,9.88796e-02
11559.777,5.31423e-02,9.26023e-02
11561.211,1.94766e-01,9.10994e-02
11562.377,1.16051e-01,8.84933e-02
11563.753,-5.70462e-04,1.18126e-01
11565.263,2.98258e-01,2.42472e-01
11566.775,2.24249e-01,2.63342e-01
11568.287,2.40696e-01,1.44586e-01
11569.790,-7.15296e-02,9.50158e-02
11571.169,2.08120e-01,9.24307e-02
11572.322,5.85693e-02,9.12999e-02
11573.767,-1.01909e-02,8.36931e-02
11575.276,4.99720e-02,8.68855e-02
11576.782,1.68008e-01,9.88322e-02
11578.464,1.63754e-01,9.96384e-02
11580.257,1.10387e-01,8.40680e-02
11582.059,1.48768e-01,8.05494e-02
11583.550,6.26704e-02,9.37997e-02
11584.732,-3.80491e-02,8.14617e-02
11586.239,3.85952e-02,8.13840e-02
11587.749,2.03607e-01,8.41351e-02
11589.255,4.92010e-02,1.23235e-01
11590.757,-1.60676e-01,2.99524e-01
11592.278,-4.28528e-02,5.48769e-01
11593.528,1.46777e-01,6.47687e-01
11594.750,-1.09707e-01,2.12568e-01
11596.255,1.14631e-01,1.14521e-01
11597.762,1.55856e-01,8.55434e-02
11599.274,2.51562e-01,8.21420e-02
11600.746,2.45104e-01,8.41951e-02
11602.297,2.54369e-01,8.33946e-02
11603.387,2.17392e-01,1.03544e-01
11604.748,1.16454e-01,8.64937e-02
11606.260,1.20479e-01,8.26451e-02
11607.956,1.95558e-01,7.31746e-02
11609.759,1.13187e-01,7.53633e-02
11611.565,7.97577e-02,8.49578e-02
11613.254,2.13516e-01,8.04316e-02
11614.655,2.61525e-02,9.56823e-02
11615.694,2.97981e-01,7.79461e-02
11617.207,2.23688e-01,7.75741e-02
11618.723,6.94371e-02,8.02584e-02
11620.234,1.26297e-01,7.88820e-02
11621.735,1.80213e-01,8.14900e-02
11623.262,-4.40034e-02,8.02468e-02
11624.667,-2.13562e-02,9.60463e-02
11625.799,6.73939e-02,9.88236e-02
11627.211,-2.78364e-01,1.88100e-01
11628.734,3.48651e-01,2.56698e-01
11630.256,9.28474e-03,1.90146e-01
11631.770,3.66523e-01,8.91470e-02
11633.280,1.00499e-01,7.57589e-02
11634.801,1.15855e-01,7.85011e-02
11636.064,4.45036e-02,8.88080e-02
11637.749,7.86633e-02,7.19734e-02
11639.531,1.50417e-01,8.00667e-02
11641.183,2.03145e-01,8.08790e-02
11642.699,8.88695e-02,8.20279e-02
11644.219,1.02356e-01,7.99511e-02
11645.737,-9.53108e-02,7.69188e-02
11647.041,7.55183e-02,9.78405e-02
11648.161,3.45233e-02,8.76122e-02
11649.671,7.00040e-02,2.20187e-01
11651.198,8.38619e-01,4.19124e-01
11652.725,2.07585e-01,3.68842e-01
11654.251,7.49687e-02,1.45254e-01
11655.761,1.66061e-01,8.23159e-02
11657.127,7.80460e-02,8.69813e-02
11658.242,4.39269e-02,8.84533e-02
11659.702,9.29878e-02,7.79605e-02
11661.218,1.51922e-01,7.68336e-02
11663.008,1.14589e-01,6.34661e-02
11664.857,7.65148e-02,6.51644e-02
11666.678,1.50039e-01,7.52018e-02
11668.203,4.95679e-02,7.57799e-02
11669.564,1.19319e-01,9.34663e-02
11670.619,9.85098e-02,7.58170e-02
11672.135,3.37794e-02,7.80264e-02
11673.659,2.40674e-01,8.29356e-02
11675.181,9.95846e-03,7.85400e-02
11676.702,5.17152e-02,7.46737e-02
11678.177,8.97892e-02,8.29770e-02
11679.619,2.60562e-01,9.29175e-02
11680.712,1.46156e-02,9.39626e-02
11682.148,8.20550e-02,8.48758e-02
11683.669,1.31131e-01,9.33443e-02
11685.206,7.49453e-02,8.76212e-02
11686.731,6.47651e-03,7.50018e-02
11688.476,1.75230e-01,6.27641e-02
11690.267,8.84787e-02,6.88823e-02
11691.820,-2.35098e-02,8.58196e-02
11693.138,7.45685e-02,7.76116e-02
11694.579,1.67768e-01,8.95623e-02
11696.102,-3.36615e-01,1.78447e-01
11697.634,-2.10425e-01,1.97200e-01
11699.167,3.54498e-02,1.20499e-01
11700.687,-8.59370e-03,7.49642e-02
11702.033,2.64855e-01,8.72545e-02
11703.201,7.07634e-02,8.15218e-02
11704.633,-1.17909e-01,7.62199e-02
11706.133,3.19816e-02,7.21759e-02
11707.656,1.34440e-01,7.15202e-02
11709.190,9.44080e-02,7.21730e-02
11710.716,7.99191e-02,7.31014e-02
11712.371,1.79370e-02,7.32815e-02
11713.982,2.81642e-01,1.07662e-01
11715.551,5.57240e-01,2.46954e-01
11717.020,-5.06276e-02,2.87886e-01
11718.557,1.15499e-01,1.91795e-01
11720.082,1.92406e-01,9.57208e-02
11721.608,-2.86999e-02,7.20275e-02
11723.137,-3.10870e-02,7.18146e-02
11724.665,6.59059e-02,7.33025e-02
11725.856,4.89253e-02,9.50083e-02
11727.048,3.51800e-02,7.15860e-02
11728.578,1.84699e-01,7.29318e-02
11730.107,6.83503e-02,7.28772e-02
11731.634,1.14726e-01,7.23920e-02
11733.171,2.21269e-01,7.07940e-02
11734.702,1.97484e-01,7.25672e-02
11736.292,1.32277e-01,6.92442e-02
11737.770,1.61150e-01,7.53764e-02
11739.338,1.79551e-01,7.06486e-02
11740.974,2.84560e-02,7.49310e-02
11742.511,9.85444e-02,7.59925e-02
11744.045,1.82983e-01,7.38175e-02
11745.575,5.16494e-02,7.20970e-02
11747.108,-5.84047e-02,6.95263e-02
11748.532,9.29442e-02,7.81307e-02
11749.606,2.01213e-01,7.98116e-02
11751.006,2.06024e-01,6.98150e-02
11752.544,1.79925e-01,7.07030e-02
11754.075,2.19040e-01,7.17188e-02
11755.612,4.04850e-02,7.13948e-02
11757.144,2.57280e-02,7.39371e-02
11758.871,8.01425e-02,6.78238e-02
11760.574,1.31879e-01,7.64788e-02
11761.953,9.08492e-02,7.49597e-02
11763.399,2.85060e-01,6.86965e-02
11764.935,1.56240e-01,6.93251e-02
11766.472,5.65394e-02,6.93681e-02
11768.007,4.82441e-02,7.04086e-02
11769.542,1.53913e-01,8.77678e-02
11771.081,1.26911e-01,1.36800e-01
11772.487,-9.19697e-02,1.64638e-01
11773.551,1.69276e-01,1.17861e-01
11774.974,2.86813e-02,7.91351e-02
11776.508,1.84858e-01,7.46780e-02
11778.047,7.87815e-02,7.60025e-02
11779.588,1.10525e-01,7.43374e-02
11781.325,2.85941e-01,6.21115e-02
11783.168,-1.00322e-02,7.05840e-02
11784.967,-1.90961e-01,9.64203e-02
11786.030,2.60639e-02,1.03685e-01
11787.348,2.44119e-01,1.50307e-01
11788.892,3.82300e-01,1.88013e-01
11790.439,2.20462e-01,1.43298e-01
11791.976,1.19246e-01,8.70068e-02
11793.516,4.56389e-02,7.61363e-02
11795.057,4.08305e-02,7.28029e-02
11796.440,6.16832e-02,8.37957e-02
11797.485,2.16497e-01,8.35015e-02
11798.933,7.58606e-02,7.03973e-02
11800.475,1.28227e-01,6.95692e-02
11802.241,4.49648e-02,6.54710e-02
11804.029,6.31245e-02,6.49999e-02
11805.750,2.21546e-01,6.92812e-02
11807.435,1.71077e-02,7.53062e-02
11808.910,2.45611e-01,8.29630e-02
11809.961,2.12745e-01,8.50906e-02
11811.303,-1.72653e-03,7.14500e-02
11812.846,5.28246e-02,7.07255e-02
11814.405,7.71819e-02,7.61309e-02
11815.934,9.09883e-02,7.06335e-02
11817.481,-6.03145e-03,7.09930e-02
11819.026,2.79825e-01,7.64434e-02
11820.505,1.13384e-01,7.95323e-02
11821.450,1.31495e-01,9.75701e-02
11823.165,1.36560e-01,6.43431e-02
11825.015,3.19041e-02,6.39823e-02
11826.809,1.21697e-01,7.36673e-02
11828.302,1.43608e-01,6.92063e-02
11829.846,-1.47180e-03,6.71249e-02
11831.399,1.19788e-01,6.76171e-02
11832.944,1.63169e-01,6.77557e-02
11834.261,-1.92608e-02,8.54724e-02
11835.317,8.79293e-02,7.43357e-02
11836.802,2.03997e-01,6.91108e-02
11838.350,1.93493e-01,6.91479e-02
11839.896,2.41171e-01,6.97875e-02
11841.448,-3.13692e-02,6.93926e-02
11843.179,3.12401e-02,6.27730e-02
11844.968,2.18717e-01,6.81340e-02
11846.615,5.35036e-02,7.73504e-02
11847.843,3.09216e-02,8.19032e-02
11849.152,3.40428e-02,7.08376e-02
11850.698,9.39714e-02,9.37320e-02
11852.252,2.04083e-01,1.09368e-01
11853.806,1.05242e-02,8.87015e-02
11855.346,-5.21037e-03,7.44420e-02
11856.905,9.91258e-02,6.83662e-02
11858.401,1.19885e-01,7.23617e-02
11859.368,4.07191e-02,9.24342e-02
11860.755,1.24218e-01,6.80218e-02
11862.554,1.58611e-01,6.02933e-02
11864.315,4.11597e-02,7.07669e-02
11866.026,9.92686e-02,1.03957e-01
11867.700,1.56442e-02,1.23405e-01
11869.259,2.20330e-01,9.59027e-02
11870.809,8.38407e-02,7.31614e-02
11872.242,1.06501e-01,8.56064e-02
11873.254,3.73578e-02,8.39375e-02
11874.647,2.10298e-02,7.05187e-02
11876.201,1.19055e-01,7.18833e-02
11877.742,3.29686e-02,7.75369e-02
11879.295,3.25802e-01,7.49632e-02
11880.900,8.80473e-02,7.47463e-02
11882.584,5.13665e-02,6.46998e-02
11884.383,1.93965e-01,7.05904e-02
11885.983,1.07291e-01,8.67884e-02
11887.084,1.04206e-01,8.03328e-02
11888.534,5.47357e-02,7.30717e-02
11890.092,3.66608e-02,7.04429e-02
11891.648,9.02523e-02,6.90609e-02
11893.205,8.76093e-03,7.03791e-02
11894.766,1.89459e-01,6.85571e-02
11896.322,2.75821e-01,6.95476e-02
11897.690,2.77037e-01,7.88337e-02
11898.674,1.58803e-01,8.08989e-02
11900.406,1.21814e-01,6.41274e-02
11902.164,1.38631e-01,7.24711e-02
11903.874,1.33015e-01,7.11356e-02
11905.533,-5.28374e-02,7.11055e-02
11907.096,2.78786e-01,7.44236e-02
11908.656,1.20015e-01,7.46857e-02
11910.212,1.56289e-01,7.57531e-02
11911.631,1.97055e-02,8.69986e-02
11912.617,1.54895e-01,8.61134e-02
11914.036,1.00033e-01,7.06443e-02
11915.597,6.97076e-02,7.09935e-02
11917.161,-4.82919e-02,7.20365e-02
11918.678,1.64878e-01,7.42930e-02
11920.446,2.39564e-01,6.27567e-02
11922.282,-3.33456e-02,6.50376e-02
11924.101,1.75431e-01,6.81083e-02
11925.514,-5.32869e-02,9.00744e-02
11926.447,2.58227e-01,7.45352e-02
11927.907,3.83568e-02,6.87564e-02
11929.477,1.44864e-01,6.80489e-02
11931.039,1.58943e-01,6.79611e-02
11932.555,1.43179e-01,8.00697e-02
11934.169,2.51446e-02,7.21727e-02
11935.737,5.77885e-02,7.63029e-02
11937.375,1.89755e-01,7.44062e-02
11938.787,1.46851e-01,1.03551e-01
11940.167,5.07240e-02,8.53793e-02
11941.783,1.85481e-01,7.52404e-02
11943.347,1.25969e-01,6.98346e-02
11944.918,1.10728e-01,7.01948e-02
11946.484,8.80980e-02,6.87702e-02
11948.053,1.19077e-01,6.79100e-02
11949.615,2.01189e-01,7.04759e-02
11951.121,1.63639e-01,9.06770e-02
11952.287,3.05838e-01,1.16813e-01
11953.457,1.82816e-02,1.00857e-01
11955.218,-5.09105e-02,6.75816e-02
11956.975,6.39074e-02,6.73916e-02
11958.685,9.50963e-02,6.77235e-02
11960.354,4.70859e-02,6.82366e-02
11961.921,2.30785e-01,6.80931e-02
11963.492,6.14481e-03,6.91757e-02
11965.016,-4.04344e-02,7.48232e-02
11966.215,3.90944e-02,9.22539e-02
11967.342,2.53706e-01,1.03384e-01
11968.855,3.41409e-02,1.33143e-01
11970.432,1.65021e-01,1.34507e-01
11972.194,9.26672e-02,9.85765e-02
11973.874,1.63906e-02,1.29893e-01
11975.566,-3.57159e-02,1.53844e-01
11977.363,1.45719e-01,1.49297e-01
11978.938,8.61270e-03,9.47180e-02
11980.384,-1.25096e-01,9.12803e-02
11981.327,1.25324e-01,9.46045e-02
11982.714,2.38735e-01,1.08039e-01
11984.291,2.80218e-01,1.37543e-01
11985.868,-2.17206e-01,1.24014e-01
11987.434,1.01408e-01,1.39148e-01
11989.013,2.34699e-01,2.26485e-01
11990.725,3.60141e-01,1.84374e-01
11992.553,1.59061e-01,9.55423e-02
11994.295,7.89177e-02,8.79746e-02
11995.242,2.69028e-01,8.75196e-02
11996.575,3.62258e-02,6.99225e-02
11998.147,9.99018e-02,7.89656e-02
11999.719,2.10359e-01,1.38329e-01
12001.303,2.00546e-01,1.64170e-01
12002.884,6.78035e-02,1.31224e-01
12004.457,1.74982e-01,1.02841e-01
12006.029,-1.20660e-01,1.75857e-01
12007.541,-1.84578e-01,3.00358e-01
12008.953,-2.50633e-02,2.88807e-01
12010.433,8.91633e-02,1.38302e-01
12012.005,3.07418e-01,7.36261e-02
12013.579,7.23343e-02,7.25700e-02
12015.160,8.21197e-02,7.42163e-02
12016.737,6.17972e-02,7.26378e-02
12018.321,-6.73149e-02,7.23801e-02
12019.898,-1.51285e-01,7.25461e-02
12021.478,7.84913e-02,7.47010e-02
12022.977,3.56302e-02,1.22611e-01
12024.266,-2.30456e-01,2.05698e-01
12025.785,1.73176e-01,1.77348e-01
12027.430,1.71526e-01,1.27766e-01
12029.000,-2.68565e-01,1.26548e-01
12030.580,-3.29563e-02,2.74750e-01
12032.170,-4.87387e-01,3.22606e-01
12033.761,1.84743e-02,1.93439e-01
12035.340,6.33469e-02,9.43442e-02
12036.848,3.33263e-01,8.61303e-02
12037.973,2.23351e-01,9.93233e-02
12039.372,1.68445e-01,7.92932e-02
12041.146,2.10898e-02,7.25480e-02
12042.843,-4.30260e-03,8.14675e-02
12044.384,-3.00266e-02,8.95122e-02
12046.018,6.82875e-02,8.16242e-02
12047.603,-1.08936e-01,7.82388e-02
12049.186,1.44175e-01,6.99599e-02
12050.769,1.92658e-01,7.18679e-02
12052.153,2.40953e-02,9.05374e-02
12053.043,3.69319e-03,9.10119e-02
12054.731,1.34660e-01,1.09216e-01
12056.485,-2.39659e-01,1.75926e-01
12058.198,-7.17363e-02,1.53781e-01
12059.858,8.86225e-02,9.72222e-02
12061.440,7.76150e-02,7.96558e-02
12063.025,3.54500e-02,7.32782e-02
12064.613,2.00805e-01,7.18143e-02
12066.202,2.37504e-01,7.26754e-02
12067.590,1.88336e-01,9.34869e-02
12068.468,4.98000e-02,9.32616e-02
12070.078,1.75208e-01,6.93359e-02
12071.762,1.25601e-01,7.00233e-02
12073.544,5.42350e-02,6.90557e-02
12075.272,6.57459e-02,7.14867e-02
12076.861,1.07468e-01,6.97004e-02
12078.453,-2.00502e-03,6.89849e-02
12080.044,2.45305e-01,6.97697e-02
12081.634,1.55155e-01,7.17941e-02
12083.018,5.24292e-02,9.06911e-02
12083.893,2.65160e-01,9.11953e-02
12085.374,-3.09453e-02,7.17112e-02
12087.142,9.11025e-02,6.34343e-02
12088.961,8.56509e-02,6.73271e-02
12090.698,-2.58954e-03,6.97105e-02
12092.284,2.05873e-02,7.05590e-02
12093.875,2.86323e-01,6.98780e-02
12095.472,-9.72149e-02,7.17434e-02
12097.065,-7.91598e-03,7.99748e-02
12098.454,1.83492e-01,1.01973e-01
12099.319,-1.83386e-01,1.00647e-01
12100.794,2.14835e-01,7.18213e-02
12102.564,4.64853e-02,6.49253e-02
12104.383,1.65031e-01,6.72690e-02
12106.108,-4.86965e-02,6.94293e-02
12107.704,1.42637e-01,6.94675e-02
12109.297,2.19510e-02,6.86134e-02
12110.901,5.96581e-02,7.10829e-02
12112.533,-1.44599e-02,7.39288e-02
12113.883,3.44920e-02,9.32887e-02
12114.735,2.09981e-01,9.64782e-02
12116.340,1.94427e-01,7.05349e-02
12118.122,-1.61243e-02,8.16111e-02
12119.856,3.53236e-02,1.49939e-01
12121.514,-1.80974e-01,3.34939e-01
12123.121,1.58492e-01,5.54290e-01
12124.728,1.19574e-02,4.42769e-01
12126.332,1.80928e-02,1.62479e-01
12127.920,3.14498e-01,8.31196e-02
12129.307,2.47861e-01,1.02775e-01
12130.433,4.58636e-02,1.06246e-01
12131.895,-1.00888e-01,1.15443e-01
12133.645,-3.69607e-02,1.23433e-01
12135.331,-6.45568e-02,2.31435e-01
12136.939,3.28372e-01,2.90651e-01
12138.548,-2.03789e-01,2.00945e-01
12140.144,1.66116e-01,9.00012e-02
12141.738,1.80633e-01,8.56456e-02
12143.358,1.63183e-01,9.24339e-02
12144.894,-1.26135e-01,9.74694e-02
12146.277,-9.07098e-02,8.80182e-02
12147.429,8.04306e-02,9.87362e-02
12149.057,9.56438e-02,8.46206e-02
12150.749,1.23582e-01,8.21913e-02
12152.355,-7.76846e-02,8.05636e-02
12153.946,1.95912e-01,1.22507e-01
12155.554,-5.29797e-01,1.69567e-01
12157.164,3.27748e-02,1.47293e-01
12158.767,2.80814e-02,9.15430e-02
12160.361,1.33502e-02,7.64789e-02
12161.854,5.04049e-02,8.80505e-02
12163.286,3.34230e-01,8.29017e-02
12164.675,4.09558e-02,8.69907e-02
12166.202,2.65965e-03,8.36537e-02
12167.759,1.07696e-01,7.34208e-02
12169.368,-4.69627e-02,7.19251e-02
12170.967,6.50780e-02,6.95260e-02
12172.575,8.55693e-02,7.16218e-02
12174.226,2.10273e-02,7.35254e-02
12175.881,-1.38165e-01,6.61906e-02
12177.677,1.65103e-01,7.24929e-02
12179.390,1.92514e-02,1.22013e-01
12180.427,5.19465e-02,1.15450e-01
12181.661,6.18999e-02,1.17664e-01
12183.170,1.12025e-01,8.41366e-02
12184.773,-1.31393e-02,6.96293e-02
12186.380,-4.64148e-02,6.98717e-02
12187.992,1.64262e-01,6.91886e-02
12189.672,-1.04781e-01,6.77113e-02
12191.463,1.28637e-01,6.92575e-02
12193.287,1.54737e-01,7.21570e-02
12194.881,1.51069e-01,1.14125e-01
12196.363,-1.41605e-01,2.58395e-01
12197.426,1.01790e-01,2.39713e-01
12198.653,2.66640e-02,2.10029e-01
12200.191,3.41896e-02,9.14471e-02
12201.793,1.09031e-01,7.16906e-02
12203.489,-1.68640e-02,7.04769e-02
12205.300,6.67164e-02,7.00246e-02
12207.081,3.90730e-02,7.08569e-02
12208.690,2.45422e-03,7.14571e-02
12210.312,9.86526e-02,7.69489e-02
12211.916,-4.18505e-02,7.98254e-02
12213.342,3.56872e-01,1.04331e-01
12214.424,1.85046e-01,8.56640e-02
12215.637,1.41302e-01,8.34267e-02
12217.300,3.97709e-02,6.90965e-02
12219.131,7.50993e-02,6.95469e-02
12220.869,-6.70910e-03,7.07892e-02
12222.480,6.61108e-02,7.33152e-02
12224.096,-1.47345e-01,7.38677e-02
12225.708,1.65284e-01,7.85486e-02
12227.313,8.71410e-02,1.30600e-01
12228.934,-1.60027e-01,3.47226e-01
12230.322,2.45750e-02,5.22354e-01
12231.591,4.79287e-01,3.35719e-01
12233.088,-2.01286e-02,1.82065e-01
12234.653,4.08520e-02,7.61652e-02
12236.268,1.38819e-01,7.33546e-02
12237.882,8.99854e-02,7.64124e-02
12239.498,4.83036e-02,8.33114e-02
12241.116,1.51100e-01,8.38597e-02
12242.730,1.29046e-02,7.67952e-02
12244.349,-6.99602e-02,7.24347e-02
12246.036,6.11839e-02,6.86444e-02
12247.771,-2.20805e-02,8.77127e-02
12249.286,2.18378e-01,9.88017e-02
12250.292,3.44738e-02,1.14814e-01
12251.666,2.20453e-01,8.22426e-02
12253.285,1.45864e-01,7.65036e-02
12254.899,2.06979e-01,8.03985e-02
12256.509,-1.93622e-02,1.50287e-01
12258.211,1.90238e-01,2.35005e-01
12260.006,-6.54731e-02,1.97708e-01
12261.800,1.90825e-01,9.03784e-02
12263.413,1.20139e-01,7.19151e-02
12265.032,3.13320e-02,6.86159e-02
12266.488,2.14247e-01,9.68996e-02
12267.704,9.44335e-02,6.95001e-02
12268.821,9.93895e-02,9.89714e-02
12270.302,7.82961e-02,7.23380e-02
12272.145,9.15713e-02,6.82860e-02
12273.902,1.05728e-01,7.17991e-02
12275.568,-2.05502e-02,7.03790e-02
12277.191,-5.20223e-02,7.12419e-02
12278.821,-3.79549e-02,7.07877e-02
12280.440,7.00740e-02,7.07257e-02
12282.062,1.23872e-01,7.15836e-02
12283.681,6.90005e-02,8.04177e-02
12285.108,-1.08922e-01,2.08195e-01
12286.576,-1.94362e-01,3.38028e-01
12287.989,1.72038e-01,5.61083e-01
12289.345,5.45823e-01,3.63620e-01
12290.977,1.99157e-01,1.31102e-01
12292.590,-9.86872e-02,7.94315e-02
12294.177,1.04452e-01,7.63171e-02
12295.815,2.54428e-01,8.52197e-02
12297.430,8.65139e-02,7.87860e-02
12299.237,1.10423e-01,7.66108e-02
12301.099,9.31744e-02,7.71710e-02
12302.724,8.11363e-02,7.70291e-02
12304.207,1.63509e-01,1.05154e-01
12305.213,3.94974e-01,8.97651e-02
12306.525,3.09448e-02,1.04607e-01
12307.980,-1.79819e-02,7.22199e-02
12309.610,-7.24479e-03,7.28905e-02
12311.477,4.07472e-02,6.96699e-02
12313.234,8.01364e-02,7.29264e-02
12314.864,3.28140e-02,8.10443e-02
12316.494,1.31001e-01,8.07344e-02
12318.123,-1.18430e-01,7.22665e-02
12319.751,-6.40314e-02,7.00458e-02
12321.382,1.93540e-01,7.05725e-02
12322.930,4.46737e-02,8.43682e-02
12324.386,1.64846e-01,1.43400e-01
12325.899,-2.09958e-01,2.25310e-01
12327.106,1.02854e-02,2.54972e-01
12328.633,3.10328e-01,1.69449e-01
12330.261,5.63035e-02,8.39420e-02
12331.888,1.07076e-01,7.07825e-02
12333.520,-3.70692e-02,7.17115e-02
12335.148,5.12113e-02,7.05933e-02
12336.939,3.67766e-01,7.02899e-02
12338.768,7.28534e-02,7.12131e-02
12340.399,1.10910e-01,7.05719e-02
12342.032,7.58010e-03,7.15829e-02
12343.496,-6.37431e-02,9.84297e-02
12344.691,-4.86864e-03,7.07166e-02
12345.794,1.37575e-01,1.01655e-01
12347.277,1.67252e-02,7.39233e-02
12349.150,6.45318e-02,1.29800e-01
12350.877,-2.35869e-01,2.57260e-01
12352.520,-3.61536e-01,3.70587e-01
12354.163,4.43098e-01,2.84478e-01
12355.799,2.94983e-01,1.24721e-01
12357.431,8.78352e-02,8.16570e-02
12359.063,1.82675e-01,7.27632e-02
12360.696,1.20256e-01,7.35637e-02
12362.414,2.93229e-02,7.77975e-02
12364.201,4.98169e-02,1.11877e-01
12365.324,3.24035e-02,8.11802e-02
12366.481,-2.05619e-01,1.15216e-01
12367.897,2.65265e-01,7.50414e-02
12369.535,8.66477e-02,7.23342e-02
12371.179,1.50631e-01,6.96471e-02
12372.817,-6.24967e-04,6.98484e-02
12374.623,1.84478e-01,7.10561e-02
12376.416,1.55575e-01,7.02145e-02
12378.053,9.43809e-02,7.11480e-02
12379.693,1.00798e-01,7.05915e-02
12381.330,-2.37186e-05,7.04135e-02
12382.971,2.31880e-01,7.06724e-02
12384.383,1.32534e-01,1.02224e-01
12385.627,5.35715e-02,6.99492e-02
12387.003,1.37623e-01,1.00036e-01
12388.520,9.97404e-02,7.10240e-02
12390.161,1.36206e-01,7.24078e-02
12391.797,1.64072e-01,7.58433e-02
12393.442,1.16586e-01,8.26128e-02
12395.080,1.81379e-01,8.23625e-02
12396.724,-3.26107e-02,7.44826e-02
12398.470,7.98822e-02,2.11837e-01
12400.260,9.64808e-02,2.28840e-01
12401.953,3.90854e-01,2.57216e-01
12403.642,1.12262e-02,1.81988e-01
12405.159,7.19514e-02,2.45622e-01
12406.286,1.17118e-01,6.53017e-02
12407.767,2.37706e-01,6.93497e-02
12408.857,1.18080e-01,7.12171e-02
12410.498,6.12516e-02,6.17105e-02
12412.217,1.23772e-01,6.12095e-02
12413.927,1.10610e-01,5.93340e-02
12415.637,1.91651e-01,6.05830e-02
12417.343,1.23495e-01,5.99534e-02
12419.052,1.46428e-01,6.21271e-02
12420.753,1.81861e-01,8.26854e-02
12422.460,3.77256e-01,1.93784e-01
12424.178,1.91310e-01,2.85746e-01
12425.896,2.33290e-01,2.21651e-01
12427.480,-3.71410e-02,1.49561e-01
12428.496,3.56341e-01,9.04531e-02
12429.451,2.24197e-01,1.05023e-01
12431.019,1.43576e-02,6.42314e-02
12432.724,2.08736e-01,5.97763e-02
12434.430,3.16165e-02,6.04182e-02
12436.143,1.94139e-01,5.88282e-02
12437.851,1.87124e-01,5.92433e-02
12439.559,2.97713e-01,5.86878e-02
12441.269,2.02625e-01,5.99408e-02
12442.979,-4.43575e-02,5.83538e-02
12444.691,2.31788e-01,5.82691e-02
12446.394,2.10099e-01,6.08863e-02
12448.102,2.09269e-01,6.41390e-02
12449.684,6.48479e-02,9.44280e-02
12450.710,2.38107e-01,6.84670e-02
12452.197,4.63445e-01,7.96982e-02
12453.291,9.68835e-02,8.23618e-02
12454.938,1.75345e-01,6.64955e-02
12456.648,1.53667e-01,6.36675e-02
12458.333,6.54049e-03,6.35376e-02
12460.017,2.99333e-01,6.48641e-02
12461.728,1.15610e-01,6.10662e-02
12463.437,5.87665e-02,6.15815e-02
12465.170,4.58888e-02,5.82470e-02
12466.897,3.15589e-01,5.78896e-02
12468.604,2.34332e-01,6.08433e-02
12470.314,5.53637e-02,5.84242e-02
12471.972,2.17873e-01,6.72983e-02
12473.217,2.83288e-01,7.72809e-02
12474.630,4.15839e-01,6.97678e-02
12475.589,3.76119e-01,1.05067e-01
12477.150,1.24953e-01,7.48551e-02
12478.857,2.69906e-01,7.32258e-02
12480.561,2.34171e-01,7.84532e-02
12482.267,3.43561e-01,1.22270e-01
12483.983,-8.17266e-02,1.44246e-01
12485.694,1.94477e-01,1.11832e-01
12487.397,4.34339e-01,7.64873e-02
12489.103,1.67459e-01,6.78952e-02
12490.814,2.00538e-01,6.17851e-02
12492.521,2.65432e-01,6.07074e-02
12494.220,4.03826e-01,6.25073e-02
12495.795,3.20838e-01,9.20238e-02
12496.836,2.95368e-01,6.71628e-02
12498.321,3.72691e-01,7.50691e-02
12499.416,1.16788e-02,8.20759e-02
12501.053,4.57943e-01,1.14709e-01
12502.768,4.57167e-01,1.74478e-01
12504.482,1.15810e-01,1.65990e-01
12506.194,1.13524e-01,9.87641e-02
12507.898,5.27384e-01,6.53589e-02
12509.603,2.40358e-01,6.32968e-02
12511.309,3.09285e-01,7.19570e-02
12513.017,2.10145e-01,7.20471e-02
12514.733,4.48382e-01,6.41589e-02
12516.434,2.78889e-01,6.00541e-02
12518.144,2.43035e-01,6.05888e-02
12519.801,2.96978e-01,6.60512e-02
12521.043,1.93272e-01,6.98803e-02
12522.460,3.02380e-01,5.90504e-02
12523.420,1.19680e-01,8.79627e-02
12524.968,2.78892e-01,6.87011e-02
12526.677,3.66772e-01,8.49197e-02
12528.390,3.07706e-01,8.23814e-02
12530.098,3.06205e-01,6.67219e-02
12531.801,1.83874e-01,6.43261e-02
12533.512,3.40250e-01,6.14620e-02
12535.219,3.94777e-01,6.02124e-02
12536.924,1.66131e-01,5.90787e-02
12538.632,4.56578e-01,6.14202e-02
12540.338,2.77403e-01,6.72926e-02
12542.049,1.85066e-01,8.58719e-02
12543.756,4.96172e-01,8.91887e-02
12545.326,1.67612e-01,1.02751e-01
12546.364,3.69437e-01,6.56615e-02
12548.071,1.29427e-01,6.03623e-02
12549.036,4.28305e-01,8.64517e-02
12550.586,3.65141e-01,6.07470e-02
12552.295,2.91963e-01,5.94578e-02
12553.999,4.57253e-01,5.88345e-02
12555.704,4.39991e-01,6.19802e-02
12557.413,3.60357e-01,8.17709e-02
12559.120,2.71766e-01,9.47191e-02
12560.832,4.14758e-01,8.10185e-02
12562.542,4.11689e-01,6.21993e-02
12564.249,3.36329e-01,6.09833e-02
12565.950,4.55717e-01,5.92851e-02
12567.691,5.83813e-01,6.90044e-02
12569.359,4.97507e-01,6.91892e-02
12571.018,3.11613e-01,1.05099e-01
12572.262,5.70021e-01,1.29351e-01
12573.679,4.43233e-01,1.12379e-01
12575.165,4.68964e-01,1.18166e-01
12576.264,1.62907e-01,1.10313e-01
12577.900,4.36355e-01,7.42216e-02
12579.607,4.75494e-01,6.42643e-02
12581.309,4.94582e-01,6.18638e-02
12583.022,4.07744e-01,6.21163e-02
12584.725,3.33996e-01,6.36056e-02
12586.430,3.98607e-01,7.56156e-02
12588.138,4.57232e-01,1.05565e-01
12589.851,2.28379e-01,1.35279e-01
12591.555,6.33103e-01,1.35846e-01
12593.265,3.91574e-01,1.04143e-01
12594.970,5.76524e-01,7.77602e-02
12596.674,3.42066e-01,7.51707e-02
12598.330,4.23283e-01,9.09881e-02
12599.575,4.07537e-01,9.81948e-02
12600.989,6.05738e-01,8.33851e-02
12602.473,3.44992e-01,9.79506e-02
12603.570,4.81866e-01,1.03786e-01
12605.207,4.77359e-01,9.76984e-02
12606.912,3.74079e-01,1.12592e-01
12608.620,4.72462e-01,1.28902e-01
12610.328,3.78984e-01,1.24022e-01
12612.034,4.76571e-01,1.15478e-01
12613.741,3.05429e-01,1.13955e-01
12615.447,3.45567e-01,1.14460e-01
12617.148,3.75571e-01,1.12319e-01
12618.860,4.94680e-01,1.08892e-01
12620.567,3.41469e-01,1.07018e-01
12622.273,4.93066e-01,1.02447e-01
12623.978,6.84751e-01,1.08562e-01
12625.684,5.57485e-01,1.22529e-01
12627.244,4.35959e-01,1.71650e-01
12628.297,6.22879e-01,1.11016e-01
12630.006,5.18325e-01,9.77855e-02
12630.971,7.54042e-01,1.28364e-01
12632.514,4.88582e-01,9.00967e-02
12634.216,5.96304e-01,9.39011e-02
12635.923,7.23539e-01,9.17068e-02
12637.629,5.66259e-01,8.52433e-02
12639.335,5.55990e-01,8.23643e-02
12641.040,5.23973e-01,9.72915e-02
12642.748,6.34759e-01,1.19809e-01
12644.456,6.81174e-01,1.19501e-01
12646.164,4.28955e-01,9.33550e-02
12647.866,5.22013e-01,7.99486e-02
12649.571,3.88054e-01,8.78478e-02
12651.280,5.44579e-01,8.65380e-02
12652.985,5.36458e-01,8.03925e-02
12654.690,5.37189e-01,7.69087e-02
12656.343,3.54154e-01,9.49124e-02
12657.585,7.43426e-01,1.11656e-01
12658.999,5.01050e-01,1.08971e-01
12660.486,1.42439e-01,1.39921e-01
12661.584,3.95811e-01,1.53364e-01
12663.220,2.18106e-01,1.14817e-01
12664.925,8.13614e-01,1.05631e-01
12666.629,5.07032e-01,1.22338e-01
12668.337,7.35209e-01,1.23864e-01
12670.044,6.42939e-01,1.05816e-01
12671.747,5.84425e-01,9.06671e-02
12673.449,4.47720e-01,1.10468e-01
12675.157,5.36286e-01,1.41379e-01
12676.867,6.14455e-01,1.35546e-01
12678.575,7.24020e-01,1.00674e-01
12680.275,5.96819e-01,8.82870e-02
12681.974,6.02393e-01,1.33648e-01
12683.681,2.58266e-01,2.41264e-01
12685.391,8.12831e-01,3.58780e-01
12687.049,3.39329e-01,4.40268e-01
12688.289,5.45596e-01,4.41252e-01
12689.705,5.28264e-02,3.18268e-01
12691.410,2.62672e-01,2.58863e-01
12692.896,4.43435e-01,2.63371e-01
12693.993,1.01470e+00,2.56906e-01
12695.624,4.58965e-01,2.09626e-01
12697.331,7.99641e-01,2.23650e-01
12699.038,6.32496e-01,2.21163e-01
12700.743,9.59123e-01,1.94572e-01
12702.449,6.71066e-01,1.63624e-01
12704.155,6.69716e-01,1.25864e-01
12705.855,4.95857e-01,1.14425e-01
12707.560,4.14534e-01,1.34989e-01
12709.267,3.32536e-01,1.47619e-01
12710.973,4.00163e-01,1.51154e-01
12712.681,5.02926e-01,1.30991e-01
12714.388,7.73083e-01,9.21219e-02
12716.085,6.49965e-01,9.19820e-02
12717.791,8.00040e-01,1.11961e-01
12719.446,7.25075e-01,1.42939e-01
12720.687,5.39548e-01,1.56315e-01
12722.106,6.18373e-01,1.23759e-01
12723.809,5.98494e-01,1.14801e-01
12725.294,7.68077e-01,1.49264e-01
12726.391,4.81025e-01,1.68951e-01
12728.024,1.06299e+00,1.49653e-01
12729.730,5.87231e-01,1.31713e-01
12731.434,7.98127e-01,1.27286e-01
12733.142,6.29894e-01,1.06573e-01
12734.845,5.22242e-01,7.84752e-02
12736.545,6.61060e-01,8.71682e-02
12738.249,6.87955e-01,1.11910e-01
12739.957,7.62061e-01,1.27268e-01
12741.662,6.49504e-01,1.34665e-01
12743.366,5.57733e-01,1.41383e-01
12745.070,5.95585e-01,1.53857e-01
12746.777,4.00099e-01,1.66284e-01
12748.481,5.60170e-01,1.75507e-01
12750.184,3.67916e-01,1.95347e-01
12751.884,8.72439e-01,2.20656e-01
12753.590,8.89521e-01,2.44046e-01
12755.150,4.66842e-01,2.83665e-01
12756.207,3.21133e-01,1.51827e-01
12757.904,7.69553e-01,1.12810e-01
12759.605,6.74727e-01,1.53862e-01
12761.094,9.75528e-01,2.28433e-01
12762.190,9.18136e-01,2.76106e-01
12763.821,1.08455e+00,2.87741e-01
12765.528,5.12898e-01,3.12873e-01
12767.238,2.44553e-01,2.23092e-01
12768.942,7.19582e-01,1.06405e-01
12770.637,5.31156e-01,1.13121e-01
12772.342,5.81127e-01,1.45615e-01
12774.049,2.52347e-01,1.53741e-01
12775.752,6.03653e-01,1.67165e-01
12777.457,6.05444e-01,1.88966e-01
12779.164,6.97602e-01,1.74362e-01
12780.861,4.78044e-01,1.86037e-01
12782.565,4.98365e-01,3.01207e-01
12784.276,1.05429e+00,3.79175e-01
12785.986,5.93380e-01,2.81563e-01
12787.691,7.85822e-01,1.53868e-01
12789.393,6.89449e-01,9.35862e-02
12791.094,4.87988e-01,6.83136e-02
12792.634,5.93587e-01,9.91235e-02
12793.692,6.75006e-01,8.13290e-02
12795.397,3.67223e-01,9.67963e-02
12797.102,7.13732e-01,1.07921e-01
12798.796,5.73005e-01,1.34874e-01
12799.788,8.16385e-01,1.91564e-01
12801.312,3.28617e-01,1.81880e-01
12803.019,6.88950e-01,2.16998e-01
12804.723,5.93950e-01,2.25320e-01
12806.424,2.25486e-01,2.75794e-01
12808.133,9.47934e-01,3.25838e-01
12809.843,4.35517e-01,2.45472e-01
12811.551,5.78847e-01,1.07081e-01
12813.246,4.63342e-01,7.26266e-02
12814.948,4.38655e-01,6.41796e-02
12816.649,4.82855e-01,6.35160e-02
12818.353,5.04962e-01,6.51945e-02
12820.058,5.49525e-01,7.18610e-02
12821.760,4.75740e-01,7.66207e-02
12823.462,4.43605e-01,9.81836e-02
12825.167,5.57690e-01,1.28740e-01
12826.875,5.43422e-01,1.24123e-01
12828.595,5.93964e-01,8.75819e-02
12830.281,4.21602e-01,7.04834e-02
12831.923,5.25974e-01,1.01750e-01
12833.160,5.25496e-01,1.49933e-01
12834.584,4.85891e-01,1.69470e-01
12836.293,6.82218e-01,1.70436e-01
12837.998,5.40267e-01,1.19864e-01
12839.702,4.50004e-01,7.03086e-02
12841.186,5.23264e-01,7.11604e-02
12842.282,4.79481e-01,7.39348e-02
12843.906,4.28294e-01,7.89523e-02
12845.609,6.24598e-01,1.08484e-01
12847.320,5.50700e-01,1.13060e-01
12849.025,4.29576e-01,8.49801e-02
12850.724,4.78423e-01,6.21634e-02
12852.424,5.82959e-01,6.05757e-02
12854.132,5.57155e-01,5.83083e-02
12855.832,4.29832e-01,5.91005e-02
12857.531,3.51566e-01,5.85004e-02
12859.239,4.44497e-01,5.86321e-02
12860.942,5.19229e-01,5.90534e-02
12862.647,4.54040e-01,5.86006e-02
12864.389,5.75966e-01,7.75977e-02
12866.048,4.45889e-01,8.35061e-02
12867.754,4.86209e-01,9.76027e-02
12869.460,4.62874e-01,8.66876e-02
12871.160,4.18559e-01,6.73683e-02
12872.864,4.10336e-01,6.89260e-02
12874.569,3.81165e-01,6.81519e-02
12876.219,3.93803e-01,6.96945e-02
12877.429,5.16497e-01,7.07374e-02
12878.873,3.72004e-01,5.87152e-02
12880.569,4.13734e-01,6.30261e-02
12882.274,5.63899e-01,7.22565e-02
12883.978,4.59359e-01,7.82958e-02
12885.469,6.35778e-01,8.56742e-02
12886.566,4.17458e-01,8.85266e-02
12888.188,4.46920e-01,8.13823e-02
12889.894,5.51665e-01,8.33126e-02
12891.596,4.65446e-01,7.08503e-02
12893.296,5.86939e-01,7.16710e-02
12894.998,5.46369e-01,8.21893e-02
12896.696,4.38869e-01,8.74160e-02
12898.407,4.14156e-01,8.39562e-02
12900.108,4.43538e-01,8.12619e-02
12901.804,4.60214e-01,1.09134e-01
12903.504,5.42148e-01,2.31227e-01
12905.209,4.70613e-01,4.56722e-01
12906.920,1.41466e+00,5.96678e-01
12908.632,5.92341e-01,4.00044e-01
12910.339,4.83420e-01,1.32710e-01
12912.029,3.27741e-01,7.98281e-02
12913.727,3.66258e-01,7.45439e-02
12915.432,4.35505e-01,9.00494e-02
12917.134,3.34275e-01,1.01912e-01
12918.828,3.07770e-01,1.30320e-01
12920.532,2.43721e-01,2.25521e-01
12922.241,2.50117e-01,3.03802e-01
12923.952,4.35337e-01,2.31301e-01
12925.592,3.87995e-01,1.09199e-01
12927.021,3.88555e-01,7.35031e-02
12928.525,3.46119e-01,7.49177e-02
12929.948,4.71126e-01,6.43080e-02
12931.651,4.70766e-01,6.64475e-02
12933.355,3.25803e-01,6.55245e-02
12935.055,3.85247e-01,6.84888e-02
12936.760,3.13688e-01,7.36227e-02
12938.245,3.83566e-01,8.15536e-02
12939.344,4.52060e-01,8.23068e-02
12940.959,4.24685e-01,8.41708e-02
12942.663,5.58198e-01,1.35785e-01
12944.371,4.01305e-01,1.69727e-01
12946.078,3.65623e-01,1.33981e-01
12947.781,5.03183e-01,7.42054e-02
12949.479,3.95319e-01,5.95639e-02
12951.179,2.84254e-01,6.15253e-02
12952.880,2.76457e-01,6.04539e-02
12954.581,3.94268e-01,6.43352e-02
12956.285,3.74943e-01,6.67880e-02
12957.988,4.04354e-01,6.14656e-02
12959.686,4.31858e-01,5.93168e-02
12961.390,3.86398e-01,5.96187e-02
12963.098,3.53555e-01,6.12623e-02
12964.791,3.50956e-01,6.37896e-02
12966.496,3.72769e-01,6.32351e-02
12968.194,2.72866e-01,5.91586e-02
12969.893,4.67063e-01,6.87884e-02
12971.597,4.17270e-01,8.86993e-02
12973.301,3.60542e-01,1.03246e-01
12975.009,3.58735e-01,8.98785e-02
12976.709,2.49353e-01,6.76669e-02
12978.409,2.55716e-01,6.06921e-02
12980.109,3.64802e-01,6.08575e-02
12981.806,3.23958e-01,6.19903e-02
12983.447,4.01079e-01,1.05331e-01
12984.873,3.63429e-01,1.60793e-01
12986.388,5.44266e-01,2.52645e-01
12987.821,2.67233e-01,1.89351e-01
12989.525,3.87978e-01,1.14307e-01
12991.220,3.04910e-01,6.49557e-02
12992.918,4.15697e-01,5.73662e-02
12994.619,3.12876e-01,5.61492e-02
12996.320,3.11973e-01,5.70857e-02
12997.812,2.43140e-01,6.57328e-02
12998.908,5.07563e-01,6.83821e-02
13000.526,3.35675e-01,6.26290e-02
13002.228,2.35343e-01,7.01720e-02
13003.929,1.82688e-01,7.60094e-02
13005.631,3.56986e-01,7.33540e-02
13007.331,4.92694e-01,7.15807e-02
13009.033,3.09281e-01,7.25196e-02
13010.733,4.05875e-01,7.24945e-02
13012.435,4.05622e-01,7.30860e-02
13014.136,3.10298e-01,7.56842e-02
13015.838,3.19588e-01,7.84121e-02
13017.537,3.00360e-01,7.77186e-02
13019.228,2.93090e-01,1.33895e-01
13020.931,5.43416e-01,3.11124e-01
13022.642,7.81607e-01,4.62901e-01
13024.352,3.68432e-01,3.47235e-01
13026.059,3.30440e-01,1.29116e-01
13027.749,4.53140e-01,6.54752e-02
13029.448,3.87553e-01,5.95539e-02
13031.145,3.07373e-01,5.71634e-02
13032.852,3.36388e-01,5.63383e-02
13034.552,3.98398e-01,5.75768e-02
13036.250,2.90371e-01,5.72840e-02
13037.952,3.95858e-01,5.58740e-02
13039.652,4.08927e-01,5.68315e-02
13041.353,4.02946e-01,5.74546e-02
13043.058,3.44777e-01,6.16330e-02
13044.753,2.95075e-01,6.22193e-02
13046.456,4.73839e-01,6.05285e-02
13048.153,4.07605e-01,6.20366e-02
13049.849,2.78015e-01,8.16491e-02
13051.547,5.29094e-01,1.60601e-01
13053.254,3.69928e-01,2.56962e-01
13054.906,6.75456e-01,2.68533e-01
13056.336,4.26386e-01,1.54985e-01
13057.837,5.16569e-01,1.06000e-01
13059.255,3.41294e-01,6.50052e-02
13060.959,3.21275e-01,6.12599e-02
13062.659,4.42217e-02,5.98206e-02
13064.359,2.14050e-01,5.82198e-02
13066.057,3.38828e-01,5.80400e-02
13067.752,3.29945e-01,5.78497e-02
13069.461,4.06577e-01,5.78381e-02
13071.162,3.18552e-01,5.67562e-02
13072.851,4.57967e-01,5.66130e-02
13074.358,3.23833e-01,6.35296e-02
13075.848,2.70405e-01,5.69907e-02
13077.144,2.70466e-01,6.57481e-02
13078.758,1.07554e-01,5.79894e-02
13080.459,2.62011e-01,6.26883e-02
13082.153,1.60772e-01,1.00073e-01
13083.851,7.78797e-01,2.55225e-01
13085.560,5.38647e-02,4.80976e-01
13087.270,1.16003e-01,4.73878e-01
13088.979,6.68842e-01,2.25288e-01
13090.675,1.76935e-01,8.20565e-02
13092.370,4.10917e-01,6.06063e-02
13094.064,1.43101e-01,5.77358e-02
13095.763,2.81665e-01,5.78030e-02
13097.466,5.51755e-01,5.99492e-02
13099.165,3.54791e-01,6.00083e-02
13100.865,3.37273e-01,6.00350e-02
13102.566,4.22011e-01,5.86509e-02
13104.266,2.85059e-01,5.86643e-02
13105.964,3.73912e-01,6.46308e-02
13107.665,2.90858e-01,6.65650e-02
13109.363,2.26322e-01,6.20704e-02
13111.065,2.32007e-01,5.70585e-02
13112.761,4.05565e-01,5.33307e-02
13114.462,3.53376e-01,5.34638e-02
13116.163,2.24457e-01,5.29637e-02
13117.866,2.10097e-01,5.27247e-02
13119.564,3.22186e-01,5.37151e-02
13121.272,3.69030e-01,5.58560e-02
13122.963,2.52651e-01,6.02731e-02
13124.658,2.03519e-01,7.97380e-02
13126.354,3.31441e-01,1.41942e-01
13128.059,2.80490e-02,2.34709e-01
13129.766,1.07550e-01,2.40908e-01
13131.472,3.51372e-01,1.43346e-01
13133.165,3.69260e-01,8.02477e-02
13134.864,3.08663e-01,6.32736e-02
13136.559,3.24400e-01,6.13481e-02
13138.258,2.36131e-01,6.58442e-02
13139.959,3.25295e-01,6.98350e-02
13141.658,2.80659e-01,7.54519e-02
13143.358,3.73667e-01,7.48512e-02
13145.054,3.99873e-01,7.08565e-02
13146.758,1.50020e-01,5.99364e-02
13148.457,2.82681e-01,5.77741e-02
13150.155,3.00099e-01,5.85259e-02
13151.855,3.42577e-01,5.78559e-02
13153.547,3.45713e-01,7.51153e-02
13155.241,6.73240e-01,1.78710e-01
13156.948,1.65292e-01,3.45614e-01
13158.598,6.35877e-01,4.01584e-01
13160.030,4.55167e-01,2.33615e-01
13161.728,2.31166e-01,1.12804e-01
13163.222,2.75436e-01,7.87134e-02
13164.646,1.00091e-01,5.72122e-02
13166.345,4.68147e-01,5.56415e-02
13168.048,3.18267e-01,5.68040e-02
13169.744,2.01517e-01,5.87250e-02
13171.443,2.64637e-01,5.77350e-02
13173.143,2.20689e-01,5.53653e-02
13174.843,3.99857e-01,5.34209e-02
13176.541,2.60118e-01,5.26847e-02
13178.244,2.96566e-01,5.28244e-02
13179.937,3.48363e-01,5.32427e-02
13181.638,1.95610e-01,5.37646e-02
13183.339,3.23064e-01,5.43537e-02
13185.039,2.45103e-01,5.45514e-02
13186.737,3.36746e-01,5.32985e-02
13188.430,2.68454e-01,5.28616e-02
13190.132,2.17368e-01,5.24153e-02
13191.833,3.07164e-01,5.14459e-02
13193.532,2.97625e-01,5.31751e-02
13195.023,2.38828e-01,6.15458e-02
13196.521,2.79487e-01,5.38340e-02
13198.212,2.82219e-01,5.14334e-02
13199.912,3.77220e-01,5.36298e-02
13201.613,4.01124e-01,5.72947e-02
13202.915,2.64129e-01,6.94084e-02
13204.526,3.04584e-01,5.70120e-02
13206.222,2.53099e-01,5.39130e-02
13207.914,2.94128e-01,6.59001e-02
13209.613,1.72473e-01,1.28762e-01
13211.327,5.43182e-02,1.94159e-01
13213.022,-5.82414e-02,1.82321e-01
13214.724,2.78065e-01,1.07636e-01
13216.417,2.31790e-01,6.65473e-02
13218.114,2.36445e-01,6.08755e-02
13219.806,3.24318e-01,5.87202e-02
13221.507,2.94017e-01,6.20530e-02
13223.204,1.49176e-01,6.42943e-02
13224.907,2.57944e-01,6.13984e-02
13226.603,2.03409e-01,5.85282e-02
13228.301,2.54125e-01,6.10611e-02
13229.998,3.19182e-01,6.23080e-02
13231.699,2.85682e-01,6.19229e-02
13233.390,3.53471e-01,7.82648e-02
13235.082,3.30802e-01,1.73480e-01
13236.790,1.29338e-01,2.87353e-01
13238.496,2.72785e-01,2.79132e-01
13240.199,1.97511e-01,1.63639e-01
13241.888,2.55578e-01,8.22194e-02
13243.586,2.75816e-01,5.83518e-02
13245.286,4.02949e-01,5.70705e-02
13246.982,1.87281e-01,6.29935e-02
13248.682,3.05607e-01,6.60493e-02
13250.381,1.44985e-01,5.82898e-02
13252.075,2.77001e-01,5.21357e-02
13253.773,2.06045e-01,5.15450e-02
13255.464,2.87390e-01,5.27676e-02
13257.172,3.27991e-01,5.28250e-02
13258.870,2.56388e-01,5.19612e-02
13260.567,3.36805e-01,5.05982e-02
13262.263,1.50576e-01,5.03350e-02
13263.961,2.19763e-01,5.14556e-02
13265.660,3.05150e-01,5.22851e-02
13267.353,3.92398e-01,6.01987e-02
13269.055,2.93718e-01,6.66034e-02
13270.756,2.71273e-01,6.46940e-02
13272.452,3.02428e-01,5.80902e-02
13274.148,3.10966e-01,5.25431e-02
13275.844,2.79562e-01,5.71643e-02
13277.544,2.25565e-01,6.53427e-02
13279.242,3.63906e-01,6.87442e-02
13280.940,3.07498e-01,6.48552e-02
13282.636,2.07212e-01,6.06903e-02
13284.334,2.75857e-01,5.82248e-02
13286.031,1.02758e-01,5.44938e-02
13287.729,2.04217e-01,5.41192e-02
13289.429,3.00702e-01,5.49565e-02
13291.124,2.49384e-01,5.37054e-02
13292.825,1.37847e-01,5.40768e-02
13294.519,2.83288e-01,5.35697e-02
13296.217,3.18768e-01,5.35175e-02
13297.913,1.79453e-01,5.81179e-02
13299.608,3.76446e-01,6.96617e-02
13301.306,1.55926e-01,1.04849e-01
13303.006,7.94470e-02,1.22510e-01
13304.710,1.77743e-01,9.43636e-02
13306.406,1.04012e-01,6.35257e-02
13308.099,2.46720e-01,5.35599e-02
13309.798,3.04109e-01,5.38414e-02
13311.492,2.54491e-01,5.39466e-02
13313.189,3.68005e-01,5.85136e-02
13314.904,4.38415e-01,6.09689e-02
13316.595,4.13570e-01,5.98608e-02
13318.282,1.68963e-01,5.52823e-02
13319.979,1.29206e-01,5.94981e-02
13321.669,1.68440e-01,6.84061e-02
13323.364,4.84589e-01,1.32732e-01
13325.068,2.53973e-01,2.09294e-01
13326.772,1.43176e-01,1.87549e-01
13328.472,2.77149e-01,1.06397e-01
13330.167,1.15127e-01,6.47581e-02
13331.858,2.40118e-01,5.27304e-02
13333.562,3.25696e-01,5.04462e-02
13335.253,1.77639e-01,5.22541e-02
13336.941,4.49664e-01,6.00350e-02
13338.644,1.88193e-01,6.38797e-02
13340.343,3.81839e-01,6.15381e-02
13342.043,2.97631e-01,5.79720e-02
13343.741,2.24804e-01,5.18239e-02
13345.438,2.69045e-01,4.93261e-02
13347.130,1.60416e-01,5.25522e-02
13348.825,2.61263e-01,5.54210e-02
13350.524,1.89694e-01,5.50697e-02
13352.215,2.82489e-01,5.64793e-02
13353.917,2.37825e-01,5.65294e-02
13355.617,1.99647e-01,5.40582e-02
13357.308,3.74750e-01,5.07229e-02
13359.005,3.22181e-01,5.57439e-02
13360.704,1.69475e-01,6.71234e-02
13362.392,4.57593e-01,6.43239e-02
13364.095,3.08194e-01,5.41764e-02
13365.801,2.97407e-01,4.88048e-02
13367.489,3.52907e-01,4.74806e-02
13369.182,2.62094e-01,4.98387e-02
13370.881,1.46183e-01,5.35017e-02
13372.580,3.08087e-01,5.67325e-02
13374.274,2.38877e-01,5.55332e-02
13375.968,4.56221e-01,5.74937e-02
13377.666,2.46192e-01,5.37303e-02
13379.361,2.63472e-01,5.34986e-02
13381.065,8.76072e-02,5.53557e-02
13382.810,2.41685e-01,5.79803e-02
13384.452,2.33986e-01,4.86588e-02
13386.146,3.09167e-01,5.06588e-02
13387.844,1.68644e-01,5.26889e-02
13389.542,3.09957e-01,5.29847e-02
13391.239,2.06358e-01,5.15058e-02
13393.235,3.60549e-01,5.18974e-02
13395.074,1.66270e-01,6.68505e-02
13396.772,4.93843e-01,6.17003e-02
13398.492,1.62110e-01,6.61686e-02
13400.200,3.27278e-01,8.62069e-02
13401.898,4.77410e-01,1.07910e-01
13403.597,3.70728e-01,1.04220e-01
13405.497,2.81076e-01,7.17791e-02
13407.396,3.25998e-01,5.97688e-02
13409.093,1.87521e-01,5.20184e-02
13410.789,1.85703e-01,4.95035e-02
13412.486,1.97565e-01,5.34396e-02
13414.179,3.21209e-01,6.36738e-02
13415.875,2.72196e-01,6.86482e-02
13417.572,3.73696e-01,6.74807e-02
13419.260,1.04479e-02,8.38441e-02
13420.960,3.09013e-01,1.21117e-01
13422.660,5.26574e-01,1.35620e-01
13424.357,2.47704e-02,1.11860e-01
13426.056,8.89534e-02,8.20232e-02
13427.749,1.69384e-01,6.77776e-02
13429.445,7.05556e-02,5.90304e-02
13431.164,2.06558e-01,5.21065e-02
13432.857,1.42780e-01,5.09806e-02
13434.712,7.03809e-02,5.68545e-02
13436.238,3.09543e-01,4.84513e-02
13437.918,2.40630e-01,5.55824e-02
13439.616,1.63838e-01,6.26875e-02
13441.529,1.91234e-01,6.03965e-02
13443.473,1.94115e-01,6.59129e-02
13445.267,1.73015e-01,6.13936e-02
13447.198,1.95098e-01,7.05936e-02
13448.898,1.44837e-01,6.57179e-02
13450.589,2.38478e-01,5.71175e-02
13452.286,2.26254e-01,5.03447e-02
13453.981,3.26844e-01,5.12607e-02
13455.674,2.29025e-01,5.75717e-02
13457.370,1.43257e-01,5.77147e-02
13459.065,5.34683e-02,5.65437e-02
13460.760,1.92679e-01,5.43791e-02
13462.458,1.31639e-01,5.17857e-02
13464.154,2.65660e-01,5.65747e-02
13465.844,3.20140e-01,6.33313e-02
13467.538,-5.55612e-03,6.23931e-02
13469.237,2.72004e-01,5.24307e-02
13470.931,1.94633e-01,4.98288e-02
13472.626,3.24296e-01,5.12528e-02
13474.322,3.07565e-02,5.50600e-02
13476.016,2.75706e-01,6.79217e-02
13477.717,2.53842e-01,1.00973e-01
13479.407,2.77171e-01,1.25679e-01
13481.102,7.98651e-02,9.14308e-02
13482.797,2.27697e-01,7.57252e-02
13484.491,2.64759e-01,8.62502e-02
13486.190,-2.44373e-02,8.42752e-02
13487.881,8.78399e-02,7.04984e-02
13489.577,1.92030e-01,7.15822e-02
13491.273,1.95127e-01,6.60689e-02
13492.972,9.87646e-02,6.00862e-02
13494.662,8.65903e-02,5.64490e-02
13496.358,4.53424e-02,5.21971e-02
13498.053,1.83177e-01,5.51475e-02
13499.747,1.41855e-01,6.13482e-02
13501.440,1.00819e-01,6.91123e-02
13503.135,6.29385e-02,9.21188e-02
13504.833,9.75015e-02,1.21100e-01
13506.520,3.55132e-01,1.15708e-01
13508.214,3.03259e-01,1.25072e-01
13509.915,5.96520e-02,1.21420e-01
13511.612,2.73119e-01,9.62227e-02
13513.308,1.37788e-01,7.97421e-02
13514.997,-4.00074e-02,9.18621e-02
13516.689,3.16653e-01,1.03828e-01
13518.388,1.29719e-01,1.08950e-01
13520.080,2.08775e-01,9.06690e-02
13521.776,6.68587e-02,6.89112e-02
13523.469,1.24325e-01,6.92012e-02
13525.489,2.04325e-01,1.15044e-01
13527.340,1.07659e-01,1.62302e-01
13529.242,2.35994e-01,1.33042e-01
13531.143,-3.24908e-01,1.61592e-01
13532.836,8.82101e-02,1.23272e-01
13534.529,2.25402e-01,9.61632e-02
13536.225,9.90629e-02,8.70854e-02
13537.920,1.00220e-01,9.39738e-02
13539.609,2.30037e-01,8.39166e-02
13541.302,1.24685e-01,8.97530e-02
13543.005,-1.47566e-01,1.37054e-01
13544.699,2.82908e-01,1.81297e-01
13546.393,-7.90877e-02,2.04146e-01
13548.308,-1.01250e-01,2.94288e-01
13550.344,-3.11861e-01,3.16121e-01
13552.273,1.61276e-01,1.82022e-01
13553.973,1.59827e-01,1.16157e-01
13555.664,1.52813e-01,1.10760e-01
13557.357,3.41788e-01,1.44330e-01
13559.053,1.24213e+00,2.86725e-01
13560.741,-3.84912e-01,2.03056e-01
13562.434,2.90292e-01,1.22023e-01
13564.070,-1.28874e-01,1.08724e-01
13565.825,5.13737e-02,7.69692e-02
13567.516,1.87768e-01,7.16884e-02
13569.215,1.83475e-01,8.64516e-02
13570.906,1.43730e-01,1.49506e-01
13572.599,5.47564e-01,2.22330e-01
13574.294,9.89949e-02,1.51436e-01
13575.990,-2.65857e-01,1.51116e-01
13577.681,3.93553e-01,1.96324e-01
13579.374,1.46818e-01,1.67619e-01
13581.070,1.01526e-01,1.15042e-01
13582.761,4.97386e-02,1.33159e-01
13584.457,1.69291e-01,2.22499e-01
13586.148,-1.08258e-01,2.06694e-01
13587.839,-2.00116e-02,1.57087e-01
13589.535,2.88383e-01,1.33930e-01
13591.231,-8.83299e-02,1.13867e-01
13592.925,2.23435e-01,1.49295e-01
13594.607,-6.22793e-01,2.91935e-01
13596.314,-1.58644e+00,7.15894e-01
13598.097,-9.28787e-01,3.19253e-01
13599.701,8.03417e-01,1.66692e-01
13601.388,4.88193e-02,1.19615e-01
13603.409,2.13019e-01,1.18743e-01
13605.463,4.07339e-02,1.38805e-01
13607.364,3.08119e-01,1.82005e-01
13609.060,3.95193e-01,2.41953e-01
13610.753,-8.47551e-02,3.62930e-01
13612.439,2.17379e+00,4.80965e-01
13614.138,7.58727e-01,3.14580e-01
13615.830,9.63438e-01,3.73413e-01
13617.529,1.50064e+00,8.01199e-01
13619.222,1.44069e+00,1.28696e+00
13620.913,1.96038e+00,1.51729e+00
13622.927,-5.11048e-01,1.27060e+00
13625.055,-4.17928e-02,1.18079e+00
13626.753,-1.97507e+00,9.47823e-01
13628.445,2.20069e-01,3.07057e-01
13630.158,2.66391e-02,1.68248e-01
13631.867,-2.32430e-02,1.19000e-01
13633.559,2.40017e-03,9.17877e-02
13635.253,2.98828e-01,1.11194e-01
13636.947,1.86053e-01,1.22058e-01
13638.639,8.42423e-02,1.12555e-01
13640.333,1.67218e-01,1.53411e-01
13642.016,2.45838e-01,2.78184e-01
13643.718,9.02649e-01,4.54639e-01
13645.418,5.66561e-01,5.83025e-01
13647.105,-2.52340e+00,1.18353e+00
13648.833,-3.20029e-01,1.30633e+00
13650.573,-3.30815e-01,5.91870e-01
13652.215,5.21647e-01,3.21528e-01
13653.883,-8.89645e-01,4.52819e-01
13655.565,1.28427e+00,6.17169e-01
13657.252,-5.34914e-01,2.64887e-01
13658.951,2.06488e-01,1.18473e-01
13660.646,-1.07679e-01,9.05529e-02
13662.334,2.49026e-01,1.22819e-01
13664.025,3.55603e-01,2.43033e-01
13666.047,2.44049e-01,2.70486e-01
13668.106,-5.21638e-01,3.24342e-01
13670.005,3.40234e-02,3.46157e-01
13671.694,2.27001e-01,2.89975e-01
13673.386,4.31272e-01,2.56965e-01
13675.084,8.17938e-01,3.76527e-01
13676.777,1.07039e+00,6.97866e-01
13678.467,-8.54231e-03,1.14753e+00
13680.161,-1.26710e+00,8.86396e-01
13682.068,-2.92620e-01,4.36645e-01
13684.101,-2.97115e-01,4.46518e-01
13686.033,1.45067e-01,3.97431e-01
13687.723,5.02650e-01,2.63933e-01
13689.415,1.28863e-01,2.28365e-01
13691.109,-8.99696e-02,2.89611e-01
13692.776,1.16977e-01,3.63694e-01
13694.454,5.74804e-01,3.07391e-01
13696.149,1.70995e-01,1.60151e-01
13697.977,1.42522e-01,1.65739e-01
13699.543,3.51052e-01,2.65832e-01
13701.217,-1.40884e+00,4.62500e-01
13702.904,6.93476e-01,2.42018e-01
13704.597,4.80860e-01,1.62495e-01
13706.337,-1.38062e-01,1.44003e-01
13708.033,5.31821e-01,2.10652e-01
13709.725,2.84444e-02,5.45700e-01
13711.418,1.70761e-01,1.06370e+00
13713.105,-7.54732e-01,6.11679e-01
13714.794,-2.39172e-01,3.24118e-01
13716.493,5.70470e-01,2.81234e-01
13718.184,-5.88775e-01,3.04969e-01
13720.201,5.03331e-01,3.10310e-01
13722.251,-4.66184e-01,4.52211e-01
13724.154,-6.58856e-01,2.96838e-01
13725.847,2.61585e-01,1.62877e-01
13727.536,1.16568e-02,1.17208e-01
13729.228,7.27870e-02,1.23904e-01
13730.919,9.30001e-02,1.50015e-01
13732.607,-4.02113e-01,1.48706e-01
13734.634,3.39740e-01,1.40446e-01
13736.795,1.42374e-01,1.21936e-01
13738.485,2.52305e-01,1.03624e-01
13740.181,2.23705e-01,1.07226e-01
13741.847,-2.06052e-01,1.13144e-01
13743.558,2.30147e-01,1.17883e-01
13745.250,-4.24964e-02,1.68774e-01
13746.935,-5.18098e-02,2.60322e-01
13748.634,-4.16903e-01,3.99882e-01
13750.329,-5.16715e-01,4.73763e-01
13752.020,6.12441e-01,1.88797e-01
13753.712,-1.92792e-02,9.81593e-02
13755.400,4.13504e-01,7.42185e-02
13757.084,6.99779e-02,7.49344e-02
13758.780,4.10435e-01,1.19259e-01
13760.473,-4.01582e-01,1.92134e-01
13762.167,2.53923e-01,1.53151e-01
13763.866,-2.82480e-02,1.02283e-01
13765.558,3.35649e-01,9.88507e-02
13767.565,3.21319e-02,1.16910e-01
13769.615,-7.88714e-02,1.67312e-01
13771.516,3.15958e-02,2.11912e-01
13773.204,-3.51620e-02,1.70915e-01
13774.897,3.20970e-01,9.02594e-02
13776.587,2.75922e-01,6.51447e-02
13778.272,1.53945e-01,6.17299e-02
13780.303,-1.73378e-02,5.41302e-02
13782.458,1.16223e-01,8.85706e-02
13784.152,1.88692e-01,1.01247e-01
13785.840,-1.27659e-02,1.00950e-01
13787.533,7.11220e-03,9.71991e-02
13789.225,3.10721e-02,1.01051e-01
13790.975,-6.91295e-02,1.19522e-01
13792.605,2.27396e-01,1.09287e-01
13794.297,1.31732e-02,9.09323e-02
13795.986,1.40608e-01,8.00355e-02
13797.674,1.74868e-01,7.37588e-02
13799.363,9.94706e-02,8.52306e-02
13801.059,2.86789e-01,1.37834e-01
13802.751,-2.74980e-01,2.77882e-01
13804.442,-1.09904e+00,4.64113e-01
13806.136,-8.72351e-03,6.31513e-01
13807.822,-1.28369e+00,1.09241e+00
13809.835,-1.57732e-01,1.01076e+00
13811.883,3.53038e-02,2.15256e-01
13813.801,2.39397e-01,1.43610e-01
13815.478,3.93990e-02,1.04665e-01
13817.166,3.94770e-01,1.06570e-01
13818.857,9.82870e-02,1.76881e-01
13820.542,1.50489e-01,3.49363e-01
13822.571,-4.00483e-01,4.80453e-01
13824.732,4.64797e-01,1.10455e+00
13826.425,-6.31613e+00,3.82639e+00
13828.022,1.16832e+00,1.04457e+00
13829.804,1.18383e+00,4.43567e-01
13831.490,9.24593e-03,3.08990e-01
13833.189,3.90610e-01,2.49696e-01
13834.869,2.44092e-03,2.09959e-01
13836.555,3.93988e-01,3.22262e-01
13838.255,3.22702e-02,4.88739e-01
13839.928,1.80489e+00,5.94911e-01
13841.624,3.59465e-01,5.93897e-01
13843.322,7.34516e-01,5.45673e-01
13845.023,1.04494e+00,4.18173e-01
13846.715,-1.97163e-01,1.92735e-01
13848.394,2.61157e-01,2.13013e-01
13850.402,7.13546e-01,3.65117e-01
13852.450,-1.58734e-01,4.57781e-01
13854.365,-1.52511e-01,2.48186e-01
13856.045,-8.47044e-02,1.55809e-01
13857.730,-1.68574e-01,1.56430e-01
13859.428,-9.81075e-02,1.87903e-01
13861.452,4.16721e-01,1.22940e-01
13863.606,3.78194e-01,1.43579e-01
13865.294,1.39943e-01,1.74555e-01
13866.975,-4.47244e-02,1.90326e-01
13868.672,2.65290e-01,2.28589e-01
13870.368,1.84174e-01,2.13365e-01
13872.065,4.57304e-01,1.31596e-01
13873.745,2.63092e-01,8.54103e-02
13875.435,-1.27067e-01,9.12433e-02
13877.038,3.57670e-01,1.73452e-01
13878.810,1.84915e-01,3.50782e-01
13880.501,5.95877e-01,1.10332e+00
13882.196,4.42943e+00,1.67176e+00
13883.881,-2.46744e-01,7.25107e-01
13885.575,-5.69030e-01,2.08010e-01
13887.580,2.30659e-01,1.20861e-01
13889.635,2.00808e-01,9.95075e-02
13891.536,1.48100e-01,8.96015e-02
13893.223,3.69748e-02,7.62560e-02
13894.912,1.29030e-01,7.16405e-02
13896.604,1.95051e-01,7.92526e-02
13898.628,2.63296e-02,9.37489e-02
13900.775,-8.01852e-02,1.46707e-01
13902.466,3.27632e-01,1.43756e-01
13904.160,5.66762e-02,1.28090e-01
13905.851,-5.48485e-02,1.12878e-01
13907.541,3.87670e-02,1.12855e-01
13909.221,6.10625e-02,1.56611e-01
13910.904,2.18253e-02,2.49673e-01
13912.604,3.51538e-01,2.48516e-01
13914.302,2.52445e-01,1.73083e-01
13915.992,1.27691e-01,1.06777e-01
13917.675,4.22781e-01,1.12688e-01
13919.361,2.67821e-01,1.25803e-01
13921.049,8.18061e-02,1.90370e-01
13923.248,-1.48381e-01,4.37031e-01
13925.324,-2.60172e-01,9.56417e-01
13927.010,-7.44052e-01,5.70848e-01
13928.702,2.14303e-01,2.34081e-01
13930.389,3.24318e-01,1.34744e-01
13932.301,2.71342e-01,8.27793e-02
13934.333,4.95222e-02,7.95920e-02
13936.254,4.76864e-01,9.80973e-02
13937.949,2.98992e-01,1.06529e-01
13939.636,-3.59001e-01,1.13262e-01
13941.324,1.16134e-01,1.11185e-01
13943.009,1.00478e-01,1.00537e-01
13944.696,2.81491e-01,1.20179e-01
13946.383,-2.04108e-02,1.84609e-01
13948.078,1.26631e-01,3.36721e-01
13949.766,2.35948e-01,4.25986e-01
13951.451,-2.17164e+00,7.98740e-01
13953.155,-1.41320e+00,6.08873e-01
13954.836,1.35979e+00,6.61626e-01
13957.031,-1.14694e+00,6.20201e-01
13959.104,8.34467e-01,3.30670e-01
13960.790,1.71759e-01,2.19605e-01
13962.481,3.97147e-02,2.38430e-01
13964.171,-2.14420e-01,2.74939e-01
13966.194,-2.93111e-01,1.46356e-01
13968.345,1.96543e-01,1.38771e-01
13970.037,2.16162e-01,1.30760e-01
13971.730,1.41905e-01,1.37082e-01
13973.409,3.13698e-01,1.32428e-01
13975.097,1.62085e-01,9.76942e-02
13976.785,1.93331e-01,8.77197e-02
13978.475,2.67959e-01,8.47083e-02
13980.169,9.29261e-02,7.84845e-02
13981.849,2.10131e-01,8.79401e-02
13983.536,2.73672e-01,1.14286e-01
13985.217,2.12325e-02,2.58135e-01
13986.916,5.57601e-01,3.33606e-01
13989.122,3.44994e-01,1.60537e-01
13991.192,1.27623e-01,8.95130e-02
13992.875,2.14856e-01,9.95387e-02
13994.563,-1.70040e-01,1.46138e-01
13996.251,-5.29264e-02,2.08216e-01
13998.272,1.89386e-02,2.20803e-01
14000.424,2.24804e-02,2.60798e-01
14002.115,-2.02460e-01,3.40489e-01
14003.801,-6.43572e-01,3.77084e-01
14005.488,1.00914e+00,5.88580e-01
14007.178,1.28139e+00,1.28695e+00
14008.864,2.70077e-01,6.29770e-01
14010.551,2.90397e-01,2.91557e-01
14012.241,-7.67196e-01,2.56748e-01
14013.928,3.56389e-01,3.85582e-01
14015.620,3.70788e-01,5.03773e-01
14017.300,2.49572e-01,2.26958e-01
14019.487,3.79099e-01,1.58608e-01
14021.558,2.15029e-01,4.88605e-01
14023.259,-9.76642e-01,5.97676e-01
14024.962,1.36151e-01,3.74516e-01
14026.646,1.60097e-01,1.37526e-01
14028.659,-3.70088e-02,7.30660e-02
14030.810,3.45233e-02,1.17588e-01
14032.497,7.45266e-02,1.24140e-01
14034.182,-1.41759e-01,1.00457e-01
14035.874,1.13501e-01,9.68784e-02
14037.562,4.85884e-02,1.00380e-01
14039.248,1.35290e-01,1.11639e-01
14040.937,3.28483e-01,1.49639e-01
14042.622,-4.11347e-02,2.02009e-01
14044.307,1.34124e-01,2.48237e-01
14045.999,3.88972e-01,2.80385e-01
14048.007,3.45502e-01,2.37458e-01
14050.048,2.82558e-01,3.29668e-01
14051.952,-1.06585e-01,6.76715e-01
14053.637,8.92070e-01,2.72468e-01
14055.326,2.23550e-02,1.41788e-01
14057.349,2.82458e-01,9.16125e-02
14059.497,2.21241e-01,1.45763e-01
14061.191,6.38914e-02,1.29654e-01
14062.789,-8.29059e-02,1.04089e-01
14064.565,-1.32991e-01,7.57503e-02
14066.261,2.17728e-01,9.33247e-02
14067.934,5.14755e-01,1.89531e-01
14069.621,-5.49294e-01,7.07773e-01
14071.311,-8.20878e-01,1.35127e+00
14073.007,-1.33561e-01,9.82676e-01
14074.688,-6.10001e-01,4.16188e-01
14076.875,6.74356e-01,1.23155e-01
14078.954,-1.37890e-01,9.17389e-02
14080.635,8.73962e-02,7.81351e-02
14082.327,7.71042e-02,8.28401e-02
14084.343,2.03866e-01,9.74501e-02
14086.486,5.19261e-02,3.53797e-01
14088.184,6.60812e-01,5.67391e-01
14089.884,2.64177e-01,4.54499e-01
14091.565,-2.78711e-01,2.63677e-01
14093.245,5.53898e-01,3.43762e-01
14094.934,2.01194e+00,5.15714e-01
14096.618,7.02549e-01,3.77711e-01
14098.304,5.58861e-01,2.11281e-01
14099.990,-2.59161e-01,1.56969e-01
14101.664,5.80320e-01,2.52108e-01
14103.868,-1.11210e-01,3.70675e-01
14105.952,-2.32198e-01,3.49863e-01
14107.631,2.20308e-01,2.30911e-01
14109.323,-3.18335e-01,1.75320e-01
14111.235,8.22066e-02,1.01795e-01
14113.261,-3.18499e-02,1.06499e-01
14115.172,4.76159e-02,1.07796e-01
14116.862,1.09995e-01,8.65690e-02
14118.549,1.87111e-01,7.79431e-02
14120.232,-3.16102e-03,8.62547e-02
14121.920,-1.09531e-01,1.10115e-01
14123.609,1.56403e-01,1.54114e-01
14125.287,-9.27880e-02,1.27415e-01
14126.980,1.07038e-01,8.52402e-02
14128.670,1.01922e-01,6.46858e-02
14130.852,7.74125e-02,5.92978e-02
14132.916,2.27939e-01,2.37807e-01
14134.615,-5.64549e-01,5.40142e-01
14136.315,-5.10432e-01,6.82345e-01
14138.341,2.74644e-01,1.92492e-01
14140.476,-7.79060e-02,1.22465e-01
14142.161,-2.71768e-02,1.30954e-01
14143.850,-7.06711e-02,1.54600e-01
14145.538,2.42335e-01,1.84992e-01
14147.221,-5.96733e-02,2.50374e-01
14148.904,3.52103e-02,2.70313e-01
14150.594,-1.17302e-01,1.45469e-01
14152.280,-1.23778e-01,1.19596e-01
14153.965,2.63431e-01,1.34830e-01
14156.153,1.04589e-01,9.09985e-02
14158.233,1.29745e-01,8.75822e-02
14159.911,1.21268e-01,8.26906e-02
14161.585,8.27524e-02,1.72656e-01
14163.621,5.88943e-02,3.09983e-01
14165.781,-3.28564e-01,3.14926e-01
14167.468,4.46540e-03,1.12511e-01
14169.140,-1.77423e-02,9.18751e-02
14170.827,-2.70450e-02,9.32771e-02
14172.516,6.98919e-02,7.92286e-02
14174.199,3.23974e-02,8.09954e-02
14175.885,2.01691e-01,1.02584e-01
14177.572,-1.12274e-01,1.13924e-01
14179.258,5.10350e-02,9.42736e-02
14181.440,9.27440e-02,7.11945e-02
14183.509,2.03436e-01,1.04691e-01
14185.188,9.10312e-04,3.26231e-01
14186.888,4.09371e-01,7.01847e-01
14188.930,-1.91939e-02,6.99351e-01
14191.056,-2.17650e-01,4.14792e-01
14192.738,8.82673e-01,7.60042e-01
14194.432,8.07083e-02,7.72980e-01
14196.127,3.48636e-01,3.58434e-01
14197.803,2.66938e-01,1.44557e-01
14199.486,1.45876e-01,1.11068e-01
14201.173,7.05070e-02,1.25403e-01
14202.764,-1.00012e-01,2.38249e-01
14204.810,2.30892e-01,2.00329e-01
14206.877,3.11203e-02,2.06451e-01
14208.666,1.06936e-01,2.53329e-01
14210.524,1.46040e-01,1.76393e-01
14212.578,-1.42835e-02,1.31544e-01
14214.590,1.18916e-01,1.82969e-01
14216.174,1.58945e-01,7.02843e-02
14218.033,6.43574e-02,6.28405e-02
14219.698,4.16612e-02,5.94849e-02
14221.373,4.44643e-03,5.57443e-02
14223.232,1.06851e-01,5.86683e-02
14224.841,1.20025e-01,6.49106e-02
14226.517,6.42866e-02,9.92893e-02
14228.563,1.31974e-01,1.33444e-01
14230.480,2.41240e-01,1.11202e-01
14232.269,8.72732e-02,1.01712e-01
14234.141,3.34420e-01,1.04100e-01
14236.186,-1.18397e-01,7.73352e-02
14238.185,9.05535e-03,9.12000e-02
14239.778,6.90696e-02,9.32715e-02
14241.637,1.44585e-01,1.05026e-01
14243.298,4.89473e-02,6.91832e-02
14244.972,8.10589e-02,5.29743e-02
14246.841,2.45483e-02,5.06816e-02
14248.446,1.71497e-02,5.77709e-02
14250.128,5.74010e-02,5.67500e-02
14252.285,1.31731e-01,5.26931e-02
14254.230,3.24280e-02,7.52221e-02
14255.868,-7.62795e-02,7.79483e-02
14257.738,9.53556e-03,9.19257e-02
14259.788,1.49652e-01,6.71669e-02
14261.781,1.97430e-01,6.76348e-02
14263.360,2.69168e-02,5.80703e-02
14265.229,2.96133e-01,8.56430e-02
14266.893,1.49583e-02,1.40572e-01
14268.577,7.20047e-02,1.23717e-01
14270.453,1.50271e-01,8.94496e-02
14272.045,1.00440e-01,8.11637e-02
14273.919,-1.20411e-01,7.06236e-02
14276.003,-1.12099e-01,7.01989e-02
14277.822,1.51656e-01,8.23149e-02
14279.463,2.03044e-01,7.26974e-02
14281.554,-1.48129e-02,6.57839e-02
14283.680,1.32651e-02,8.80844e-02
14285.374,-5.32332e-02,9.16060e-02
14286.962,9.62869e-02,7.63241e-02
14288.833,2.74768e-01,8.23866e-02
14290.481,2.18263e-02,1.06532e-01
14292.162,2.83766e-01,1.55740e-01
14294.048,1.37180e-01,1.73623e-01
14295.817,1.95883e-01,1.57868e-01
14297.726,1.73355e-01,8.32235e-02
14299.729,1.24525e-01,7.05839e-02
14301.606,3.25231e-02,5.69197e-02
14303.477,7.85718e-02,4.40461e-02
14305.390,8.42773e-02,4.34400e-02
14307.273,1.47148e-01,4.60977e-02
14308.960,4.94170e-02,6.15558e-02
14310.552,1.04761e-01,7.14840e-02
14312.433,3.01133e-01,1.02311e-01
14314.081,1.92442e-01,1.15973e-01
14315.764,1.79364e-01,1.10514e-01
14317.815,-1.13721e-01,1.14658e-01
14319.900,2.32431e-01,9.35648e-02
14321.689,9.17860e-02,1.12289e-01
14323.315,3.90107e-01,1.12539e-01
14325.402,6.94307e-02,1.12582e-01
14327.383,1.57167e-01,1.25509e-01
14328.982,4.10193e-02,7.58776e-02
14330.866,5.29311e-02,6.40868e-02
14332.751,2.50248e-01,5.58242e-02
14334.356,1.17113e-01,5.84071e-02
14336.026,1.83330e-01,5.39056e-02
14337.911,1.09348e-02,6.51916e-02
14339.847,1.17062e-01,9.98393e-02
14341.736,-8.27322e-02,1.96296e-01
14343.632,7.97441e-02,2.51655e-01
14345.431,8.28022e-02,1.87054e-01
14347.238,1.03514e-01,8.94189e-02
14349.353,-1.11190e-01,6.80966e-02
14351.120,-1.75225e-02,8.09825e-02
14352.781,1.40352e-01,1.32145e-01
14354.444,-4.67629e-02,1.57532e-01
14356.334,4.94559e-01,2.71076e-01
14357.938,5.17171e-01,4.38294e-01
14359.630,-1.61958e-01,3.04087e-01
14361.783,6.91145e-02,1.50898e-01
14363.794,5.07340e-02,8.99738e-02
14365.401,5.73597e-02,6.85756e-02
14367.423,4.18376e-03,5.90027e-02
14369.545,3.40899e-02,8.56346e-02
14371.243,1.51963e-01,1.13253e-01
14372.814,-2.15339e-01,1.45310e-01
14374.713,4.01364e-02,2.02287e-01
14376.373,1.82384e-01,2.45441e-01
14378.046,-1.23158e-01,1.69083e-01
14379.934,-1.80859e-01,1.57655e-01
14382.058,5.18078e-02,7.39369e-02
14383.979,-1.33191e-01,6.84077e-02
14385.583,4.44417e-02,5.43211e-02
14387.667,4.15093e-02,4.86134e-02
14389.649,1.19446e-01,6.06284e-02
14391.232,1.63548e-02,5.79965e-02
14393.082,2.35946e-01,7.21263e-02
14395.021,1.20428e-01,8.76534e-02
14396.631,4.04242e-04,9.68420e-02
14398.292,1.52399e-01,9.70233e-02
14400.192,-2.83447e-02,8.88467e-02
14402.112,2.33168e-01,9.63611e-02
14403.995,1.12636e-01,1.09624e-01
14405.899,1.18532e-01,9.82715e-02
14407.966,2.95670e-03,5.69657e-02
14409.927,2.47400e-02,6.02159e-02
14411.482,1.29767e-01,5.42354e-02
14413.384,5.42284e-02,6.46105e-02
14415.048,9.53108e-02,1.01841e-01
14416.705,1.26335e-01,8.01911e-02
14418.615,1.13683e-01,5.66144e-02
14420.642,-6.89383e-02,4.80199e-02
14422.501,2.09540e-02,5.86835e-02
14424.249,8.27892e-02,5.74463e-02
14426.150,8.07723e-02,5.79730e-02
14428.036,5.70538e-02,6.96818e-02
14429.891,-5.53612e-02,9.36724e-02
14431.786,7.73895e-04,7.65951e-02
14433.695,1.30733e-01,5.32813e-02
14435.322,-6.66255e-02,5.26069e-02
14436.962,4.52412e-02,4.42286e-02
14438.864,6.69208e-02,4.57355e-02
14440.799,4.75771e-02,4.87998e-02
14442.651,3.28225e-02,5.45740e-02
14444.557,-4.87610e-02,5.68727e-02
14446.569,2.09121e-02,4.69806e-02
14448.455,-1.04785e-01,5.08729e-02
14450.137,3.58395e-02,4.66346e-02
14452.047,9.91369e-02,5.31025e-02
14453.951,3.73635e-02,7.13892e-02
14455.652,-3.93336e-01,1.48911e-01
14457.253,-1.65927e-01,1.25251e-01
14459.319,6.59509e-02,7.81723e-02
14461.179,1.27521e-01,7.25479e-02
14462.942,-2.22070e-02,6.01784e-02
14464.806,6.62678e-02,5.20934e-02
14466.868,-1.28245e-01,6.07197e-02
14468.815,9.90687e-02,1.65394e-01
14470.443,1.22353e-01,1.92119e-01
14472.364,7.43886e-02,1.40371e-01
14474.168,6.88677e-02,7.39753e-02
14475.714,1.39596e-01,5.80722e-02
14477.528,6.63804e-02,4.54793e-02
14479.653,6.86268e-02,3.87945e-02
14481.555,8.04046e-02,5.45193e-02
14483.209,-2.62083e-02,4.96828e-02
14485.297,7.66591e-02,4.21436e-02
14487.360,-3.18740e-02,5.03659e-02
14488.931,3.01692e-02,5.20957e-02
14490.691,3.29140e-02,4.59061e-02
14492.605,4.34998e-02,4.40953e-02
14494.229,1.73728e-01,5.17743e-02
14495.925,9.56129e-02,4.69776e-02
14498.072,1.40274e-01,4.76944e-02
14500.194,3.65526e-03,6.20080e-02
14501.813,-5.86349e-02,9.13009e-02
14503.660,-5.22814e-02,9.62941e-02
14505.772,-1.90230e-01,1.28240e-01
14507.484,1.51941e-01,1.57189e-01
14509.085,9.94340e-02,1.12115e-01
14510.999,-8.73089e-02,1.01030e-01
14512.914,-7.40960e-02,8.96448e-02
14514.478,-2.17553e-02,8.82204e-02
14516.421,1.89124e-01,1.42509e-01
14518.515,-2.07597e-01,4.92576e-01
14520.451,-1.21190e-01,7.06697e-01
14522.298,1.87978e-01,5.04381e-01
14524.169,1.14765e-01,1.89360e-01
14526.076,5.54870e-02,8.93076e-02
14527.896,1.23035e-02,8.04667e-02
14529.456,1.10285e-01,7.26664e-02
14531.254,9.26504e-03,6.49054e-02
14533.302,2.51699e-02,4.84059e-02
14535.164,1.71998e-02,5.15556e-02
14536.911,7.54787e-02,4.65939e-02
14538.834,1.22822e-01,4.70437e-02
14540.902,1.85366e-02,4.37181e-02
14542.833,4.21216e-02,5.86293e-02
14544.391,6.09987e-02,5.03154e-02
14546.320,4.77176e-02,4.87469e-02
14548.239,2.92310e-03,4.83014e-02
14549.819,-2.24958e-03,5.99128e-02
14551.890,-2.75955e-03,5.61863e-02
14553.903,1.30623e-02,7.72464e-02
14555.718,-7.67157e-02,7.52903e-02
14557.497,1.33528e-02,5.52357e-02
14559.457,3.88465e-03,5.27132e-02
14561.367,1.36101e-01,8.79581e-02
14563.040,-6.74456e-02,2.40851e-01
14564.696,-1.79313e-01,3.17391e-01
14566.637,1.49387e-01,2.49569e-01
14568.576,9.96543e-02,1.06653e-01
14570.375,-1.31830e-02,5.72920e-02
14572.220,-6.38264e-02,5.42774e-02
14574.147,-5.07533e-02,6.30679e-02
14576.218,3.12413e-02,6.03463e-02
14578.136,4.00926e-02,7.05708e-02
14579.763,-1.95377e-01,5.14799e-02
14581.770,-7.57439e-02,4.91907e-02
14583.620,-1.24448e-04,4.41774e-02
14585.158,5.75101e-02,5.34021e-02
14587.109,1.11102e-01,4.08393e-02
14589.210,-2.41828e-02,4.54494e-02
14590.869,5.07026e-02,5.33409e-02
14592.729,3.23320e-02,4.12699e-02
14594.824,-1.85306e-03,4.59624e-02
14596.756,2.03305e-02,4.67228e-02
14598.397,1.85674e-02,5.72378e-02
14600.007,1.56510e-01,5.67118e-02
14601.917,3.23553e-02,1.31449e-01
14604.047,9.11035e-01,5.14353e-01
14605.947,7.39818e-01,8.54637e-01
14607.599,-6.28017e-01,4.66803e-01
14609.702,3.08392e-02,1.50670e-01
14611.819,1.76102e-01,1.05948e-01
14613.484,1.50283e-01,1.04928e-01
14615.062,-9.90958e-02,7.85408e-02
14616.997,3.85336e-02,7.50288e-02
14618.934,-7.45517e-02,7.06504e-02
14620.662,-4.50904e-02,6.34171e-02
14622.556,1.05686e-01,4.65842e-02
14624.578,-7.70365e-02,4.86442e-02
14626.564,-2.20729e-02,5.48376e-02
14628.354,3.92281e-02,6.65032e-02
14630.116,6.06586e-02,6.87022e-02
14632.053,6.81465e-02,8.74066e-02
14633.702,-1.05122e-01,9.73440e-02
14635.363,-1.70922e-02,6.84182e-02
14637.431,8.99593e-02,5.90162e-02
14639.528,-8.16127e-02,5.63960e-02
14641.365,4.58276e-03,6.19245e-02
14643.084,5.41711e-02,4.03291e-02
14645.165,9.27670e-02,5.07800e-02
14647.110,5.51320e-02,5.43686e-02
14648.772,1.12141e-01,6.25740e-02
14650.418,5.87503e-02,6.14694e-02
14652.364,-9.30850e-02,9.42075e-02
14654.483,5.08963e-02,8.23791e-02
14656.354,8.88118e-02,8.66206e-02
14657.933,6.25620e-03,6.62244e-02
14660.046,1.08347e-01,6.16495e-02
14662.150,5.21188e-02,8.16192e-02
14663.828,1.08745e-01,2.03502e-01
14665.465,3.71426e-01,2.97053e-01
14667.421,-4.16413e-01,2.72640e-01
14669.379,1.40704e-01,1.35244e-01
14671.177,7.25506e-02,8.10095e-02
14672.981,-3.75611e-03,6.23187e-02
14674.925,4.46856e-02,4.92604e-02
14677.008,2.73020e-03,4.85213e-02
14678.908,1.19528e-01,7.48595e-02
14680.467,-1.20301e-01,6.51532e-02
14682.466,1.17036e-01,5.83109e-02
14684.405,1.02115e-02,5.37804e-02
14685.956,1.73952e-01,5.76204e-02
14687.869,6.60046e-02,4.06345e-02
14689.971,2.68539e-02,4.56649e-02
14692.008,1.25042e-01,4.89676e-02
14693.857,1.10900e-02,6.71539e-02
14695.546,-6.62695e-02,1.32211e-01
14697.494,1.53632e-01,4.51947e-01
14699.458,-4.87482e-01,5.05078e-01
14701.039,-4.11165e-01,4.22144e-01
14702.949,9.93061e-02,1.67597e-01
14705.029,5.52760e-02,1.07427e-01
14706.977,3.24067e-02,9.48132e-02
14708.797,2.43301e-01,1.04006e-01
14710.606,1.10147e-01,8.49299e-02
14712.552,1.66984e-01,8.34435e-02
14714.508,-1.25666e-02,7.39320e-02
14716.097,8.58508e-02,7.84372e-02
14717.743,-1.58266e-01,6.04564e-02
14719.887,-7.04046e-02,5.25263e-02
14722.015,-1.42414e-01,5.72190e-02
14723.784,-1.13609e-01,8.58079e-02
14725.579,-5.60384e-02,7.29800e-02
14727.600,3.52690e-02,5.72207e-02
14729.551,6.44260e-02,4.80077e-02
14731.163,3.77356e-02,6.02701e-02
14732.789,4.21188e-02,5.20635e-02
14734.942,3.90948e-03,4.89061e-02
14737.049,-7.17674e-04,6.98250e-02
14738.694,2.29450e-01,1.50946e-01
14740.540,9.92310e-02,1.53686e-01
14742.644,-2.55504e-02,1.38209e-01
14744.609,-8.54197e-02,7.51251e-02
14746.431,1.73045e-01,5.17204e-02
14747.955,2.24088e-02,4.93481e-02
14749.906,9.11412e-02,4.15353e-02
14751.999,4.75891e-02,4.29924e-02
14754.043,8.14942e-02,7.03493e-02
14755.844,1.86523e-03,1.14901e-01
14757.678,-1.02925e-01,1.29866e-01
14759.640,-1.13885e-01,9.86702e-02
14761.597,1.92228e-01,6.49427e-02
14763.160,7.21639e-03,6.63959e-02
14764.953,6.01071e-02,4.45972e-02
14767.045,1.97180e-02,4.67174e-02
14769.142,1.17271e-01,7.08879e-02
14770.824,3.28073e-03,1.50543e-01
14772.634,2.47543e-01,1.86554e-01
14774.676,1.16553e-02,1.59924e-01
14776.649,2.90638e-02,9.37299e-02
14778.226,-2.92598e-02,8.38801e-02
14779.986,3.69273e-02,8.95393e-02
14782.075,-2.06691e-01,1.75536e-01
14784.127,5.26785e-01,2.64624e-01
14785.901,-6.90188e-02,2.52084e-01
14787.696,-6.22708e-02,1.32852e-01
14789.797,3.80143e-02,6.49647e-02
14791.664,9.76186e-02,6.88583e-02
14793.500,8.76491e-02,8.59965e-02
14795.020,2.06860e-01,8.96031e-02
14797.038,-7.16771e-02,1.03624e-01
14799.154,2.59009e-02,2.09354e-01
14801.206,-1.00026e-01,2.61552e-01
14803.028,3.23521e-01,2.91599e-01
14804.734,6.20206e-01,2.11362e-01
14806.700,7.70244e-01,2.26941e-01
14808.681,-9.03474e-02,1.52952e-01
14810.227,-7.85651e-02,9.83487e-02
14812.179,-8.36384e-02,5.29873e-02
14814.198,-1.41977e-02,5.03134e-02
14816.306,2.70468e-02,5.43325e-02
14818.072,-3.30848e-02,7.30220e-02
14819.759,-3.34043e-02,5.98495e-02
14821.738,-8.63058e-02,5.66577e-02
14823.701,3.47859e-02,5.30537e-02
14825.751,-2.01041e-02,4.71050e-02
14827.511,-7.31725e-03,6.19539e-02
14829.213,4.50745e-02,7.46445e-02
14831.315,-2.05586e-01,1.89501e-01
14833.451,2.55610e-01,4.06086e-01
14835.122,7.30622e-02,4.62255e-01
14836.782,2.44249e-04,2.25045e-01
14838.749,7.61047e-02,7.02754e-02
14840.853,-4.50682e-02,4.72222e-02
14842.691,7.90258e-02,6.60019e-02
14844.247,6.38299e-02,5.75131e-02
14846.374,1.01717e-01,5.37583e-02
14848.483,1.26808e-02,5.08575e-02
14850.156,1.74859e-01,6.09549e-02
14851.785,2.79316e-02,5.00630e-02
14853.760,7.78645e-02,4.89285e-02
14855.892,-1.86088e-02,1.05531e-01
14858.025,-3.74143e-03,9.84313e-02
14859.625,1.09941e-01,1.87241e-01
14861.331,-5.21050e-02,1.33675e-01
14863.506,-5.25515e-02,2.20911e-01
14865.539,-2.67551e-01,3.69341e-01
14867.167,4.49790e-01,4.30213e-01
14868.836,-6.87188e-02,1.36381e-01
14870.954,1.33637e-01,6.54139e-02
14873.091,-2.37689e-02,5.89014e-02
14875.233,-8.41609e-03,5.47199e-02
14876.826,6.23640e-02,8.13476e-02
14878.378,8.72287e-02,5.77181e-02
14880.523,7.05106e-02,6.21622e-02
14882.652,-1.60169e-02,6.93722e-02
14884.256,-5.11291e-02,1.49917e-01
14885.899,3.16153e-03,3.12615e-01
14888.063,-4.20437e-01,6.66315e-01
14890.228,1.39421e-01,5.55946e-01
14892.225,-2.81761e-01,1.98376e-01
14893.600,-9.67592e-02,9.28380e-02
14895.506,-2.28812e-02,5.97297e-02
14897.645,4.86259e-02,6.16412e-02
14899.788,2.14489e-02,5.42240e-02
14901.393,1.78182e-02,7.02234e-02
14903.060,6.34807e-02,4.90925e-02
14905.186,6.40637e-04,5.28343e-02
14907.317,-2.08577e-02,1.01277e-01
14909.468,-5.14248e-02,1.64531e-01
14911.076,-2.33835e-01,2.35637e-01
14912.639,-2.09070e-01,1.20968e-01
14914.769,1.16630e-01,6.90510e-02
14916.901,2.86321e-02,5.65663e-02
14918.516,1.75085e-01,7.50165e-02
14920.173,3.50034e-02,5.13664e-02
14922.314,1.97297e-02,5.08407e-02
14924.452,5.79014e-02,4.96571e-02
14926.589,1.37974e-01,5.16073e-02
14928.182,-2.14322e-02,8.06209e-02
14929.716,-1.99183e-03,1.20605e-01
14931.870,5.52493e-01,2.90215e-01
14934.032,-3.98045e-01,2.90597e-01
14935.665,1.67479e-01,2.17980e-01
14937.305,-4.07832e-03,6.78816e-02
14939.432,7.52253e-02,5.80486e-02
14941.567,9.24546e-02,6.02028e-02
14943.714,-5.73036e-02,5.65763e-02
14945.308,1.19211e-01,7.37677e-02
14946.858,7.54686e-02,4.86237e-02
14949.002,1.45130e-01,5.02877e-02
14951.138,2.86525e-02,5.10788e-02
14952.752,3.20342e-02,7.12948e-02
14954.407,5.60859e-02,5.32052e-02
14956.547,1.62021e-02,5.36158e-02
14958.685,1.72121e-01,5.64197e-02
14960.834,1.33180e-01,5.40489e-02
14962.420,2.44873e-02,7.72415e-02
14963.973,6.77513e-02,5.87441e-02
14966.111,9.11618e-02,6.41062e-02
14968.253,1.13945e-01,5.35351e-02
14970.394,9.98760e-02,4.70391e-02
14972.007,-7.18867e-02,6.52814e-02
14973.664,-2.12711e-02,4.74392e-02
14975.798,7.47621e-02,4.93415e-02
14977.941,6.97809e-02,4.94593e-02
14979.913,1.18420e-01,5.75966e-02
14981.315,1.50697e-01,5.94557e-02
14983.227,5.52279e-02,5.09796e-02
14985.368,1.13225e-01,4.80624e-02
14987.514,9.26000e-02,4.91311e-02
14989.119,3.44451e-02,7.01658e-02
14990.772,4.87846e-02,5.20559e-02
14992.917,1.03885e-01,5.51253e-02
14995.057,-4.77457e-02,5.43620e-02
14997.195,9.99610e-02,5.18233e-02
14998.795,-2.14468e-02,7.23207e-02
15000.341,7.78574e-02,4.96493e-02
15002.477,1.08028e-01,4.93408e-02
15004.611,1.37469e-01,5.61968e-02
15006.755,1.69184e-01,7.68383e-02
15008.369,-8.86726e-02,1.15279e-01
15010.034,2.01882e-02,6.98737e-02
15012.167,1.77323e-03,5.39240e-02
15014.306,9.72891e-02,5.03626e-02
15016.281,1.00908e-01,5.88108e-02
15017.672,2.01218e-01,5.92689e-02
15019.581,4.03874e-02,5.26784e-02
15021.728,6.13696e-02,5.11306e-02
15023.858,7.28656e-02,6.25290e-02
15025.474,7.01280e-02,1.16926e-01
15027.139,1.66904e-01,9.54723e-02
15029.281,1.46675e-01,7.92277e-02
15031.418,2.71073e-02,5.68651e-02
15033.561,5.87991e-02,5.31271e-02
15035.149,1.42236e-01,7.80333e-02
15036.696,-2.08601e-02,5.61000e-02
15038.838,-7.51178e-03,5.79912e-02
15040.977,5.75478e-03,5.73943e-02
15043.115,4.26915e-02,5.61738e-02
15044.726,1.26020e-01,7.95811e-02
15046.381,1.50005e-01,5.97861e-02
15048.513,1.35849e-01,6.67944e-02
15050.637,3.45497e-02,1.13172e-01
15052.770,2.23708e-01,3.24716e-01
15054.361,8.15048e-01,1.23969e+00
15055.937,1.66034e+00,1.49034e+00
15058.107,-1.19910e+00,1.23891e+00
15060.266,1.45895e-01,2.78965e-01
15062.354,4.45960e-02,9.62071e-02
15063.964,1.08797e-01,1.78222e-01
15065.622,1.26814e-01,1.45988e-01
15067.741,3.75810e-01,3.44779e-01
15069.901,7.93874e-01,5.80477e-01
15072.066,7.98393e-02,3.97973e-01
15073.684,1.07896e-01,1.94904e-01
15075.200,1.54199e-01,6.67857e-02
15077.328,1.20851e-02,5.68082e-02
15079.463,7.70810e-02,6.14328e-02
15081.600,8.27600e-02,7.68801e-02
15083.212,1.19357e-03,1.18854e-01
15084.865,2.27511e-02,8.90172e-02
15086.991,8.63937e-02,1.70444e-01
15089.143,1.42506e-01,2.55008e-01
15091.297,9.19226e-02,1.93888e-01
15092.909,3.35540e-01,1.51602e-01
15094.440,8.62211e-02,6.13161e-02
15096.555,1.52707e-01,5.30135e-02
15098.704,1.27066e-01,5.67902e-02
15100.846,8.12635e-02,5.77833e-02
15102.454,1.55518e-01,7.59311e-02
15104.104,9.49677e-02,5.27324e-02
15106.244,6.08160e-02,6.24775e-02
15108.384,1.27929e-01,6.81323e-02
15110.519,1.02619e-01,7.12210e-02
15112.117,2.16531e-01,1.28791e-01
15113.667,1.35000e-01,1.00252e-01
15115.812,9.80879e-02,1.00922e-01
15117.963,2.88397e-02,8.18787e-02
15120.090,2.75789e-02,5.15575e-02
15121.695,1.30332e-01,6.57822e-02
15123.348,1.52837e-01,4.72932e-02
15125.486,1.01703e-01,4.82803e-02
15127.620,-3.98428e-03,4.86355e-02
15129.762,1.59954e-01,4.96827e-02
15131.738,1.26199e-01,5.77899e-02
15133.134,1.32772e-01,6.29204e-02
15135.044,9.42794e-02,5.98281e-02
15137.187,1.45658e-01,5.72529e-02
15139.324,2.16149e-01,5.30303e-02
15140.925,1.84608e-01,7.26566e-02
15142.583,7.71806e-02,5.69326e-02
15144.733,6.86955e-02,5.73871e-02
15146.859,7.05366e-02,5.45133e-02
15148.999,1.08870e-01,6.24327e-02
15151.138,9.48691e-02,6.61952e-02
15152.741,2.00094e-01,9.14940e-02
15154.284,1.31093e-01,5.65269e-02
15156.436,8.32970e-02,4.77325e-02
15158.562,8.00287e-02,4.33736e-02
15160.695,1.25043e-01,4.32641e-02
15162.300,8.48762e-02,6.27579e-02
15163.957,1.07656e-01,4.47385e-02
15166.101,1.36960e-01,4.64226e-02
15168.231,1.49636e-01,4.71097e-02
15170.369,1.96071e-01,4.74334e-02
15172.341,4.87974e-02,5.34048e-02
15173.735,1.04471e-01,5.43015e-02
15175.651,1.55876e-01,4.67941e-02
15177.787,1.28196e-01,4.78914e-02
15179.923,2.17255e-01,4.87832e-02
15181.915,1.46444e-01,5.85797e-02
15183.388,-1.96029e-03,6.93382e-02
15185.293,8.49381e-03,1.67363e-01
15187.455,-5.88509e-01,3.93577e-01
15189.616,5.37234e-01,3.59267e-01
15191.770,-6.51276e-02,1.22965e-01
15193.352,1.01151e-01,7.49466e-02
15194.887,1.12623e-01,4.73955e-02
15197.021,1.17997e-01,4.52836e-02
15199.158,9.63237e-02,4.44784e-02
15201.287,1.19936e-01,4.36821e-02
15202.899,1.00754e-01,6.15708e-02
15204.557,1.39699e-01,4.37441e-02
15206.695,1.31173e-01,4.40609e-02
15208.832,1.21068e-01,4.40186e-02
15210.967,1.40210e-01,4.37909e-02
15213.102,8.87085e-02,4.34921e-02
15214.709,1.69244e-01,6.19666e-02
15216.249,9.89109e-02,4.40056e-02
15218.380,1.02810e-01,4.33753e-02
15220.520,2.65311e-02,4.39888e-02
15222.659,1.78497e-01,4.48021e-02
15224.258,1.17720e-01,6.36767e-02
15225.925,8.37580e-02,4.55531e-02
15228.057,1.69120e-01,4.49595e-02
15230.194,1.69009e-01,4.68900e-02
15232.332,1.67306e-01,4.86753e-02
15234.467,1.13968e-01,5.12194e-02
15236.060,2.52637e-01,8.46679e-02
15237.584,2.44784e-01,1.16399e-01
15239.709,-2.27990e-01,5.51526e-01
15241.881,1.32855e-01,1.09904e+00
15244.049,1.16505e+00,7.83014e-01
15245.667,-2.06132e-01,2.49698e-01
15247.304,3.34528e-02,7.28649e-02
15249.419,1.71616e-01,5.00846e-02
15251.560,1.15725e-01,4.60234e-02
15253.692,1.87529e-01,4.60291e-02
15255.839,1.66408e-01,4.41412e-02
15257.432,1.11841e-01,6.33360e-02
15258.974,1.91443e-01,4.34263e-02
15261.112,1.51441e-01,4.30894e-02
15263.242,1.38800e-01,4.34650e-02
15265.378,1.86369e-01,4.74869e-02
15267.514,2.01759e-01,5.07599e-02
15269.115,7.34386e-02,7.40371e-02
15270.778,1.19403e-01,5.32154e-02
15272.919,1.90878e-01,4.93690e-02
15275.054,1.42837e-01,4.42298e-02
15277.179,2.47292e-01,4.63714e-02
15279.159,1.96975e-01,4.98681e-02
15280.926,3.70071e-02,6.73006e-02
15282.457,1.35706e-01,5.39751e-02
15284.584,9.49797e-02,9.22255e-02
15286.711,3.07612e-01,2.85244e-01
15288.873,1.67757e-01,4.83004e-01
15290.491,8.53479e-01,5.61921e-01
15292.169,2.90211e-01,1.69821e-01
15294.284,3.08438e-01,5.77410e-02
15296.412,2.66228e-01,4.48345e-02
15298.547,2.35244e-01,4.42189e-02
15300.684,2.49151e-01,4.38752e-02
15302.286,2.10127e-01,6.09519e-02
15303.823,2.60953e-01,4.26372e-02
15305.956,2.98811e-01,4.32320e-02
15308.090,1.74851e-01,4.50952e-02
15310.222,2.22480e-01,5.77230e-02
15312.360,2.43379e-01,6.72443e-02
15313.968,2.26489e-01,8.51878e-02
15315.632,2.33640e-01,4.87804e-02
15317.763,2.95429e-01,4.47662e-02
15319.892,2.99416e-01,4.56197e-02
15322.033,2.30395e-01,4.52914e-02
15324.166,2.46334e-01,4.66642e-02
15325.772,2.22046e-01,7.00775e-02
15327.299,2.33941e-01,5.87117e-02
15329.411,2.52137e-01,1.73308e-01
15331.549,1.92148e-01,6.90998e-01
15333.717,2.20261e-01,1.13524e+00
15335.771,3.29409e-01,8.09895e-01
15337.263,1.89400e-01,3.38087e-01
15339.163,2.35955e-01,6.96473e-02
15341.252,2.74267e-01,4.88282e-02
15343.386,2.86897e-01,4.57302e-02
15345.519,3.45905e-01,4.66772e-02
15347.642,2.38621e-01,6.65062e-02
15349.255,3.91082e-01,1.19920e-01
15350.794,4.14702e-01,8.47354e-02
15352.942,3.90859e-01,5.94642e-02
15355.066,2.52885e-01,4.41075e-02
15357.199,2.36141e-01,4.51937e-02
15359.339,3.14698e-01,4.36635e-02
15360.928,2.94071e-01,5.62822e-02
15362.601,2.48415e-01,4.13841e-02
15364.738,3.76714e-01,4.07312e-02
15366.866,3.98691e-01,4.01602e-02
15369.000,3.00874e-01,4.09076e-02
15371.130,2.80295e-01,4.49196e-02
15373.103,2.94211e-01,6.77494e-02
15374.497,3.53731e-01,8.05489e-02
15376.408,3.64785e-01,8.52978e-02
15378.550,3.93605e-01,8.95597e-02
15380.681,3.32388e-01,7.23663e-02
15382.823,4.08623e-01,5.12610e-02
15384.410,3.34490e-01,6.09104e-02
15386.068,3.81624e-01,5.18593e-02
15388.205,4.26456e-01,7.03903e-02
15390.350,2.94393e-01,7.47495e-02
15392.460,3.82674e-01,9.86173e-02
15394.594,3.33060e-01,2.81009e-01
15396.752,3.66151e-01,3.82708e-01
15398.376,5.04341e-01,4.00412e-01
15399.923,2.99270e-01,1.38092e-01
15402.043,4.80517e-01,4.89476e-02
15404.153,3.62080e-01,5.25097e-02
15406.293,3.89176e-01,6.62007e-02
15408.431,3.87619e-01,6.82099e-02
15410.025,4.40080e-01,8.79179e-02
15411.690,4.98399e-01,6.17048e-02
15413.828,3.80001e-01,5.82963e-02
15415.962,4.36749e-01,4.77590e-02
15418.092,3.25458e-01,4.20706e-02
15420.222,3.87474e-01,4.21852e-02
15422.196,3.67664e-01,5.28304e-02
15423.591,3.07312e-01,5.66772e-02
15425.498,5.01799e-01,5.28785e-02
15427.620,5.19517e-01,7.18890e-02
15429.736,6.22958e-01,2.21631e-01
15431.885,3.31476e-01,5.89107e-01
15433.893,-9.44490e-02,8.28256e-01
15435.390,4.02303e-01,6.16781e-01
15437.328,5.72666e-01,1.75711e-01
15439.438,5.08396e-01,7.10572e-02
15441.571,5.16610e-01,5.88096e-02
15443.703,5.30917e-01,4.62321e-02
15445.834,5.22358e-01,4.09081e-02
15447.809,5.33061e-01,4.66431e-02
15449.204,5.07339e-01,4.68556e-02
15451.108,4.60798e-01,4.02952e-02
15453.241,5.00762e-01,3.99714e-02
15455.375,5.01848e-01,3.99121e-02
15457.506,5.64637e-01,3.99813e-02
15459.631,4.94474e-01,5.00676e-02
15461.224,5.92450e-01,1.04204e-01
15462.899,4.53056e-01,8.96215e-02
15465.044,6.09495e-01,7.87256e-02
15467.174,5.72879e-01,5.59306e-02
15469.299,5.33030e-01,5.29375e-02
15471.431,4.96182e-01,5.09186e-02
15473.560,6.14242e-01,6.43272e-02
15475.181,5.63637e-01,1.04280e-01
15476.714,4.91738e-01,7.06990e-02
15478.853,5.27983e-01,4.94348e-02
15480.978,4.65390e-01,3.85474e-02
15483.110,6.14851e-01,3.79544e-02
15485.237,5.49240e-01,4.14352e-02
15486.828,6.82254e-01,7.28819e-02
15488.497,6.14928e-01,7.21947e-02
15490.640,6.76116e-01,7.46511e-02
15492.782,5.57976e-01,5.28921e-02
15494.907,6.07104e-01,4.03071e-02
15497.026,6.02058e-01,4.42442e-02
15499.149,6.44781e-01,9.09122e-02
15501.135,3.46482e-01,1.68528e-01
15502.539,3.37297e-01,1.78367e-01
15504.457,7.08126e-01,1.15268e-01
15506.571,5.35241e-01,7.49091e-02
15508.687,8.80050e-01,1.52513e-01
15510.840,5.78884e-01,2.31515e-01
15512.989,7.79943e-01,1.84817e-01
15514.585,5.77583e-01,1.25214e-01
15516.225,5.47409e-01,8.48719e-02
15518.370,7.63587e-01,1.18295e-01
15520.510,5.35477e-01,1.04807e-01
15522.646,5.95808e-01,6.04648e-02
15524.768,6.26311e-01,4.11765e-02
15526.898,6.55055e-01,3.94365e-02
15528.870,5.59679e-01,4.50596e-02
15530.263,5.39720e-01,4.57000e-02
15532.168,6.45763e-01,4.00923e-02
15534.297,5.49243e-01,4.27128e-02
15536.416,6.97465e-01,7.02721e-02
15538.543,6.57074e-01,1.87761e-01
15540.692,4.16409e-01,3.53464e-01
15542.295,6.11389e-01,5.63960e-01
15543.965,7.53661e-01,3.04838e-01
15546.090,6.67270e-01,2.87960e-01
15548.233,5.82547e-01,2.71172e-01
15550.381,6.06530e-01,1.46053e-01
15552.503,6.83560e-01,5.72847e-02
15554.625,6.82823e-01,4.19894e-02
15556.755,6.77404e-01,3.98365e-02
15558.367,6.67198e-01,5.79681e-02
15559.890,6.18538e-01,4.43373e-02
15562.030,7.22154e-01,5.15814e-02
15564.159,7.02624e-01,5.30652e-02
15566.282,6.62423e-01,5.49853e-02
15568.404,7.52938e-01,9.78931e-02
15570.396,6.32921e-01,1.78869e-01
15571.885,7.50915e-01,2.08945e-01
15573.830,7.21675e-01,1.21388e-01
15575.958,7.57433e-01,6.27559e-02
15578.079,7.27086e-01,4.77455e-02
15580.210,5.48309e-01,4.91951e-02
15582.344,7.34483e-01,5.19450e-02
15584.469,5.81538e-01,4.74772e-02
15586.447,7.32259e-01,4.85128e-02
15587.844,6.19078e-01,4.76506e-02
15589.746,7.72927e-01,4.10005e-02
15591.872,7.81521e-01,4.37343e-02
15593.984,6.39899e-01,8.49922e-02
15596.114,8.73722e-01,2.43704e-01
15598.267,7.93591e-01,4.42405e-01
15599.875,8.93635e-01,6.41919e-01
15601.556,9.21113e-01,2.60563e-01
15603.688,6.63129e-01,8.60331e-02
15605.806,6.64953e-01,4.26109e-02
15607.927,6.55988e-01,3.96453e-02
15610.053,6.49070e-01,4.11266e-02
15612.184,6.08950e-01,4.95635e-02
15614.323,6.55750e-01,5.58507e-02
15616.299,6.35941e-01,5.88693e-02
15617.698,6.68626e-01,5.54631e-02
15619.594,7.47585e-01,4.28921e-02
15621.725,6.96356e-01,4.40907e-02
15623.865,7.44067e-01,4.23951e-02
15625.982,6.37188e-01,4.23997e-02
15628.096,6.06976e-01,7.77119e-02
15630.230,7.35742e-01,1.86176e-01
15631.828,5.18945e-01,4.15189e-01
15633.514,3.00315e-01,2.87422e-01
15635.661,6.69684e-01,1.66070e-01
15637.788,6.64711e-01,6.37526e-02
15639.900,6.54739e-01,4.61076e-02
15642.034,7.34302e-01,4.75645e-02
15644.168,6.49667e-01,4.48492e-02
15646.297,6.97055e-01,4.15736e-02
15648.266,6.36820e-01,4.76873e-02
15649.656,7.14130e-01,5.51794e-02
15651.536,6.97672e-01,1.13061e-01
15653.670,7.75832e-01,3.28920e-01
15655.821,2.63183e-01,5.86498e-01
15657.971,5.36931e-01,5.51345e-01
15660.117,7.53091e-01,2.55023e-01
15662.092,6.95579e-01,1.02479e-01
15663.562,5.83643e-01,6.78914e-02
15665.476,6.05116e-01,4.11145e-02
15667.610,5.61062e-01,3.90144e-02
15669.739,5.87993e-01,3.83730e-02
15671.872,6.67365e-01,3.78338e-02
15674.009,6.32535e-01,3.82425e-02
15676.133,6.29260e-01,3.82513e-02
15678.262,6.41255e-01,3.81468e-02
15680.238,5.87505e-01,4.32609e-02
15681.633,7.49603e-01,4.49550e-02
15683.530,6.57899e-01,4.13457e-02
15685.664,6.66376e-01,4.28204e-02
15687.795,6.37025e-01,4.21908e-02
15689.924,6.17385e-01,4.06344e-02
15692.058,5.98545e-01,3.95459e-02
15694.187,5.57151e-01,3.95431e-02
15695.765,6.57725e-01,5.69474e-02
15697.442,5.89328e-01,4.64944e-02
15699.551,6.71625e-01,8.74756e-02
15701.691,7.76499e-01,1.84907e-01
15703.836,4.65248e-01,2.41070e-01
15705.982,4.86965e-01,1.77390e-01
15708.118,4.79273e-01,8.21812e-02
15710.230,5.61265e-01,4.58955e-02
15712.357,6.46600e-01,4.51911e-02
15713.980,5.71168e-01,6.14703e-02
15715.496,6.19377e-01,4.13953e-02
15717.627,5.46566e-01,3.97861e-02
15719.749,5.68233e-01,4.32827e-02
15721.879,4.64650e-01,4.90385e-02
15724.014,5.21551e-01,5.44587e-02
15726.156,5.73570e-01,5.60255e-02
15728.284,5.25062e-01,5.08210e-02
15729.862,5.28041e-01,6.30746e-02
15731.532,6.06184e-01,4.67544e-02
15733.662,5.61180e-01,5.00395e-02
15735.791,5.93038e-01,4.96692e-02
15737.922,4.56141e-01,5.01053e-02
15740.054,5.64593e-01,4.94004e-02
15742.187,5.08472e-01,4.45431e-02
15744.313,5.70201e-01,3.94015e-02
15746.441,5.28118e-01,4.15522e-02
15748.413,5.02023e-01,4.95001e-02
15749.816,5.68843e-01,5.07259e-02
15751.707,6.01798e-01,4.37148e-02
15753.840,5.55999e-01,4.39193e-02
15755.976,4.84941e-01,4.12608e-02
15758.091,4.88912e-01,5.07753e-02
15760.219,5.09465e-01,7.14952e-02
15762.365,5.66221e-01,8.04254e-02
15764.342,5.73290e-01,7.58321e-02
15765.818,5.04074e-01,6.94455e-02
15767.756,6.75386e-01,5.20923e-02
15769.872,4.93034e-01,4.56432e-02
15772.004,5.17697e-01,3.95701e-02
15774.133,5.09707e-01,4.03070e-02
15776.260,4.63982e-01,4.36232e-02
15778.384,4.65346e-01,5.39398e-02
15780.516,4.31308e-01,7.79112e-02
15782.653,5.24567e-01,9.65219e-02
15784.626,4.55493e-01,1.01904e-01
15786.035,4.05283e-01,9.00199e-02
15787.929,3.74861e-01,5.21999e-02
15790.048,4.27867e-01,4.08863e-02
15792.173,3.57289e-01,4.36301e-02
15794.308,4.22606e-01,4.64464e-02
15796.441,3.90606e-01,4.58182e-02
15798.575,3.10928e-01,4.21526e-02
15800.690,4.11646e-01,4.67150e-02
15802.271,4.06734e-01,8.21322e-02
15803.945,3.90479e-01,7.00376e-02
15806.079,4.00434e-01,7.94095e-02
15808.206,3.13346e-01,8.97355e-02
15810.340,4.02183e-01,9.02018e-02
15812.477,4.71098e-01,7.16886e-02
15814.604,4.06414e-01,4.85807e-02
15816.729,3.83368e-01,4.00940e-02
15818.860,3.02740e-01,3.85001e-02
15820.982,3.40528e-01,4.05626e-02
15822.951,3.85293e-01,4.96695e-02
15824.356,3.45970e-01,5.37816e-02
15826.237,3.06438e-01,6.33141e-02
15828.349,4.20498e-01,1.45766e-01
15830.475,3.37714e-01,4.46142e-01
15832.624,5.79402e-01,9.75358e-01
15834.766,4.19980e-01,1.29539e+00
15836.915,8.50054e-01,8.92980e-01
15839.060,1.42359e-01,2.54758e-01
15840.605,2.76569e-01,1.31807e-01
15842.271,4.20804e-01,1.03020e-01
15844.388,4.57436e-01,1.46151e-01
15846.516,5.00983e-01,3.02209e-01
15848.657,3.10374e-01,4.67572e-01
15850.802,2.37627e-01,4.15890e-01
15852.950,6.22666e-01,2.10424e-01
15855.066,2.81701e-01,7.37994e-02
15857.180,2.37967e-01,4.87616e-02
15859.306,2.74015e-01,4.91455e-02
15861.430,2.40938e-01,5.83905e-02
15863.399,2.45947e-01,7.55752e-02
15864.800,4.93807e-02,8.77588e-02
15866.685,1.43004e-01,1.05964e-01
15868.816,1.65709e-01,1.63707e-01
15870.955,-3.33297e-02,1.97259e-01
15873.095,3.19510e-01,1.55668e-01
15875.227,3.79558e-01,8.60969e-02
15877.346,1.90342e-01,5.30174e-02
15879.472,3.00619e-01,4.37795e-02
15881.598,3.36822e-01,3.89006e-02
15883.166,3.10836e-01,5.51841e-02
15884.847,2.14766e-01,3.96101e-02
15886.976,2.55083e-01,4.30089e-02
15889.100,3.01588e-01,4.89200e-02
15891.233,1.37408e-01,5.41706e-02
15893.358,2.32435e-01,6.08253e-02
15895.483,2.81496e-01,7.95133e-02
15897.617,2.34644e-01,9.91597e-02
15899.752,2.49941e-01,9.83415e-02
15901.886,2.89235e-01,7.64650e-02
15904.014,3.09771e-01,5.18726e-02
15905.977,2.69429e-01,4.30932e-02
15907.380,2.16574e-01,4.00335e-02
15909.262,2.42421e-01,3.25759e-02
15911.387,1.62052e-01,3.59542e-02
15913.520,1.48350e-01,4.51222e-02
15915.647,1.80669e-01,5.51289e-02
15917.775,2.95840e-01,5.78203e-02
15919.912,2.54678e-01,4.99103e-02
15922.040,1.48109e-01,3.83653e-02
15924.161,2.33192e-01,3.56523e-02
15925.727,1.16803e-01,5.35601e-02
15927.411,2.02383e-01,4.11797e-02
15929.539,1.56260e-01,4.36239e-02
15931.667,1.99161e-01,4.46926e-02
15933.799,1.91446e-01,4.39204e-02
15935.925,2.05749e-01,4.31075e-02
15938.056,2.41672e-01,3.93813e-02
15940.185,2.66058e-01,3.36281e-02
15942.309,1.93976e-01,3.15755e-02
15944.436,1.82351e-01,3.25792e-02
15946.561,2.16525e-01,3.31333e-02
15948.683,1.46404e-01,3.30270e-02
15950.661,1.69686e-01,3.67920e-02
15952.073,1.34889e-01,3.80136e-02
15953.947,2.09724e-01,3.27454e-02
15956.087,1.21718e-01,3.37362e-02
15958.205,1.34835e-01,3.37481e-02
15960.334,1.97857e-01,3.23855e-02
15962.474,1.44411e-01,3.28314e-02
15964.584,2.12164e-01,3.33498e-02
15966.708,2.13370e-01,3.82530e-02
15968.818,3.82763e-03,8.09166e-02
15970.948,2.96594e-01,1.85981e-01
15972.526,6.83936e-01,4.20824e-01
15974.224,-2.59806e-01,3.29706e-01
15976.367,2.03153e-01,2.35705e-01
15978.500,1.41615e-01,9.48441e-02
15980.610,2.27866e-01,4.11184e-02
15982.735,1.66197e-01,3.52873e-02
15984.861,1.69583e-01,3.47650e-02
15986.986,1.26005e-01,3.42719e-02
15989.112,1.51077e-01,3.27337e-02
15991.241,1.55652e-01,3.22633e-02
15993.366,1.54870e-01,3.17185e-02
15995.491,1.99233e-01,3.15465e-02
15997.620,1.93178e-01,3.18740e-02
15999.585,1.66774e-01,3.74166e-02
16001.359,1.50958e-01,3.30129e-02
16003.120,1.06308e-01,3.88780e-02
16005.015,4.65798e-02,3.26387e-02
16007.131,8.47604e-02,3.31994e-02
16009.257,1.74636e-01,3.38349e-02
16011.385,1.50937e-01,3.48685e-02
16013.510,9.92808e-02,3.68743e-02
16015.640,9.32954e-02,3.80281e-02
16017.769,1.40130e-01,3.89736e-02
16019.895,1.82941e-01,3.82251e-02
16021.863,1.69274e-01,4.37468e-02
16023.583,1.96361e-01,5.79341e-02
16025.254,1.67199e-01,5.44285e-02
16027.356,1.76449e-01,1.89618e-01
16029.501,-3.78073e-01,5.85207e-01
16031.645,3.91093e-01,9.64422e-01
16033.790,3.49782e-01,8.28929e-01
16035.940,1.05633e-02,3.52880e-01
16038.053,1.61259e-01,8.65278e-02
16040.158,2.02197e-01,5.04585e-02
16042.277,4.86309e-02,5.32547e-02
16044.413,2.47800e-01,5.41729e-02
16046.542,1.18610e-01,4.70281e-02
16048.667,9.45180e-02,3.79629e-02
16050.791,1.63744e-01,3.54075e-02
16052.874,1.90734e-01,4.06307e-02
16054.813,2.51274e-01,5.30955e-02
16056.211,1.98855e-01,5.93082e-02
16058.163,1.61798e-01,4.70168e-02
16060.297,1.94461e-01,4.95716e-02
16062.426,1.18984e-01,4.58880e-02
16064.553,1.68211e-01,4.06637e-02
16066.675,1.84771e-01,4.00959e-02
16068.800,1.07833e-01,4.18880e-02
16070.927,2.11393e-01,4.28864e-02
16073.053,1.17056e-01,4.69718e-02
16075.166,6.30387e-03,7.33240e-02
16077.283,1.81468e-03,1.72328e-01
16079.261,1.01709e-01,3.67157e-01
16080.744,2.73535e-01,5.08301e-01
16082.694,-1.60490e-02,3.66049e-01
16084.839,-1.16960e-01,1.74586e-01
16086.944,1.23637e-01,5.78512e-02
16089.063,1.56863e-01,3.85501e-02
16091.188,6.88947e-02,3.75286e-02
16093.313,1.93242e-01,3.85889e-02
16095.434,1.13211e-01,4.00515e-02
16097.564,1.02698e-01,4.32261e-02
16099.692,9.67889e-02,4.23037e-02
16101.817,1.83829e-01,3.91837e-02
16103.943,1.36123e-01,3.58692e-02
16106.064,8.49329e-02,3.56627e-02
16108.193,1.78837e-01,3.53717e-02
16110.310,8.88572e-02,3.55896e-02
16112.286,1.45110e-01,4.08383e-02
16114.051,1.33574e-01,3.62641e-02
16115.813,1.17999e-01,4.62838e-02
16117.694,2.30824e-01,4.81132e-02
16119.822,2.29176e-01,5.62393e-02
16121.946,1.37328e-01,5.96018e-02
16124.051,1.94375e-01,1.13056e-01
16126.169,-2.13556e-01,3.55053e-01
16128.311,6.05839e-01,7.71137e-01
16130.454,5.93368e-01,9.94182e-01
16132.602,5.29328e-01,6.56561e-01
16134.742,2.47348e-01,1.81659e-01
16136.847,9.20182e-02,5.35973e-02
16138.959,1.40218e-01,4.02207e-02
16141.078,2.71665e-01,3.72555e-02
16142.614,2.64938e-01,5.21914e-02
16144.328,1.94748e-01,3.56653e-02
16146.448,2.28443e-01,3.50466e-02
16148.576,2.72851e-01,3.43736e-02
16150.701,1.86550e-01,3.43761e-02
16152.827,2.46576e-01,3.45781e-02
16154.953,1.55928e-01,3.58833e-02
16157.068,2.40336e-01,4.50524e-02
16159.198,2.36071e-01,6.04007e-02
16161.328,1.76664e-01,6.59185e-02
16163.463,1.54135e-01,5.44146e-02
16165.583,2.04980e-01,3.77838e-02
16167.696,2.47646e-01,3.41444e-02
16169.826,2.39486e-01,3.57681e-02
16171.952,1.64685e-01,3.79674e-02
16174.078,2.14516e-01,3.83221e-02
16176.207,2.31830e-01,3.58107e-02
16178.334,2.34501e-01,3.32596e-02
16180.295,1.92908e-01,3.64610e-02
16182.052,1.89619e-01,3.18383e-02
16183.824,2.37070e-01,3.77181e-02
16185.705,2.07193e-01,3.32690e-02
16187.826,1.89994e-01,3.59004e-02
16189.935,1.25754e-01,5.52742e-02
16192.056,1.60102e-01,1.33890e-01
16194.192,1.80296e-01,2.63628e-01
16196.332,5.58062e-02,3.36767e-01
16198.473,1.87195e-01,2.44828e-01
16200.608,1.97597e-01,9.29855e-02
16202.705,1.80220e-01,4.01646e-02
16204.826,2.12095e-01,3.61986e-02
16206.949,2.09101e-01,3.97569e-02
16209.072,2.10749e-01,4.66082e-02
16211.203,1.80283e-01,5.14758e-02
16213.331,2.16642e-01,4.78757e-02
16214.884,2.08729e-01,5.90320e-02
16216.572,2.46637e-01,3.76257e-02
16218.689,2.42039e-01,4.21836e-02
16220.814,1.48318e-01,5.63262e-02
16222.943,2.22805e-01,6.71740e-02
16225.072,2.29156e-01,6.58048e-02
16227.192,3.06571e-01,6.11918e-02
16229.310,2.47804e-01,6.95593e-02
16231.415,3.24520e-01,1.30746e-01
16233.542,-5.37962e-03,3.52071e-01
16235.682,-5.26614e-04,6.43993e-01
16237.823,1.52797e-02,6.36564e-01
16239.967,1.59060e-01,3.30840e-01
16242.089,4.27917e-01,1.04810e-01
16244.187,2.36745e-01,5.75938e-02
16246.309,2.36547e-01,6.32572e-02
16248.441,1.85995e-01,6.18723e-02
16250.564,1.71973e-01,5.17273e-02
16252.680,1.52305e-01,4.97921e-02
16254.803,1.59898e-01,4.99866e-02
16256.933,1.97775e-01,4.60469e-02
16259.055,1.77184e-01,4.22898e-02
16261.180,2.60869e-01,4.05666e-02
16263.150,2.23392e-01,4.41228e-02
16264.912,1.86527e-01,3.80505e-02
16266.665,2.28046e-01,4.66430e-02
16268.546,2.87906e-01,4.92029e-02
16270.675,1.60873e-01,6.21151e-02
16272.817,1.87962e-01,6.45139e-02
16274.936,2.68274e-01,4.79115e-02
16277.044,1.90742e-01,3.95229e-02
16279.167,2.11645e-01,4.57441e-02
16281.295,1.87599e-01,4.97100e-02
16283.421,2.36901e-01,4.31009e-02
16285.549,2.40492e-01,3.36793e-02
16287.660,2.46829e-01,3.31401e-02
16289.778,2.62671e-01,3.09230e-02
16291.914,2.62285e-01,3.02570e-02
16294.021,2.22766e-01,3.01221e-02
16296.136,1.77851e-01,3.04395e-02
16298.262,2.31519e-01,3.44467e-02
16300.395,2.19202e-01,5.31367e-02
16302.524,2.84810e-01,7.66371e-02
16304.507,9.89668e-02,9.12473e-02
16305.971,3.12931e-01,9.51612e-02
16307.897,3.43084e-01,7.27563e-02
16310.017,3.25110e-01,6.79350e-02
16312.128,2.50938e-01,5.95374e-02
16314.246,3.39333e-01,9.49477e-02
16316.378,3.11681e-01,1.82599e-01
16318.515,1.60978e-01,2.28347e-01
16320.653,2.55151e-01,1.69637e-01
16322.784,3.14172e-01,7.97634e-02
16324.895,3.26862e-01,3.89304e-02
16327.009,2.83682e-01,3.19636e-02
16329.130,3.12049e-01,3.15586e-02
16331.252,2.27138e-01,3.13897e-02
16333.375,2.29941e-01,3.16618e-02
16335.494,2.19241e-01,3.25353e-02
16337.605,2.73702e-01,4.43417e-02
16339.728,2.96516e-01,8.42056e-02
16341.860,3.00324e-01,1.30548e-01
16343.996,1.24526e-01,1.33706e-01
16346.120,1.98795e-01,9.93634e-02
16348.216,2.47482e-01,1.28960e-01
16350.342,7.41023e-01,2.72468e-01
16352.481,3.43788e-01,3.76011e-01
16354.620,4.99745e-01,2.96029e-01
16356.747,4.07775e-01,1.45056e-01
16358.850,2.96856e-01,9.03282e-02
16360.970,2.30767e-01,1.01877e-01
16363.099,2.98537e-01,9.95215e-02
16365.225,3.11015e-01,7.91242e-02
16367.347,2.32831e-01,6.19125e-02
16369.314,2.61968e-01,5.97504e-02
16371.077,3.38926e-01,4.83036e-02
16373.194,2.72659e-01,4.49270e-02
16374.960,2.39548e-01,4.85459e-02
16376.836,2.60753e-01,3.73880e-02
16378.957,3.22482e-01,3.34193e-02
16381.078,2.74525e-01,3.28938e-02
16383.190,3.33539e-01,3.87527e-02
16385.299,2.81545e-01,7.93925e-02
16387.426,4.91761e-01,1.67307e-01
16389.563,1.44815e-01,2.36923e-01
16391.703,3.70553e-01,2.02759e-01
16393.835,1.97544e-01,1.02706e-01
16395.944,3.81680e-01,4.87175e-02
16398.058,3.31165e-01,4.28189e-02
16400.182,3.14809e-01,4.05528e-02
16402.307,3.27761e-01,3.57088e-02
16404.427,3.06566e-01,3.31992e-02
16406.540,3.16728e-01,3.34014e-02
16408.661,3.37067e-01,3.85974e-02
16410.777,3.75161e-01,5.19647e-02
16412.895,3.59276e-01,8.99133e-02
16415.029,4.67475e-01,1.35090e-01
16417.162,2.55187e-01,1.38249e-01
16419.296,3.77814e-01,9.00183e-02
16421.415,3.16469e-01,4.38068e-02
16423.523,3.67500e-01,3.19363e-02
16425.644,3.33149e-01,3.10407e-02
16427.766,4.02523e-01,3.22022e-02
16429.886,3.12433e-01,3.32426e-02
16432.002,2.85662e-01,3.36301e-02
16434.130,3.90975e-01,3.35333e-02
16436.243,3.50878e-01,4.05234e-02
16438.348,3.91649e-01,8.79162e-02
16439.885,5.22145e-01,2.35387e-01
16441.600,5.79637e-01,3.30874e-01
16443.740,2.22223e-01,4.06824e-01
16445.874,2.65652e-01,2.95949e-01
16447.991,3.56830e-01,1.80019e-01
16450.110,2.81282e-01,1.26738e-01
16452.239,3.86957e-01,8.13431e-02
16454.354,4.09836e-01,5.32029e-02
16456.468,3.91131e-01,4.70460e-02
16458.590,3.84793e-01,4.59766e-02
16460.713,4.09605e-01,4.28437e-02
16462.834,3.91107e-01,3.87758e-02
16464.955,4.00672e-01,3.40225e-02
16467.076,4.12848e-01,3.23997e-02
16469.193,4.19893e-01,3.20194e-02
16471.307,3.85418e-01,3.85807e-02
16473.415,3.82145e-01,7.73421e-02
16475.541,2.73426e-01,1.62190e-01
16477.672,2.96580e-01,2.63935e-01
16479.806,6.13176e-01,2.93713e-01
16481.939,6.88454e-01,2.15442e-01
16484.066,3.01899e-01,1.08423e-01
16486.178,4.50445e-01,4.95517e-02
16488.290,4.20993e-01,3.50170e-02
16490.411,4.13554e-01,3.30146e-02
16492.529,3.91139e-01,3.33780e-02
16494.649,4.13331e-01,3.42298e-02
16496.763,4.52859e-01,3.99154e-02
16498.862,4.91633e-01,1.12524e-01
16500.989,5.51569e-01,2.87769e-01
16503.131,5.12118e-01,4.59482e-01
16505.271,2.35921e-01,3.79919e-01
16507.402,6.07666e-01,1.83898e-01
16509.520,5.46010e-01,7.02168e-02
16511.627,4.84429e-01,3.77005e-02
16513.744,4.01536e-01,3.26289e-02
16515.857,3.73446e-01,3.14193e-02
16517.981,4.06013e-01,3.11114e-02
16520.099,4.26708e-01,3.14476e-02
16522.222,4.26273e-01,3.16874e-02
16524.341,4.48444e-01,3.20187e-02
16526.449,4.09165e-01,3.68588e-02
16528.578,4.58582e-01,4.52784e-02
16530.704,4.65350e-01,5.03627e-02
16532.828,4.41625e-01,4.69525e-02
16534.953,4.73580e-01,3.95231e-02
16537.065,4.13719e-01,3.88818e-02
16539.185,4.52003e-01,4.42788e-02
16541.308,4.27869e-01,4.62364e-02
16543.429,4.36327e-01,4.51632e-02
16545.551,4.17099e-01,4.13304e-02
16547.672,3.71983e-01,3.58004e-02
16549.769,4.49312e-01,4.66082e-02
16551.886,4.30785e-01,1.15726e-01
16554.024,2.61569e-01,1.99092e-01
16556.159,4.53529e-01,1.93155e-01
16558.288,4.10856e-01,1.18773e-01
16560.407,5.17119e-01,6.17810e-02
16562.519,4.19606e-01,3.92555e-02
16564.634,4.95761e-01,3.24742e-02
16566.754,4.08862e-01,3.01309e-02
16568.871,4.27203e-01,2.89877e-02
16570.987,4.58207e-01,2.95338e-02
16573.112,4.56149e-01,2.89342e-02
16575.235,5.07664e-01,2.86951e-02
16577.351,4.67412e-01,2.84714e-02
16579.473,4.69267e-01,2.86424e-02
16581.580,5.43793e-01,3.10077e-02
16583.686,5.78420e-01,4.40740e-02
16585.825,3.78013e-01,6.67943e-02
16587.956,5.07872e-01,7.35038e-02
16590.082,4.33703e-01,5.79595e-02
16592.202,4.89938e-01,3.88624e-02
16594.314,4.38931e-01,3.01595e-02
16596.446,4.76067e-01,2.91040e-02
16598.551,4.91988e-01,2.86972e-02
16600.672,4.02645e-01,2.85420e-02
16602.794,4.21943e-01,2.89070e-02
16604.907,4.96028e-01,2.98850e-02
16607.016,5.68175e-01,3.95628e-02
16609.136,4.59267e-01,6.79936e-02
16611.267,6.17735e-01,9.23770e-02
16613.395,4.94550e-01,8.89758e-02
16615.523,4.45726e-01,6.43115e-02
16617.649,4.55951e-01,4.01920e-02
16619.751,4.92660e-01,2.95469e-02
16621.880,4.14477e-01,2.81416e-02
16623.989,4.20903e-01,2.82680e-02
16626.111,4.41475e-01,2.85335e-02
16628.064,5.51116e-01,3.38285e-02
16630.344,5.08974e-01,2.81666e-02
16632.463,4.77923e-01,2.83026e-02
16634.585,4.39174e-01,2.87513e-02
16636.703,4.67360e-01,2.98937e-02
16638.815,4.59267e-01,3.12656e-02
16640.944,4.59605e-01,3.04738e-02
16643.063,4.61962e-01,2.87021e-02
16645.185,4.04162e-01,2.89216e-02
16647.316,4.22810e-01,2.84366e-02
16649.418,4.81895e-01,2.83521e-02
16651.537,4.60025e-01,2.99376e-02
16653.655,4.49213e-01,3.41837e-02
16655.777,4.42020e-01,3.84796e-02
16657.901,4.75468e-01,3.91867e-02
16660.014,4.76422e-01,4.21128e-02
16662.144,4.58291e-01,4.09644e-02
16664.257,4.25183e-01,3.71762e-02
16666.375,4.41451e-01,3.60604e-02
16668.493,4.57291e-01,3.53568e-02
16670.614,4.35553e-01,3.34496e-02
16672.729,4.66259e-01,3.22218e-02
16674.850,3.75870e-01,3.17693e-02
16676.966,4.21360e-01,3.28006e-02
16679.086,4.33855e-01,3.29275e-02
16681.207,4.32795e-01,3.43600e-02
16683.320,3.81553e-01,3.68969e-02
16685.422,3.55624e-01,5.45112e-02
16687.533,3.18373e-01,1.34861e-01
16689.646,6.99883e-01,4.07508e-01
16691.786,3.76048e-01,9.82062e-01
16693.922,1.74320e-01,1.13930e+00
16696.058,4.88859e-01,6.92261e-01
16698.187,5.04753e-01,2.64021e-01
16700.282,5.53052e-01,8.96687e-02
16702.387,5.80681e-01,8.72796e-02
16704.511,4.72964e-01,1.03426e-01
16706.605,6.42199e-01,2.10271e-01
16708.739,1.66838e-01,4.04227e-01
16710.874,7.19687e-01,4.18124e-01
16713.004,5.15687e-01,2.52118e-01
16715.128,6.00754e-01,1.09958e-01
16717.226,4.05903e-01,5.60257e-02
16719.344,3.38521e-01,5.35905e-02
16721.453,3.34962e-01,5.38560e-02
16723.574,3.56063e-01,6.04809e-02
16725.696,3.61816e-01,6.30748e-02
16727.811,4.42914e-01,6.07458e-02
16729.914,5.03891e-01,9.53267e-02
16732.038,3.23795e-01,1.67054e-01
16734.171,4.00888e-01,1.90547e-01
16736.301,3.84443e-01,1.42181e-01
16738.421,3.74475e-01,7.77037e-02
16740.534,3.63377e-01,4.01306e-02
16742.643,3.98541e-01,3.04434e-02
16744.771,3.86752e-01,2.97373e-02
16746.875,3.93413e-01,2.91702e-02
16748.989,3.71338e-01,2.98745e-02
16751.106,3.74019e-01,3.60337e-02
16753.222,3.30084e-01,5.24425e-02
16755.346,4.10829e-01,6.72801e-02
16757.469,3.65136e-01,6.58643e-02
16759.607,3.94613e-01,6.01609e-02
16761.729,4.56301e-01,6.59513e-02
16763.818,2.32846e-01,7.56728e-02
16765.942,3.48168e-01,7.44606e-02
16768.065,3.78614e-01,5.99545e-02
16770.185,4.16363e-01,4.09599e-02
16772.296,3.46738e-01,2.97998e-02
16774.418,3.76294e-01,2.80054e-02
16776.531,4.08339e-01,2.80543e-02
16778.635,2.81852e-01,2.74014e-02
16780.770,3.62498e-01,2.71655e-02
16783.236,3.40686e-01,2.32153e-02
16785.761,2.80731e-01,2.42048e-02
16788.118,3.46745e-01,2.62855e-02
16790.230,2.94826e-01,2.67575e-02
16792.351,3.74325e-01,2.78912e-02
16794.464,3.32124e-01,2.98482e-02
16796.584,3.74291e-01,3.17497e-02
16798.700,3.04176e-01,3.51002e-02
16800.817,3.43488e-01,3.88685e-02
16802.939,3.24143e-01,4.03749e-02
16805.053,3.54846e-01,4.02434e-02
16807.175,3.12313e-01,3.84208e-02
16809.297,2.66199e-01,3.34958e-02
16811.409,2.93923e-01,2.84547e-02
16813.528,3.16594e-01,2.67648e-02
16815.640,3.16591e-01,2.72142e-02
16817.756,3.14829e-01,2.75572e-02
16819.888,3.38101e-01,2.80115e-02
16821.995,3.04001e-01,2.78143e-02
16824.101,2.74460e-01,2.77258e-02
16826.226,3.00240e-01,2.75195e-02
16828.346,2.80551e-01,2.76806e-02
16830.461,2.84094e-01,2.82463e-02
16832.578,2.93876e-01,2.90699e-02
16834.692,2.38175e-01,3.07999e-02
16836.786,2.57793e-01,6.22333e-02
16838.904,4.05949e-01,1.64765e-01
16841.040,6.94024e-02,2.65985e-01
16843.173,5.23857e-01,2.45550e-01
16845.300,1.57700e-01,1.33807e-01
16847.745,2.72474e-01,4.25394e-02
16850.122,3.20188e-01,3.10545e-02
16852.429,2.80075e-01,2.71464e-02
16854.865,3.32049e-01,3.02718e-02
16856.984,2.93426e-01,2.84262e-02
16859.099,3.23910e-01,2.75393e-02
16861.216,2.26096e-01,2.69963e-02
16863.332,2.38430e-01,2.71917e-02
16865.449,2.59972e-01,2.66681e-02
16867.564,3.00157e-01,2.68108e-02
16869.677,2.97979e-01,3.03234e-02
16871.796,2.46072e-01,3.39911e-02
16873.910,3.11257e-01,3.46168e-02
16876.035,2.89222e-01,3.75961e-02
16878.150,2.90338e-01,3.86691e-02
16880.266,2.16932e-01,3.55440e-02
16882.386,2.88124e-01,3.39775e-02
16884.494,2.39900e-01,3.43006e-02
16886.610,2.85195e-01,3.64605e-02
16888.724,2.83931e-01,4.34347e-02
16890.847,3.50281e-01,4.88699e-02
16892.965,3.15964e-01,4.58419e-02
16895.078,3.30763e-01,4.03265e-02
16897.190,3.10988e-01,4.29523e-02
16899.284,2.77511e-01,7.16591e-02
16901.387,6.78440e-01,3.17750e-01
16903.531,-2.18742e-01,7.78467e-01
16905.668,-6.83492e-02,8.45774e-01
16907.798,8.31715e-02,4.87825e-01
16909.921,2.66475e-01,1.76622e-01
16912.021,2.25615e-01,7.12202e-02
16914.130,3.68336e-01,5.23398e-02
16916.246,3.29243e-01,4.24880e-02
16918.718,2.70802e-01,3.10429e-02
16921.241,2.47106e-01,2.77871e-02
16923.583,3.26810e-01,2.92385e-02
16925.704,2.49233e-01,2.93398e-02
16927.823,2.61928e-01,2.88906e-02
16929.935,2.70350e-01,2.80105e-02
16932.054,2.25124e-01,2.80403e-02
16934.183,2.90696e-01,2.93233e-02
16936.282,2.65550e-01,2.72868e-02
16938.398,2.53935e-01,2.75163e-02
16940.513,1.95146e-01,2.80184e-02
16942.629,2.67680e-01,2.89217e-02
16944.746,2.19133e-01,3.16073e-02
16946.861,1.91057e-01,3.28457e-02
16948.974,2.14695e-01,3.32644e-02
16951.070,3.17680e-01,5.98860e-02
16953.177,8.56262e-02,1.89086e-01
16955.317,6.81772e-01,3.44329e-01
16957.782,3.69118e-01,2.91241e-01
16959.834,3.96784e-01,2.22644e-01
16962.079,2.30988e-01,5.14088e-02
16964.633,2.67638e-01,2.74284e-02
16967.024,2.35651e-01,2.87155e-02
16969.134,2.43319e-01,2.86164e-02
16971.250,2.73724e-01,2.84939e-02
16973.367,2.40830e-01,2.91927e-02
16975.481,1.80015e-01,2.84991e-02
16977.595,2.19803e-01,2.79940e-02
16979.714,2.36538e-01,2.79307e-02
16981.826,2.57527e-01,2.81485e-02
16983.938,1.75727e-01,2.90214e-02
16986.052,2.45519e-01,3.03237e-02
16988.171,1.77436e-01,3.23355e-02
16990.273,2.16503e-01,3.59979e-02
16992.404,2.29051e-01,3.49083e-02
16994.520,1.84579e-01,3.29807e-02
16996.636,2.57177e-01,3.19632e-02
16998.759,2.42826e-01,3.29591e-02
17000.860,1.69462e-01,3.30439e-02
17002.970,1.80692e-01,3.77211e-02
17005.051,2.00225e-01,1.02651e-01
17007.174,7.68398e-02,4.89557e-01
17009.317,2.31228e-01,9.41872e-01
17011.812,-4.30275e-02,6.58579e-01
17014.351,2.45268e-01,2.57071e-01
17016.683,3.22536e-01,6.03414e-02
17018.792,1.84244e-01,3.75992e-02
17020.900,2.01196e-01,3.16261e-02
17023.021,1.56470e-01,2.99938e-02
17025.128,1.67831e-01,2.97963e-02
17027.241,1.58451e-01,2.96636e-02
17029.355,1.60299e-01,2.90060e-02
17031.472,1.65765e-01,2.95836e-02
17033.586,1.65867e-01,2.90256e-02
17035.701,1.91590e-01,2.88931e-02
17037.813,1.91392e-01,2.83210e-02
17039.929,1.70270e-01,2.82818e-02
17042.375,1.56704e-01,2.49018e-02
17044.949,2.33246e-01,2.46277e-02
17047.386,2.04056e-01,2.85094e-02
17049.504,1.88736e-01,3.05243e-02
17051.614,1.82190e-01,3.32809e-02
17053.726,1.48242e-01,4.13947e-02
17055.838,2.15397e-01,6.07814e-02
17057.961,2.04094e-01,6.98759e-02
17060.085,2.27973e-01,5.93513e-02
17062.204,2.23567e-01,3.89023e-02
17064.306,2.06177e-01,2.86444e-02
17066.418,1.97345e-01,2.76777e-02
17068.524,1.44025e-01,3.26184e-02
17070.640,8.78234e-02,4.31635e-02
17072.758,2.72565e-01,5.05522e-02
17074.856,2.27384e-01,7.11645e-02
17076.965,3.07625e-01,2.01136e-01
17079.100,6.03897e-01,3.33506e-01
17081.234,-1.10063e-01,2.75972e-01
17083.360,6.42462e-03,1.29907e-01
17085.817,2.70120e-01,3.91764e-02
17088.335,2.03766e-01,2.85205e-02
17090.685,2.10996e-01,2.95427e-02
17092.781,1.78637e-01,2.90517e-02
17094.898,1.64419e-01,2.94983e-02
17097.013,2.00135e-01,3.15406e-02
17099.124,1.37241e-01,3.71099e-02
17101.241,1.53707e-01,4.31011e-02
17103.355,2.15745e-01,4.72076e-02
17105.472,2.17613e-01,4.97497e-02
17107.586,3.07155e-01,4.84013e-02
17109.700,9.14836e-02,4.58480e-02
17112.143,1.86486e-01,3.92587e-02
17114.521,1.79002e-01,4.18363e-02
17116.832,1.30050e-01,3.68864e-02
17119.250,1.53004e-01,5.50635e-02
17121.343,2.83157e-01,2.25206e-01
17123.483,7.14118e-02,6.01246e-01
17125.619,5.11677e-01,6.88316e-01
17127.751,3.85254e-01,3.70855e-01
17129.870,1.36950e-01,1.15125e-01
17131.965,9.47360e-02,3.98818e-02
17134.070,1.85975e-01,3.10685e-02
17136.180,1.60103e-01,2.95214e-02
17138.292,1.98102e-01,2.87253e-02
17140.515,1.77868e-01,3.19066e-02
17142.519,1.46494e-01,2.83348e-02
17144.634,1.52508e-01,2.83929e-02
17146.746,1.46104e-01,2.85974e-02
17148.862,1.92267e-01,2.77107e-02
17151.508,1.90562e-01,2.15987e-02
17154.090,1.90336e-01,2.55145e-02
17156.195,1.68591e-01,2.51919e-02
17158.311,1.69259e-01,2.56102e-02
17160.428,1.57155e-01,2.57130e-02
17162.539,1.45158e-01,2.68912e-02
17164.644,1.40576e-01,2.79582e-02
17166.765,1.57483e-01,2.97649e-02
17168.871,7.83668e-02,3.42995e-02
17170.987,1.80410e-01,4.39566e-02
17173.098,1.80215e-01,5.44446e-02
17175.543,1.41476e-02,5.88552e-02
17178.127,7.59076e-02,5.54841e-02
17180.563,1.75354e-01,4.80560e-02
17182.682,1.96447e-01,3.90009e-02
17184.788,1.65554e-01,3.10555e-02
17186.888,1.92162e-01,3.78911e-02
17189.004,1.60635e-01,5.83223e-02
17191.132,8.06011e-02,6.08743e-02
17193.245,1.63501e-01,4.52767e-02
17195.348,1.15207e-01,3.84836e-02
17197.463,1.20694e-01,4.16681e-02
17199.578,1.78995e-01,3.65956e-02
17201.688,1.24120e-01,2.86035e-02
17203.804,1.65669e-01,2.82182e-02
17205.904,1.38198e-01,3.07513e-02
17208.354,6.08745e-03,9.96581e-02
17210.892,7.00853e-02,2.10585e-01
17213.259,4.09987e-01,2.36353e-01
17215.376,2.71057e-01,1.25389e-01
17217.486,1.10323e-01,6.49469e-02
17219.593,2.39664e-01,4.51322e-02
17221.694,1.48959e-01,4.36142e-02
17223.814,1.84066e-01,4.64705e-02
17225.937,1.55090e-01,3.79884e-02
17228.035,1.40050e-01,3.23201e-02
17230.471,1.79643e-01,3.70654e-02
17233.055,1.58831e-01,4.15142e-02
17235.495,1.25229e-01,3.95298e-02
17237.606,1.95024e-01,3.13830e-02
17239.704,1.97702e-01,3.13873e-02
17241.809,1.34166e-01,5.83955e-02
17243.929,1.84577e-01,9.72568e-02
17246.031,2.37714e-01,1.61203e-01
17248.148,5.08256e-01,3.43455e-01
17250.279,2.91987e-01,4.25173e-01
17252.411,5.59071e-01,2.54729e-01
17254.525,2.42247e-01,8.88096e-02
17256.606,1.17974e-01,5.70775e-02
17258.722,1.79950e-01,7.00145e-02
17260.847,2.37106e-01,5.91072e-02
17263.491,1.57300e-01,2.80916e-02
17266.060,2.08962e-01,2.76050e-02
17268.174,2.02247e-01,2.69111e-02
17270.272,2.14569e-01,2.82746e-02
17272.387,2.01396e-01,3.18732e-02
17274.496,1.78417e-01,4.68497e-02
17276.619,2.10865e-01,5.62547e-02
17278.734,1.74415e-01,4.87228e-02
17280.824,3.57252e-01,6.60324e-02
17283.272,2.38097e-01,1.12329e-01
17285.867,3.09258e-01,1.06157e-01
17288.308,1.71654e-01,5.80863e-02
17290.409,2.39765e-01,4.03651e-02
17292.525,1.61015e-01,3.10427e-02
17294.630,1.78751e-01,2.67409e-02
17296.738,2.37040e-01,2.60693e-02
17298.852,1.95075e-01,2.69262e-02
17300.945,1.97396e-01,4.03424e-02
17303.062,1.64846e-01,8.02957e-02
17305.190,4.03242e-02,9.36486e-02
17307.316,8.08978e-02,6.27530e-02
17309.418,1.96187e-01,3.31820e-02
17312.049,1.68187e-01,2.74026e-02
17314.632,3.27805e-01,3.95561e-02
17316.742,1.47960e-01,3.82540e-02
17318.850,2.28847e-01,4.04018e-02
17320.962,2.06564e-01,4.70745e-02
17323.077,2.26081e-01,4.60334e-02
17325.189,2.45681e-01,3.93152e-02
17327.283,2.65830e-01,5.04597e-02
17329.714,1.75847e-01,1.43009e-01
17332.311,3.75905e-01,2.18962e-01
17334.772,3.06902e-01,1.49666e-01
17336.879,2.96488e-01,5.48487e-02
17338.967,2.19172e-01,3.82523e-02
17341.078,1.47163e-01,4.29276e-02
17343.192,1.12661e-01,4.41649e-02
17345.305,1.52758e-01,4.10419e-02
17347.412,1.96626e-01,3.79535e-02
17349.500,2.66320e-01,7.49491e-02
17351.629,9.51428e-02,1.36296e-01
17353.757,2.99012e-01,1.33619e-01
17355.873,1.89221e-01,7.99320e-02
17358.488,1.53911e-01,8.66443e-02
17361.078,1.60816e-01,1.55491e-01
17363.206,2.60162e-01,1.13087e-01
17365.321,2.44885e-01,4.55690e-02
17367.412,2.52620e-01,3.10537e-02
17369.524,2.24577e-01,2.98494e-02
17371.629,2.22358e-01,2.96148e-02
17373.732,2.11846e-01,2.93980e-02
17376.189,1.97929e-01,2.54229e-02
17378.597,2.39588e-01,3.62315e-02
17380.912,1.92238e-01,7.28487e-02
17383.344,3.09832e-02,2.10850e-01
17385.394,8.01414e-01,3.52432e-01
17387.522,9.43635e-02,4.87289e-01
17389.655,4.39506e-01,3.43202e-01
17391.778,4.07827e-01,1.10836e-01
17393.866,1.78621e-01,3.85510e-02
17395.968,2.19195e-01,3.11650e-02
17398.077,2.87827e-01,2.96806e-02
17400.184,3.06504e-01,2.96340e-02
17402.826,1.81778e-01,2.63760e-02
17405.402,3.28027e-01,3.95744e-02
17407.525,1.87060e-01,4.11565e-02
17409.637,2.58468e-01,3.43870e-02
17411.737,2.70657e-01,3.14680e-02
17413.837,2.47968e-01,3.43079e-02
17415.951,2.43559e-01,4.51851e-02
17418.394,2.14717e-01,4.37380e-02
17420.975,3.02807e-01,3.70330e-02
17423.396,3.19517e-01,3.58046e-02
17425.480,3.69423e-01,9.80902e-02
17427.613,3.27227e-01,2.07901e-01
17429.745,3.93932e-01,1.94924e-01
17431.866,1.98580e-01,8.84274e-02
17433.958,2.94737e-01,4.90588e-02
17436.072,1.86929e-01,4.05004e-02
17438.183,2.80416e-01,2.98701e-02
17440.284,2.36566e-01,2.86511e-02
17442.751,2.21021e-01,2.65959e-02
17445.266,2.64560e-01,3.24843e-02
17447.577,3.77054e-01,1.18810e-01
17449.698,1.06445e-01,3.60841e-01
17451.836,2.45085e-01,4.70062e-01
17453.971,3.53783e-01,2.52171e-01
17456.078,3.23998e-01,6.25793e-02
17458.491,2.59116e-01,2.94617e-02
17461.065,2.52407e-01,2.54603e-02
17463.496,2.73337e-01,2.88635e-02
17465.606,2.90759e-01,2.96474e-02
17467.716,3.05086e-01,3.20181e-02
17469.825,2.68836e-01,3.21895e-02
17471.932,2.86859e-01,3.11066e-02
17474.042,2.62387e-01,2.96430e-02
17476.152,3.36537e-01,2.98163e-02
17478.259,2.80008e-01,3.33043e-02
17480.370,3.13084e-01,3.61208e-02
17483.012,2.76102e-01,3.12831e-02
17485.593,3.06775e-01,3.82720e-02
17487.703,3.17665e-01,3.15551e-02
17489.820,2.55441e-01,2.93707e-02
17491.918,2.72651e-01,2.97006e-02
17494.024,3.08843e-01,2.79783e-02
17496.133,3.01932e-01,2.77331e-02
17498.558,2.82797e-01,3.53644e-02
17501.142,3.10423e-01,6.86835e-02
17503.569,2.06208e-01,1.03566e-01
17505.676,2.76875e-01,1.85069e-01
17507.801,3.20206e-01,2.17915e-01
17509.936,3.50189e-01,1.14932e-01
17512.029,3.61189e-01,3.96093e-02
17514.128,2.82073e-01,3.09055e-02
17516.237,2.34668e-01,3.05510e-02
17518.343,2.66615e-01,2.91264e-02
17520.986,2.34103e-01,2.27857e-02
17523.559,2.86880e-01,2.76456e-02
17525.654,3.15883e-01,3.46054e-02
17527.760,3.55702e-01,6.94722e-02
17529.882,5.43347e-01,1.06430e-01
17532.003,3.93439e-01,1.01100e-01
17534.120,1.87643e-01,6.23282e-02
17536.740,3.02429e-01,3.26062e-02
17539.441,2.78605e-01,3.92302e-02
17541.542,2.89853e-01,3.75698e-02
17543.649,3.13978e-01,4.67059e-02
17545.768,2.11978e-01,4.55185e-02
17547.879,2.81072e-01,3.53103e-02
17549.976,3.93415e-01,3.77473e-02
17552.092,2.61446e-01,4.24629e-02
17554.206,3.57500e-01,3.51992e-02
17556.664,2.88384e-01,2.46160e-02
17559.178,2.54667e-01,2.44570e-02
17561.510,2.83412e-01,2.69964e-02
17563.630,3.34336e-01,2.80199e-02
17565.738,2.93657e-01,3.09328e-02
17567.850,2.98359e-01,3.45224e-02
17569.960,2.98539e-01,3.33640e-02
17572.589,3.27288e-01,2.38986e-02
17575.286,2.85939e-01,2.95220e-02
17577.397,2.76277e-01,2.86366e-02
17579.510,3.13854e-01,2.71815e-02
17581.614,2.87126e-01,2.67048e-02
17583.721,2.32460e-01,2.69293e-02
17585.833,3.03400e-01,2.69301e-02
17587.936,3.37573e-01,2.77877e-02
17590.043,2.85992e-01,3.13072e-02
17592.687,2.93025e-01,2.77723e-02
17595.259,3.00459e-01,3.48774e-02
17597.368,3.11080e-01,3.67074e-02
17599.482,2.77384e-01,3.26619e-02
17601.584,2.41973e-01,2.94357e-02
17603.692,3.14433e-01,3.14398e-02
17606.131,2.89899e-01,2.80489e-02
17608.706,2.76227e-01,2.70895e-02
17611.123,3.27292e-01,4.02895e-02
17613.239,3.28279e-01,4.98109e-02
17615.352,2.84518e-01,4.90438e-02
17617.460,3.19004e-01,4.25666e-02
17619.571,3.49019e-01,3.33360e-02
17621.668,2.71074e-01,3.29575e-02
17623.776,3.34601e-01,4.92466e-02
17626.244,2.36617e-01,4.66461e-02
17628.761,2.65141e-01,4.49977e-02
17631.108,2.92000e-01,4.78771e-02
17633.217,2.65427e-01,3.57818e-02
17635.321,3.08061e-01,3.05891e-02
17637.428,2.78707e-01,3.01241e-02
17639.857,2.73322e-01,2.74830e-02
17642.437,2.78311e-01,2.85206e-02
17644.863,2.71055e-01,3.40857e-02
17646.954,2.24267e-01,4.56634e-02
17649.057,5.05805e-01,1.28386e-01
17651.158,4.39173e-01,3.56346e-01
17653.280,-8.16576e-01,1.07208e+00
17655.414,1.31714e+00,1.28684e+00
17657.560,5.64689e-02,5.16707e-01
17660.156,3.10630e-01,8.51273e-02
17662.718,2.83854e-01,8.84243e-02
17664.828,2.87796e-01,9.49840e-02
17666.938,2.26085e-01,9.22370e-02
17669.035,3.86239e-01,9.37356e-02
17671.126,6.02802e-01,3.06480e-01
17673.590,3.96410e-01,3.96231e-01
17676.199,4.50361e-01,1.93497e-01
17678.602,1.75768e-01,4.10306e-02
17680.701,2.77665e-01,3.40844e-02
17682.794,3.02895e-01,4.39035e-02
17684.909,2.57327e-01,6.67110e-02
17687.025,2.65496e-01,7.63228e-02
17689.125,2.30445e-01,7.42250e-02
17691.593,2.28503e-01,5.55721e-02
17694.107,2.88071e-01,4.52368e-02
17696.426,2.11197e-01,8.39798e-02
17698.540,3.59244e-01,1.65884e-01
17700.665,3.43660e-01,1.81861e-01
17702.782,3.44568e-01,1.06894e-01
17705.215,3.06065e-01,3.58149e-02
17707.782,2.80937e-01,3.02251e-02
17710.202,2.13016e-01,3.18338e-02
17712.318,2.82576e-01,3.19678e-02
17714.418,2.50645e-01,3.08836e-02
17716.526,2.21448e-01,2.94273e-02
17718.631,2.41136e-01,2.90041e-02
17720.736,2.69409e-01,2.90867e-02
17723.364,2.02426e-01,3.05462e-02
17725.951,2.36969e-01,4.12713e-02
17728.053,2.55248e-01,3.47401e-02
17730.150,2.40301e-01,4.24060e-02
17732.261,2.00578e-01,6.81182e-02
17734.700,2.73643e-01,7.11002e-02
17737.285,1.55981e-01,6.59375e-02
17739.717,1.71971e-01,4.48124e-02
17741.813,1.28160e-01,3.36639e-02
17743.926,2.40832e-01,3.18433e-02
17746.025,2.71842e-01,3.04363e-02
17748.129,2.23393e-01,2.91021e-02
17750.238,2.33459e-01,2.92610e-02
17752.696,2.28123e-01,2.55115e-02
17755.212,2.45126e-01,2.62471e-02
17757.554,2.51324e-01,2.97946e-02
17759.662,2.47078e-01,3.11446e-02
17761.771,2.42909e-01,3.35129e-02
17763.864,2.22695e-01,3.31886e-02
17766.503,1.94038e-01,2.70342e-02
17769.196,2.41630e-01,3.52045e-02
17771.289,2.72079e-01,4.11465e-02
17773.408,2.49673e-01,4.98156e-02
17775.519,2.69063e-01,5.17551e-02
17777.624,2.93676e-01,5.42193e-02
17779.731,2.51353e-01,6.26956e-02
17781.847,2.25298e-01,5.62567e-02
17784.477,2.12707e-01,3.35941e-02
17787.046,1.77840e-01,4.97708e-02
17789.160,2.32297e-01,4.94424e-02
17791.261,2.07218e-01,3.73421e-02
17793.365,1.90857e-01,3.24369e-02
17795.998,1.62690e-01,2.41795e-02
17798.689,2.09701e-01,2.97256e-02
17800.800,2.11625e-01,2.96232e-02
17802.901,2.17100e-01,2.97376e-02
17805.016,1.69802e-01,2.97179e-02
17807.116,2.02092e-01,3.17171e-02
17809.194,1.30270e-01,6.91186e-02
17811.667,1.24674e-01,2.35679e-01
17814.212,3.75631e-01,2.54484e-01
17816.563,3.10869e-01,7.92940e-02
17818.639,2.06498e-01,4.58733e-02
17820.746,2.02931e-01,5.23824e-02
17823.181,8.79404e-02,4.33968e-02
17825.767,2.51011e-01,4.02653e-02
17828.175,1.40582e-01,4.23098e-02
17830.278,1.56809e-01,6.56563e-02
17832.396,1.35834e-01,7.63992e-02
17834.505,1.79140e-01,6.09006e-02
17836.607,2.38001e-01,5.25875e-02
17838.720,1.79612e-01,4.43422e-02
17841.348,1.45248e-01,2.81155e-02
17843.915,1.87423e-01,4.13628e-02
17846.025,1.91804e-01,4.88372e-02
17848.130,2.47768e-01,5.50277e-02
17850.226,2.40862e-01,6.55400e-02
17852.864,1.41823e-01,5.32179e-02
17855.561,1.72442e-01,6.30182e-02
17857.672,1.65570e-01,5.49604e-02
17859.772,1.50762e-01,4.67759e-02
17861.876,1.46707e-01,4.33863e-02
17863.984,1.65472e-01,3.82276e-02
17866.087,1.29683e-01,3.47035e-02
17868.719,1.31095e-01,3.11080e-02
17871.292,2.06368e-01,4.41978e-02
17873.398,1.67719e-01,4.22927e-02
17875.501,1.60931e-01,4.21708e-02
17877.574,5.44482e-01,1.05595e-01
17880.218,-1.23612e-01,6.00403e-01
17882.950,5.32547e-01,8.14502e-01
17885.087,3.57929e-01,2.06314e-01
17887.160,1.97793e-01,5.38061e-02
17889.254,1.90558e-01,4.14004e-02
17891.358,1.76293e-01,3.60147e-02
17893.464,1.15559e-01,3.40077e-02
17896.087,2.11282e-01,2.74645e-02
17898.667,1.18999e-01,3.35006e-02
17900.772,2.22371e-01,3.37568e-02
17902.879,1.03116e-01,3.51055e-02
17904.985,1.92602e-01,3.67922e-02
17907.614,1.70356e-01,3.05415e-02
17910.305,1.75471e-01,3.68899e-02
17912.408,2.47298e-01,3.55562e-02
17914.515,1.76921e-01,3.59407e-02
17916.620,1.50360e-01,3.43896e-02
17918.726,1.42743e-01,3.58028e-02
17920.829,1.98361e-01,4.07941e-02
17923.466,2.05415e-01,3.25204e-02
17926.035,2.01172e-01,3.65339e-02
17928.142,2.12583e-01,3.67663e-02
17930.245,2.08382e-01,3.43224e-02
17932.671,2.02047e-01,3.31467e-02
17935.255,1.53661e-01,4.97525e-02
17937.678,1.07741e-01,5.74245e-02
17939.780,1.29936e-01,4.63575e-02
17941.882,1.30447e-01,3.90335e-02
17943.984,1.50249e-01,3.50921e-02
17946.092,1.73205e-01,3.31281e-02
17948.725,1.94654e-01,2.70401e-02
17951.288,1.89287e-01,3.67808e-02
17953.400,1.70606e-01,4.04945e-02
17955.507,2.08363e-01,3.76201e-02
17957.612,1.57894e-01,3.49426e-02
17960.244,1.95569e-01,2.99562e-02
17962.926,1.79841e-01,3.90675e-02
17965.045,1.12520e-01,3.60882e-02
17967.142,1.60412e-01,3.74988e-02
17969.249,1.88675e-01,4.38993e-02
17971.351,1.28572e-01,4.26826e-02
17973.804,1.33422e-01,3.34682e-02
17976.313,1.51269e-01,3.25299e-02
17978.661,1.69021e-01,3.60117e-02
17980.763,1.54977e-01,3.97984e-02
17982.868,1.66164e-01,4.18216e-02
17985.496,1.99404e-01,3.03864e-02
17988.195,1.54532e-01,4.01519e-02
17990.275,1.08495e-01,5.54641e-02
17992.352,6.15714e-01,3.29026e-01
17994.490,1.29887e-01,1.03122e+00
17996.623,8.22552e-01,1.16505e+00
17999.094,-1.64074e-01,3.10240e-01
18001.598,1.51596e-01,7.53298e-02
18003.918,3.37063e-01,6.79539e-02
18006.020,2.19006e-01,6.23490e-02
18008.124,1.42833e-01,5.65012e-02
18010.754,2.37214e-01,5.53970e-02
18013.447,1.88685e-01,6.83844e-02
18015.543,1.10914e-01,6.56893e-02
18017.652,1.60591e-01,6.37797e-02
18019.756,1.85251e-01,6.39928e-02
18021.861,1.97552e-01,7.09535e-02
18024.489,1.27073e-01,5.70306e-02
18027.055,2.15004e-01,8.98429e-02
18029.164,1.43824e-01,9.01105e-02
18031.270,-7.08379e-03,7.25582e-02
18033.697,1.89535e-01,6.79385e-02
18036.283,1.38452e-01,6.82398e-02
18038.690,2.83083e-01,6.70963e-02
18040.806,1.34834e-01,6.26714e-02
18042.901,2.07431e-01,5.25174e-02
18045.006,1.46187e-01,5.20913e-02
18047.107,2.54263e-01,5.05002e-02
18049.737,1.77397e-01,4.66246e-02
18052.314,1.81819e-01,4.59475e-02
18054.404,1.91638e-01,5.41585e-02
18056.521,2.06915e-01,7.06437e-02
18058.951,2.42594e-01,6.36959e-02
18061.526,7.14345e-02,7.80382e-02
18063.936,-2.97848e-03,1.58835e-01
18066.017,1.61439e-01,2.74499e-01
18068.135,6.57970e-02,4.63548e-01
18070.261,2.98146e-01,4.13935e-01
18072.732,2.23050e-01,1.46834e-01
18075.234,2.77678e-01,6.73909e-02
18077.559,1.06110e-01,5.73492e-02
18079.659,1.53802e-01,4.36438e-02
18082.087,1.77773e-01,3.24797e-02
18084.669,2.15883e-01,3.31412e-02
18087.082,2.11117e-01,4.16311e-02
18089.180,3.38969e-01,4.65906e-02
18091.289,2.67400e-01,4.68345e-02
18093.383,1.28220e-01,4.17166e-02
18095.837,2.17199e-01,3.32047e-02
18098.360,1.95687e-01,3.35539e-02
18100.701,2.23785e-01,3.86641e-02
18102.799,2.56052e-01,4.58726e-02
18104.905,1.96679e-01,6.48567e-02
18107.533,1.57315e-01,6.93277e-02
18110.221,4.29073e-01,1.03751e-01
18112.325,2.80294e-01,1.08894e-01
18114.415,8.47120e-02,8.29163e-02
18116.493,3.06104e-01,2.55544e-01
18118.618,-2.24646e-01,7.88179e-01
18121.279,9.13527e-01,8.68991e-01
18123.867,-1.50281e-01,2.92044e-01
18125.952,1.81283e-01,9.90764e-02
18128.045,2.00066e-01,7.91378e-02
18130.673,2.05783e-01,6.51469e-02
18133.432,3.28584e-01,7.18531e-02
18135.462,2.73717e-01,5.69406e-02
18137.564,1.50232e-01,5.27327e-02
18139.667,1.62101e-01,4.63523e-02
18141.769,1.93677e-01,4.05750e-02
18144.400,2.03631e-01,3.07848e-02
18146.969,3.08828e-01,4.15359e-02
18149.073,2.79093e-01,5.47786e-02
18151.177,2.95375e-01,6.77925e-02
18153.808,2.96220e-01,6.31069e-02
18156.497,5.93531e-02,8.56608e-02
18158.594,1.57461e-01,9.75344e-02
18160.699,1.39171e-01,7.45409e-02
18162.800,1.92903e-01,6.41300e-02
18165.248,1.85556e-01,4.85895e-02
18167.759,1.42047e-01,4.41636e-02
18170.103,2.67714e-01,5.73704e-02
18172.215,1.82958e-02,5.98586e-02
18174.631,1.71303e-01,4.03791e-02
18177.208,2.34467e-01,3.28589e-02
18179.627,2.39222e-01,3.59734e-02
18181.727,2.02418e-01,4.15375e-02
18183.832,2.90906e-01,6.10405e-02
18185.931,1.43598e-01,7.03875e-02
18188.383,1.42880e-01,6.73567e-02
18190.900,1.54497e-01,4.46675e-02
18193.233,2.83264e-01,3.96470e-02
18195.336,1.99614e-01,4.16081e-02
18197.755,2.52943e-01,4.75878e-02
18200.340,4.44264e-01,7.66406e-02
18202.746,5.72745e-01,2.16343e-01
18204.858,2.91807e-01,4.37731e-01
18206.954,-2.34116e-01,4.70356e-01
18209.041,6.10826e-01,3.20824e-01
18211.681,1.29886e-01,3.52198e-01
18214.275,5.96506e-01,3.66609e-01
18216.377,3.16046e-01,2.46763e-01
18218.790,7.20657e-01,1.72633e-01
18221.370,4.73743e-01,1.96198e-01
18223.782,1.28150e-01,1.41990e-01
18225.884,2.08091e-01,1.13802e-01
18227.983,1.40010e-01,1.02841e-01
18230.083,3.33760e-01,6.96717e-02
18232.706,9.82772e-02,5.79242e-02
18235.286,2.98401e-01,6.70089e-02
18237.393,1.75117e-01,4.74472e-02
18239.490,2.56345e-01,3.68739e-02
18241.909,2.53980e-01,3.22594e-02
18244.490,2.14120e-01,3.39520e-02
18246.903,2.45050e-01,4.20936e-02
18249.004,3.49900e-01,5.56990e-02
18251.085,1.85178e-01,1.06123e-01
18253.539,5.36468e-01,2.93621e-01
18256.076,3.82668e-02,4.17645e-01
18258.426,4.52645e-01,3.39405e-01
18260.526,3.49134e-01,2.54828e-01
18262.941,-2.40221e-01,2.99480e-01
18265.513,1.91563e-01,3.02966e-01
18267.923,9.40568e-02,1.75383e-01
18270.023,9.88829e-02,1.13222e-01
18272.128,7.69416e-02,9.39480e-02
18274.235,2.50245e-01,7.77959e-02
18276.859,1.83544e-01,5.82256e-02
18279.423,4.08066e-01,9.33404e-02
18281.532,1.07413e-01,1.33798e-01
18283.954,2.98992e-01,1.76842e-01
18286.531,2.14444e-01,2.07539e-01
18288.947,1.57215e-01,3.32218e-01
18291.052,-2.65658e-01,2.19934e-01
18293.142,3.59420e-01,1.27685e-01
18295.243,2.17404e-01,1.25810e-01
18297.878,2.87408e-01,1.18327e-01
18300.454,3.83172e-01,1.96693e-01
18302.552,3.79249e-01,2.50302e-01
18304.972,2.30716e-01,1.22676e-01
18307.554,3.15091e-01,8.83876e-02
18309.961,5.97838e-01,1.28415e-01
18312.061,1.89059e-01,1.92105e-01
18314.167,7.40703e-02,1.36447e-01
18316.270,1.91577e-01,1.10659e-01
18318.889,1.40036e-01,5.65312e-02
18321.466,2.62032e-01,7.69623e-02
18323.566,3.44787e-01,9.82972e-02
18325.982,3.48430e-01,1.14414e-01
18328.561,4.18312e-01,2.33108e-01
18330.979,1.34595e-01,1.73508e-01
18333.082,1.07005e-01,1.09059e-01
18335.186,1.97690e-01,6.51319e-02
18337.627,2.34441e-01,4.70496e-02
18340.145,2.46784e-01,5.17894e-02
18342.473,1.65363e-01,7.13177e-02
18344.575,2.44174e-01,9.47207e-02
18347.005,3.44636e-01,1.34724e-01
18349.580,7.62084e-01,3.04001e-01
18351.986,5.00912e-01,7.78251e-01
18354.091,7.68351e-01,3.46747e-01
18356.196,5.39850e-02,2.18324e-01
18358.641,-2.27449e-01,2.13679e-01
18361.160,5.98296e-01,5.09851e-01
18363.490,1.94691e+00,1.54873e+00
18365.573,-7.63304e-02,8.12746e-01
18368.219,6.86296e-03,1.68761e-01
18370.904,1.33334e-01,1.44660e-01
18373.004,4.89161e-01,1.83246e-01
18375.105,1.46700e-01,4.64229e-01
18377.208,1.49483e+00,1.39212e+00
18379.830,2.05968e+00,1.69141e+00
18382.400,8.60553e-02,4.78761e-01
18384.497,1.94548e-02,2.35833e-01
18386.919,1.60782e-02,1.13396e-01
18389.512,5.47615e-02,7.42461e-02
18391.911,8.49154e-02,7.84571e-02
18394.013,2.57918e-01,1.00289e-01
18396.108,4.63940e-01,1.81537e-01
18398.554,3.75586e-01,5.76351e-01
18401.075,-4.89260e+00,3.07692e+00
18403.408,-1.15002e+00,1.56641e+00
18405.509,-4.84201e-02,3.43813e-01
18407.937,2.80562e-01,1.51888e-01
18410.513,-2.47405e-03,1.11174e-01
18412.922,1.92690e-01,1.46748e-01
18415.027,7.02995e-04,3.19235e-01
18417.120,1.00513e+00,1.05661e+00
18419.748,9.53859e+00,6.12405e+00
18422.315,-2.97145e+00,6.93335e+00
18424.416,-2.24559e+00,1.93921e+00
18426.835,-1.36624e-01,2.37781e-01
18429.411,2.23668e-01,1.36304e-01
18431.815,-7.69084e-02,1.51692e-01
18433.921,3.27232e-01,2.54847e-01
18436.031,7.07435e-01,3.16778e-01
18438.484,6.54342e-01,1.93547e-01
18440.999,3.31240e-01,1.11404e-01
18443.318,1.25443e-01,7.81636e-02
18445.738,1.50080e-01,4.98292e-02
18448.320,1.94783e-01,4.62662e-02
18450.727,2.01076e-01,5.14932e-02
18452.830,1.25291e-01,5.19726e-02
18454.923,1.76017e-01,6.60746e-02
18457.359,3.00332e-01,1.92393e-01
18459.885,-6.80471e-01,4.73450e-01
18462.229,-3.30793e-01,6.47097e-01
18464.343,1.52442e+00,7.23558e-01
18466.757,4.31899e-01,7.99243e-01
18469.327,1.51874e-01,1.59327e+00
18471.734,-7.28091e+00,6.81493e+00
18473.831,2.00560e-01,2.02501e+00
18475.927,1.59373e+00,1.13144e+00
18478.561,-5.33034e-01,9.08050e-01
18481.128,6.26145e+00,3.21550e+00
18483.229,5.91593e+00,1.00847e+01
18485.644,-2.34964e-02,3.43076e+00
18488.229,4.41933e-01,5.95870e-01
18490.642,7.38972e-01,3.41714e-01
18492.738,1.42914e-01,2.32369e-01
18494.833,2.31830e-01,1.30782e-01
18497.700,5.94906e-02,8.05961e-02
18500.027,2.79104e-01,1.03693e-01
18502.122,1.58396e-01,1.70335e-01
18504.549,8.52391e-01,3.08043e-01
18507.128,7.47874e-03,3.78668e-01
18509.539,3.44118e-01,2.59708e-01
18511.635,1.98533e-01,1.53370e-01
18513.734,4.72372e-02,9.96556e-02
18516.361,1.51348e-01,6.22396e-02
18518.926,2.42850e-02,7.48234e-02
18521.020,1.26014e-01,9.00217e-02
18523.432,1.98801e-01,1.71788e-01
18526.018,1.18162e-01,4.11884e-01
18528.438,6.55016e-01,1.10312e+00
18530.550,-9.86608e-02,1.74417e+00
18532.653,2.31597e+00,1.00303e+00
18535.262,-2.67780e-02,4.17025e-01
18537.828,2.00463e-01,7.35900e-01
18539.926,4.30170e-01,8.91735e-01
18542.342,-1.81669e+00,2.21150e+00
18544.920,-2.34019e-01,7.12413e-01
18547.332,2.35089e-01,5.46250e-01
18548.970,6.20936e-02,6.06882e-01
18551.070,2.18604e-03,4.70997e-01
18553.170,-9.49434e-02,3.76761e-01
18894.401,8.29128e-02,2.17495e-01
18897.260,3.37197e-02,4.09801e-01
18900.118,1.23988e-01,1.21492e+00
18902.816,1.07195e-01,4.56879e-01
18905.677,-2.63595e-02,2.26120e-01
18908.526,2.32619e-02,1.75824e-01
18911.379,1.12466e-01,1.65774e-01
18914.026,-6.52626e-02,3.78992e-01
18914.333,-1.96422e-01,2.35794e-01
18917.114,1.20764e-01,2.64475e-01
18919.963,1.25908e-01,3.41311e-01
18922.829,-5.38085e-01,5.77780e-01
18925.686,1.57262e-01,1.77502e-01
18928.352,2.73838e-01,1.63778e-01
18928.709,4.92894e-01,1.45170e-01
18931.426,2.07687e-01,1.05237e-01
18934.256,6.24006e-02,9.04291e-02
18937.122,-1.40239e-02,1.53910e-01
18939.970,2.65749e-01,2.15283e-01
18942.836,1.19164e-02,8.83909e-02
18945.475,-1.29920e-01,1.17249e-01
18945.746,2.14262e-01,6.67028e-02
18948.544,1.78899e-01,6.27975e-02
18951.398,1.61582e-01,4.91876e-02
18954.269,-6.45936e-03,3.89043e-02
18957.125,9.93274e-02,3.81546e-02
18959.800,9.12516e-02,6.54939e-02
18960.154,3.48321e-01,6.99563e-02
18962.843,2.20533e-01,4.93142e-02
18965.691,2.58973e-01,4.93528e-02
18968.569,3.37587e-02,4.37748e-02
18971.416,-1.00841e-02,4.42768e-02
18974.207,9.52195e-02,7.62763e-02
18975.805,1.65351e-01,1.17826e-01
18977.200,4.19750e-01,1.41313e-01
18980.003,4.69858e-01,2.90380e-01
18982.853,-6.83629e-02,1.13812e-01
18985.701,-1.97388e-01,9.76814e-02
18988.562,1.22679e-01,2.01340e-01
18991.328,-8.49433e-01,6.63246e-01
18991.639,4.83548e-01,1.11083e+00
18994.274,-2.95409e-01,8.88597e-01
18997.121,-3.59021e+00,2.41369e+00
18999.986,-9.53956e-01,1.24377e+00
19002.831,1.18587e+00,6.30730e-01
19005.650,2.09955e+00,7.74123e-01
19008.388,7.93017e-01,3.68531e-01
19008.701,6.13173e-01,3.26928e-01
19011.419,1.59836e-01,1.33000e-01
19014.280,-9.86131e-02,7.78970e-02
19017.130,1.19437e-01,6.57987e-02
19019.928,-1.27024e-01,6.60260e-02
19022.792,-4.00433e-03,7.26698e-02
19023.059,2.07683e-01,1.26929e-01
19025.714,5.00032e-01,1.29539e-01
19028.568,6.29965e-01,5.55783e-01
19031.428,-3.27208e-01,1.11991e+00
19034.276,-7.41776e-02,2.67330e-01
19037.090,-1.35935e-01,1.20557e-01
19039.815,4.78278e-02,9.96979e-02
19040.172,2.11259e-01,1.00460e-01
19042.837,8.25877e-02,8.84085e-02
19045.687,1.56497e-02,2.45182e-01
19048.560,-2.02850e-01,6.86851e-01
19051.433,2.48069e+00,1.27706e+00
19054.302,-6.89217e-01,3.33380e+00
19056.933,1.81540e+00,2.42647e+00
19057.250,6.88028e-01,1.55813e+00
19059.997,2.48669e-01,7.09310e-01
19062.849,-9.67424e-03,3.51784e-01
19065.709,4.80944e-02,4.27452e-01
19068.561,8.03645e-01,1.00239e+00
19071.363,4.19912e-01,1.93506e-01
19071.629,7.04210e-01,2.96705e-01
19074.294,1.33805e-01,8.37986e-02
19077.185,-1.06062e-01,6.03165e-02
19079.988,1.68979e-01,4.38498e-02
19082.856,8.29041e-02,5.28807e-02
19085.701,3.63747e-01,7.47933e-02
19088.377,5.25343e-01,1.93103e-01
19088.724,6.75189e-02,1.84559e-01
19091.423,2.35317e-01,1.41547e-01
19094.303,1.80817e-01,6.91117e-02
19097.144,2.13697e-01,5.30932e-02
19099.991,1.70473e-01,5.65102e-02
19102.842,7.42770e-02,6.37647e-02
19105.522,-2.00773e-01,1.75345e-01
19105.872,1.89193e-01,1.74887e-01
19108.556,-5.07256e-02,1.39701e-01
19111.428,1.18889e-01,1.22661e-01
19114.279,-9.47567e-02,2.23452e-01
19117.136,1.41408e+00,7.48833e-01
19119.916,-3.33826e-01,2.78589e-01
19122.661,2.67345e-01,1.51616e-01
19123.027,1.08091e-01,1.30370e-01
19125.636,-9.85231e-03,9.82702e-02
19128.578,3.32125e-01,9.35527e-02
19131.451,3.83015e-01,1.27085e-01
19134.291,5.11359e-01,4.11819e-01
19137.106,9.67716e-01,2.12393e+00
19139.784,8.71743e-01,1.04073e+00
19140.135,-1.03091e+00,8.73816e-01
19142.916,-5.91345e-01,2.91906e-01
19145.768,4.13738e-01,1.93646e-01
19148.662,1.10482e-01,1.33030e-01
19151.412,1.55154e-02,7.95725e-02
19154.249,2.24284e-02,5.75168e-02
19156.936,-2.58989e-02,8.77380e-02
19157.271,6.66784e-02,9.14818e-02
19159.956,2.31761e-01,1.08526e-01
19162.829,3.07680e-01,3.43169e-01
19165.683,2.69920e-01,4.14890e-01
19168.538,-9.19958e-02,1.80340e-01
19171.388,-1.00852e-01,9.31197e-02
19174.074,-4.14067e-02,8.09931e-02
19174.417,2.14181e-01,7.27824e-02
19177.115,1.18433e-01,3.56563e-02
19179.967,9.96043e-02,3.27021e-02
19182.815,1.80693e-01,3.21667e-02
19185.670,9.49680e-02,3.28523e-02
19188.477,1.49456e-01,4.88947e-02
19191.176,1.85942e-01,1.90559e-01
19191.512,-1.54773e-02,2.16900e-01
19194.232,4.88027e-01,3.70222e-01
19197.111,7.62336e-01,9.06535e-01
19199.984,6.56507e-01,1.85481e+00
19202.810,5.43985e-02,6.40210e-01
19205.752,-1.22449e+00,7.44589e-01
19208.594,-2.04364e+00,7.07539e-01
19211.465,-1.41231e-01,4.30338e-01
19214.229,2.11749e-01,1.40841e-01
19217.077,-1.83270e-02,7.80746e-02
19219.948,9.23154e-02,4.81980e-02
19222.757,1.57798e-01,4.25842e-02
19225.465,1.06117e-01,4.85647e-02
19225.802,7.35649e-02,5.05814e-02
19228.501,1.59458e-01,3.44899e-02
19231.376,1.24082e-01,3.48601e-02
19234.218,2.02533e-01,3.62471e-02
19237.069,1.68258e-01,5.82386e-02
19239.922,1.03005e-01,2.09519e-01
19242.592,-4.14030e-02,1.22907e+00
19242.923,-4.61308e-01,8.44436e-01
19245.582,-2.66778e-01,3.02199e-01
19248.448,-4.44944e-01,5.47842e-01
19251.335,3.61385e-01,5.84084e-01
19254.224,-5.44678e-01,3.66766e-01
19257.110,3.33655e-01,1.32977e-01
19259.747,1.80535e-01,6.97555e-02
19260.087,1.60508e-01,6.58706e-02
19262.759,1.85429e-01,4.35964e-02
19265.611,1.50226e-01,4.56882e-02
19268.459,2.13076e-01,7.65830e-02
19271.319,1.61596e-01,2.55972e-01
19274.181,3.09407e-01,1.82660e-01
19276.974,6.35215e-02,9.59069e-02
19277.277,-4.14074e-01,1.48164e-01
19279.881,1.83121e-01,5.03398e-02
19282.725,1.28433e-01,5.80541e-02
19285.561,1.68282e-01,1.00450e-01
19288.451,-7.85558e-02,1.54230e-01
19291.293,-5.54343e-02,6.30653e-02
19294.143,3.80873e-02,4.60402e-02
19296.806,2.62031e-01,1.07279e-01
19297.080,1.03623e-02,6.55701e-02
19299.885,-9.52070e-02,7.24187e-02
19302.732,3.11676e-01,1.12051e-01
19305.579,8.77404e-02,9.84597e-02
19308.435,2.15812e-01,8.75963e-02
19311.281,2.09362e-01,1.18652e-01
19313.961,-1.00640e-01,1.41199e-01
19314.305,2.59792e-01,1.27462e-01
19316.991,7.29302e-02,8.07739e-02
19319.853,4.82764e-02,8.45876e-02
19322.709,1.80243e-01,5.47680e-02
19325.566,1.63085e-01,3.97955e-02
19328.404,3.18368e-01,4.69957e-02
19331.091,1.07448e-01,7.42884e-02
19331.427,-1.10933e-01,6.38416e-02
19334.110,1.55901e-01,4.07935e-02
19336.964,8.79258e-02,5.60187e-02
19339.825,1.24407e-01,1.06554e-01
19342.683,2.58390e-01,1.10338e-01
19345.515,2.44213e-01,8.79892e-02
19348.357,4.01961e-01,1.50405e-01
19351.063,2.86908e-01,2.93762e-01
19351.397,8.91980e-03,2.70836e-01
19354.138,1.81795e-01,1.55952e-01
19356.994,1.94241e-01,7.44577e-02
19359.791,1.31628e-01,5.19054e-02
19362.660,1.03354e-01,5.91138e-02
19365.498,2.52189e-01,8.72642e-02
19368.176,1.74617e-01,1.04112e-01
19368.518,8.29489e-02,9.16280e-02
19371.223,7.38338e-02,4.07880e-02
19374.053,1.29651e-01,3.56968e-02
19376.939,1.93053e-01,3.75466e-02
19379.775,2.02941e-01,5.89686e-02
19382.632,3.32092e-02,6.45505e-02
19385.412,1.36133e-01,4.94192e-02
19387.010,2.81699e-01,6.62515e-02
19388.414,1.48004e-01,6.43641e-02
19391.187,1.93063e-01,8.74134e-02
19394.038,6.22488e-02,1.16643e-01
19396.875,2.51969e-01,1.89656e-01
19399.745,3.25689e-01,2.33308e-01
19402.621,9.57471e-02,1.19858e-01
19405.303,7.73857e-02,8.17785e-02
19405.643,2.99510e-01,7.44826e-02
19408.299,2.27913e-01,4.39401e-02
19411.163,1.41686e-01,5.59707e-02
19413.937,1.49058e-01,7.05019e-02
19416.786,7.40099e-02,8.03457e-02
19419.669,1.29114e-01,4.88742e-02
19422.514,5.95286e-02,3.49797e-02
19424.442,1.38804e-01,3.14816e-02
19425.585,1.59412e-01,3.50124e-02
19428.292,1.51308e-01,2.68172e-02
19431.154,1.62016e-01,2.80740e-02
19433.983,1.06224e-01,3.15563e-02
19436.836,2.30631e-01,4.83514e-02
19439.699,1.92579e-01,4.45812e-02
19442.481,1.43901e-01,4.43751e-02
19442.763,1.50916e-01,7.39462e-02
19445.389,1.47104e-01,5.14134e-02
19448.237,2.29061e-01,7.37118e-02
19451.115,1.07824e-01,6.24920e-02
19453.964,1.59615e-01,4.07004e-02
19456.828,2.54851e-01,3.34479e-02
19459.653,2.41649e-01,4.29638e-02
19462.345,1.21956e-01,8.39517e-02
19462.667,3.36523e-01,7.63618e-02
19465.369,5.03204e-02,4.64147e-02
19468.240,1.57070e-01,3.83157e-02
19471.066,2.40606e-01,5.27529e-02
19473.940,2.33284e-01,6.31766e-02
19476.785,1.79913e-01,5.24785e-02
19479.611,1.41099e-01,4.69800e-02
19482.308,3.18016e-01,8.05573e-02
19482.644,1.96744e-01,7.51629e-02
19485.332,2.15607e-01,5.23101e-02
19488.189,1.68868e-01,4.23402e-02
19491.051,2.31276e-01,3.94208e-02
19493.886,1.90261e-01,4.44361e-02
19496.742,1.12447e-01,4.19727e-02
19499.533,2.87129e-01,5.02444e-02
19501.451,2.13011e-01,4.75876e-02
19502.598,3.38360e-01,5.69319e-02
19505.316,3.07631e-01,4.13121e-02
19508.127,2.74335e-01,4.55582e-02
19510.994,2.06648e-01,6.00941e-02
19513.835,3.03105e-01,6.67778e-02
19516.684,2.47265e-01,1.01069e-01
19519.487,1.48293e-01,1.89231e-01
19521.081,5.07287e-01,2.20744e-01
19522.504,5.33960e-01,1.83709e-01
19525.281,3.25838e-01,9.60335e-02
19528.112,3.93970e-01,9.05620e-02
19530.977,2.86259e-01,1.03350e-01
19533.839,2.98026e-01,1.07786e-01
19536.661,2.28320e-01,8.16273e-02
19539.451,3.46657e-01,9.14552e-02
19541.038,2.77236e-01,1.18933e-01
19542.455,1.75730e-01,1.10223e-01
19545.231,1.89530e-01,8.46443e-02
19548.092,3.86993e-01,5.68342e-02
19550.922,2.80588e-01,5.65056e-02
19553.759,2.15005e-01,1.03810e-01
19556.619,3.59503e-01,1.68752e-01
19559.398,3.39851e-01,2.61402e-01
19560.991,5.30956e-01,3.62382e-01
19562.410,7.60078e-02,3.40079e-01
19565.212,1.93463e-01,2.42955e-01
19568.055,5.20208e-01,8.94767e-02
19570.880,2.96967e-01,7.09670e-02
19573.733,4.40866e-01,9.39939e-02
19576.599,5.77486e-01,9.14677e-02
19579.383,4.19717e-01,9.88009e-02
19580.969,3.76522e-01,1.08944e-01
19582.367,3.46604e-01,8.19303e-02
19585.143,2.78427e-01,5.78015e-02
19588.002,4.42338e-01,5.76917e-02
19590.809,7.03535e-01,1.09796e-01
19593.686,1.83475e-02,2.23821e-01
19596.566,3.68296e-01,1.61390e-01
19599.367,2.86181e-01,6.50596e-02
19601.270,2.49146e-01,5.22985e-02
19602.354,2.84017e-01,4.34166e-02
19605.102,3.39705e-01,3.10797e-02
19607.950,2.77578e-01,3.86760e-02
19610.800,2.69546e-01,5.14982e-02
19613.653,2.96406e-01,4.74949e-02
19616.480,2.64439e-01,6.69340e-02
19619.350,4.96653e-01,1.16389e-01
19622.056,3.92302e-01,1.72360e-01
19622.384,3.43998e-01,1.53046e-01
19625.080,2.15199e-01,5.80421e-02
19627.896,3.28812e-01,6.61620e-02
19630.745,4.72534e-01,7.12015e-02
19633.618,2.70080e-01,7.53797e-02
19636.457,2.64592e-01,6.85975e-02
19639.274,2.76379e-01,1.04582e-01
19641.976,-3.96137e-01,3.79763e-01
19642.285,7.07966e-01,3.79219e-01
19645.028,2.07235e-01,3.02658e-01
19647.918,2.07542e-01,1.31426e-01
19650.723,2.26559e-01,4.94514e-02
19653.578,2.59125e-01,4.96584e-02
19656.430,2.41260e-01,4.02167e-02
19659.266,2.03927e-01,4.21526e-02
19662.052,1.37857e-01,4.88127e-02
19662.328,3.81645e-02,8.01108e-02
19664.979,3.27765e-01,3.49225e-02
19667.812,1.33399e-01,4.07813e-02
19670.665,1.92811e-01,4.07653e-02
19673.517,2.13671e-01,4.79809e-02
19676.330,1.95246e-01,8.98285e-02
19679.215,2.53259e-01,1.59830e-01
19682.097,1.75488e-01,1.21070e-01
19684.768,1.58375e-01,6.57028e-02
19685.083,3.07099e-01,5.93346e-02
19687.765,2.07105e-01,3.96212e-02
19690.633,2.26407e-01,3.27639e-02
19693.463,2.02471e-01,3.54295e-02
19696.287,1.63775e-01,5.50517e-02
19699.134,1.47368e-01,1.14763e-01
19701.991,2.90787e-01,2.78021e-01
19704.770,-1.15643e-01,2.80492e-01
19705.100,3.24063e-01,5.06835e-01
19707.741,5.05225e-02,9.30187e-02
19710.544,2.03520e-01,3.84999e-02
19713.443,1.88605e-01,3.58238e-02
19716.280,1.37199e-01,3.95045e-02
19719.121,1.10483e-01,3.56356e-02
19721.964,2.07619e-01,3.34728e-02
19724.817,2.29619e-01,3.31746e-02
19727.515,1.52561e-01,3.90071e-02
19727.798,1.74810e-01,3.64203e-02
19730.508,2.39603e-01,2.88627e-02
19733.334,2.25790e-01,5.22232e-02
19736.200,2.47770e-01,9.26454e-02
19739.077,2.19794e-01,1.07437e-01
19741.946,1.56183e-01,6.79915e-02
19744.772,2.50530e-01,3.40419e-02
19747.515,1.53221e-01,4.40254e-02
19749.449,1.05187e-01,1.02946e-01
19750.589,5.19209e-01,1.56063e-01
19753.316,2.08165e-01,1.64937e-01
19756.201,1.47175e-01,9.95935e-02
19759.015,1.55917e-01,5.00005e-02
19761.865,2.22325e-01,5.00584e-02
19764.720,1.64484e-01,3.90309e-02
19767.537,1.48315e-01,4.00014e-02
19770.290,3.46186e-01,2.00367e-01
19770.534,1.68979e-01,2.96356e-01
19773.255,3.11536e-01,3.31272e-01
19776.153,4.69167e-01,2.12420e-01
19778.987,1.34473e-01,5.24617e-02
19781.808,1.73579e-01,4.07268e-02
19784.674,1.19654e-01,3.21287e-02
19787.501,1.55462e-01,2.48586e-02
19790.361,1.95072e-01,2.37152e-02
19793.043,1.99771e-01,3.49305e-02
19793.367,2.07009e-01,3.21395e-02
19796.041,1.65187e-01,2.74996e-02
19798.897,2.35321e-01,3.68839e-02
19801.749,1.42621e-01,3.53811e-02
19804.596,1.35776e-01,3.66691e-02
19807.444,1.90907e-01,3.93335e-02
19810.296,2.13141e-01,3.57265e-02
19813.147,2.15297e-01,3.24983e-02
19815.843,2.15478e-01,4.05796e-02
19816.137,3.13573e-01,3.90561e-02
19818.841,1.92674e-01,2.66633e-02
19821.696,1.21874e-01,2.58570e-02
19824.536,1.93055e-01,2.66228e-02
19827.397,1.39293e-01,2.87915e-02
19830.232,1.80184e-01,2.58086e-02
19833.083,1.91054e-01,2.48489e-02
19835.917,2.48401e-01,3.08682e-02
19838.592,3.64854e-01,1.38605e-01
19838.874,1.11587e-01,1.42520e-01
19841.635,1.99364e-01,1.43484e-01
19844.527,1.17814e-01,7.80982e-02
19847.343,1.27410e-01,2.49364e-02
19850.186,1.86550e-01,2.34912e-02
19853.034,1.67058e-01,2.54936e-02
19855.882,1.39690e-01,2.34850e-02
19858.708,1.61421e-01,2.19997e-02
19861.413,1.27575e-01,3.18282e-02
19861.707,1.94422e-01,2.89710e-02
19864.470,8.72793e-02,3.15643e-02
19867.262,1.87486e-01,2.48430e-02
19870.093,2.00379e-01,3.22572e-02
19872.964,2.07894e-01,3.12721e-02
19875.826,1.83002e-01,2.44337e-02
19878.658,1.79987e-01,2.17027e-02
19881.504,1.88446e-01,2.22914e-02
19884.236,1.32623e-01,3.29591e-02
19884.494,1.50840e-01,2.95306e-02
19887.194,1.49993e-01,2.22535e-02
19890.018,1.57417e-01,3.55560e-02
19892.888,2.11016e-01,5.80922e-02
19895.752,1.21221e-01,5.90502e-02
19898.605,1.84664e-01,4.73963e-02
19901.439,2.24321e-01,4.42299e-02
19904.281,2.51871e-01,4.92192e-02
19906.989,1.63008e-01,7.03518e-02
19907.277,1.33126e-01,6.52496e-02
19909.994,1.75377e-01,3.25103e-02
19912.812,2.13124e-01,2.73688e-02
19915.673,1.82320e-01,3.38297e-02
19918.535,1.46988e-01,3.03104e-02
19921.345,1.97535e-01,3.09772e-02
19924.205,2.47180e-01,5.52000e-02
19927.073,2.13603e-01,6.56288e-02
19929.871,1.87406e-01,5.39310e-02
19930.144,3.55561e-01,9.57451e-02
19932.779,2.11808e-01,2.57958e-02
19935.631,1.90291e-01,2.15122e-02
19938.467,1.59377e-01,2.21082e-02
19941.310,2.31626e-01,2.48392e-02
19944.155,1.35718e-01,2.56777e-02
19947.036,2.41888e-01,2.35482e-02
19949.873,1.66440e-01,2.62432e-02
19952.629,2.12503e-01,3.60944e-02
19954.599,2.43427e-01,3.73051e-02
19955.743,1.52868e-01,4.31883e-02
19958.419,1.84668e-01,3.70369e-02
19961.242,2.01498e-01,3.61442e-02
19964.065,1.99455e-01,3.53988e-02
19966.932,1.89377e-01,2.93090e-02
19969.775,2.02116e-01,3.54691e-02
19972.645,2.60885e-01,3.35185e-02
19975.465,1.72547e-01,3.07381e-02
19978.240,1.74278e-01,3.84265e-02
19978.516,3.07321e-01,6.64656e-02
19981.162,1.96650e-01,3.98969e-02
19984.013,1.98019e-01,4.22344e-02
19986.862,1.91100e-01,4.07415e-02
19989.703,3.03061e-01,4.22822e-02
19992.549,1.52251e-01,4.46781e-02
19995.400,1.87402e-01,4.91342e-02
19998.237,7.23406e-02,5.43566e-02
20001.078,9.19976e-02,6.55944e-02
20003.760,3.19811e-01,2.25813e-01
20004.019,3.61697e-01,2.32704e-01
20006.732,1.98591e-01,6.58628e-01
20009.637,-3.95829e-01,1.28076e+00
20012.538,4.72194e-01,7.72350e-01
20015.370,6.85857e-01,1.30696e-01
20018.178,2.40787e-01,8.79288e-02
20021.019,1.40744e-01,8.96266e-02
20023.859,1.02156e-01,1.09459e-01
20026.712,4.10134e-01,1.29020e-01
20029.394,6.85382e-01,2.34312e-01
20029.685,7.27190e-01,2.27433e-01
20032.369,1.07553e-01,4.52875e-01
20035.259,4.75552e-01,6.02591e-01
20038.151,4.38873e-01,2.85758e-01
20040.953,2.62776e-01,1.09169e-01
20043.792,2.06594e-01,9.64703e-02
20046.639,5.09421e-02,1.03785e-01
20049.484,2.05587e-01,1.00996e-01
20052.282,4.96087e-01,1.32256e-01
20054.193,4.94867e-02,1.28715e-01
20055.313,3.59472e-01,1.48023e-01
20058.028,2.09037e-01,1.17974e-01
20060.868,1.24000e-01,1.07725e-01
20063.719,3.66783e-01,9.44732e-02
20066.553,2.85698e-01,8.40619e-02
20069.384,2.89140e-01,1.53681e-01
20072.258,2.60314e-01,1.63701e-01
20075.135,2.58075e-01,1.00882e-01
20077.885,1.02478e-01,6.77327e-02
20079.797,1.46064e-01,7.04493e-02
20080.910,2.93301e-01,8.05297e-02
20083.652,1.17299e-01,4.78343e-02
20086.485,1.88943e-01,4.47615e-02
20089.329,1.88823e-01,3.79521e-02
20092.174,2.66955e-01,3.38201e-02
20095.006,2.19734e-01,4.68320e-02
20097.852,1.95970e-01,7.41315e-02
20100.712,3.73498e-01,9.79717e-02
20103.560,2.23516e-01,8.85315e-02
20106.268,4.06434e-01,9.18514e-02
20106.522,4.90544e-01,8.45634e-02
20109.247,2.78035e-01,7.27441e-02
20112.086,1.73329e-01,6.64869e-02
20114.931,1.06297e-01,9.51960e-02
20117.784,3.71755e-01,1.07251e-01
20120.637,2.00249e-01,9.56504e-02
20123.478,2.67847e-01,8.75437e-02
20126.312,1.37033e-01,9.27920e-02
20129.169,2.11370e-01,1.19163e-01
20131.883,1.26108e-01,1.21551e-01
20132.147,1.96131e-01,1.10961e-01
20134.871,2.68881e-01,7.51086e-02
20137.707,1.81813e-01,7.29903e-02
20140.556,1.10695e-01,5.70873e-02
20143.382,3.00930e-01,7.13014e-02
20146.243,1.40891e-01,5.87303e-02
20149.081,3.30472e-01,5.80473e-02
20151.930,2.33583e-01,7.07370e-02
20154.768,2.63948e-01,5.22547e-02
20157.556,2.36887e-01,7.49930e-02
20157.808,1.88826e-01,1.20695e-01
20160.463,2.70777e-01,6.53446e-02
20163.306,2.77556e-01,7.06981e-02
20166.142,3.12190e-01,7.94869e-02
20169.002,1.93330e-01,6.82391e-02
20171.840,4.26490e-01,7.11241e-02
20174.688,3.14465e-01,7.85606e-02
20177.538,3.20336e-01,6.32648e-02
20180.381,3.85071e-01,7.29867e-02
20183.235,1.53808e-01,6.27256e-02
20185.936,2.62676e-01,6.75407e-02
20186.168,1.32391e-01,6.52829e-02
20188.901,1.84857e-01,5.97032e-02
20191.715,3.19837e-01,1.29081e-01
20194.602,2.86511e-02,1.89806e-01
20197.486,1.09237e-01,1.45323e-01
20200.309,2.41855e-01,4.76545e-02
20203.131,2.74821e-01,3.88289e-02
20205.970,1.62723e-01,5.63990e-02
20208.830,2.20004e-01,5.09788e-02
20211.613,2.37796e-01,4.67971e-02
20213.197,2.84874e-01,6.31351e-02
20214.556,1.63988e-01,5.58130e-02
20217.364,1.45890e-01,4.50942e-02
20220.217,2.69271e-01,4.02398e-02
20223.050,1.57377e-01,4.04741e-02
20225.900,2.08072e-01,3.23436e-02
20228.735,2.17293e-01,3.16342e-02
20231.579,1.32555e-01,3.78965e-02
20234.423,1.83494e-01,3.25171e-02
20237.270,2.69723e-01,3.04182e-02
20240.051,1.78111e-01,4.21154e-02
20240.295,3.31669e-01,6.85502e-02
20242.960,1.95113e-01,3.32727e-02
20245.809,2.40802e-01,2.99279e-02
20248.676,2.04077e-01,3.46587e-02
20251.501,2.05703e-01,3.23258e-02
20254.343,2.12870e-01,2.80510e-02
20257.177,1.82740e-01,2.90702e-02
20260.025,2.16209e-01,2.75888e-02
20262.864,1.76367e-01,2.61871e-02
20265.708,2.11884e-01,2.79070e-02
20268.494,1.96976e-01,3.45325e-02
20268.744,1.13128e-01,5.81164e-02
20271.365,1.84576e-01,3.85319e-02
20274.165,4.39525e-01,2.18732e-01
20277.080,4.50409e-01,5.43477e-01
20279.980,3.33551e-01,3.42372e-01
20282.804,2.87006e-01,6.52087e-02
20285.621,1.71938e-01,3.97212e-02
20288.480,1.41290e-01,3.71297e-02
20291.298,1.96115e-01,4.15598e-02
20294.153,2.94380e-01,4.34443e-02
20296.929,2.21435e-01,4.27279e-02
20297.189,1.77312e-01,7.21458e-02
20299.833,2.68551e-01,3.83548e-02
20302.691,2.13768e-01,3.60282e-02
20305.511,1.95737e-01,2.94024e-02
20308.363,1.85213e-01,3.16498e-02
20311.223,2.10389e-01,2.89709e-02
20314.055,2.56217e-01,2.54379e-02
20316.892,2.51463e-01,3.31557e-02
20319.735,1.87768e-01,4.60777e-02
20322.599,2.03739e-01,4.39109e-02
20325.383,2.26615e-01,3.52699e-02
20327.300,1.98644e-01,3.14518e-02
20328.383,2.42618e-01,3.33178e-02
20331.115,2.33552e-01,2.55634e-02
20333.947,2.40545e-01,2.94184e-02
20336.731,2.20874e-01,6.57615e-02
20339.618,5.13755e-02,2.34047e-01
20342.506,2.64763e-01,2.47150e-01
20345.383,2.59921e-01,8.70945e-02
20348.183,1.94962e-01,4.73448e-02
20351.028,2.27971e-01,3.90300e-02
20353.885,2.77528e-01,2.64206e-02
20356.576,1.39637e-01,3.54765e-02
20356.820,1.28815e-01,3.30134e-02
20359.538,2.74068e-01,2.39258e-02
20362.389,2.41150e-01,2.35671e-02
20365.225,1.66994e-01,2.38550e-02
20368.061,2.05408e-01,2.46681e-02
20370.919,1.90670e-01,2.63787e-02
20373.760,2.47449e-01,2.59684e-02
20376.603,2.08315e-01,2.38671e-02
20379.426,3.37951e-01,2.77520e-02
20382.285,2.33502e-01,2.40458e-02
20385.132,2.28280e-01,2.41488e-02
20387.852,2.25909e-01,3.55133e-02
20388.098,2.57341e-01,3.26798e-02
20390.814,2.01046e-01,2.43039e-02
20393.653,2.10809e-01,2.41250e-02
20396.500,2.80908e-01,2.49574e-02
20399.341,1.66532e-01,2.58921e-02
20402.196,2.62398e-01,2.67647e-02
20405.021,1.82290e-01,2.93999e-02
20407.836,6.19994e-02,4.03650e-02
20410.629,2.21859e-01,2.23547e-01
20413.543,2.02352e-01,6.44191e-01
20416.380,-1.17485e-01,5.44048e-01
20417.974,8.22844e-01,4.99585e-01
20419.383,1.31835e-01,1.01730e-01
20422.076,1.18781e-01,2.96369e-02
20424.927,1.90869e-01,2.62189e-02
20427.768,1.65050e-01,2.58711e-02
20430.626,2.26832e-01,2.56726e-02
20433.454,1.80986e-01,2.59236e-02
20436.299,1.75635e-01,2.53847e-02
20439.145,1.70053e-01,2.53790e-02
20441.988,1.49438e-01,2.59719e-02
20444.824,2.00527e-01,2.76452e-02
20447.609,2.34383e-01,3.03217e-02
20449.539,1.53558e-01,2.99984e-02
20450.627,2.35817e-01,3.41481e-02
20453.349,2.06402e-01,2.45171e-02
20456.184,1.88524e-01,2.58877e-02
20459.031,2.26167e-01,2.85335e-02
20461.879,1.44428e-01,2.67838e-02
20464.700,1.37069e-01,2.47337e-02
20467.566,1.50691e-01,2.44540e-02
20470.395,1.42540e-01,2.47927e-02
20473.244,1.90170e-01,2.55841e-02
20476.079,2.01807e-01,2.60956e-02
20478.921,1.57322e-01,2.64015e-02
20481.701,1.54107e-01,3.17101e-02
20481.943,2.41159e-01,5.26829e-02
20484.596,1.43402e-01,3.10774e-02
20487.446,1.78459e-01,3.78131e-02
20490.299,1.51857e-01,3.54578e-02
20493.146,1.14084e-01,3.24401e-02
20495.926,1.96545e-01,4.76770e-02
20498.780,3.05162e-01,1.55349e-01
20501.664,2.21747e-01,2.07704e-01
20504.540,2.07432e-01,1.01353e-01
20507.352,1.61182e-01,3.69129e-02
20510.183,1.34144e-01,3.43953e-02
20513.019,1.38198e-01,3.47394e-02
20515.740,1.69907e-01,6.18677e-02
20515.965,2.53198e-01,5.89045e-02
20518.707,1.33265e-01,4.37119e-02
20521.544,1.87896e-01,4.08641e-02
20524.378,2.07012e-01,4.92821e-02
20527.233,1.36372e-01,5.22210e-02
20530.078,1.22979e-01,4.14309e-02
20532.912,2.32757e-01,4.27510e-02
20535.748,2.06666e-01,4.55177e-02
20538.572,1.41819e-01,6.02870e-02
20541.428,3.22366e-02,5.77520e-02
20544.282,1.03916e-01,6.01263e-02
20547.069,1.72262e-01,5.31984e-02
20548.980,1.27570e-01,5.44688e-02
20550.053,6.39620e-02,6.33152e-02
20552.791,9.81379e-02,5.54844e-02
20555.642,1.23294e-01,6.41242e-02
20558.469,6.89685e-02,6.17791e-02
20561.253,-2.85221e-02,2.07279e-01
20564.147,-1.96329e-02,5.92015e-01
20567.033,-4.45712e-01,5.16883e-01
20569.902,-1.63423e-01,1.40555e-01
20572.684,8.91059e-02,4.89213e-02
20575.516,1.03360e-01,6.42263e-02
20578.371,1.66933e-01,6.48029e-02
20581.210,1.76199e-01,6.04051e-02
20583.935,2.09795e-01,8.02747e-02
20584.151,9.14576e-02,7.72645e-02
20586.903,1.37658e-01,4.55953e-02
20589.734,1.88324e-01,3.41291e-02
20592.580,1.44534e-01,3.13877e-02
20595.409,6.86007e-03,3.16203e-02
20598.255,1.16985e-01,2.81770e-02
20601.106,1.11091e-01,2.59112e-02
20603.935,1.40755e-01,2.46847e-02
20606.772,9.01097e-02,2.50182e-02
20609.604,1.48369e-01,2.82140e-02
20612.457,1.14096e-01,2.86759e-02
20615.297,1.25582e-01,2.96991e-02
20618.078,1.08429e-01,3.67973e-02
20618.303,9.54700e-02,6.24126e-02
20620.973,1.71079e-01,3.05467e-02
20623.799,2.09052e-01,3.49692e-02
20626.674,2.14834e-01,3.37720e-02
20629.494,1.41342e-01,3.47829e-02
20632.332,1.40436e-01,3.56308e-02
20635.172,2.13955e-01,3.28303e-02
20638.001,1.75547e-01,3.79153e-02
20640.856,1.48612e-01,3.39126e-02
20643.695,7.28735e-02,3.72958e-02
20646.535,3.96517e-02,3.72667e-02
20649.369,1.10256e-01,4.02908e-02
20652.214,1.74890e-01,4.82323e-02
20654.952,-2.16003e-02,5.88252e-02
20655.161,1.27777e-01,5.49889e-02
20657.894,1.49147e-01,4.18473e-02
20660.754,1.06577e-01,3.94684e-02
20663.570,1.12647e-01,3.80304e-02
20666.416,1.39389e-01,4.35177e-02
20669.260,8.36686e-02,3.58907e-02
20672.088,1.74503e-01,4.16196e-02
20674.939,5.27576e-02,4.61641e-02
20677.791,1.38734e-01,3.53512e-02
20680.614,1.05250e-01,3.59622e-02
20683.456,1.34468e-01,3.30401e-02
20686.294,1.67795e-01,3.18846e-02
20689.133,1.20901e-01,3.59142e-02
20691.863,1.02425e-01,4.50314e-02
20692.072,5.52087e-03,4.20693e-02
20694.794,1.70689e-01,3.26993e-02
20697.654,6.74134e-02,3.34690e-02
20700.496,1.11063e-01,2.97323e-02
20703.337,1.16962e-01,3.28122e-02
20706.174,6.81721e-02,3.15773e-02
20709.011,1.07626e-01,3.01111e-02
20711.849,1.03033e-01,3.24804e-02
20714.694,1.15685e-01,2.91455e-02
20717.522,9.98356e-02,3.03356e-02
20720.387,1.12665e-01,3.22225e-02
20723.190,1.17156e-01,3.41968e-02
20725.985,2.35315e-01,9.51681e-02
20728.807,1.33167e-01,3.24107e-01
20730.737,4.07371e-01,3.44010e-01
20731.842,8.58436e-02,4.30004e-01
20734.619,1.33144e-01,1.36425e-01
20737.421,1.63725e-01,4.09639e-02
20740.235,1.48060e-01,3.99624e-02
20743.082,1.01314e-01,4.23574e-02
20745.935,6.02546e-02,3.12138e-02
20748.759,1.22353e-01,2.77990e-02
20751.591,1.29280e-01,2.91664e-02
20754.439,1.07471e-01,2.69349e-02
20757.274,9.44807e-02,2.69338e-02
20760.115,9.40705e-02,2.82305e-02
20762.953,8.17221e-02,2.64715e-02
20765.792,4.10060e-02,2.58519e-02
20768.579,1.57806e-01,3.05948e-02
20770.158,-2.07012e-02,3.51908e-02
20771.517,7.56297e-02,2.93328e-02
20774.309,5.81515e-02,2.51870e-02
20777.144,7.98490e-02,2.66572e-02
20779.988,6.42007e-02,2.53852e-02
20782.842,1.10607e-01,2.43148e-02
20785.661,8.15576e-02,2.46749e-02
20788.503,1.03823e-01,2.40374e-02
20791.337,1.04588e-01,2.36357e-02
20794.176,1.15199e-01,2.37089e-02
20797.018,7.92433e-02,2.33719e-02
20799.852,7.91971e-02,2.44728e-02
20802.679,1.02956e-01,3.22702e-02
20805.525,1.28513e-01,3.92755e-02
20808.324,5.16997e-02,4.49328e-02
20810.239,1.41901e-01,4.10191e-02
20811.313,1.33997e-01,4.31345e-02
20814.036,1.25454e-01,3.01974e-02
20816.883,1.36625e-01,3.58546e-02
20819.732,1.25201e-01,3.33177e-02
20822.551,8.95002e-02,3.08487e-02
20825.391,6.67173e-02,3.96412e-02
20828.240,1.25894e-01,4.07284e-02
20831.077,9.90660e-02,3.93812e-02
20833.925,1.08915e-01,3.60834e-02
20836.762,1.09074e-01,2.70890e-02
20839.589,1.10372e-01,2.48192e-02
20842.427,8.97811e-02,2.46323e-02
20845.269,9.60809e-02,2.49607e-02
20848.102,8.47234e-02,2.60315e-02
20850.887,1.08092e-01,3.13020e-02
20852.801,9.73238e-02,3.35713e-02
20853.873,4.40298e-02,4.17302e-02
20856.596,7.75193e-02,3.90528e-02
20859.426,1.56323e-01,8.43714e-02
20862.296,8.56861e-02,1.18606e-01
20865.165,1.37478e-01,7.78863e-02
20867.985,1.16257e-01,3.63070e-02
20870.841,8.47500e-02,3.22106e-02
20873.682,8.12230e-02,3.64838e-02
20876.526,5.74462e-02,3.89050e-02
20879.332,1.19769e-01,3.41851e-02
20882.157,6.40638e-02,2.75301e-02
20884.986,1.29902e-01,3.19945e-02
20887.883,-2.02845e-03,3.36083e-02
20890.681,9.26205e-02,2.63231e-02
20893.460,6.12213e-02,2.90031e-02
20895.374,1.10508e-01,2.88315e-02
20896.439,9.32821e-02,3.36183e-02
20899.180,8.08118e-02,2.46261e-02
20902.029,7.62183e-02,2.59153e-02
20904.829,1.04240e-01,3.47347e-02
20907.659,7.40199e-03,9.06190e-02
20910.524,1.68708e-01,1.59694e-01
20913.394,4.26656e-02,1.30916e-01
20916.244,1.38316e-01,5.82661e-02
20919.049,1.55836e-01,3.50408e-02
20921.872,8.62818e-02,3.18000e-02
20924.730,8.49496e-02,2.70661e-02
20927.559,9.10845e-02,2.46930e-02
20930.393,6.24821e-02,2.41664e-02
20933.234,1.15229e-01,2.44731e-02
20936.058,7.22873e-02,2.48778e-02
20938.853,1.40109e-01,3.07223e-02
20940.768,1.05815e-01,3.10155e-02
20941.831,1.32542e-01,3.62013e-02
20944.583,7.63877e-02,2.50142e-02
20947.416,8.85576e-02,2.44040e-02
20950.253,1.10645e-01,2.46322e-02
20953.095,9.26113e-02,2.44613e-02
20955.926,8.25946e-02,2.41364e-02
20958.773,4.32553e-02,2.46249e-02
20961.600,4.89190e-02,2.40705e-02
20964.436,8.39262e-02,2.38933e-02
20967.276,1.02621e-01,2.38225e-02
20970.108,1.08049e-01,2.38131e-02
20972.962,1.29623e-01,2.34922e-02
20975.787,9.99166e-02,2.37695e-02
20978.625,1.17126e-01,2.35315e-02
20981.452,9.45968e-02,2.35971e-02
20984.297,6.26305e-02,2.41826e-02
20987.081,4.00227e-02,2.90306e-02
20988.655,2.95024e-02,3.45551e-02
20990.007,1.20215e-01,2.92926e-02
20992.805,1.45972e-01,2.41674e-02
20995.643,5.50579e-02,2.36181e-02
20998.484,1.33697e-01,2.34545e-02
21001.308,1.37847e-01,2.41427e-02
21004.146,5.52300e-02,2.81097e-02
21006.987,6.76160e-02,2.99577e-02
21009.820,4.81852e-02,3.12056e-02
21012.667,4.91483e-02,3.79963e-02
21015.503,5.06412e-02,4.02869e-02
21018.328,7.76132e-02,3.46743e-02
21021.167,1.09184e-01,3.29056e-02
21023.998,8.56444e-02,3.46851e-02
21026.839,1.06652e-01,3.80775e-02
21029.679,9.47751e-02,3.74520e-02
21032.500,8.01498e-02,4.41669e-02
21035.304,6.39878e-02,5.80652e-02
21037.223,1.57875e-01,5.14770e-02
21038.293,1.61859e-01,5.19598e-02
21041.027,2.28330e-02,2.98970e-02
21043.858,9.96501e-02,2.96394e-02
21046.697,1.03946e-01,2.88070e-02
21049.529,7.53242e-02,2.84717e-02
21052.366,7.57851e-02,3.35418e-02
21055.200,1.31981e-01,3.87524e-02
21058.037,1.32313e-01,3.66351e-02
21060.850,1.03859e-01,5.36431e-02
21063.706,1.65491e-01,7.37605e-02
21066.544,-1.02998e-02,7.62310e-02
21069.380,4.71317e-02,7.93056e-02
21072.234,1.16367e-01,6.60191e-02
21075.064,6.22933e-02,4.28680e-02
21077.891,4.63201e-02,3.61925e-02
21080.733,6.27600e-02,3.01283e-02
21083.558,3.28634e-02,2.57968e-02
21086.340,7.58529e-02,3.10394e-02
21088.251,1.17057e-01,3.67608e-02
21089.301,1.13388e-01,4.76738e-02
21092.063,1.64068e-01,3.97893e-02
21094.888,1.16269e-01,4.70063e-02
21097.732,2.26970e-01,6.01218e-02
21100.581,1.14624e-01,5.48633e-02
21103.393,5.76410e-02,5.99294e-02
21106.235,8.47061e-02,8.75177e-02
21109.093,1.50628e-01,8.19084e-02
21111.922,1.19250e-01,5.51172e-02
21114.721,2.63286e-01,7.99370e-02
21117.586,1.36653e-01,1.14083e-01
21120.453,1.36124e-02,7.88957e-02
21123.279,1.20716e-01,3.34223e-02
21126.089,1.02257e-01,2.62869e-02
21128.925,8.04827e-02,2.62966e-02
21131.765,1.02445e-01,2.63575e-02
21134.597,8.12558e-02,2.54088e-02
21137.432,1.26818e-01,2.51384e-02
21140.266,1.07226e-01,2.54005e-02
21143.049,5.50262e-02,2.88627e-02
21143.255,1.66263e-01,5.03635e-02
21145.934,1.08438e-01,2.48744e-02
21148.770,1.05172e-01,2.49592e-02
21151.582,3.96869e-02,2.73960e-02
21154.413,9.60453e-02,4.65666e-02
21157.271,1.17403e-01,6.84785e-02
21160.131,2.68676e-02,5.76240e-02
21162.963,1.44613e-01,3.19420e-02
21165.781,9.37944e-02,2.58512e-02
21168.628,2.20459e-02,2.55924e-02
21171.429,1.29166e-01,2.97592e-02
21174.238,1.06787e-01,7.06592e-02
21177.106,8.94771e-02,1.46822e-01
21179.973,3.85527e-02,1.38114e-01
21182.826,7.29127e-02,6.31965e-02
21185.633,1.47873e-01,3.75872e-02
21188.461,5.40290e-02,3.20098e-02
21191.285,1.10748e-01,3.31356e-02
21194.123,1.54127e-01,3.82975e-02
21196.966,1.13609e-01,3.76077e-02
21199.753,1.11639e-01,3.60005e-02
21201.326,2.10191e-01,4.22212e-02
21202.669,1.06517e-01,3.41806e-02
21205.460,8.34569e-02,3.28530e-02
21208.303,9.29370e-02,3.25246e-02
21211.135,1.44765e-01,3.06424e-02
21213.968,7.24975e-02,2.92137e-02
21216.800,8.76469e-02,2.93007e-02
21219.633,1.18762e-01,3.21150e-02
21222.474,1.47857e-01,3.09197e-02
21225.308,1.05910e-01,2.72695e-02
21228.122,9.92111e-02,3.06808e-02
21230.944,2.38845e-03,5.98704e-02
21233.803,1.76777e-01,8.67222e-02
21236.666,2.13938e-01,6.74944e-02
21239.512,1.19082e-01,3.39555e-02
21242.312,1.25629e-01,2.72837e-02
21245.114,1.27915e-01,3.61796e-02
21247.936,1.45673e-01,9.56432e-02
21250.807,-1.19306e-01,1.63396e-01
21253.674,1.19587e-01,1.23943e-01
21256.521,1.32279e-01,4.63110e-02
21259.269,1.54793e-01,3.20407e-02
21261.450,1.64364e-01,2.76937e-02
21263.677,4.99290e-02,3.83248e-02
21265.025,8.26228e-02,3.03681e-02
21267.815,1.17272e-01,2.56242e-02
21270.647,8.35758e-02,2.57736e-02
21273.477,1.60952e-01,2.67109e-02
21276.299,1.14238e-01,3.50802e-02
21279.140,6.98294e-02,5.12228e-02
21281.991,7.52858e-02,5.16128e-02
21284.833,1.22605e-01,3.60173e-02
21287.656,1.61675e-01,2.68249e-02
21290.481,1.24838e-01,2.74634e-02
21293.317,1.17786e-01,2.92582e-02
21296.156,1.04460e-01,2.77882e-02
21298.986,1.40790e-01,2.57117e-02
21301.816,1.03770e-01,2.53791e-02
21304.650,1.15239e-01,2.56531e-02
21307.477,1.67126e-01,2.57453e-02
21310.313,6.28708e-02,2.60206e-02
21313.138,1.29292e-01,3.07995e-02
21315.970,1.63126e-01,4.72534e-02
21318.812,1.17146e-01,6.10269e-02
21321.655,9.73832e-02,5.87728e-02
21324.472,1.48737e-01,6.63439e-02
21327.272,1.85878e-01,9.44951e-02
21329.193,3.31532e-02,8.39648e-02
21330.258,9.35105e-02,8.85278e-02
21333.007,1.59206e-01,3.37606e-02
21335.821,1.28692e-01,2.65369e-02
21338.653,1.50896e-01,2.62027e-02
21341.483,1.24945e-01,2.61219e-02
21344.317,1.06009e-01,2.59801e-02
21347.154,1.12121e-01,2.58230e-02
21349.981,1.19261e-01,2.63822e-02
21352.801,1.26515e-01,2.98646e-02
21355.655,1.53161e-01,3.45724e-02
21358.483,1.89670e-01,3.60730e-02
21361.316,1.86038e-01,3.43646e-02
21364.153,9.80467e-02,3.08260e-02
21366.984,1.52113e-01,2.70077e-02
21369.808,1.45354e-01,2.88141e-02
21372.645,1.36619e-01,3.51293e-02
21375.482,1.73901e-01,3.59749e-02
21378.312,9.76312e-02,3.31848e-02
21381.143,1.02889e-01,3.46531e-02
21383.985,1.15228e-01,3.26058e-02
21386.811,1.16185e-01,2.74707e-02
21389.643,1.02726e-01,2.63182e-02
21392.472,5.68982e-02,2.66312e-02
21395.306,1.55548e-01,2.65560e-02
21398.093,6.73999e-02,3.04471e-02
21400.285,1.84754e-01,2.63629e-02
21402.498,1.22764e-01,3.60679e-02
21403.843,1.29362e-01,3.06164e-02
21406.632,1.83343e-01,2.59851e-02
21409.467,1.12711e-01,2.62362e-02
21412.301,1.15224e-01,2.63246e-02
21415.132,1.39621e-01,2.66250e-02
21417.962,1.25249e-01,2.85946e-02
21420.801,7.27748e-02,2.98006e-02
21423.631,1.06325e-01,3.02088e-02
21426.468,1.50538e-01,2.94080e-02
21429.289,1.09831e-01,2.80066e-02
21432.131,1.27810e-01,2.80548e-02
21434.947,1.19403e-01,2.85526e-02
21437.794,9.54546e-02,2.75510e-02
21440.635,1.85416e-01,2.81558e-02
21443.457,9.11481e-02,2.82269e-02
21446.290,1.29680e-01,2.73111e-02
21449.132,1.20112e-01,2.65877e-02
21451.952,8.73605e-02,2.68697e-02
21454.797,1.42474e-01,2.66831e-02
21457.618,1.14085e-01,2.67537e-02
21460.449,1.42194e-01,2.68419e-02
21463.279,1.16430e-01,2.69286e-02
21466.114,1.23034e-01,2.71249e-02
21468.944,1.33783e-01,2.72567e-02
21471.775,1.57269e-01,2.71814e-02
21474.610,8.11654e-02,2.71507e-02
21477.424,2.03906e-01,2.76736e-02
21480.225,1.26368e-01,3.18734e-02
21482.138,1.69805e-01,3.18513e-02
21484.087,1.01932e-01,3.06084e-02
21485.972,1.69074e-01,3.18271e-02
21488.770,1.29597e-01,2.75711e-02
21491.599,1.07959e-01,2.77023e-02
21494.427,1.65913e-01,2.79928e-02
21497.262,1.47646e-01,2.83583e-02
21500.084,6.38013e-02,3.19601e-02
21502.873,1.30630e-01,6.66662e-02
21505.713,2.48439e-02,2.25142e-01
21508.584,2.90398e-01,3.81843e-01
21511.451,3.44900e-01,2.76406e-01
21514.295,1.47625e-01,9.15416e-02
21517.098,6.44369e-02,4.28583e-02
21519.913,3.65304e-02,3.33947e-02
21522.743,9.43387e-02,3.47582e-02
21525.570,1.03468e-01,3.71607e-02
21528.399,1.62486e-01,4.27314e-02
21531.234,1.54769e-01,4.97648e-02
21534.043,9.93580e-02,6.64386e-02
21536.876,2.05369e-01,1.31371e-01
21539.737,1.25801e-02,1.61856e-01
21542.595,5.84670e-02,1.02233e-01
21545.401,1.15423e-01,5.71691e-02
21548.227,7.02990e-02,5.39905e-02
21551.065,1.12331e-01,4.65472e-02
21553.899,1.49098e-01,3.63408e-02
21556.721,1.25166e-01,2.94552e-02
21559.547,1.29529e-01,2.85480e-02
21562.379,1.16214e-01,2.87213e-02
21565.206,9.21110e-02,3.04484e-02
21568.039,1.44574e-01,3.35322e-02
21570.829,1.24167e-01,3.87895e-02
21573.020,1.11561e-01,3.14489e-02
21575.562,8.65014e-02,4.03886e-02
21577.499,4.18215e-02,5.17215e-02
21579.379,1.29450e-01,6.96438e-02
21582.195,2.14054e-01,8.06354e-02
21585.044,1.68880e-01,6.40028e-02
21587.872,1.38970e-01,3.93858e-02
21590.690,5.81960e-02,3.29330e-02
21593.518,9.34432e-02,3.21062e-02
21596.346,1.32351e-01,3.28010e-02
21599.179,1.13413e-01,3.39072e-02
21602.014,9.78335e-02,3.15654e-02
21604.845,7.18716e-02,3.00653e-02
21607.669,1.24977e-01,2.97571e-02
21610.500,9.06153e-02,3.12978e-02
21613.345,1.64363e-01,3.13501e-02
21616.163,1.25873e-01,2.94404e-02
21618.993,1.13390e-01,2.91348e-02
21621.821,1.64229e-01,3.03468e-02
21624.637,8.75950e-02,3.07171e-02
21627.487,7.56147e-02,2.97496e-02
21630.315,1.27262e-01,2.90703e-02
21633.133,9.80914e-02,3.38139e-02
21635.965,1.32295e-01,4.40620e-02
21638.806,9.33497e-02,4.79712e-02
21641.643,1.11263e-01,4.19220e-02
21644.475,1.24973e-01,3.31157e-02
21647.297,1.02008e-01,2.88465e-02
21650.126,9.83961e-02,2.85342e-02
21652.956,1.05621e-01,2.85792e-02
21655.783,6.54494e-02,3.10619e-02
21658.618,1.20001e-01,3.37326e-02
21661.446,5.01450e-02,3.41854e-02
21664.278,8.88490e-02,3.32847e-02
21667.110,9.90144e-02,3.23265e-02
21669.934,1.33363e-01,3.07669e-02
21672.759,1.19633e-01,3.27897e-02
21675.596,7.35506e-02,3.52209e-02
21678.429,6.68116e-02,3.34233e-02
21681.250,9.13106e-02,3.26149e-02
21684.035,9.38219e-02,3.95357e-02
21686.223,9.41674e-02,3.36210e-02
21688.434,1.73228e-01,4.36940e-02
21689.787,-3.11486e-02,3.60100e-02
21692.575,8.26495e-02,3.04747e-02
21695.404,9.62173e-02,2.96646e-02
21698.233,8.25549e-02,2.91914e-02
21701.060,7.75145e-02,2.91936e-02
21703.888,8.28686e-02,3.19187e-02
21706.702,9.77085e-02,3.86428e-02
21709.524,1.21762e-01,7.31867e-02
21712.377,-6.81601e-03,1.11334e-01
21715.235,1.50914e-01,8.88360e-02
21718.068,3.50642e-02,4.22013e-02
21720.869,7.75868e-02,3.02030e-02
21723.700,1.11888e-01,2.97535e-02
21726.528,1.13576e-01,3.05966e-02
21729.357,1.02892e-01,3.04389e-02
21732.190,1.18998e-01,2.93444e-02
21735.018,8.19260e-02,2.94588e-02
21737.839,6.71297e-02,2.98537e-02
21740.645,1.22122e-01,3.05105e-02
21743.495,1.27430e-01,2.96334e-02
21746.332,7.26623e-02,3.03083e-02
21749.165,1.10077e-01,2.99310e-02
21751.991,1.08167e-01,2.94006e-02
21754.815,1.25133e-01,2.95838e-02
21757.640,4.49850e-02,3.20304e-02
21760.468,1.00922e-01,3.90732e-02
21763.308,1.53811e-01,4.36608e-02
21766.146,5.43371e-02,3.84014e-02
21768.975,7.09975e-02,3.16671e-02
21771.794,1.13999e-01,2.98147e-02
21774.623,5.20802e-02,2.95949e-02
21777.450,1.09283e-01,2.99294e-02
21780.291,1.10129e-01,2.97119e-02
21783.109,1.18346e-01,3.05969e-02
21785.933,6.97300e-02,3.19663e-02
21788.757,1.71823e-01,3.64721e-02
21791.589,1.28863e-01,4.32058e-02
21794.424,6.85983e-02,4.66621e-02
21797.234,1.36381e-01,5.26071e-02
21800.033,-2.51710e-02,1.25861e-01
21802.897,1.11836e-01,2.63690e-01
21805.760,1.56422e-01,2.39945e-01
21808.619,1.55315e-02,8.96453e-02
21811.409,8.28125e-02,3.67753e-02
21814.224,1.01354e-01,3.15889e-02
21817.057,1.47841e-01,3.07922e-02
21819.885,9.33814e-02,3.04408e-02
21822.710,9.75026e-02,3.04377e-02
21825.539,8.44461e-02,3.08753e-02
21828.368,4.43867e-02,3.13859e-02
21831.148,8.61863e-02,3.66149e-02
21833.325,4.25104e-02,3.23903e-02
21836.169,7.21494e-02,3.27226e-02
21838.714,3.59388e-02,3.82559e-02
21841.014,5.00811e-02,3.24320e-02
21843.490,1.58251e-02,3.64225e-02
21845.378,4.50794e-02,3.87031e-02
21848.169,3.55839e-02,3.41957e-02
21851.069,1.34257e-01,4.01393e-02
21853.900,5.70623e-02,3.83566e-02
21856.725,7.02050e-02,3.64682e-02
21859.479,1.47535e-01,3.07876e-02
21862.313,1.31078e-01,3.14179e-02
21865.134,1.24618e-01,3.15821e-02
21867.950,1.40971e-01,3.33868e-02
21870.751,5.43046e-02,6.08763e-02
21873.599,6.68561e-03,1.28106e-01
21876.459,2.88204e-01,1.33797e-01
21879.309,1.07367e-01,6.99308e-02
21882.111,1.69639e-01,3.79193e-02
21884.931,9.28855e-02,3.43991e-02
21887.759,2.71093e-02,3.27473e-02
21890.581,9.69893e-02,3.42245e-02
21893.411,4.37749e-02,3.67948e-02
21896.244,8.11956e-02,3.59515e-02
21899.071,1.02254e-01,3.22954e-02
21901.893,1.37240e-01,3.18215e-02
21904.724,1.07001e-01,3.38908e-02
21907.555,7.57221e-02,3.44266e-02
21910.378,5.86681e-02,3.24578e-02
21913.203,1.13131e-01,3.08910e-02
21916.036,6.43355e-02,3.07110e-02
21918.864,9.30702e-02,3.07254e-02
21921.688,7.47482e-02,3.10125e-02
21924.496,7.86628e-02,3.10262e-02
21927.342,1.01480e-01,3.12929e-02
21930.163,1.04168e-01,3.13019e-02
21932.992,1.53426e-01,3.11690e-02
21935.826,1.18627e-01,3.15095e-02
21938.655,7.01937e-02,3.11215e-02
21941.480,3.57823e-02,3.16388e-02
21944.305,1.26487e-01,3.24810e-02
21947.133,6.88872e-02,3.41357e-02
21949.944,8.17995e-02,3.96256e-02
21952.729,1.85237e-01,1.04850e-01
21955.593,8.35226e-02,2.84465e-01
21958.461,7.28007e-02,3.12293e-01
21961.324,9.87712e-02,1.35901e-01
21964.120,3.13724e-02,4.42512e-02
21966.928,1.81424e-01,3.41634e-02
21969.751,1.31546e-01,3.33617e-02
21972.580,1.12001e-01,3.30098e-02
21975.401,1.12883e-01,3.31373e-02
21978.226,1.26815e-01,3.53157e-02
21981.057,4.07800e-02,3.89044e-02
21983.889,1.11808e-01,3.97706e-02
21986.714,7.37858e-02,3.93155e-02
21989.541,7.46934e-02,3.89270e-02
21992.369,7.59898e-02,3.94783e-02
21995.190,1.35327e-01,4.20037e-02
21998.023,7.78135e-02,4.53301e-02
22000.849,1.01380e-01,4.36651e-02
22003.681,7.16340e-02,4.45906e-02
22006.503,1.02506e-01,4.30389e-02
22009.329,1.31590e-01,3.81307e-02
22012.152,1.31153e-01,3.62518e-02
22014.982,5.77737e-02,3.63359e-02
22017.811,8.17683e-02,3.59591e-02
22020.632,1.37390e-01,3.52617e-02
22023.455,1.13608e-01,3.63458e-02
22026.283,1.39173e-01,3.93094e-02
22029.111,1.04865e-01,4.34789e-02
22031.941,8.60315e-02,4.29269e-02
22034.773,8.06961e-02,3.85025e-02
22037.591,1.70057e-01,3.59717e-02
22040.417,1.22268e-01,3.59955e-02
22043.246,1.35302e-01,3.54603e-02
22046.071,8.51035e-02,3.61529e-02
22048.870,1.46442e-01,5.14181e-02
22051.699,2.37253e-01,1.13702e-01
22054.555,1.49623e-01,1.42329e-01
22057.403,5.37441e-02,9.18365e-02
22060.208,1.47583e-01,4.88647e-02
22063.032,7.91877e-02,4.27505e-02
22065.858,1.44518e-01,3.90114e-02
22068.683,1.04769e-01,3.71124e-02
22071.509,5.86457e-02,3.55700e-02
22074.335,8.94639e-02,3.41318e-02
22077.159,1.29077e-01,3.34418e-02
22079.987,6.52040e-02,3.39446e-02
22082.811,1.02174e-01,3.30999e-02
22085.635,8.20169e-02,3.34659e-02
22088.463,1.42709e-01,3.33560e-02
22091.289,2.10647e-01,3.32269e-02
22094.112,1.51726e-01,3.32595e-02
22096.942,1.51819e-01,3.35889e-02
22099.767,1.28277e-01,3.32055e-02
22102.592,7.41832e-02,3.37904e-02
22105.419,1.24028e-01,3.41677e-02
22108.249,1.37205e-01,3.44614e-02
22111.070,1.07311e-01,3.46481e-02
22113.896,1.65082e-01,3.46258e-02
22116.719,1.08952e-01,3.44323e-02
22119.536,9.36966e-02,3.81388e-02
22122.318,1.61202e-01,8.02509e-02
22125.171,2.61995e-02,2.21344e-01
22128.033,3.84884e-01,2.75308e-01
22130.897,6.02764e-02,1.38869e-01
22133.702,1.43346e-01,4.75200e-02
22136.502,1.15952e-01,3.58928e-02
22139.326,1.97004e-01,3.49593e-02
22142.151,1.01812e-01,3.46097e-02
22144.976,2.14401e-01,3.46989e-02
22147.801,1.70795e-01,3.59177e-02
22150.628,1.42098e-01,3.60085e-02
22153.452,9.78045e-02,3.51458e-02
22156.279,2.51432e-01,3.53023e-02
22159.102,2.12685e-01,3.62128e-02
22161.914,1.14113e-01,3.38053e-02
22164.780,1.42114e-01,3.72599e-02
22167.601,1.89775e-01,3.70240e-02
22170.406,1.69351e-01,3.67662e-02
22173.228,1.59693e-01,3.55326e-02
22176.053,1.68065e-01,3.52669e-02
22178.877,1.93988e-01,3.55263e-02
22181.705,1.26163e-01,3.60990e-02
22184.529,1.92670e-01,3.59880e-02
22187.352,1.82389e-01,3.60089e-02
22190.179,1.93793e-01,3.61838e-02
22192.985,1.03744e-01,3.65769e-02
22195.825,1.67718e-01,3.62070e-02
22198.652,1.67821e-01,3.54379e-02
22201.478,1.23581e-01,3.60733e-02
22204.302,2.15738e-01,3.61726e-02
22207.131,1.57565e-01,3.62229e-02
22209.952,1.38657e-01,3.67348e-02
22212.778,1.62901e-01,3.73098e-02
22215.603,1.35946e-01,3.85576e-02
22218.443,1.67488e-01,3.86691e-02
22221.253,1.75104e-01,3.71864e-02
22224.079,1.46952e-01,3.63518e-02
22226.898,1.76761e-01,3.62911e-02
22229.727,2.01736e-01,3.65675e-02
22232.552,1.75949e-01,3.62817e-02
22235.373,1.31979e-01,3.63864e-02
22238.198,1.63418e-01,3.64853e-02
22241.025,1.86897e-01,3.70454e-02
22243.834,1.58745e-01,4.17234e-02
22246.642,1.97370e-01,7.90996e-02
22249.496,3.40019e-01,1.12543e-01
22252.348,1.79843e-01,8.25900e-02
22255.158,1.41471e-01,4.42862e-02
22257.972,1.20303e-01,3.77466e-02
22260.795,1.65530e-01,3.71324e-02
22263.620,1.78956e-01,3.90521e-02
22266.444,1.45183e-01,4.02745e-02
22269.270,2.31039e-01,4.04614e-02
22272.091,1.74024e-01,4.02713e-02
22274.914,1.78345e-01,4.21274e-02
22277.741,1.24349e-01,4.12212e-02
22280.567,2.06035e-01,3.81768e-02
22283.389,1.66918e-01,3.73997e-02
22286.210,1.33193e-01,3.75990e-02
22289.037,1.99597e-01,3.97145e-02
22291.862,1.97674e-01,3.97033e-02
22294.687,2.50905e-01,3.78625e-02
22297.510,1.41466e-01,3.74336e-02
22300.332,2.39714e-01,3.73917e-02
22303.153,1.64555e-01,3.77290e-02
22305.977,1.88827e-01,3.88036e-02
22308.772,1.42120e-01,5.34216e-02
22311.595,4.65020e-02,1.32257e-01
22314.449,1.25487e-01,2.03708e-01
22317.308,1.61225e-01,1.43835e-01
22320.126,1.56774e-01,6.16078e-02
22322.928,1.95166e-01,4.54147e-02
22325.746,2.03025e-01,4.44983e-02
22328.570,2.23359e-01,4.15483e-02
22331.391,2.20047e-01,4.12727e-02
22334.215,1.74048e-01,4.14902e-02
22337.033,1.44136e-01,4.68425e-02
22339.861,2.21369e-01,5.13293e-02
22342.695,1.97555e-01,4.71626e-02
22345.509,2.50095e-01,4.90477e-02
22348.340,1.38231e-01,5.12278e-02
22351.166,2.01000e-01,4.43404e-02
22353.984,1.71423e-01,3.96467e-02
22356.806,1.96539e-01,3.88385e-02
22359.628,2.44731e-01,3.95322e-02
22362.448,2.09830e-01,3.97894e-02
22365.275,1.86923e-01,4.02172e-02
22368.096,2.32976e-01,4.01276e-02
22370.921,2.29796e-01,3.95279e-02
22373.744,1.80306e-01,4.05991e-02
22376.568,1.92573e-01,4.11235e-02
22379.393,1.71992e-01,4.07934e-02
22382.215,2.70839e-01,4.03317e-02
22385.039,2.39485e-01,3.93954e-02
22387.863,2.23149e-01,3.91696e-02
22390.686,2.31908e-01,3.89788e-02
22393.509,1.62828e-01,3.88046e-02
22396.328,1.29669e-01,3.93902e-02
22399.150,2.45467e-01,3.90939e-02
22401.976,2.59700e-01,4.00813e-02
22404.798,2.06518e-01,4.06671e-02
22407.623,1.63693e-01,4.04516e-02
22410.446,1.54527e-01,3.98103e-02
22413.264,2.01921e-01,4.15634e-02
22416.089,1.25828e-01,4.35113e-02
22418.913,1.65842e-01,4.28127e-02
22421.738,2.44024e-01,4.23582e-02
22424.559,2.81496e-01,4.25769e-02
22427.377,2.62713e-01,4.25718e-02
22430.202,1.56039e-01,4.56864e-02
22433.617,1.93744e-01,3.96065e-02
22436.632,1.53065e-01,4.25382e-02
22439.777,2.28061e-01,4.01367e-02
22443.164,2.25848e-01,3.90213e-02
22446.456,2.15137e-01,4.16902e-02
22449.277,2.04947e-01,4.00768e-02
22452.098,2.21654e-01,4.03307e-02
22455.083,2.05574e-01,3.65433e-02
22458.410,2.58083e-01,5.65190e-02
22461.242,1.95449e-01,8.42282e-02
22464.095,3.85242e-01,7.60725e-02
22466.918,1.37788e-01,4.86075e-02
22469.718,2.03647e-01,4.41091e-02
22472.544,2.09964e-01,4.63913e-02
22475.366,1.53305e-01,4.41459e-02
22478.188,1.74355e-01,4.19262e-02
22481.013,1.82835e-01,4.07639e-02
22483.832,2.39442e-01,4.05580e-02
22486.652,2.26984e-01,4.07420e-02
22489.488,3.14488e-01,4.13531e-02
22492.299,1.79030e-01,4.11268e-02
22495.122,1.40174e-01,4.16848e-02
22497.946,2.22681e-01,4.18559e-02
22500.764,1.95217e-01,4.23113e-02
22503.587,1.83245e-01,4.27133e-02
22506.408,2.02817e-01,4.29975e-02
22509.233,1.92063e-01,4.30398e-02
22512.050,2.39204e-01,4.34078e-02
22514.854,1.22730e-01,5.86938e-02
22517.676,2.71083e-01,1.04342e-01
22520.527,1.99536e-01,1.20952e-01
22523.366,2.13461e-01,7.98905e-02
22526.173,2.05839e-01,4.74552e-02
22528.985,1.94069e-01,4.28782e-02
22531.806,1.76645e-01,4.25491e-02
22534.629,1.85001e-01,4.30901e-02
22537.449,2.06972e-01,4.42181e-02
22540.269,1.98165e-01,4.59197e-02
22543.091,2.09015e-01,4.72185e-02
22545.918,1.80826e-01,4.68844e-02
22548.738,2.07425e-01,4.51466e-02
22551.559,1.84638e-01,4.30495e-02
22554.378,2.45977e-01,4.35719e-02
22557.199,2.22641e-01,4.45106e-02
22560.020,1.68474e-01,4.51238e-02
22562.839,1.57376e-01,4.47976e-02
22565.666,2.31207e-01,4.50172e-02
22568.488,1.26369e-01,4.65968e-02
22571.311,2.91601e-01,4.69206e-02
22574.131,2.06500e-01,4.52016e-02
22576.949,2.75189e-01,4.34448e-02
22579.774,1.99458e-01,4.37026e-02
22582.593,1.22952e-01,4.36737e-02
22585.417,1.72499e-01,4.41244e-02
22588.237,1.60754e-01,4.37142e-02
22591.646,2.50379e-01,3.88247e-02
22594.665,2.00098e-01,4.44938e-02
22598.127,1.46490e-01,3.79514e-02
22601.659,1.44485e-01,4.48328e-02
22604.476,2.13156e-01,4.47470e-02
22607.464,2.10692e-01,4.07199e-02
22610.804,1.03572e-01,4.80825e-02
22613.628,1.61859e-01,4.88365e-02
22616.449,1.46130e-01,5.02989e-02
22619.266,1.59923e-01,5.47906e-02
22622.092,2.42300e-01,5.55518e-02
22624.913,1.69585e-01,5.36038e-02
22627.741,1.57223e-01,4.83044e-02
22630.556,2.06898e-01,4.41391e-02
22633.372,1.72075e-01,4.45757e-02
22636.193,2.47465e-01,4.72829e-02
22639.015,1.40409e-01,4.84123e-02
22641.830,1.90758e-01,5.09915e-02
22644.660,1.98372e-01,5.30717e-02
22647.480,1.60034e-01,5.31854e-02
22650.298,1.42897e-01,5.45291e-02
22653.122,1.29535e-01,5.09662e-02
22655.942,1.44446e-01,4.54200e-02
22658.764,1.53733e-01,4.42646e-02
22661.585,1.26274e-01,4.41500e-02
22664.402,1.69020e-01,4.39495e-02
22667.223,1.79664e-01,4.41089e-02
22670.042,1.94751e-01,4.52597e-02
22672.863,2.22876e-01,4.68802e-02
22675.685,1.45548e-01,4.74394e-02
22678.505,2.29781e-01,4.74252e-02
22681.323,1.33539e-01,5.07721e-02
22684.145,1.83956e-01,5.56680e-02
22686.961,2.43081e-01,5.92672e-02
22689.779,1.37280e-01,7.11413e-02
22692.611,1.06803e-01,7.28353e-02
22695.438,2.41396e-01,5.83709e-02
22698.250,2.14217e-01,5.00495e-02
22701.069,1.43563e-01,5.11222e-02
22703.890,1.31039e-01,5.41523e-02
22706.712,1.63966e-01,5.18895e-02
22710.113,2.29725e-01,4.11298e-02
22713.787,2.01225e-01,3.94929e-02
22717.307,1.31461e-01,5.03039e-02
22720.288,8.81161e-02,4.41995e-02
22723.627,1.57176e-01,5.07304e-02
22726.450,1.00959e-01,5.14999e-02
22729.270,1.06551e-01,4.86375e-02
22732.088,1.51610e-01,4.68437e-02
22734.906,1.27754e-01,4.64616e-02
22737.703,4.88870e-02,4.96101e-02
22740.514,9.09454e-02,6.66035e-02
22743.348,1.14219e-01,8.26971e-02
22746.154,1.85977e-01,7.51981e-02
22749.022,7.55957e-02,5.64669e-02
22751.828,6.19782e-02,5.09970e-02
22754.647,9.84378e-02,5.66046e-02
22757.467,9.90743e-02,6.14971e-02
22760.291,1.10472e-01,5.77904e-02
22763.110,2.55834e-01,5.21749e-02
22765.927,7.73241e-02,5.13768e-02
22768.747,1.17494e-01,5.11238e-02
22771.570,1.02037e-01,5.13273e-02
22774.387,9.38921e-02,5.13331e-02
22777.206,1.01107e-01,4.89872e-02
22780.025,1.58194e-01,4.73717e-02
22782.844,1.41311e-01,4.81036e-02
22785.668,1.46441e-01,4.75326e-02
22788.483,1.02453e-01,4.74914e-02
22791.304,7.29112e-02,4.68161e-02
22794.122,5.11306e-02,4.67020e-02
22796.943,1.93888e-01,4.67009e-02
22799.763,6.46147e-02,4.68334e-02
22802.583,1.13919e-01,4.78408e-02
22805.980,6.06781e-02,4.70057e-02
22809.659,3.71368e-02,4.54175e-02
22813.177,1.63320e-02,5.04213e-02
22816.157,7.89208e-02,4.33617e-02
22819.497,4.98243e-02,4.85654e-02
22822.313,1.25616e-01,4.80695e-02
22825.133,6.99458e-02,5.06699e-02
22827.951,1.00542e-01,5.77883e-02
22830.775,1.57603e-01,6.24289e-02
22833.595,1.60893e-01,5.63119e-02
22836.411,8.93850e-02,5.06377e-02
22839.227,1.79066e-01,5.52061e-02
22842.051,8.87619e-02,5.70397e-02
22844.871,6.65997e-02,5.18812e-02
22847.689,1.12925e-01,4.88723e-02
22850.504,1.49869e-01,5.05361e-02
22853.324,1.00000e-01,5.47535e-02
22856.143,9.55781e-02,5.44870e-02
22858.963,1.46788e-01,5.07276e-02
22861.782,1.04663e-01,4.89232e-02
22864.600,2.83134e-03,4.93813e-02
22867.418,8.88957e-02,5.05840e-02
22870.236,1.26636e-01,5.07100e-02
22873.059,1.16633e-01,5.08093e-02
22875.876,1.02701e-01,5.08139e-02
22878.695,8.67742e-02,5.09477e-02
22881.512,1.10583e-01,5.00781e-02
22884.330,6.98910e-02,5.03427e-02
22887.153,9.48584e-02,4.96234e-02
22890.548,1.26037e-01,4.51075e-02
22894.225,7.18548e-02,4.62797e-02
22897.739,3.87554e-02,6.22136e-02
22900.723,7.59707e-02,5.75511e-02
22904.066,1.25338e-01,5.75915e-02
22906.879,8.70004e-02,5.16562e-02
22909.699,1.82351e-01,5.15506e-02
22912.518,4.59083e-02,5.30035e-02
22915.339,1.13421e-01,5.21200e-02
22918.151,6.60768e-02,5.23492e-02
22920.970,2.61892e-02,5.37073e-02
22923.786,1.04472e-01,5.77051e-02
22926.609,8.71425e-02,5.78983e-02
22929.428,3.90064e-02,5.37253e-02
22932.244,6.33035e-02,5.13500e-02
22935.059,7.72602e-02,5.26502e-02
22937.885,1.71094e-01,5.96167e-02
22940.697,-3.51863e-02,6.81263e-02
22943.522,7.15844e-02,6.23647e-02
22946.336,4.48711e-02,5.88946e-02
22949.151,1.59678e-01,6.17695e-02
22951.969,1.66204e-01,6.33877e-02
22954.788,4.27614e-02,6.34492e-02
22957.608,9.64102e-02,6.37807e-02
22960.425,2.12397e-01,6.18430e-02
22963.244,6.01978e-02,5.82285e-02
22966.642,8.34612e-02,5.07445e-02
22970.318,6.72743e-02,4.62583e-02
22973.831,5.56284e-02,5.34741e-02
22976.811,1.47516e-01,4.96046e-02
22980.150,5.99516e-02,5.87163e-02
22982.960,-9.32767e-03,6.74808e-02
22985.780,-3.22401e-02,7.93676e-02
22988.605,1.96489e-01,7.82144e-02
22991.427,5.01707e-02,6.80788e-02
22994.238,4.46915e-02,5.97128e-02
22997.054,9.42593e-02,5.73627e-02
22999.881,1.06959e-01,5.80818e-02
23002.691,-1.39007e-03,6.20986e-02
23005.509,9.40514e-02,6.25275e-02
23008.327,1.00084e-03,6.11769e-02
23011.143,9.52410e-02,5.87788e-02
23013.963,7.42407e-02,5.49078e-02
23016.778,1.43068e-01,5.36135e-02
23019.592,9.47252e-02,5.48298e-02
23022.414,7.82223e-02,5.63403e-02
23025.228,3.56172e-02,5.71550e-02
23028.049,6.26305e-03,5.71013e-02
23030.863,1.04523e-01,5.60298e-02
23033.683,8.19796e-02,5.73055e-02
23037.080,4.46779e-02,5.58922e-02
23040.754,9.54891e-02,5.12654e-02
23044.431,8.83852e-02,5.62809e-02
23047.768,2.44904e-02,6.26247e-02
23050.586,-1.35581e-02,5.85662e-02
23053.402,2.72961e-03,5.76347e-02
23056.220,4.70412e-02,5.86916e-02
23059.038,-3.70741e-02,5.79380e-02
23061.854,-6.03012e-02,5.73910e-02
23064.669,9.73691e-02,5.76251e-02
23067.489,4.73148e-02,5.76692e-02
23070.306,-1.16792e-02,5.64951e-02
23073.118,1.28533e-01,5.87179e-02
23075.935,-5.62005e-02,6.47602e-02
23078.756,5.78172e-02,6.45844e-02
23081.575,6.68470e-02,5.85201e-02
23084.390,4.53220e-02,5.57752e-02
23087.203,3.74435e-02,5.65230e-02
23090.021,1.17336e-01,5.90355e-02
23092.840,6.83299e-02,6.00045e-02
23095.656,3.90735e-02,5.82878e-02
23098.473,2.05166e-02,5.71332e-02
23101.868,1.02711e-03,5.06378e-02
23105.545,1.03181e-01,4.73795e-02
23109.222,1.40224e-02,4.98041e-02
23112.554,9.38290e-02,5.58627e-02
23115.372,4.97632e-02,5.64441e-02
23118.189,1.87949e-02,5.70077e-02
23121.004,3.74839e-02,5.77055e-02
23123.823,9.24412e-02,5.74456e-02
23126.637,1.11531e-02,5.57531e-02
23129.454,-7.65675e-03,5.55584e-02
23132.271,2.85521e-02,5.58584e-02
23135.089,6.06024e-02,5.55969e-02
23137.902,1.38715e-01,5.47534e-02
23140.722,4.32250e-02,5.53079e-02
23143.536,1.30373e-01,5.50655e-02
23146.354,4.44180e-02,5.58520e-02
23149.170,-3.99814e-02,5.56333e-02
23151.986,8.91495e-03,5.59616e-02
23154.802,4.80290e-02,5.68828e-02
23157.616,1.05825e-01,5.93558e-02
23160.432,1.34769e-01,6.45806e-02
23164.122,2.08466e-02,6.03598e-02
23167.728,1.89609e-02,7.78012e-02
23171.180,2.47934e-02,8.98189e-02
23174.518,-9.17099e-03,9.03301e-02
23177.333,1.50554e-01,8.19477e-02
23180.146,1.19180e-01,8.13579e-02
23182.963,1.68330e-01,7.77578e-02
23185.779,-7.22812e-03,7.42948e-02
23188.596,4.59637e-02,7.03128e-02
23191.412,9.73798e-02,6.54170e-02
23194.224,4.97003e-02,6.57733e-02
23197.042,6.94589e-02,6.65842e-02
23199.857,-3.15891e-02,6.60985e-02
23202.673,1.56433e-01,6.37254e-02
23205.485,4.42582e-02,6.62344e-02
23208.300,6.31184e-02,7.04525e-02
23211.125,2.02410e-02,6.85637e-02
23213.940,1.67497e-02,6.36156e-02
23216.747,3.68926e-02,6.43451e-02
23220.146,7.42833e-03,6.24351e-02
23223.822,9.09831e-02,5.65670e-02
23227.497,-2.81495e-02,6.14558e-02
23230.830,9.57629e-02,6.73524e-02
23233.646,9.52896e-02,6.59932e-02
23236.462,8.97711e-02,6.40443e-02
23239.276,8.79313e-02,6.28690e-02
23242.092,1.22776e-01,6.13453e-02
23244.905,4.30598e-02,6.12650e-02
23247.719,6.17168e-02,6.58015e-02
23250.536,2.22024e-02,6.88931e-02
23253.355,8.50838e-02,7.27778e-02
23256.171,3.08492e-02,7.11642e-02
23258.986,1.13034e-01,6.41199e-02
23261.800,7.40393e-02,6.21249e-02
23264.611,7.51578e-02,6.36737e-02
23267.428,1.13868e-01,6.40682e-02
23270.245,1.27087e-01,6.13773e-02
23273.060,1.16658e-01,6.06945e-02
23276.456,1.07426e-01,5.40742e-02
23280.094,8.68162e-02,5.24700e-02
23283.714,8.12069e-02,6.70871e-02
23287.046,2.43023e-02,8.84729e-02
23289.864,-1.01564e-01,8.15790e-02
23292.717,1.72915e-01,6.87942e-02
23295.579,1.09062e-01,6.57399e-02
23298.397,7.48952e-02,6.37084e-02
23301.211,6.95725e-02,6.28451e-02
23304.024,1.35387e-01,6.30556e-02
23306.841,1.18076e-01,6.36346e-02
23309.657,4.94313e-02,6.58231e-02
23312.472,5.06333e-02,6.59906e-02
23315.283,1.06211e-01,6.95692e-02
23318.098,-3.80817e-03,7.30050e-02
23320.917,1.20450e-01,7.08746e-02
23323.729,8.01541e-02,6.74631e-02
23326.543,2.36410e-02,6.74117e-02
23330.231,1.52709e-01,5.33993e-02
23334.043,6.95572e-02,5.10308e-02
23337.801,4.85741e-02,6.56674e-02
23340.617,8.74634e-02,6.88530e-02
23343.432,1.08455e-01,7.04024e-02
23346.247,1.44088e-01,6.76733e-02
23349.060,6.21880e-02,7.01365e-02
23351.875,1.35625e-01,7.09143e-02
23354.689,1.84925e-01,6.79395e-02
23357.504,1.74464e-01,6.61421e-02
23360.316,1.08066e-01,6.94038e-02
23363.132,8.53108e-02,7.01148e-02
23365.944,9.09270e-02,6.79707e-02
23368.761,3.00874e-02,6.61782e-02
23371.576,1.44056e-01,6.56534e-02
23374.389,2.42261e-02,6.52322e-02
23377.204,3.64663e-02,6.65473e-02
23381.205,1.19054e-01,5.35216e-02
23385.126,1.10144e-01,6.78416e-02
23388.462,1.28212e-01,7.51170e-02
23391.278,5.41065e-02,7.23719e-02
23394.088,1.08637e-01,7.08150e-02
23396.898,2.19554e-02,7.54023e-02
23399.715,5.43467e-02,8.51322e-02
23402.529,-7.74030e-02,9.26843e-02
23405.347,7.41413e-02,8.65103e-02
23408.161,1.36107e-01,7.90074e-02
23410.972,7.21406e-02,7.98621e-02
23413.787,2.15295e-01,8.14680e-02
23416.602,3.69729e-02,7.75183e-02
23419.413,8.24767e-02,7.63483e-02
23422.228,8.84830e-02,7.87093e-02
23425.045,2.39822e-02,7.42313e-02
23428.728,1.72870e-01,5.81591e-02
23432.331,1.08564e-01,6.41149e-02
23435.779,-2.01764e-02,6.77029e-02
23439.112,6.92312e-02,7.51147e-02
23441.926,4.96743e-02,7.10478e-02
23444.738,1.28027e-01,7.10901e-02
23447.551,1.82560e-01,7.68545e-02
23450.365,1.38095e-01,8.21193e-02
23453.175,2.12679e-01,8.06573e-02
23455.995,9.41135e-02,7.83616e-02
23458.807,4.77568e-02,7.62662e-02
23461.621,3.22410e-02,7.45379e-02
23464.433,1.58096e-01,7.52912e-02
23467.246,8.75389e-02,7.99492e-02
23470.063,1.42561e-01,7.97023e-02
23472.873,-4.18098e-02,7.72192e-02
23476.876,7.03749e-02,6.27739e-02
23480.796,6.30165e-02,8.01552e-02
23484.127,-1.21929e-02,8.93496e-02
23486.942,1.35374e-01,8.17369e-02
23489.756,1.82011e-01,7.58283e-02
23492.568,1.14451e-01,7.84557e-02
23495.378,4.33449e-02,8.30276e-02
23498.193,1.14057e-01,8.71945e-02
23501.009,1.09304e-01,8.70475e-02
23503.820,3.04791e-02,9.29912e-02
23506.633,-5.52191e-02,1.00400e-01
23509.449,4.54555e-03,9.94154e-02
23512.263,7.04432e-02,9.11983e-02
23515.071,-3.03031e-02,8.47643e-02
23517.884,1.62134e-01,9.26835e-02
23521.886,8.22956e-02,7.42279e-02
23525.807,6.57989e-02,9.63749e-02
23529.143,1.78812e-01,9.18488e-02
23531.949,5.48582e-02,8.69477e-02
23534.761,1.26285e-01,9.59599e-02
23537.579,5.72396e-02,9.27808e-02
23540.393,2.05135e-01,8.10222e-02
23543.203,7.42424e-02,7.45952e-02
23546.014,1.13689e-01,7.55655e-02
23548.828,-3.98427e-02,7.79698e-02
23551.643,7.21200e-02,7.77498e-02
23554.452,1.45342e-01,7.84659e-02
23557.262,2.17691e-01,8.84889e-02
23560.075,1.23111e-01,1.07191e-01
23563.475,1.97906e-01,8.59632e-02
23567.141,1.08136e-01,6.70030e-02
23570.811,-1.29382e-02,7.02685e-02
23574.141,-2.97615e-02,8.01173e-02
23576.954,8.02107e-02,7.69581e-02
23579.766,1.17159e-01,7.84156e-02
23582.576,1.37163e-01,8.75990e-02
23585.387,8.77992e-04,1.05452e-01
23588.202,7.85381e-02,1.20204e-01
23591.020,2.22807e-01,1.05098e-01
23593.834,2.60292e-02,8.26515e-02
23596.643,1.09441e-01,7.31736e-02
23599.454,1.33813e-02,7.18121e-02
23602.266,1.55207e-01,7.18160e-02
23605.078,1.18927e-01,7.25996e-02
23609.078,1.63146e-01,5.50478e-02
23612.996,1.03125e-01,6.84906e-02
23616.325,2.12123e-02,8.94119e-02
23619.141,2.17812e-01,8.99028e-02
23621.956,5.77716e-02,7.87681e-02
23624.764,2.07128e-01,7.34972e-02
23627.575,5.59821e-02,7.35686e-02
23630.386,2.16532e-01,7.39085e-02
23633.198,-1.21848e-02,7.54889e-02
23636.011,2.18347e-01,7.81444e-02
23638.820,6.93861e-02,8.57473e-02
23641.635,1.02934e-01,9.18842e-02
23644.450,-1.44639e-02,8.83133e-02
23647.260,1.26237e-01,8.29547e-02
23651.260,7.57356e-02,5.84077e-02
23655.179,-1.92818e-02,6.70899e-02
23658.508,3.80786e-02,7.58478e-02
23661.317,9.23340e-02,8.14645e-02
23664.130,1.04724e-01,8.47590e-02
23666.946,2.86812e-02,8.02873e-02
23669.751,1.68320e-01,8.19214e-02
23672.561,7.67581e-02,9.84596e-02
23675.377,5.59406e-02,1.10632e-01
23678.190,5.76875e-02,1.04169e-01
23681.004,1.27457e-01,8.99557e-02
23683.813,1.06170e-01,8.21229e-02
23686.623,9.28483e-02,8.58554e-02
23690.306,1.71923e-02,7.86472e-02
23694.119,5.12217e-02,7.15832e-02
23697.867,1.00229e-01,8.56862e-02
23700.676,1.79307e-01,1.06865e-01
23703.487,2.44853e-01,1.56634e-01
23706.301,2.62618e-01,2.03471e-01
23709.118,-2.63291e-02,1.87346e-01
23711.928,9.54008e-02,1.66800e-01
23714.735,1.83740e-01,1.73901e-01
23717.555,2.21193e-01,1.58377e-01
23720.369,2.61434e-01,1.27387e-01
23723.175,1.45754e-02,1.10439e-01
23725.985,2.15978e-01,1.06760e-01
23729.668,2.22928e-01,8.35207e-02
23733.476,1.62039e-01,7.34737e-02
23737.229,6.16849e-02,9.12174e-02
23740.040,-2.22273e-02,8.84262e-02
23742.853,7.62151e-02,8.31583e-02
23745.663,2.46397e-02,8.36090e-02
23748.472,9.62294e-02,8.76145e-02
23751.283,3.50837e-02,8.84233e-02
23754.094,8.99760e-02,8.68687e-02
23756.907,2.34948e-01,8.41175e-02
23759.717,2.79867e-01,8.47470e-02
23762.525,-3.07094e-02,9.37412e-02
23765.335,3.76572e-02,1.10520e-01
23769.338,5.68608e-02,8.85004e-02
23773.258,3.55273e-02,8.97661e-02
23776.583,7.63768e-02,9.32432e-02
23779.388,1.10526e-01,1.03495e-01
23782.194,-7.90472e-03,1.43798e-01
23785.020,5.22093e-02,1.40801e-01
23787.834,1.21976e-01,1.01281e-01
23790.638,1.40433e-01,8.53391e-02
23793.447,1.15881e-01,8.50396e-02
23796.256,7.84550e-02,9.05394e-02
23799.068,1.33655e-01,9.74154e-02
23801.879,1.94785e-01,1.00247e-01
23805.273,1.41403e-01,9.03895e-02
23808.933,2.95552e-02,7.97050e-02
23812.606,1.70361e-01,7.86264e-02
23815.931,3.08849e-03,8.32391e-02
23818.742,1.43876e-01,8.28430e-02
23821.554,6.49661e-03,8.35286e-02
23824.362,1.48444e-01,8.61758e-02
23827.172,1.19613e-01,9.25811e-02
23829.980,3.04506e-06,1.05622e-01
23832.789,1.19759e-01,1.28684e-01
23835.604,1.38830e-01,1.40694e-01
23838.414,2.69624e-01,1.42517e-01
23841.222,1.62514e-01,1.62302e-01
23845.228,5.80372e-03,9.76753e-02
23849.143,4.72605e-02,8.80142e-02
23852.467,4.97938e-02,8.81647e-02
23855.276,1.40185e-01,8.95974e-02
23858.077,1.08439e-01,1.07066e-01
23860.894,2.35928e-02,1.33979e-01
23863.711,2.28180e-01,1.30577e-01
23866.518,1.19054e-01,1.13298e-01
23869.331,-8.05134e-02,1.01909e-01
23872.138,8.39968e-02,9.57816e-02
23874.948,1.75409e-01,9.72296e-02
23877.755,1.05710e-01,1.04761e-01
23881.749,1.29975e-01,1.05088e-01
23885.676,1.24699e-01,1.07757e-01
23889.000,2.30713e-01,9.21205e-02
23891.807,4.97453e-02,8.74879e-02
23894.617,1.56036e-01,8.93259e-02
23897.425,1.59923e-01,9.61443e-02
23900.235,2.00801e-02,1.02204e-01
23903.048,2.09326e-01,9.99747e-02
23905.856,6.49995e-04,9.54442e-02
23908.664,9.75598e-03,9.90568e-02
23911.466,3.04527e-01,1.19950e-01
23914.863,-6.53458e-02,1.63061e-01
23918.528,3.85606e-02,1.30157e-01
23922.204,5.41406e-02,9.34599e-02
23925.522,7.62607e-02,9.21363e-02
23928.333,4.32317e-03,9.17863e-02
23931.140,2.36214e-02,9.47540e-02
23933.951,1.83286e-01,9.85444e-02
23936.762,2.07631e-01,9.55014e-02
23939.570,3.19304e-02,9.37881e-02
23942.377,1.54595e-01,9.94989e-02
23945.187,1.27512e-01,1.05975e-01
23948.001,2.19376e-01,1.03476e-01
23951.996,7.87751e-02,7.48404e-02
23955.910,3.66990e-02,8.74425e-02
23959.236,1.84025e-01,9.74606e-02
23962.045,1.24261e-01,9.90744e-02
23964.847,4.32483e-04,1.20413e-01
23967.656,3.19593e-02,1.61597e-01
23970.476,1.54400e-02,1.58097e-01
23973.287,-7.13927e-02,1.31556e-01
23976.095,3.27209e-02,1.12669e-01
23978.904,-7.36289e-03,1.00708e-01
23981.711,1.16072e-01,9.64818e-02
23985.706,9.82295e-02,7.26695e-02
23989.619,2.10353e-01,8.55163e-02
23992.946,5.09492e-02,9.57275e-02
23995.753,1.25236e-01,9.68859e-02
23998.563,1.10814e-01,9.85045e-02
24001.358,8.91134e-02,1.04767e-01
24004.179,1.99264e-01,1.19941e-01
24006.993,9.33704e-02,1.17285e-01
24009.802,9.22348e-02,1.04662e-01
24012.610,5.22387e-02,9.53055e-02
24015.418,4.16654e-02,9.44851e-02
24019.412,1.48496e-01,7.48111e-02
24023.325,4.71248e-02,8.79449e-02
24026.653,-8.54887e-04,9.61837e-02
24029.462,1.66107e-01,9.59226e-02
24032.269,7.97133e-03,9.85269e-02
24035.078,-6.23277e-03,1.00044e-01
24037.885,7.16346e-02,1.08395e-01
24040.678,-4.22148e-02,1.49682e-01
24043.499,1.94972e-01,1.95933e-01
24046.322,9.19145e-03,1.77055e-01
24049.132,-4.69235e-02,1.22932e-01
24053.120,5.42107e-02,7.77029e-02
24057.028,3.98993e-02,9.48427e-02
24060.352,-1.28363e-02,1.13808e-01
24063.164,8.11278e-02,1.15011e-01
24065.969,6.78597e-02,1.18899e-01
24068.774,1.68360e-01,1.48991e-01
24071.588,1.30215e-01,1.72203e-01
24074.399,-7.98241e-04,1.62039e-01
24077.208,3.22514e-01,1.50526e-01
24080.017,-8.02385e-02,1.39164e-01
24082.828,1.42581e-01,1.15943e-01
24086.820,1.31238e-01,7.67999e-02
24090.729,-4.99334e-02,9.07787e-02
24094.051,7.86775e-02,1.09374e-01
24096.855,-3.94935e-02,1.36070e-01
24099.667,1.74073e-01,1.67697e-01
24102.482,9.33894e-02,1.53904e-01
24105.295,1.21562e-02,1.22310e-01
24108.107,-4.50567e-02,1.04217e-01
24110.903,7.46115e-02,1.00762e-01
24113.709,-5.45974e-02,1.06014e-01
24117.704,-1.31154e-03,9.98011e-02
24121.618,-5.45180e-03,1.16034e-01
24124.948,1.48365e-01,1.14132e-01
24127.752,2.45640e-02,1.05251e-01
24130.561,1.44053e-02,1.01221e-01
24133.366,-8.65421e-02,1.02440e-01
24136.173,-9.77819e-02,1.11882e-01
24138.977,3.87322e-02,1.30275e-01
24141.783,2.09391e-02,1.62539e-01
24144.597,-1.18379e-01,1.84433e-01
24147.411,9.07957e-02,1.57964e-01
24151.621,1.22147e-01,8.43130e-02
24155.821,-1.74743e-01,1.50450e-01
24158.624,1.61534e-01,2.63384e-01
24161.438,-2.46741e-01,3.79867e-01
24164.257,-6.55838e-02,2.94863e-01
24167.073,2.38264e-01,1.82496e-01
24169.877,-6.28869e-02,1.26947e-01
24172.677,1.01282e-01,1.12466e-01
24175.480,4.89900e-03,1.11068e-01
24178.288,2.71257e-02,1.12898e-01
24182.491,1.11875e-01,1.13432e-01
24186.704,-1.60940e-02,2.87716e-01
24189.515,1.76083e-01,3.47276e-01
24192.326,4.35765e-01,3.84290e-01
24195.138,1.77166e-01,3.25934e-01
24197.952,-4.77575e-02,2.17294e-01
24200.758,-1.49019e-02,1.47950e-01
24203.558,5.32384e-02,1.17095e-01
24206.362,-1.00671e-01,1.10683e-01
24209.170,-3.36933e-02,1.08947e-01
24213.167,-1.08700e-01,8.17881e-02
24217.071,1.84123e-01,1.01914e-01
24220.399,-4.41226e-02,1.27354e-01
24223.206,1.28729e-01,1.28643e-01
24226.017,2.25309e-02,1.20231e-01
24228.822,1.17756e-01,1.11266e-01
24231.627,9.68155e-03,1.10864e-01
24234.435,2.26288e-02,1.13268e-01
24237.237,-1.05240e-01,1.29130e-01
24240.043,-1.77503e-01,1.66435e-01
24244.260,1.70846e-01,1.17207e-01
24248.473,5.53770e-02,1.28922e-01
24251.276,-4.21027e-02,1.22625e-01
24254.083,2.78187e-02,1.21013e-01
24256.889,1.51169e-01,1.19358e-01
24259.693,9.85958e-02,1.31194e-01
24262.498,-1.10141e-01,1.68924e-01
24265.309,-1.99982e-02,1.82082e-01
24268.114,-4.10131e-02,1.63367e-01
24272.117,4.16683e-02,9.39433e-02
24276.019,1.17529e-01,1.03854e-01
24279.343,-2.09408e-02,1.15345e-01
24282.151,1.18073e-01,1.13361e-01
24284.956,-3.74109e-02,1.11161e-01
24287.766,1.85542e-01,1.11454e-01
24290.547,-6.19977e-02,1.18852e-01
24293.378,-1.30471e-02,1.13050e-01
24296.184,2.90413e-01,1.14099e-01
24298.988,1.37578e-01,1.15056e-01
24302.984,-1.33670e-02,8.67529e-02
24306.889,-1.56502e-03,1.01296e-01
24310.214,-6.40093e-02,1.13084e-01
24313.023,-1.46145e-01,1.13648e-01
24315.827,6.94194e-02,1.14167e-01
24318.634,2.66923e-02,1.13980e-01
24321.441,1.40139e-02,1.15136e-01
24324.247,1.11310e-02,1.18218e-01
24327.052,3.69810e-02,1.25392e-01
24331.043,2.67872e-03,1.25896e-01
24334.949,-6.68395e-02,1.75563e-01
24338.283,4.55315e-02,1.70235e-01
24341.092,7.38676e-02,1.41282e-01
24343.889,3.19286e-02,1.38199e-01
24346.690,-5.12957e-02,1.68755e-01
24349.491,-1.41769e-01,2.59794e-01
24352.298,3.32338e-01,4.64549e-01
24355.111,6.13189e-02,6.70308e-01
24357.921,1.45683e-01,6.14388e-01
24362.132,9.41430e-02,3.70858e-01
24366.344,3.17187e-01,3.95118e-01
24369.156,2.09951e-02,2.57413e-01
24371.961,1.98491e-01,1.74332e-01
24374.762,6.90233e-02,1.37574e-01
24377.564,8.83765e-02,1.27874e-01
24380.370,-2.53904e-03,1.24797e-01
24383.175,-6.42182e-02,1.22506e-01
24385.979,3.84477e-02,1.21507e-01
24390.185,-7.21833e-02,8.61711e-02
24394.396,-2.40746e-01,1.20490e-01
24397.202,-1.14022e-01,1.20997e-01
24400.009,6.41127e-02,1.21120e-01
24402.815,-3.72389e-02,1.21952e-01
24405.620,1.73856e-02,1.22331e-01
24408.425,1.82304e-01,1.22060e-01
24411.231,4.23296e-02,1.21301e-01
24414.037,-1.87964e-02,1.21993e-01
24418.031,-1.82042e-02,9.31585e-02
24421.930,6.42617e-02,1.12106e-01
24425.255,1.40486e-01,1.37316e-01
24428.061,-7.42593e-02,1.56803e-01
24430.868,8.85920e-02,1.65154e-01
24433.677,-4.69854e-02,1.55778e-01
24436.483,-3.83697e-02,1.41585e-01
24439.288,1.96924e-02,1.30586e-01
24442.090,1.89527e-01,1.29205e-01
24446.086,-6.18123e-03,9.92977e-02
24449.982,8.66869e-03,1.21223e-01
24453.308,-2.71285e-02,1.53896e-01
24456.106,-5.22731e-02,2.22966e-01
24458.911,6.40674e-04,4.02707e-01
24461.724,-3.56148e-01,5.34746e-01
24464.534,-1.72326e-01,4.41406e-01
24467.346,2.01111e-01,3.19859e-01
24470.148,1.39137e-01,2.71587e-01
24474.348,-5.55823e-02,2.09295e-01
24478.563,4.76922e-02,2.61566e-01
24481.368,1.48940e-01,2.26069e-01
24484.171,-1.30766e-01,1.93248e-01
24486.979,1.07373e-02,1.63340e-01
24489.781,4.46849e-03,1.42977e-01
24492.583,-7.00824e-02,1.39318e-01
24495.382,-1.93341e-01,1.54276e-01
24498.788,2.09892e-01,2.00370e-01
24502.642,-1.47349e-01,2.62878e-01
24506.605,-8.10116e-02,3.55934e-01
24509.412,-7.66616e-02,3.91433e-01
24512.214,-1.02345e-02,5.33506e-01
24515.017,-5.51557e-01,5.63182e-01
24517.833,-1.42252e-01,3.95015e-01
24520.644,-1.04497e-01,2.60891e-01
24523.446,7.65070e-02,1.78936e-01
24527.434,4.56507e-02,1.12273e-01
24531.323,1.75606e-01,1.32379e-01
24534.653,1.37504e-01,1.71243e-01
24537.457,2.76333e-01,1.97363e-01
24540.256,-5.52206e-02,2.21890e-01
24543.064,1.22203e-02,2.60338e-01
24545.872,1.07765e-01,3.09935e-01
24548.674,8.01748e-02,3.10234e-01
24551.485,2.20169e-02,2.55673e-01
24555.698,-3.34966e-02,1.18332e-01
24559.895,-4.95309e-03,1.38264e-01
24562.698,-3.39314e-02,1.38423e-01
24565.505,1.95632e-01,1.40047e-01
24568.308,-1.75054e-01,1.39636e-01
24571.112,2.29868e-01,1.38204e-01
24573.917,-2.03865e-01,1.36870e-01
24576.720,9.92230e-02,1.34708e-01
24580.122,1.65595e-01,1.20043e-01
24583.982,-7.08266e-02,1.02332e-01
24587.938,4.40405e-02,1.36388e-01
24590.742,2.62035e-02,1.38464e-01
24593.547,3.07019e-02,1.40116e-01
24596.350,-3.26506e-02,1.41746e-01
24599.154,-4.88570e-03,1.40222e-01
24601.956,1.18855e-02,1.37841e-01
24604.762,3.38564e-02,1.36453e-01
24608.967,1.54272e-01,9.88042e-02
24613.174,-8.47144e-02,1.45054e-01
24615.976,2.30748e-01,1.50394e-01
24618.776,5.34209e-02,1.64360e-01
24621.576,1.74081e-01,2.19666e-01
24624.384,1.82383e-01,3.67599e-01
24627.189,4.47995e-01,5.47144e-01
24629.995,4.24505e-01,5.59631e-01
24634.003,1.38291e-01,2.43427e-01
24637.890,-1.52698e-01,1.81348e-01
24641.214,3.94327e-02,1.87060e-01
24644.016,-3.18156e-02,1.97150e-01
24646.820,1.58470e-01,1.95327e-01
24649.627,1.30591e-01,1.78469e-01
24652.431,7.70983e-02,1.58803e-01
24655.232,3.95159e-02,1.48221e-01
24659.228,6.52223e-02,1.12770e-01
24663.113,-7.95863e-02,1.34931e-01
24666.444,-4.72821e-02,1.51107e-01
24669.248,-1.37131e-01,1.54447e-01
24672.046,3.90246e-02,1.74333e-01
24674.852,9.03862e-02,2.43009e-01
24677.659,1.00136e-01,2.46785e-01
24680.461,3.47547e-01,3.86160e-01
24683.858,-7.12769e-01,8.33798e-01
24687.230,0.00000e+00,-9.90000e+01
24691.710,-0.00000e+00,-9.90000e+01


==> anc/Gemini_GNIRS_60390.08.txt <==
8.254400842296799965e+03 0.000000000000000000e+00
8.259049445746750280e+03 6.953444298782399358e+01
8.263166391504832063e+03 5.178959806536923338e+01
8.267196697737499562e+03 5.436596624908143127e+01
8.270681646805147466e+03 6.100479291210858435e+01
8.275290444910744554e+03 6.091592878907285069e+01
8.279093997965514063e+03 5.340294223321634348e+01
8.282581591402971753e+03 5.242771137994236597e+01
8.286570970551609207e+03 6.097854354488963935e+01
8.289966786707725987e+03 6.305942414125053830e+01
8.293857538550073514e+03 6.064126461938325718e+01
8.298240884537153761e+03 6.322968160099504331e+01
8.301278918647411047e+03 6.373812747034290993e+01
8.305558763980176082e+03 6.561508153060393056e+01
8.309776668280639569e+03 5.978280767863994782e+01
8.313361049024697422e+03 6.175376125241102443e+01
8.317569128653403823e+03 6.450534610104105582e+01
8.320928931946884404e+03 6.599287843247826402e+01
8.324608419557447633e+03 6.724143727494583800e+01
8.329169218444614671e+03 6.471992842992638373e+01
8.332633418710591286e+03 6.543704628712008287e+01
8.336396354241174777e+03 6.644775983604186820e+01
8.340471015663866638e+03 6.900405592744525052e+01
8.343780428388408836e+03 7.044729636175625842e+01
8.348129430915414559e+03 6.296706751619397124e+01
8.352419688189849694e+03 6.918990425290230917e+01
8.355546226214473791e+03 6.879253879563093221e+01
8.359934186490139837e+03 6.487831752064852253e+01
8.363608874606949030e+03 6.548357416784190832e+01
8.367226127889825875e+03 6.555377915790600696e+01
8.371374428361294122e+03 6.705659003872585799e+01
8.374825260920617438e+03 6.647065026781386621e+01
8.378940509322477737e+03 6.602506031697531341e+01
8.383001667224465564e+03 6.689209432738887529e+01
8.386198476449246300e+03 6.620546098403208646e+01
8.390722707466742577e+03 6.872342718515434967e+01
8.394669432868715376e+03 6.664974580766474332e+01
8.398077952207908311e+03 6.768754471533543438e+01
8.402411447752527238e+03 6.797418614040938678e+01
8.405867154055056744e+03 6.893477981378386232e+01
8.409815471239719045e+03 6.849689348150975832e+01
8.413729593543746887e+03 6.773951467410994098e+01
8.417316694098952212e+03 6.980735647790977794e+01
8.421675708577338810e+03 7.092129795599936415e+01
8.425258039766471484e+03 6.893270166068555227e+01
8.428996331825454035e+03 6.854215822688134097e+01
8.433262448621295334e+03 6.847661906103751051e+01
8.436840726169000845e+03 6.711259481155488515e+01
8.440682855323877448e+03 6.819215823496186601e+01
8.444424909882349311e+03 6.750229949825570941e+01
8.448153653369841777e+03 7.033088565446313112e+01
8.452275349527319122e+03 6.778513679743005582e+01
8.456172757317184733e+03 6.737218653995958562e+01
8.460119424140937554e+03 6.906176358342882793e+01
8.463834541210087991e+03 6.633765871609850251e+01
8.467356217812024624e+03 6.893525155689529527e+01
8.471723866838319736e+03 6.771118181232748157e+01
8.475713553520459755e+03 6.575637969066225708e+01
8.479226741651697012e+03 6.847750854340367255e+01
8.483209503815945936e+03 6.789868523666427791e+01
8.486770368618634166e+03 6.766953024030947006e+01
8.490967116470455949e+03 6.678838929287590531e+01
8.494772481680411147e+03 6.629168112544782332e+01
8.498416354470122315e+03 6.799654768801232763e+01
8.502596391919538291e+03 6.778663689069011866e+01
8.506190250956560703e+03 6.810211738692913741e+01
8.510167368297701614e+03 7.064745522546640188e+01
8.514005132451344252e+03 6.735275256262660548e+01
8.517721183038771414e+03 7.001849854404328255e+01
8.521914334907392913e+03 6.823801582570794722e+01
8.525746959511148816e+03 6.821621615638539993e+01
8.529498231461822797e+03 6.911854829171616643e+01
8.533307019037523787e+03 6.815695319030818666e+01
8.536918615873570161e+03 6.685688564779358956e+01
8.541367917246479919e+03 6.849021903297166602e+01
8.545254526333726972e+03 6.639304144646801831e+01
8.548945013478316469e+03 6.610397002416161172e+01
8.552820173020729271e+03 6.745273969269643999e+01
8.556274710365170904e+03 6.561518109269695742e+01
8.560555094485293012e+03 6.586836919222379549e+01
8.564423777541120216e+03 6.574074957792127805e+01
8.568178105453524040e+03 6.386379089082610250e+01
8.572014402151418835e+03 6.498991812400417700e+01
8.575479251377639230e+03 6.099798571681047576e+01
8.579779108175307556e+03 6.206114766627364787e+01
8.583701758503797464e+03 6.110274923763766708e+01
8.587424931267891225e+03 6.277303403411941218e+01
8.591181744220095425e+03 6.198244818586593397e+01
8.594743122644878895e+03 6.184225458703973288e+01
8.599205016781996164e+03 6.028829206086875558e+01
8.602806434678872392e+03 6.112594119434688622e+01
8.606726443801793721e+03 5.829036218483815190e+01
8.610417349994648248e+03 5.727450111123776821e+01
8.614220718366965230e+03 5.803212442840439422e+01
8.618696204576222954e+03 5.643723005012466132e+01
8.622384417392626347e+03 5.642574491097501976e+01
8.625883079691215244e+03 5.554338515787456743e+01
8.629973268025745710e+03 5.559578294718047431e+01
8.633685058555114665e+03 5.493972082217340613e+01
8.637840377815413376e+03 5.382086281083032731e+01
8.641223292477547147e+03 5.433579363369615578e+01
8.645418567848097155e+03 5.524721696798950887e+01
8.649267410899490642e+03 5.377954484842090466e+01
8.652842028394707086e+03 5.477761199668820069e+01
8.656939011857448349e+03 5.326786843226832247e+01
8.660646062426945718e+03 5.230362061162038856e+01
8.664777570483505770e+03 5.402514725707702326e+01
8.668597946252695692e+03 5.202932818056662967e+01
8.672402573714387472e+03 5.117374960755668667e+01
8.676078312575062228e+03 5.160560156134592802e+01
8.679644717633296750e+03 5.071378737785527591e+01
8.684170167946007496e+03 5.006427581173595343e+01
8.687812161987056243e+03 4.985274261769554016e+01
8.691456684796621630e+03 5.022506665248732816e+01
8.695568745143249544e+03 5.161481428703017116e+01
8.699035705118727492e+03 4.997944022044553236e+01
8.703450666285219995e+03 5.018110712353949765e+01
8.706971789675522814e+03 4.945938271638459582e+01
8.710735266394258360e+03 4.936479045370921170e+01
8.714714281818958625e+03 4.950867847107842579e+01
8.718582319988148811e+03 4.897157206011922170e+01
8.722475213380110290e+03 5.002157353462565226e+01
8.726271435210945128e+03 4.960679847329948444e+01
8.730400238156136766e+03 4.952662591807760606e+01
8.734018960332210554e+03 4.942810754398914241e+01
8.737875662618933347e+03 4.914414736823201224e+01
8.741811579380268086e+03 5.039407104635480295e+01
8.745291702429836732e+03 4.991087583898038105e+01
8.749877139551233995e+03 4.874353356844595453e+01
8.753543017083316954e+03 4.935320383956561585e+01
8.757205350595519121e+03 5.024784768355628728e+01
8.760866532337551689e+03 5.065635734707690574e+01
8.764533053733763154e+03 5.022816215643013749e+01
8.769112454900267039e+03 5.059039838808520528e+01
8.772577639796860240e+03 5.242401341793922143e+01
8.776568515807555741e+03 5.115319335338107010e+01
8.780408266037984504e+03 4.996675553073283282e+01
8.784265646548690711e+03 5.075591948204613146e+01
8.788398278812450371e+03 5.000204802805551907e+01
8.791954784153123910e+03 5.180023343967384619e+01
8.795910790797081063e+03 4.999655227397763468e+01
8.799767581918493306e+03 5.020717580246779477e+01
8.803604739473064910e+03 5.005914304572936402e+01
8.807310152325584568e+03 5.062567996562187034e+01
8.810941818628140027e+03 5.201117395521976050e+01
8.815257894668209701e+03 4.920781715200867978e+01
8.819096667643620094e+03 5.029535107449142828e+01
8.822815000191578292e+03 5.043265148879107329e+01
8.826425418260545484e+03 4.996579149874371950e+01
8.830341195074195639e+03 5.121416799138509646e+01
8.834460857798476354e+03 4.973583003347718545e+01
8.838230101999582985e+03 5.030755645113028862e+01
8.842578104579335559e+03 4.965695899268103375e+01
8.845931926841501991e+03 4.903647064790310139e+01
8.849937878063856260e+03 4.999790577303402017e+01
8.853543224242866927e+03 4.699904595182874800e+01
8.857452755485735906e+03 4.857375389534522725e+01
8.861449365857220982e+03 4.984710902360271945e+01
8.864974369462821414e+03 5.257689288390018589e+01
8.869183868056701613e+03 4.649844280788809670e+01
8.872569267519278583e+03 5.057864722874399632e+01
8.877052546129669281e+03 4.982941795802349105e+01
8.880958735179599898e+03 5.166418338320563919e+01
8.884547134218282736e+03 4.863402004394584566e+01
8.888586436651055919e+03 4.890661069473887324e+01
8.892117160008490828e+03 4.975421033891062450e+01
8.896944467098894165e+03 4.888226600047330095e+01
8.899828543396253735e+03 5.071357169217228034e+01
8.903915765013323835e+03 5.034647156609687357e+01
8.907862211013649357e+03 4.761648031596079278e+01
8.911465922579858670e+03 5.021181809196954049e+01
8.915676420496600258e+03 4.811852816714819880e+01
8.919111633457570861e+03 4.810146280219687753e+01
8.923152810311707071e+03 5.073542573899983665e+01
8.927010216307699011e+03 4.975500740467271044e+01
8.930848874288774823e+03 5.086307863229023951e+01
8.934819517055389952e+03 4.782044459472269438e+01
8.938596628525527194e+03 4.853482440075247695e+01
8.942712053745313824e+03 5.429620139211665020e+01
8.946361468117116601e+03 5.222469190005517703e+01
8.950104902866441989e+03 5.084143058182644381e+01
8.954004542042193862e+03 4.942598628576643449e+01
8.957757383547646896e+03 5.321626837927152565e+01
8.961815779873440988e+03 5.043644879175219131e+01
8.965692383280367721e+03 4.633040203307471216e+01
8.969699560474620739e+03 4.600004993366484030e+01
8.973463659727434788e+03 4.837675544501162506e+01
8.977240560147916767e+03 5.098690023882803501e+01
8.981181450332285749e+03 5.104068249773303023e+01
8.984885213908990409e+03 5.013969506432565026e+01
8.988939111153646081e+03 5.014387714070618074e+01
8.992644339503936862e+03 4.823568772615470124e+01
8.996455364699995698e+03 4.965280695976524328e+01
9.000391418238199549e+03 4.997799784648848487e+01
9.004150152869502563e+03 4.765257617234835408e+01
9.008023597327501193e+03 4.870836632433919533e+01
9.012092926470222665e+03 5.043323159414627099e+01
9.015857004845649499e+03 4.993346846804353589e+01
9.019652597102462096e+03 5.067352839514671103e+01
9.023528344372121865e+03 4.900790549444560185e+01
9.027197254084030646e+03 5.269406091465883435e+01
9.031189370440824860e+03 5.028245842739272575e+01
9.035320139581419426e+03 5.091240936677736784e+01
9.038998329078300230e+03 5.217726003299282667e+01
9.042846808496933591e+03 5.285779598598988116e+01
9.046662593056040350e+03 5.183651887198245589e+01
9.050551469564456056e+03 5.292386199232088728e+01
9.054636571956270927e+03 5.319006338256398436e+01
9.058493843828828176e+03 5.058016587586998014e+01
9.062141211779267906e+03 5.281487887257656411e+01
9.066110328388180278e+03 5.202595189867724912e+01
9.070080882672185908e+03 5.157009943458516688e+01
9.073675547761158668e+03 5.364425560860803444e+01
9.077447348709576545e+03 5.117668587637207622e+01
9.081520546241605189e+03 5.128989974080683822e+01
9.085320475765924130e+03 5.284802510201224379e+01
9.089177457312849583e+03 5.015163227542451096e+01
9.092935540806700374e+03 5.050695771938904244e+01
9.096781856420730037e+03 5.148336660235052165e+01
9.100964738134145591e+03 5.178607746850715188e+01
9.104662445924097483e+03 5.314698773684053634e+01
9.108631100333943323e+03 5.293689023240275304e+01
9.112378098717532339e+03 5.018337758490430645e+01
9.116149380819970247e+03 5.066234232653565783e+01
9.119986952803263193e+03 5.561597657644925619e+01
9.123767179139946165e+03 5.222756910302110356e+01
9.128032325374426364e+03 5.231046333619433142e+01
9.131589966120465760e+03 5.104980522988456926e+01
9.135556406853336739e+03 4.929450342290756026e+01
9.139203018576148679e+03 5.023607000906006448e+01
9.143093012525281665e+03 5.346155070143252885e+01
9.147312326399884114e+03 5.202092601888723777e+01
9.150941699654431432e+03 5.272339053422201971e+01
9.154444470946073125e+03 5.339508583853784529e+01
9.158636696340954586e+03 5.167535895558461334e+01
9.162405081974950008e+03 5.099721491726108979e+01
9.166328602224335555e+03 5.107310040771012893e+01
9.170095163241336195e+03 5.175767415932032378e+01
9.174178426378106451e+03 5.073796846751800871e+01
9.177857515313049589e+03 5.108266802496894599e+01
9.181759889996155835e+03 5.175177906509856740e+01
9.185685731085548468e+03 5.222735038006302943e+01
9.189603304971513353e+03 5.146449965655676095e+01
9.193552003354312546e+03 5.264340419914562119e+01
9.197422119147582634e+03 5.277929688009049869e+01
9.201274228154627053e+03 5.404087177995493363e+01
9.205050260479843928e+03 5.312057785008099131e+01
9.208870905184294315e+03 5.400224324066449100e+01
9.212785053466903264e+03 5.514973888244826128e+01
9.216664652573104831e+03 5.398718334332042446e+01
9.220505274009279674e+03 5.308995306500687406e+01
9.224213416759514075e+03 5.557498142905567562e+01
9.228009700759341285e+03 5.464624852704532998e+01
9.232022856756486362e+03 5.524648019597253779e+01
9.235862480988831521e+03 5.343406329616617967e+01
9.239760712496987253e+03 5.379990898952875966e+01
9.243619432155959657e+03 5.442943908858858748e+01
9.247407839914199940e+03 5.232545455595118256e+01
9.251118265089313354e+03 5.615891803978951202e+01
9.254980611514776683e+03 5.456736173531130873e+01
9.259103597960209299e+03 5.552847157987191196e+01
9.262944001374647996e+03 5.383503121999511620e+01
9.266850336585413970e+03 5.528902160433159452e+01
9.270722324383530577e+03 5.510187450492522743e+01
9.274378980378220149e+03 5.669524369298982691e+01
9.278230805938350386e+03 5.351469405952355629e+01
9.282066710694878566e+03 5.500467963202147814e+01
9.286190504180794960e+03 5.285498034542937518e+01
9.290094213346923425e+03 5.362003212867480073e+01
9.293619108308379509e+03 5.335974903177372397e+01
9.297599143266821557e+03 5.376646714658583193e+01
9.301477827365635676e+03 5.109289356558167583e+01
9.305254195012956188e+03 5.296926521896357087e+01
9.309252068368321488e+03 5.582851519255451223e+01
9.313232680671953858e+03 5.498158521001771248e+01
9.317088539148790005e+03 5.365384475538458275e+01
9.320556168701497882e+03 5.226800939090726672e+01
9.324589342072593354e+03 5.136160933248093130e+01
9.328720361888506886e+03 5.009332297624041530e+01
9.332357136800876106e+03 4.714517170529063605e+01
9.336403119644839535e+03 4.912263569928967399e+01
9.339995997350664766e+03 4.572054980839558169e+01
9.343923061785761092e+03 4.591758392975356884e+01
9.347879642022595363e+03 4.413609285938328242e+01
9.351474273293890292e+03 4.893574846546343338e+01
9.355472068640743601e+03 5.004520381191829870e+01
9.359555257858090044e+03 4.835287398576681284e+01
9.363260737696842625e+03 4.502831858126363329e+01
9.366955440286656085e+03 4.833922911696253522e+01
9.370756564290189999e+03 5.098851673427925135e+01
9.374840190976508893e+03 4.607029774227604690e+01
9.378920243213959111e+03 4.564711655132428803e+01
9.382645698157457446e+03 4.673108475848216159e+01
9.386588848995354056e+03 4.411652518474055285e+01
9.390289486076158937e+03 4.696636784751166971e+01
9.394011310551948554e+03 4.637923581276191953e+01
9.398052843607661998e+03 4.949583657815465187e+01
9.401711875211789447e+03 4.737761980521100469e+01
9.405743137582565396e+03 4.780999365098124798e+01
9.409653683575392279e+03 4.724898700326902912e+01
9.413286937909198969e+03 4.715772965026430086e+01
9.417332313200702629e+03 4.848939323103719090e+01
9.421218440974766054e+03 4.891579850837986498e+01
9.424994169697247344e+03 4.829148309473420397e+01
9.429031285524266423e+03 4.859954831376110462e+01
9.432484483768652353e+03 4.762404876112405816e+01
9.436375973680365860e+03 4.590000113972329387e+01
9.440415656300310729e+03 4.902409303764845561e+01
9.444160128716977852e+03 4.769685724159408124e+01
9.448143060719108689e+03 4.429607277198499560e+01
9.452098692659757944e+03 4.538685441919625418e+01
9.455952130456620580e+03 4.760130530090648193e+01
9.459884111806195506e+03 4.298172807142580609e+01
9.463711757954310087e+03 4.669383722677966375e+01
9.467611164241541701e+03 4.291512152716342143e+01
9.471335503108855846e+03 4.635698520980890436e+01
9.475133853029255988e+03 4.476319993665758545e+01
9.478983473647091159e+03 4.379989139204833748e+01
9.482968961235041206e+03 4.352472352670346112e+01
9.486833916294590381e+03 4.590867928677319298e+01
9.490579130992728096e+03 4.591071437663478605e+01
9.494447381062713248e+03 4.667088568554626704e+01
9.498021298217869116e+03 4.795574278461339190e+01
9.502139312675128167e+03 4.518773732357616524e+01
9.506253439496855208e+03 4.346203758231074943e+01
9.509784454108585123e+03 4.410852856619820983e+01
9.513655952180979511e+03 4.601950514292528283e+01
9.517231746680290598e+03 4.595810477639762581e+01
9.521354059769108062e+03 4.348668522065906217e+01
9.525472870877210880e+03 4.168358589021508465e+01
9.529004819814395887e+03 4.479207339036707936e+01
9.532880730260190830e+03 4.492461144730453526e+01
9.537074783968702832e+03 4.435683422092105133e+01
9.540956337261897716e+03 4.440915725918318202e+01
9.544704977301516919e+03 4.459447841990984074e+01
9.548241300127809154e+03 4.387177318796643277e+01
9.552117621884719483e+03 4.257364990362133028e+01
9.556319095175678740e+03 4.289244320438555746e+01
9.560204582168951674e+03 4.226171649123171647e+01
9.563955703935616839e+03 4.405947966449527797e+01
9.567493876931823252e+03 4.232665597453250683e+01
9.571378131034831313e+03 4.389195850945921507e+01
9.575578195511407102e+03 4.267662471378557854e+01
9.579466649358300856e+03 4.460982398997647635e+01
9.583220876851670255e+03 4.228906144468296446e+01
9.587013112076037942e+03 4.154071983904018595e+01
9.590876193064505060e+03 4.141022583533288071e+01
9.594851143247586151e+03 4.031847715163460322e+01
9.598747275566298413e+03 4.134559284639009746e+01
9.602499470753014975e+03 4.046075632497988295e+01
9.606497911661303078e+03 4.174263801189719203e+01
9.610456004801941162e+03 4.255742643872687125e+01
9.614137921937608553e+03 4.084832744496247159e+01
9.618035317409290656e+03 4.036266918822351357e+01
9.621787872414291996e+03 4.144835379934999509e+01
9.625795813973798431e+03 3.983795077266356088e+01
9.629771445384458275e+03 4.162266822285121748e+01
9.633443954728261815e+03 4.053045536176910701e+01
9.637345649668339320e+03 4.205735576598971193e+01
9.641095799534999969e+03 4.186344434152341165e+01
9.645102493437570956e+03 4.077545836322737216e+01
9.649077135042021837e+03 4.063107339996933831e+01
9.652749611765717418e+03 3.991399480028040614e+01
9.656654024041785306e+03 4.118243742011486574e+01
9.660413933310148423e+03 3.952278943904290287e+01
9.664423496613228053e+03 3.925027132794015472e+01
9.668395992793788537e+03 4.003415995120045778e+01
9.672073831558504025e+03 4.052623571630437027e+01
9.675975115883804392e+03 4.079495477596672970e+01
9.679761073788893555e+03 4.065396184316783490e+01
9.683550507031444795e+03 4.018521506911594088e+01
9.687431682253387407e+03 4.303323527098407197e+01
9.691406638922504499e+03 4.079575288873098060e+01
9.695315445472486317e+03 3.998848239491562140e+01
9.699084913454698835e+03 4.025038426547845205e+01
9.702644325867573571e+03 4.056384245493753582e+01
9.706537278058332959e+03 4.168255471057199912e+01
9.710747946568644693e+03 3.987133288436761092e+01
9.714667699812125647e+03 4.183775290443605854e+01
9.718438568306744855e+03 3.952822427018953988e+01
9.721999365970506915e+03 4.069692136257835102e+01
9.725887577967288962e+03 3.926292020573414021e+01
9.729518950253532239e+03 3.956646840115488573e+01
9.733658128811031929e+03 3.882624069634692177e+01
9.737800217788177179e+03 4.012582764171535388e+01
9.741354456028702771e+03 3.849459533547261003e+01
9.745250021071889933e+03 3.897532981893154869e+01
9.748860748119575874e+03 3.920595348593164431e+01
9.753025305955385193e+03 3.865637063948644681e+01
9.757166942613930587e+03 3.776253339310131452e+01
9.760732191962004435e+03 3.796419066357292849e+01
9.764633488031513480e+03 3.878505451015966798e+01
9.768272665432516078e+03 3.772673788563337638e+01
9.772394186301376976e+03 3.821910723672576182e+01
9.776518524342402088e+03 3.905700313413955627e+01
9.780085534732495944e+03 3.718063209500024868e+01
9.784013377968545683e+03 3.831826404763641136e+01
9.787637824533750972e+03 3.703079059874380619e+01
9.791769964785265984e+03 3.752398536358727199e+01
9.795900287622953329e+03 3.837574154620985212e+01
9.799472764664067654e+03 3.606813532914303977e+01
9.803388183076454879e+03 3.801512800916376733e+01
9.807017831598381235e+03 3.803356001728808877e+01
9.811011130352813780e+03 3.730447890362430030e+01
9.814997437535921563e+03 3.808383314352249016e+01
9.818676669750979272e+03 3.632652467221826953e+01
9.822621200817897261e+03 3.800810470118172901e+01
9.826411351439315695e+03 3.551190691824141510e+01
9.830403190063783768e+03 3.576408522810741886e+01
9.834377368640647546e+03 3.501551094335569303e+01
9.838063214040577805e+03 3.613837739623049572e+01
9.842015023069154267e+03 3.522220582448212411e+01
9.845806762797743431e+03 3.591932549370166328e+01
9.849363197081278486e+03 3.475669629646841230e+01
9.853252688185099032e+03 3.496702545656265926e+01
9.856907202965068791e+03 3.474693541938815855e+01
9.861042654960237996e+03 3.467062677498227430e+01
9.865172028884911924e+03 3.465950797126162541e+01
9.868760087783071867e+03 3.409089191957103537e+01
9.872631056470780095e+03 3.367613386713717460e+01
9.876340565129796232e+03 3.290514606792716990e+01
9.880454630980006186e+03 3.375258628492881741e+01
9.884586917044358415e+03 3.195273242431674987e+01
9.888179865800722837e+03 3.307496403948506014e+01
9.892035339043703061e+03 3.230367962012790883e+01
9.895782435022649224e+03 3.462869887930787627e+01
9.899865587729238541e+03 3.305176135724505571e+01
9.903968252357699384e+03 3.209304856306269471e+01
9.907586163274972932e+03 3.193290516465610196e+01
9.911490228783235580e+03 3.237219603719284322e+01
9.915139635732539318e+03 3.251557202775974531e+01
9.919135054181730084e+03 3.160518231380354237e+01
9.923100190140034101e+03 3.156087737446748065e+01
9.926811405816768456e+03 3.098801525428319437e+01
9.930783415405729102e+03 3.178175660166488470e+01
9.934557667576182212e+03 3.096214407646533218e+01
9.938321126183634988e+03 3.156540421373302863e+01
9.942190922986732403e+03 3.168705255341425087e+01
9.945597983208408550e+03 2.974685340386466592e+01
9.949807911039953979e+03 3.051659809728180406e+01
9.953930857720297354e+03 3.006254381663772435e+01
9.957523439906788553e+03 3.105780498909439657e+01
9.961442905272600910e+03 3.086987289397462675e+01
9.965112114096444202e+03 3.111308718075813573e+01
9.969224609022869117e+03 2.885028051503065782e+01
9.973343520410609926e+03 2.988698327441667502e+01
9.976914973462135094e+03 2.956545018707792494e+01
9.980807219042988436e+03 3.021769970673021533e+01
9.984497094277547149e+03 3.038723826382010174e+01
9.988637356327470116e+03 2.933434732464950656e+01
9.992714575598542069e+03 2.836605877246536167e+01
9.996302915315422069e+03 2.949490369869389994e+01
1.000021127766364589e+04 2.903314246852044889e+01
1.000398364978330210e+04 2.941018421635628144e+01
1.000789299320950704e+04 2.958077402910129194e+01
1.001186970488798579e+04 2.824294126429650476e+01
1.001554169930023636e+04 2.737695393402372801e+01
1.001943523711140188e+04 2.794359580444042734e+01
1.002328518163037916e+04 2.828932831879184562e+01
1.002731188663153262e+04 2.843151432975973236e+01
1.003127165785858779e+04 2.917570348479451425e+01
1.003438402268505342e+04 2.787318472654900958e+01
1.003860033517818738e+04 2.820712390061109787e+01
1.004276620915923559e+04 2.737148009418802630e+01
1.004631575095096377e+04 2.804901529615634104e+01
1.005013782599494516e+04 2.778281528506498432e+01
1.005380861623447163e+04 2.804635464252907795e+01
1.005798303220728121e+04 2.837539713685194087e+01
1.006211736581074365e+04 2.796969850085019615e+01
1.006569444228546126e+04 2.849995822137388757e+01
1.006951064422161471e+04 2.759877746054216274e+01
1.007325894536432861e+04 2.759467735344933104e+01
1.007736240870986512e+04 2.675386845251832568e+01
1.008153984855461749e+04 2.724912622113357230e+01
1.008510829267498775e+04 2.668642315153165967e+01
1.008893258833305663e+04 2.686316263348325606e+01
1.009258770944849675e+04 2.675904028272721291e+01
1.009666895139231019e+04 2.757426991983196629e+01
1.010067655867412395e+04 2.653289277684142178e+01
1.010430818356325290e+04 2.763633540490771878e+01
1.010822016833341695e+04 2.707947014361677418e+01
1.011213627655267373e+04 2.686834244904038016e+01
1.011606455242867196e+04 2.743223201815427714e+01
1.011999859201299114e+04 2.678978266127189301e+01
1.012344658047417215e+04 2.649536893519106329e+01
1.012735185212628676e+04 2.784062822106011481e+01
1.013138715179839528e+04 2.764656681214383127e+01
1.013526826454032016e+04 2.614682492934488423e+01
1.013909461725123401e+04 2.677089566826303013e+01
1.014248366911051016e+04 2.503107002713856843e+01
1.014662196702257825e+04 2.596457696391440351e+01
1.015076615593263887e+04 2.538354110559291854e+01
1.015448817942801543e+04 2.558549062984037548e+01
1.015828910976518273e+04 2.566088298093007580e+01
1.016179836879079630e+04 2.474145872218948838e+01
1.016595478151774296e+04 2.552223049169132096e+01
1.017024086956233805e+04 2.514800919078885855e+01
1.017381203058404390e+04 2.458819602435862350e+01
1.017763198340271447e+04 2.525083093976119386e+01
1.018124931306598046e+04 2.341136852278324909e+01
1.018542447994645045e+04 2.336578472560273667e+01
1.018956247083580274e+04 2.316694480515478460e+01
1.019319398829856982e+04 2.237276955125612332e+01
1.019699795988361620e+04 2.437488612396689902e+01
1.020065842248942681e+04 2.181950272942749436e+01
1.020482272740061308e+04 2.300665842698418473e+01
1.020898788170109583e+04 2.264043973670621668e+01
1.021239004535210734e+04 2.149979031775522387e+01
1.021617682305113158e+04 2.311373344876392011e+01
1.022006035645736483e+04 2.166943492287611761e+01
1.022418806952016166e+04 2.206918480175851016e+01
1.022833866646026036e+04 2.114911829897580731e+01
1.023176079007028966e+04 2.129524330191904369e+01
1.023551012541362252e+04 2.094916969323579181e+01
1.023924353578113551e+04 2.036591153405177934e+01
1.024343757268228364e+04 2.112422992113060971e+01
1.024744914429854180e+04 2.130703460661153770e+01
1.025090143920785340e+04 2.121347835531818760e+01
1.025468330043442620e+04 2.120809624448837027e+01
1.025854024263766041e+04 2.079045647786327322e+01
1.026284836791466296e+04 2.138473414696154506e+01
1.026672158920231595e+04 2.162068822671931656e+01
1.027021251621077499e+04 2.047900408369000758e+01
1.027400376271384994e+04 2.226504322568337102e+01
1.027790014776713178e+04 2.120122290303633861e+01
1.028213946129565011e+04 2.202481284087125957e+01
1.028603317009791135e+04 2.142350295724964937e+01
1.028926312523951310e+04 2.295497355628524971e+01
1.029317273215577370e+04 2.148408769260280948e+01
1.029717738801752785e+04 2.176269186282754831e+01
1.030123656301196388e+04 2.182627634122789928e+01
1.030515298480397541e+04 2.249090316960209890e+01
1.030852190233373767e+04 2.190299180163486170e+01
1.031255512988332339e+04 2.314121778541115404e+01
1.031670948466865593e+04 2.265768438115749461e+01
1.032065246367306827e+04 2.342510227490420149e+01
1.032447935275016061e+04 2.232488960394084287e+01
1.032780989905589922e+04 2.421499749633744614e+01
1.033196059531787978e+04 2.382191682350879347e+01
1.033610169509484876e+04 2.378514231006866453e+01
1.033978597125425586e+04 2.426062553814315237e+01
1.034359675697319653e+04 2.456287275433576411e+01
1.034711976021206465e+04 2.573762295705457248e+01
1.035124161615482990e+04 2.471826202521173954e+01
1.035557728020654031e+04 2.559380279842300610e+01
1.035931061038096959e+04 2.597316963238418808e+01
1.036308636845575165e+04 2.626064753520002881e+01
1.036638048082205205e+04 2.432698233949540878e+01
1.037050992071269502e+04 2.630951257436776558e+01
1.037480160485343004e+04 2.617631466400925078e+01
1.037867687326739724e+04 2.551739150759670949e+01
1.038251899693960695e+04 2.531739681314694579e+01
1.038563929733816076e+04 2.518902176535359416e+01
1.038980881569102712e+04 2.558845208457301368e+01
1.039399922987352329e+04 2.486631377505263885e+01
1.039793586537837473e+04 2.638726027707823718e+01
1.040176968402324019e+04 2.525448796415793495e+01
1.040513296757347416e+04 2.739213814586388906e+01
1.040905955873791754e+04 2.600492687263162850e+01
1.041337370430027295e+04 2.837840993965773961e+01
1.041721716229109188e+04 2.833240598052853798e+01
1.042103571621677293e+04 2.727246143346252438e+01
1.042437507629943684e+04 2.745867407240775293e+01
1.042838003613707770e+04 2.671126355553051823e+01
1.043259212630547154e+04 2.703351374946047869e+01
1.043650805532681625e+04 2.798325102121084385e+01
1.044027628153132900e+04 2.726914334524879635e+01
1.044379483909415649e+04 2.696009560135011185e+01
1.044771629973542622e+04 2.774153023643892624e+01
1.045183815578133544e+04 2.695919366084440583e+01
1.045579260318665183e+04 2.862966039057908674e+01
1.045951176133370973e+04 2.762446493395965419e+01
1.046302248088276974e+04 2.902230559697637702e+01
1.046694900025696916e+04 2.826677361550637713e+01
1.047109634688509686e+04 2.732136530563915500e+01
1.047511418475820756e+04 2.804867774215566456e+01
1.047889885101867367e+04 2.654343114641760693e+01
1.048223881776177586e+04 2.822295606512141219e+01
1.048617176374505107e+04 2.771587549927050986e+01
1.049021877747721373e+04 2.749369507337019414e+01
1.049433019518564470e+04 2.841043191214386709e+01
1.049811310395333385e+04 2.751360335505480847e+01
1.050144605840041731e+04 2.767848704364144652e+01
1.050544578477123650e+04 2.819268385194908433e+01
1.050955025099554223e+04 2.663556769904485222e+01
1.051350112087791967e+04 2.937077419934523448e+01
1.051732385850554419e+04 2.813732206508466405e+01
1.052116389815576258e+04 2.905265570806631814e+01
1.052499949701654441e+04 2.737909125635527019e+01
1.052903689675709211e+04 2.826206384903023405e+01
1.053300036382887083e+04 2.798396951949544587e+01
1.053651420881122067e+04 2.755175815619104895e+01
1.054034950811036470e+04 2.785458270214153842e+01
1.054420975476442800e+04 2.742697413410214580e+01
1.054825777108009606e+04 2.717847631903394756e+01
1.055220031005592136e+04 2.740493846987364535e+01
1.055574189762324932e+04 2.642503054624155823e+01
1.055952606041905892e+04 2.737720104960932233e+01
1.056356201823356787e+04 2.657717199875972369e+01
1.056770237363448177e+04 2.688748800641270620e+01
1.057152209709750423e+04 2.718251029484323666e+01
1.057511252069899092e+04 2.616959435984854210e+01
1.057889523020958404e+04 2.785963932831741730e+01
1.058287523580832567e+04 2.588535064512646500e+01
1.058706198297505762e+04 2.746299902485695554e+01
1.059100576050034397e+04 2.661231374306181863e+01
1.059443604863487963e+04 2.599249870273623131e+01
1.059831255537988363e+04 2.674549378644960740e+01
1.060229065742814601e+04 2.695324745187264170e+01
1.060623171293741507e+04 2.667648264548726900e+01
1.061018491652591729e+04 2.609682608453926278e+01
1.061375287900533840e+04 2.650365251680722878e+01
1.061770062836136276e+04 2.653527584885677371e+01
1.062170481748011480e+04 2.560170460389715430e+01
1.062558575271995323e+04 2.670870743389658486e+01
1.062951504478367860e+04 2.659950159141999748e+01
1.063302993890269681e+04 2.613460126586159404e+01
1.063701319962181151e+04 2.608086220681870415e+01
1.064099425395501203e+04 2.620897489703886762e+01
1.064486144551083089e+04 2.690477896931448498e+01
1.064869312867897497e+04 2.556997264492411404e+01
1.065224751585926788e+04 2.749840505184356232e+01
1.065629043328732041e+04 2.583234686458730422e+01
1.066037222761743942e+04 2.692905552901844501e+01
1.066429029575916320e+04 2.663717474303924959e+01
1.066811449786860430e+04 2.729450731524348228e+01
1.067168336383204041e+04 2.619226652529848920e+01
1.067542231764823555e+04 2.694931041327829391e+01
1.067946181037001406e+04 2.660283253802204584e+01
1.068356664561174875e+04 2.654387213227455433e+01
1.068748263419584327e+04 2.701556127716722244e+01
1.069103567633628882e+04 2.770053615211387665e+01
1.069485149925565565e+04 2.645781984525910957e+01
1.069886959757943987e+04 2.681329342215159173e+01
1.070284771087759145e+04 2.622061518537626768e+01
1.070659786906288718e+04 2.665492686298932412e+01
1.071019212674239498e+04 2.630528844560011947e+01
1.071409464676852440e+04 2.874958702301557878e+01
1.071807600937669486e+04 2.795183741222280460e+01
1.072236373584389912e+04 2.721053994166176082e+01
1.072600978406406466e+04 2.809724323267894874e+01
1.072942058415163956e+04 2.732654667072041477e+01
1.073318129244355441e+04 2.870819413129519759e+01
1.073716833267914444e+04 2.676660090463038344e+01
1.074147492565229550e+04 2.743772386613263947e+01
1.074548052240733523e+04 2.772619406074207760e+01
1.074892227256551996e+04 2.808285932381566141e+01
1.075252620624021256e+04 2.876691160041905349e+01
1.075629603346016665e+04 2.884091725720148602e+01
1.076052948970827856e+04 2.889114318712661955e+01
1.076460934088499744e+04 2.884949918475498265e+01
1.076825931635475354e+04 2.886382417208110596e+01
1.077175713152347453e+04 2.854378829375032112e+01
1.077565968571952362e+04 2.875418162775313391e+01
1.077990236412523700e+04 2.888283299778087709e+01
1.078386794183958409e+04 2.972945286438058687e+01
1.078735182225831522e+04 2.920200239471230219e+01
1.079089305850770688e+04 2.958316317947913632e+01
1.079492485429498265e+04 2.909781216172522988e+01
1.079930511340389057e+04 2.763819838681523322e+01
1.080328424509740580e+04 3.070183403164983460e+01
1.080669773826197343e+04 2.840720737774881499e+01
1.081017685641214302e+04 2.992018355648122707e+01
1.081408942464455322e+04 2.919888985373686197e+01
1.081847486951484461e+04 2.829068353488375465e+01
1.082254282661992147e+04 3.203943526514721896e+01
1.082608931697613843e+04 2.843530661176268737e+01
1.082969969527248941e+04 3.114802496705119239e+01
1.083364029578383816e+04 2.991928771358194794e+01
1.083794972239206072e+04 2.629747984010248274e+01
1.084214999822713071e+04 2.573302153379231783e+01
1.084537448135264458e+04 2.745154850363918797e+01
1.084860101303210831e+04 2.571541143064305857e+01
1.085273993033200713e+04 2.765200393679543822e+01
1.085729126437338346e+04 2.568179017037223488e+01
1.086148775942389148e+04 2.758809561377746178e+01
1.086471241906858450e+04 2.616914921309284381e+01
1.086793531482658182e+04 2.641897459357651456e+01
1.087208047147741127e+04 2.696419660596893664e+01
1.087664141282623495e+04 2.640766856104490756e+01
1.088083374019593612e+04 2.648972012655518071e+01
1.088405136280903207e+04 2.629541991249788424e+01
1.088727981271893987e+04 2.689090225083068120e+01
1.089142984863484526e+04 2.567037545909393970e+01
1.089597887585310673e+04 2.566697201402576667e+01
1.090017548664751303e+04 2.701398135401584000e+01
1.090340522879458877e+04 2.427972767283858246e+01
1.090662115173127131e+04 2.647820998352922928e+01
1.091076496538163155e+04 2.748344315356421674e+01
1.091531762570416686e+04 2.652379747614569538e+01
1.091952275165548781e+04 2.525140009940903596e+01
1.092275206520803476e+04 2.693135046905649688e+01
1.092597927265095132e+04 2.682356966458718261e+01
1.093012703566918208e+04 2.452281131554518367e+01
1.093467116200412420e+04 2.480310345973275332e+01
1.093887524002496684e+04 2.552091579434161162e+01
1.094210064496392988e+04 2.582473360870218571e+01
1.094532262439637452e+04 2.533466496289291570e+01
1.094947635005902521e+04 2.471305986380788866e+01
1.095401869622899721e+04 2.426025837012350195e+01
1.095822714870365417e+04 2.493801455204571837e+01
1.096145272066187863e+04 2.463702863021688216e+01
1.096467695500294394e+04 2.417361305849193442e+01
1.096883158904691481e+04 2.674168595255758518e+01
1.097321863144600684e+04 2.488486591113757029e+01
1.097722985043330846e+04 2.363971596615158077e+01
1.098082129107399669e+04 2.318067218769886395e+01
1.098405188293411265e+04 2.394253168232512863e+01
1.098820878909872590e+04 2.344629424595626332e+01
1.099233926805186820e+04 2.290424036569048383e+01
1.099624145534074160e+04 2.276819722425210202e+01
1.100017381283216309e+04 2.315505862905070344e+01
1.100339101164946806e+04 2.347625499765280921e+01
1.100704600171122365e+04 2.270309920007151305e+01
1.101125991289348531e+04 2.292338141661053896e+01
1.101559661267083720e+04 2.283066509875514072e+01
1.101952122908769343e+04 2.361419467073776701e+01
1.102274852082706275e+04 2.237759692909138920e+01
1.102640402150974296e+04 2.302887894845470385e+01
1.103032724184608742e+04 2.256468818062390014e+01
1.103467455858684298e+04 2.303833227414956397e+01
1.103888481180596682e+04 2.193311327058730953e+01
1.104211085430810272e+04 2.184635192663361991e+01
1.104533873207432589e+04 2.264590808462005711e+01
1.104949645296143353e+04 2.162225119226563308e+01
1.105403727735390748e+04 2.200753596773344256e+01
1.105824692701554523e+04 2.079461378741672206e+01
1.106147552892999192e+04 2.135451610375026377e+01
1.106470280118697519e+04 2.181550769199423456e+01
1.106886074201026713e+04 2.027764131714733864e+01
1.107340104360940131e+04 2.081121086381436669e+01
1.107761401839353675e+04 2.103707378796447003e+01
1.108084002442667406e+04 1.955946470769388412e+01
1.108406856497237823e+04 2.164810487656075466e+01
1.108822817070821839e+04 1.985298840193569703e+01
1.109276766781994957e+04 2.065745074400963333e+01
1.109698202105995551e+04 2.041599438378585774e+01
1.110020974022539122e+04 2.018010887185830526e+01
1.110343829444885159e+04 2.070436535045189785e+01
1.110759601422429478e+04 2.055957617246683355e+01
1.111213594825682412e+04 2.068417538522388455e+01
1.111635063802128207e+04 2.036833581675830018e+01
1.111957783548518819e+04 2.045892919598115611e+01
1.112280786009568874e+04 2.030440581862308846e+01
1.112696580932456345e+04 1.944570051985554571e+01
1.113150331589380039e+04 1.952261724542229615e+01
1.113572087646097316e+04 1.940811602881470677e+01
1.113894950337808041e+04 1.979103482715866136e+01
1.114217899487951036e+04 1.960419903373527006e+01
1.114633889129684394e+04 1.903434402063786735e+01
1.115072001547782020e+04 1.986756509638532009e+01
1.115474357468020571e+04 1.816783778109356717e+01
1.115832152873380255e+04 1.856504396468176310e+01
1.116155206338986682e+04 1.883071942309134172e+01
1.116551027584720396e+04 1.855040994492750883e+01
1.116989424764091746e+04 1.916627188565697892e+01
1.117411680868548683e+04 1.889526192250179548e+01
1.117769531070228732e+04 1.865975999731053392e+01
1.118092388539493550e+04 1.898351484649954557e+01
1.118488296759254081e+04 1.819917322304996432e+01
1.118903229260635271e+04 1.883663625812170395e+01
1.119314175845515456e+04 1.845099640811941910e+01
1.119707182869481767e+04 1.845689406750782879e+01
1.120030097555533757e+04 1.936151400949979262e+01
1.120395179154684774e+04 1.894049018215104496e+01
1.120818373292233446e+04 1.829947289722376169e+01
1.121251576828062025e+04 1.808759417568989036e+01
1.121644641095303086e+04 1.814817131104848968e+01
1.121967743689885538e+04 1.844449655653871645e+01
1.122332663584301918e+04 1.848097628009317006e+01
1.122727593357099613e+04 1.859922312457641524e+01
1.123160538508097852e+04 1.862478778555339431e+01
1.123583860313316472e+04 1.950505921441638080e+01
1.123907511472752412e+04 1.925198736595206128e+01
1.124232419561517963e+04 1.810135037812414183e+01
1.124645640879707571e+04 1.792097850867783038e+01
1.125097720426709930e+04 1.837600820418206027e+01
1.125519274753515128e+04 1.788734812622687542e+01
1.125845672609854046e+04 1.856007608983259161e+01
1.126172158780750033e+04 1.865316752658254273e+01
1.126585414788496928e+04 1.828465133277930477e+01
1.127036880356922302e+04 1.902833569103859546e+01
1.127457605594608685e+04 1.865630108718407953e+01
1.127783491353104546e+04 1.897060842487692156e+01
1.128108465469078874e+04 1.794300092259955193e+01
1.128522763876737554e+04 1.798267868606436437e+01
1.128973726788088788e+04 1.791724204648867413e+01
1.129396261281915577e+04 1.739319498192732283e+01
1.129720639686062896e+04 1.992906323293859927e+01
1.130044537006232349e+04 1.796480529888391331e+01
1.130439462138866111e+04 1.911702901977023572e+01
1.130877323914968292e+04 1.954701294174236637e+01
1.131298608559297827e+04 1.811088572410701758e+01
1.131656920811831333e+04 1.875184029719291701e+01
1.131981616970105642e+04 1.861034067312520435e+01
1.132376727651445981e+04 2.008548416182517116e+01
1.132814260293432199e+04 1.931466796516723861e+01
1.133236893153100937e+04 1.840279643753500949e+01
1.133593288201692485e+04 2.133180937401809629e+01
1.133919601436885205e+04 1.742608733557108636e+01
1.134313357998514221e+04 1.821414357897708669e+01
1.134729155869446549e+04 2.116750482523243093e+01
1.135137623937808348e+04 1.838247200134063419e+01
1.135531576379920443e+04 1.948168933001270631e+01
1.135855204683487682e+04 2.073776964872224582e+01
1.136220583985701523e+04 1.995348956821106867e+01
1.136643576387687062e+04 1.992274341594020726e+01
1.137074056045098587e+04 1.984103638215553644e+01
1.137465182174764232e+04 2.026436546716929854e+01
1.137792264937950677e+04 2.009804440001173020e+01
1.138157145058858623e+04 2.038932273322176059e+01
1.138553195593989767e+04 2.141654776124973480e+01
1.138983189845866218e+04 2.047755725773551916e+01
1.139400553346059678e+04 2.198803773068197742e+01
1.139728206957772454e+04 2.107426949431513918e+01
1.140054082062669113e+04 2.097405975545771994e+01
1.140469868302904797e+04 2.089839248367258051e+01
1.140920524158411172e+04 2.107705362049923181e+01
1.141337467924748489e+04 2.082816103958581522e+01
1.141669131653903605e+04 2.083590091092924013e+01
1.141995392086620814e+04 2.147701757152010771e+01
1.142389572660430895e+04 2.115532297094915748e+01
1.142825804302253346e+04 2.109481533374369278e+01
1.143245467936805107e+04 2.059040733574658688e+01
1.143603278642791884e+04 2.126066803858387289e+01
1.143932167238755937e+04 2.066130259936156932e+01
1.144325257671665531e+04 1.984923692495025449e+01
1.144762212290391835e+04 2.070072161398998389e+01
1.145183667384678483e+04 1.956331627658685690e+01
1.145538346417962202e+04 2.097228050741206928e+01
1.145870826191052947e+04 2.080892468273525964e+01
1.146263198168817144e+04 1.996868089196357587e+01
1.146702790109362650e+04 2.014685396034548504e+01
1.147120134365707963e+04 2.068403690136041817e+01
1.147479755121308517e+04 2.145646003595896190e+01
1.147811307380674407e+04 2.117260693118566905e+01
1.148205681033708242e+04 2.172486250110096506e+01
1.148644269708443426e+04 2.165208279604386377e+01
1.149068865425531476e+04 2.153152737333470768e+01
1.149417298710024443e+04 2.147720842122029339e+01
1.149751569425215894e+04 2.138083487617023692e+01
1.150141435390608422e+04 2.112026552902025855e+01
1.150579189724846219e+04 2.168209436017443181e+01
1.150996311367279486e+04 2.121504167760292603e+01
1.151357284347251516e+04 2.165705186681716299e+01
1.151691640996644128e+04 2.152888094523996898e+01
1.152055227939754513e+04 2.054576588801626613e+01
1.152476877282293390e+04 2.151284516326645502e+01
1.152905675849529143e+04 2.176757641768934803e+01
1.153304594984338655e+04 2.171784073362846357e+01
1.153636045923777783e+04 2.122018626870083224e+01
1.153999155714873632e+04 2.061053968431367167e+01
1.154394294684582383e+04 2.048316227365026876e+01
1.154820293970596867e+04 2.151592216106212874e+01
1.155246650074834906e+04 2.118414495314512536e+01
1.155573993406442423e+04 2.194749618170633099e+01
1.155908336503104874e+04 2.215562467661486679e+01
1.156295683397642279e+04 2.177664895738962869e+01
1.156729590993240708e+04 2.214796933226121212e+01
1.157152643337140580e+04 2.164751844737561726e+01
1.157512741285806624e+04 2.115811407732593707e+01
1.157839382726336771e+04 2.193166755989681249e+01
1.158228501264838997e+04 2.156807096046490457e+01
1.158665650446193104e+04 2.140109520758949557e+01
1.159087366397564074e+04 2.086891906711967337e+01
1.159447969511267365e+04 2.052142785403076175e+01
1.159771294295153348e+04 2.054546759698157032e+01
1.160167720124882544e+04 2.166707367056540079e+01
1.160601274963588548e+04 2.208813721477442371e+01
1.161022002557886481e+04 2.218327421637428642e+01
1.161381938816650290e+04 2.176019014679807029e+01
1.161714087515658503e+04 2.228474154244112526e+01
1.162102796162519371e+04 2.106052953352353896e+01
1.162536551261948080e+04 2.194543502302378357e+01
1.162956402353099475e+04 2.211630862689654720e+01
1.163316198417850137e+04 2.257462734527864967e+01
1.163645006942563123e+04 2.198056422328895820e+01
1.164035185159982029e+04 2.137344628839707283e+01
1.164471195704435377e+04 2.184926895659612356e+01
1.164890124686541822e+04 2.135223218717299432e+01
1.165249410874198475e+04 2.130893224293422605e+01
1.165582573245816820e+04 2.222990340013387822e+01
1.165970053306884438e+04 2.157388818045163958e+01
1.166405842975615633e+04 2.196329556484329970e+01
1.166823347540004215e+04 2.140566550496488318e+01
1.167182337157741676e+04 2.149962739418058177e+01
1.167515834015376458e+04 2.215344494538546272e+01
1.167879194887529047e+04 2.170536666325626385e+01
1.168299900098054241e+04 2.170243084686392265e+01
1.168725735205256751e+04 2.214053806569381777e+01
1.169114588379958877e+04 2.095249748969987635e+01
1.169448745380428045e+04 2.215119564857898382e+01
1.169815004704539570e+04 2.182776701722197643e+01
1.170189994320144433e+04 2.052968496011687805e+01
1.170620334423834356e+04 2.217850772661036629e+01
1.171047832521044438e+04 2.036096790920490562e+01
1.171381525674414843e+04 2.133229919371122563e+01
1.171748567939905479e+04 2.100754115412175693e+01
1.172123137151861374e+04 2.125976783965695915e+01
1.172538334704901172e+04 2.175178007495541266e+01
1.172954168059980839e+04 2.110791789529394435e+01
1.173313122649076831e+04 2.139221199578889454e+01
1.173648235989329078e+04 2.145540778779141178e+01
1.174038641211920731e+04 2.046217889684415425e+01
1.174471248085975458e+04 2.124608896113348777e+01
1.174889173744416621e+04 2.060562197417290875e+01
1.175244416019665550e+04 2.124727048884075131e+01
1.175580473915447328e+04 2.099116672773977754e+01
1.175971553017064616e+04 2.120106891555887429e+01
1.176403987788730046e+04 2.126408856219995869e+01
1.176822679377286840e+04 2.121582444599083672e+01
1.177175883637561310e+04 2.088668499045720850e+01
1.177512008369099021e+04 2.108649329381477955e+01
1.177904109150006661e+04 2.041929939154221074e+01
1.178336205462769976e+04 2.115118196789697791e+01
1.178748551988673171e+04 2.079389272601808258e+01
1.179106106888229078e+04 2.062429305542245572e+01
1.179446037854469432e+04 2.095116438378589763e+01
1.179838749525333333e+04 2.061967815407838600e+01
1.180268221701896982e+04 2.052730589198577960e+01
1.180684447666379492e+04 2.034792557843644900e+01
1.181044384190464189e+04 2.087907407666430970e+01
1.181389688018722336e+04 2.012075894412707555e+01
1.181780505427708158e+04 2.001631627519484979e+01
1.182211548817027142e+04 2.001123585980565878e+01
1.182623709365848299e+04 1.989510341352889000e+01
1.182982184578336091e+04 2.112417395378952634e+01
1.183319968272476217e+04 2.042840897029532954e+01
1.183711965228386362e+04 1.993685946069185988e+01
1.184145983289302785e+04 2.041186737465276124e+01
1.184554033785497268e+04 2.000518165937514681e+01
1.184918549827909737e+04 2.025291225290306940e+01
1.185264599434844604e+04 1.984165616627113593e+01
1.185654489613927763e+04 2.009235135261235428e+01
1.186090552880636642e+04 2.041169459293678656e+01
1.186513695020250270e+04 2.057458788487378243e+01
1.186874610489249244e+04 1.943210630824867025e+01
1.187214157840156258e+04 1.895835913135064033e+01
1.187601163957094832e+04 1.960783240845353959e+01
1.188013316856156234e+04 1.970100608749522308e+01
1.188416475884409010e+04 1.940376184847206886e+01
1.188805019928457841e+04 1.965060774536540578e+01
1.189144820652819908e+04 2.015230311896195659e+01
1.189511725494710663e+04 1.942693309069379382e+01
1.189886917567189266e+04 1.973011961543107873e+01
1.190297338465890789e+04 1.962474937891317239e+01
1.190712728816339404e+04 1.951622556878626114e+01
1.191075418476819686e+04 1.945406041136830666e+01
1.191442683386618046e+04 1.955082275660317848e+01
1.191817899155181476e+04 1.956351003635297303e+01
1.192228691004842949e+04 1.962873101378487917e+01
1.192642908532731053e+04 1.973722030837459940e+01
1.193004822371448245e+04 1.970685477255891982e+01
1.193346030513712140e+04 1.938914008675520861e+01
1.193735619036997377e+04 1.970152362341839947e+01
1.194159656655064828e+04 1.983775830505970461e+01
1.194588786680640624e+04 1.909846918839889440e+01
1.194934273299291272e+04 1.999142816587134064e+01
1.195276164338632043e+04 1.905264705895541866e+01
1.195662889479341175e+04 1.905306729353766215e+01
1.196089921560994662e+04 1.878099799310673745e+01
1.196501393943224502e+04 1.978333437970640318e+01
1.196883424978708899e+04 1.920699696672079071e+01
1.197198733609494775e+04 1.779411918605160992e+01
1.197593316108002546e+04 1.936859776529315624e+01
1.198020537151747521e+04 1.826438566986448109e+01
1.198430740693719235e+04 1.854723978764566894e+01
1.198792041790875373e+04 1.863129166930720615e+01
1.199134874433096957e+04 1.881047298814502611e+01
1.199530395271426642e+04 1.855952595968225438e+01
1.199950339969834022e+04 1.854214692496743666e+01
1.200359623758052476e+04 1.923517717716766029e+01
1.200720250966120511e+04 1.809598802230139114e+01
1.201063764521554731e+04 1.867610370099490424e+01
1.201452989539932969e+04 1.891520581754500796e+01
1.201889291328283434e+04 1.833907536897029189e+01
1.202310679841885394e+04 1.822265673310408118e+01
1.202673863806115878e+04 1.875864898317101037e+01
1.203028723402659671e+04 1.853166689957921420e+01
1.203410943318277350e+04 1.715262806868957313e+01
1.203836128352295964e+04 1.838102527880015202e+01
1.204258354560374210e+04 1.805878956694659365e+01
1.204622962336948149e+04 1.925070152932644163e+01
1.204980739574639847e+04 1.815549962707960319e+01
1.205360895137838997e+04 1.858467450581956371e+01
1.205782712405304119e+04 1.868485177147426413e+01
1.206211727770359357e+04 1.833905498912453425e+01
1.206578511863419226e+04 1.809858304895787739e+01
1.206923824736057759e+04 1.790908876301234542e+01
1.207301869712895314e+04 1.769272695334015566e+01
1.207724422312800743e+04 1.785566903929069582e+01
1.208140140339947175e+04 1.811644406334260893e+01
1.208507598272300675e+04 1.733093202650246667e+01
1.208853241373647506e+04 1.691990414491832340e+01
1.209232348282816929e+04 1.782642822757737022e+01
1.209654643664142168e+04 1.769580844976825063e+01
1.210069461076678454e+04 1.770553428078336111e+01
1.210436061499213793e+04 1.743224614452259047e+01
1.210782665580926914e+04 1.745968946967780511e+01
1.211161774651582527e+04 1.757959589965060587e+01
1.211584520757066457e+04 1.638882202590059478e+01
1.211998578279912181e+04 1.813900597070160003e+01
1.212365321563502221e+04 1.714202416020500763e+01
1.212712260038260138e+04 1.728543837877931111e+01
1.213092485221223069e+04 1.734216928906869271e+01
1.213514113318003911e+04 1.698521101893297924e+01
1.213927354493417624e+04 1.679965347503974371e+01
1.214292961930140154e+04 1.695486721576476796e+01
1.214640618214855022e+04 1.774627891761361198e+01
1.215021318458654059e+04 1.643519192251508088e+01
1.215429499473441865e+04 1.741300938508466345e+01
1.215826161103192680e+04 1.753963018955052888e+01
1.216221608240763089e+04 1.681483595682372112e+01
1.216569024608602194e+04 1.679543893935337806e+01
1.216950032285583256e+04 1.749922502425123838e+01
1.217357643507267312e+04 1.717468955043693413e+01
1.217759159381967402e+04 1.684584019986930770e+01
1.218148705983123546e+04 1.732471932676838122e+01
1.218497416548894580e+04 1.793434409311876365e+01
1.218878738857080862e+04 1.681430520495889525e+01
1.219286163878078514e+04 1.719035628814732419e+01
1.219687607018625567e+04 1.682812527067220643e+01
1.220076653217735293e+04 1.703573084521176995e+01
1.220425317493074908e+04 1.647065386910773555e+01
1.220807038235268556e+04 1.679343404432648157e+01
1.221214202722196205e+04 1.702080404706052263e+01
1.221615277795296061e+04 1.635780003477941591e+01
1.222003616262167270e+04 1.711321122441000497e+01
1.222353273772539615e+04 1.472672340095253851e+01
1.222735574526771779e+04 1.709446221909268360e+01
1.223142056434777260e+04 1.563793355775012728e+01
1.223543506072190939e+04 1.595073201524367512e+01
1.223931110162734694e+04 1.668808833450448503e+01
1.224281215256262658e+04 1.684994806857800143e+01
1.224663465066710523e+04 1.637893005314073136e+01
1.225069427122269008e+04 1.605706671266467112e+01
1.225471121557839979e+04 1.631726305371621777e+01
1.225857813440476821e+04 1.654191239622432619e+01
1.226201342494030905e+04 1.629790963159689809e+01
1.226590986753117249e+04 1.626400755369714091e+01
1.226991102090860841e+04 1.580549106198530041e+01
1.227397485515773951e+04 1.595542271696687564e+01
1.227784181054896726e+04 1.561483248083589359e+01
1.228127867454009356e+04 1.526231451085233815e+01
1.228512219644851029e+04 1.511286673999018504e+01
1.228924471587976586e+04 1.682042198919814524e+01
1.229325927804566709e+04 1.550998776768706122e+01
1.229711819181340616e+04 1.581910406013504122e+01
1.230063621999417592e+04 1.529759160800086804e+01
1.230447108407116684e+04 1.572234184136789814e+01
1.230851556801712286e+04 1.600214841396621068e+01
1.231253194328493555e+04 1.559876389656142948e+01
1.231638688594802443e+04 1.502001488430686216e+01
1.231991428618138343e+04 1.570371352689240929e+01
1.232374693633742208e+04 1.540893241650324086e+01
1.232779434051860517e+04 1.519244967075321107e+01
1.233180794779416283e+04 1.543189537652871834e+01
1.233565431881322002e+04 1.484833758969077877e+01
1.233917891297767164e+04 1.520052314900774526e+01
1.234301504856046813e+04 1.488448766864043371e+01
1.234705965654906140e+04 1.494915579307551390e+01
1.235107444669311371e+04 1.463789110938383509e+01
1.235492065526228362e+04 1.609002403572623052e+01
1.235845405387734172e+04 1.458618513728229971e+01
1.236228915662591680e+04 1.491276720321167204e+01
1.236632717142886031e+04 1.521176857887632572e+01
1.237034279554650675e+04 1.495703960006414945e+01
1.237419105020874304e+04 1.426723320747079882e+01
1.237772606337979960e+04 1.491567436330435648e+01
1.238156213969794953e+04 1.475297718948292136e+01
1.238559938692369360e+04 1.467447216661831000e+01
1.238961132100125906e+04 1.460400826477167158e+01
1.239345307127907836e+04 1.451328318548309859e+01
1.239699658050794096e+04 1.522816707967674255e+01
1.240093550967615010e+04 1.447069858687115840e+01
1.240497764412548531e+04 1.496662242471812121e+01
1.240887401925221275e+04 1.437063988011041182e+01
1.241271205181965342e+04 1.450979982961991865e+01
1.241626345768018109e+04 1.465921441613557796e+01
1.242019707665007627e+04 1.445495150778103266e+01
1.242423698148959193e+04 1.408181258336083985e+01
1.242814048473154980e+04 1.469330266061524526e+01
1.243198285959273380e+04 1.491275710476132765e+01
1.243552946224856350e+04 1.378266111291844886e+01
1.243946776416440662e+04 1.423781687776967075e+01
1.244350467284636761e+04 1.455603471477634869e+01
1.244741085301673957e+04 1.391840839834208232e+01
1.245124666670364240e+04 1.435236922120277647e+01
1.245480668991827042e+04 1.477367329888553193e+01
1.245866284831659323e+04 1.430619663296674915e+01
1.246277007378360940e+04 1.403895638568941884e+01
1.246666603198135272e+04 1.410713632381742322e+01
1.247050552989228163e+04 1.419486213464481494e+01
1.247423198665187920e+04 1.415911021496185640e+01
1.247810544038736225e+04 1.411167846135069048e+01
1.248202276575631004e+04 1.360677382766275834e+01
1.248592578922686880e+04 1.445669465541179299e+01
1.248976185092095875e+04 1.387036381818242070e+01
1.249349046480551442e+04 1.377506967167736818e+01
1.249736580710267299e+04 1.393583823705654545e+01
1.250128349839097609e+04 1.373992421882310744e+01
1.250518445000760221e+04 1.403091824064529014e+01
1.250902466601864944e+04 1.382979480049820964e+01
1.251275391949866753e+04 1.397913250089611203e+01
1.251662301208694953e+04 1.393625529726716827e+01
1.252054691297089084e+04 1.348894643407927596e+01
1.252444482452548073e+04 1.340865180391082490e+01
1.252828732408365067e+04 1.451245387616208404e+01
1.253209548430276482e+04 1.385687893227638412e+01
1.253599804009610489e+04 1.418805955776335992e+01
1.253994174606258093e+04 1.419496553986067333e+01
1.254384249517091666e+04 1.379009071795378460e+01
1.254754208461058988e+04 1.385652644059316252e+01
1.255149671863516778e+04 1.364751745302897312e+01
1.255536058531923300e+04 1.419562783176475840e+01
1.255929526093283312e+04 1.381424151361374264e+01
1.256321669964192733e+04 1.343380532244644598e+01
1.256681607679245826e+04 1.381735165388525033e+01
1.257074905637482516e+04 1.384911007802488747e+01
1.257461618611947961e+04 1.328117901327589401e+01
1.257854789078528302e+04 1.412261031541672551e+01
1.258246962836846978e+04 1.364443576872198882e+01
1.258606675012034430e+04 1.418979881439960344e+01
1.258999764096102626e+04 1.417883815785546808e+01
1.259401060554477590e+04 1.393893219863746324e+01
1.259793615076753304e+04 1.426941323953624696e+01
1.260173985369012371e+04 1.357261176109863321e+01
1.260534358926696768e+04 1.453948507979398741e+01
1.260926533208434375e+04 1.336200223761628614e+01
1.261327297352203641e+04 1.352687834478907014e+01
1.261718788927624882e+04 1.325977061337450635e+01
1.262099134414793116e+04 1.370381621078146850e+01
1.262474348495234881e+04 1.322884994804254788e+01
1.262861626080149654e+04 1.416612029980397480e+01
1.263253038011129138e+04 1.438914795436908634e+01
1.263644506610678764e+04 1.380123928311957471e+01
1.264025577014379814e+04 1.492126386425317186e+01
1.264388072937251309e+04 1.407461513399825037e+01
1.264787796009226258e+04 1.342249180698170186e+01
1.265174042361302054e+04 1.326176078430766658e+01
1.265559947615563578e+04 1.333869159122023440e+01
1.265946114986630528e+04 1.272399945542645305e+01
1.266332605472147043e+04 1.280168730843248781e+01
1.266718612564610885e+04 1.451978734962114359e+01
1.267105094576282318e+04 1.262178499279524146e+01
1.267491162631600309e+04 1.321316463983918688e+01
1.267877340993922553e+04 1.368603297851639944e+01
1.268263469425321091e+04 1.157422726315471806e+01
1.268649641275208705e+04 1.550200318387403264e+01
1.269035757301782360e+04 1.894719894175722530e+01
1.269422033248566913e+04 1.288676230831412717e+01
1.269808116443933977e+04 1.386754116317628771e+01
1.270194332522851983e+04 1.447296453336893229e+01
1.270580537121951238e+04 1.168871899480170917e+01
1.270966648417768920e+04 1.342595114100988063e+01
1.271352657439876748e+04 1.448615120245551147e+01
1.271738895046102152e+04 1.277643163648097691e+01
1.272125052388704535e+04 1.341643846238019577e+01
1.272511304392260354e+04 1.348458449663259096e+01
1.272897588253131653e+04 1.233799818845434260e+01
1.273283784778161862e+04 1.318360552390130280e+01
1.273669859238816207e+04 1.342632949690394817e+01
1.274056229032077135e+04 1.227828640284710282e+01
1.274442451551462727e+04 1.351354144744146524e+01
1.274828886959398915e+04 1.377076260142780839e+01
1.275215106250601093e+04 1.269503153507283066e+01
1.275601466942260231e+04 1.363736362658864643e+01
1.275987602113032517e+04 1.392904881359141100e+01
1.276373948858388394e+04 1.431636957902692586e+01
1.276760237815102664e+04 1.318864800019910710e+01
1.277146470231661988e+04 1.380130789874981545e+01
1.277532785270648856e+04 1.435452962604301064e+01
1.277919217231919174e+04 1.349464619139935095e+01
1.278305553688926739e+04 1.338835074998014463e+01
1.278692034320906714e+04 1.438892932106941380e+01
1.279078344488058610e+04 1.160721491082443002e+01
1.279464533720679719e+04 1.428726703700074729e+01
1.279850943812822698e+04 1.418071890201177432e+01
1.280237470265231605e+04 1.155480866724018441e+01
1.280623861361386844e+04 1.325020902147826440e+01
1.281010403792490979e+04 1.304087137681125874e+01
1.281396735288284799e+04 1.231651540903788344e+01
1.281783003632107648e+04 1.470511285412430524e+01
1.282169482805631378e+04 1.293801816820899120e+01
1.282556018185925495e+04 1.245578328341062679e+01
1.282942536599094637e+04 1.281944549114977150e+01
1.283328949381402163e+04 1.383254415926409031e+01
1.283715333357208510e+04 1.312189876462340443e+01
1.284101868514620401e+04 1.324343296459765895e+01
1.284488406209362802e+04 1.377636712305039701e+01
1.284874965023968980e+04 1.336790427166407014e+01
1.285261429370863880e+04 1.269555743887025301e+01
1.285647723629154643e+04 1.432676759721177362e+01
1.286034337086612322e+04 1.217938725661669785e+01
1.286420682830336955e+04 1.325677726477193552e+01
1.286806808386733246e+04 1.275078611656894445e+01
1.287193955954987359e+04 1.289930911311513384e+01
1.287580544795698188e+04 1.267564679998213251e+01
1.287967042946777474e+04 1.406017686977676817e+01
1.288353626917994006e+04 1.298361297952427229e+01
1.288740453602772141e+04 1.305688885004846966e+01
1.289126589304780464e+04 1.237038424454721941e+01
1.289513106390962275e+04 1.280916917496608498e+01
1.289899939079620344e+04 1.190467046343311708e+01
1.290286659654604409e+04 1.252344082876029319e+01
1.290673302240332305e+04 1.288411963816037087e+01
1.291060099587259538e+04 1.317908426594728510e+01
1.291446704507839240e+04 1.253408900973536966e+01
1.291833384820259562e+04 1.456351186791778396e+01
1.292219991869175828e+04 1.307414595576284455e+01
1.292606860981435602e+04 1.309406616530124268e+01
1.292993482590707208e+04 1.264458188320022813e+01
1.293379759258239392e+04 1.316036383206369287e+01
1.293766442323060983e+04 1.257261941085901036e+01
1.294153275315553037e+04 1.348587565912938757e+01
1.294539863922081713e+04 1.308587326184802713e+01
1.294926806509607377e+04 1.309802221253981358e+01
1.295313410787999055e+04 1.266168620133662870e+01
1.295700008280739712e+04 1.303769310535811776e+01
1.296086810572032482e+04 1.270082998926923246e+01
1.296473477114231537e+04 1.286221563101007881e+01
1.296860281121234402e+04 1.317293011032891314e+01
1.297246907400143937e+04 1.278507034435857115e+01
1.297633630536989222e+04 1.274513276980257181e+01
1.298020622345265292e+04 1.203068092664760869e+01
1.298407232528378881e+04 1.307384639664828008e+01
1.298794130467737159e+04 1.277965752464773175e+01
1.299180987920761800e+04 1.284811794489139913e+01
1.299567655278283746e+04 1.300119054147550557e+01
1.299954403091884706e+04 1.213803573297239957e+01
1.300341071512387134e+04 1.298545356930424077e+01
1.300727760079441759e+04 1.321009866521779585e+01
1.301114654867650825e+04 1.251372122213184568e+01
1.301501669905109702e+04 1.124309310219468649e+01
1.301888593894318183e+04 1.305604060787714893e+01
1.302275487124659230e+04 1.266281728922334082e+01
1.302662527358699845e+04 1.245636604417612148e+01
1.303049683014784023e+04 1.257530133564987374e+01
1.303436198004460130e+04 1.255807167254765133e+01
1.303822589134701047e+04 1.212594787365616256e+01
1.304209529746088992e+04 1.264330517324795089e+01
1.304596551455025110e+04 1.246862857513752765e+01
1.304983481527762160e+04 1.266689753376499716e+01
1.305370449433859358e+04 1.245309704135302908e+01
1.305757547907991102e+04 1.293143791277736021e+01
1.306144420383421493e+04 1.297063992326685877e+01
1.306530985717435033e+04 1.289175174507972699e+01
1.306917475057685260e+04 1.281011759057638955e+01
1.307304319353571555e+04 1.313725792673128723e+01
1.307691532645347797e+04 1.228422395664184386e+01
1.308078674854853853e+04 1.296348979127690981e+01
1.308465642955898875e+04 1.161020585701452212e+01
1.308852917726789201e+04 1.314521741944804489e+01
1.309240044734518960e+04 1.310550006553777180e+01
1.309627040628299619e+04 1.302480626889748550e+01
1.310013827424909323e+04 1.280982483320046939e+01
1.310400883556784174e+04 1.257143613733341780e+01
1.310787479084052211e+04 1.244213859620834128e+01
1.311174547696151603e+04 1.343260354992360561e+01
1.311561315323945200e+04 1.204468970340597878e+01
1.311948443652250899e+04 1.272583516945537063e+01
1.312335526185860545e+04 1.276064017555553676e+01
1.312722587387269596e+04 1.206472768113311922e+01
1.313109680398903402e+04 1.257660867664512416e+01
1.313496725043235347e+04 1.271981717278845458e+01
1.313883733216265864e+04 1.236481227472811106e+01
1.314270421626911775e+04 1.248756840388242928e+01
1.314657462958619544e+04 1.269934391493688608e+01
1.315044712263898509e+04 1.293687689968573729e+01
1.315431777213165878e+04 1.197131590878419694e+01
1.315818979629127352e+04 1.284105308071295504e+01
1.316206179934391730e+04 1.291371272984599727e+01
1.316593377173135195e+04 1.248382255031528665e+01
1.316980167055223865e+04 1.263069043777737477e+01
1.317367158450984789e+04 1.237342430565531259e+01
1.317754172373562506e+04 1.244147182083160530e+01
1.318141301285349800e+04 1.282425827234871107e+01
1.318528353846604114e+04 1.213801278839078179e+01
1.318915214232508151e+04 1.250782972814831417e+01
1.319301958008259680e+04 1.235725343584428515e+01
1.319689192379913766e+04 1.249679573119659537e+01
1.320076350473261664e+04 1.141221171017445357e+01
1.320463667168615939e+04 1.346076115230633796e+01
1.320850877168714032e+04 1.205553589475222331e+01
1.321238096636869705e+04 1.284357993844881918e+01
1.321625473765673087e+04 1.251432892363453320e+01
1.322012605285781501e+04 1.234356950724444069e+01
1.322399476316771324e+04 1.220489717406133678e+01
1.322786550538482334e+04 1.124479574521020275e+01
1.323173839062000661e+04 1.187595866766875474e+01
1.323561059630564341e+04 1.234813993331754567e+01
1.323948136814063582e+04 1.172557830913933330e+01
1.324335625859837455e+04 1.266654586724555642e+01
1.324722803478787682e+04 1.245726630104736010e+01
1.325109781191304137e+04 1.296524522632199883e+01
1.325497143693629005e+04 1.194348107800519010e+01
1.325884248940490033e+04 1.254331465345685181e+01
1.326271317746876775e+04 1.237992274268477111e+01
1.326658804247578701e+04 1.274763439181515068e+01
1.327045672625579391e+04 1.204080963464993737e+01
1.327432643716012353e+04 1.252077082640692218e+01
1.327820025835678462e+04 1.201517840157409545e+01
1.328207215637081390e+04 1.175878733403447463e+01
1.328594563089772601e+04 1.222813178143612589e+01
1.328981712358422556e+04 1.161976261178602954e+01
1.329368640345528547e+04 1.182660085463431265e+01
1.329755841542703820e+04 1.220469173393722251e+01
1.330142982486704750e+04 1.138672767029780708e+01
1.330530546750644135e+04 1.182798856346307126e+01
1.330917777224964630e+04 1.217001718256959464e+01
1.331304919108985814e+04 1.135276962221285579e+01
1.331692129777206537e+04 1.097640849506794680e+01
1.332079511257857666e+04 1.163577381640162045e+01
1.332466897602719291e+04 1.122648316095435561e+01
1.332840753963189127e+04 1.170474177695639284e+01
1.333184890178569913e+04 1.199361442189886517e+01
1.333572037093093604e+04 1.202524976212781205e+01
1.333959200134532330e+04 1.143025514712548230e+01
1.334346269603755900e+04 1.217051853475477508e+01
1.334733862616926854e+04 1.161128614101287226e+01
1.335121036153114801e+04 1.217884412217304124e+01
1.335507990811498530e+04 1.196562245102279931e+01
1.335895631300324385e+04 1.232362873149461713e+01
1.336283017952450609e+04 1.211657198041533512e+01
1.336670053290160649e+04 1.190910361790257177e+01
1.337057386628156382e+04 1.167643176743786348e+01
1.337444783662333066e+04 1.239349100348265864e+01
1.337832042247146092e+04 1.194993641889461777e+01
1.338219375198770649e+04 1.211033821941346922e+01
1.338606446690245866e+04 1.177838098075492468e+01
1.338993812228174829e+04 1.225408298491841208e+01
1.339381105239271346e+04 1.145787657765484369e+01
1.339768408671654106e+04 1.165582174015179895e+01
1.340155863291632522e+04 1.242292312898305973e+01
1.340543255285718442e+04 1.181101507237387516e+01
1.340930704272022558e+04 1.128197366805161650e+01
1.341317752603178269e+04 1.215727722253605414e+01
1.341681173584254611e+04 1.136045918805467103e+01
1.342020394336240861e+04 1.107879076205535362e+01
1.342408050039744012e+04 1.174687858728604439e+01
1.342795474586152341e+04 1.138798093899303510e+01
1.343182503150512275e+04 1.105580879515470549e+01
1.343569708216967047e+04 1.144634670255383924e+01
1.343956773399645135e+04 1.167998816596155365e+01
1.344344543918102318e+04 1.154942908707537619e+01
1.344731881197010807e+04 1.144570408473782130e+01
1.345119406303491996e+04 1.116335983518163921e+01
1.345506791796333346e+04 1.120571589084939390e+01
1.345893935677863556e+04 1.115464357637571347e+01
1.346281383690860639e+04 1.123203553335640947e+01
1.346668538504144271e+04 1.079850677357800848e+01
1.347056100137153953e+04 1.059416066714707938e+01
1.347443325018759424e+04 1.145228961960931890e+01
1.347830771244474454e+04 1.022321406438831559e+01
1.348218139185151449e+04 1.118586635637380766e+01
1.348605618479395343e+04 1.081047934200211103e+01
1.348957211094566264e+04 1.076602539999024799e+01
1.349307175520898454e+04 1.061339864109026188e+01
1.349694688363660862e+04 1.100395530824154022e+01
1.350082388625181011e+04 1.144002003826202518e+01
1.350469543826072368e+04 1.129524366131825452e+01
1.350857051062821847e+04 1.012190834431714315e+01
1.351244329052537250e+04 1.141116728605866193e+01
1.351631726716969752e+04 1.189171848666280340e+01
1.352018421997655605e+04 1.149014079909517250e+01
1.352406367208135816e+04 1.072897685954212754e+01
1.352793758138560770e+04 1.144295769302171628e+01
1.353181424429531398e+04 1.173684332950861808e+01
1.353569019876924540e+04 1.004073978999322847e+01
1.353956645790827497e+04 1.045093891539633013e+01
1.354343814586856024e+04 1.130438634321195224e+01
1.354730711661747227e+04 1.202549625240660802e+01
1.355118175500696634e+04 1.085876483296056705e+01
1.355505568767978002e+04 1.247388366306890717e+01
1.355892733629410941e+04 1.145436640886703117e+01
1.356280112276256659e+04 1.120908962998315772e+01
1.356705734256779760e+04 1.023924840227389410e+01
1.357055258518540177e+04 1.149613720193008781e+01
1.357442410703877431e+04 1.154550279562417536e+01
1.357829900239568815e+04 1.122901700864239238e+01
1.358217331267403097e+04 1.054538771374123840e+01
1.358604954843557243e+04 1.017042163849349379e+01
1.358992295032183210e+04 1.049421875996988973e+01
1.359379455909202443e+04 1.179915824687335757e+01
1.359767180702754922e+04 1.081736228435741332e+01
1.360126965679489513e+04 1.219620836800235963e+01
1.360514585677060677e+04 9.368711096142734007e+00
1.360777048429551178e+04 1.825118586114123787e+01
1.361266222983904481e+04 1.405677910026612665e+01
1.361653800779505400e+04 5.862084481178570172e+00
1.362041099448917521e+04 1.246814903442505518e+01
1.362428885140096281e+04 1.034944542650273291e+01
1.362816172644787366e+04 1.093645441992952527e+01
1.363203769418956108e+04 1.074005609631537439e+01
1.363590888007570538e+04 1.126900874861132884e+01
1.363978134973161468e+04 9.791321193727684502e+00
1.364365814465565018e+04 1.096147765737708824e+01
1.364753357750755822e+04 1.240608751344564631e+01
1.365140748488942518e+04 1.177166320113748554e+01
1.365527848823104978e+04 8.990673478003326835e+00
1.365915322007423129e+04 1.151654829753210407e+01
1.366302895274441471e+04 1.227404879222383194e+01
1.366690289223542459e+04 1.001094255871337424e+01
1.367077724600331931e+04 8.518877312811019564e+00
1.367465171221792843e+04 7.901890439548574285e+00
1.367852107521015751e+04 8.386376941075438296e+00
1.368239805730741500e+04 1.221449580471272967e+01
1.368587029260081727e+04 1.104841790548530867e+01
1.369015033456068340e+04 9.803944420017984385e+00
1.369361927450441362e+04 9.095686170412683680e+00
1.369724611640935109e+04 1.022535984775968210e+01
1.370112042503855992e+04 1.186428030450846371e+01
1.370499430925814522e+04 8.933648983384435027e+00
1.370886804387023403e+04 5.788280206614381918e+00
1.371274232490865870e+04 1.160844681441485271e+01
1.371661627822619630e+04 1.112571854462831134e+01
1.372049371611677634e+04 1.016753152185032683e+01
1.372436672284423184e+04 1.286657325342147296e+01
1.372823836612222476e+04 9.608640003204286018e+00
1.373211593731868379e+04 1.009979598518627064e+01
1.373598739928158284e+04 1.134107562107501366e+01
1.373986311078402832e+04 1.163750071092435512e+01
1.374373798752101902e+04 1.127097046956911619e+01
1.374761269310805983e+04 1.211390310256988911e+01
1.375094773702933890e+04 1.179600363267757324e+01
1.375465688637926542e+04 1.105989323989541440e+01
1.375852477054376868e+04 8.964040036697202396e+00
1.376240119629879337e+04 1.095176610050592636e+01
1.376627824105178297e+04 1.002714315265752987e+01
1.377026096364957448e+04 1.028024566094550707e+01
1.377402643110936515e+04 1.170425912317486805e+01
1.377790109673470215e+04 1.036516457255538448e+01
1.378177919507651131e+04 1.082177408938297347e+01
1.378564700339320552e+04 9.721576214184642240e+00
1.378952094398108784e+04 1.065473209201667437e+01
1.379339789039296375e+04 1.083936452309676035e+01
1.379726066184501542e+04 9.969173958301080773e+00
1.380125175093496728e+04 9.719592892887742863e+00
1.380501935161205074e+04 7.626632686564953190e+00
1.380889324156938346e+04 8.426343465918082032e+00
1.381276657322775827e+04 6.943072907689824547e+00
1.381664041827046276e+04 1.074551839620614935e+01
1.382051855468568465e+04 9.577649659889683420e+00
1.382439394752237968e+04 7.770926004581367508e+00
1.382826472265811935e+04 1.197115204346120620e+01
1.383213939691887572e+04 1.107257169080352632e+01
1.383601260426157205e+04 1.284673976108420135e+01
1.383988776880115984e+04 9.485403790081292641e+00
1.384376131660930878e+04 8.269459088880459774e+00
1.384763678900829291e+04 9.019651092288716754e+00
1.385150957833119537e+04 8.647421754880335598e+00
1.385538483296992672e+04 1.085918790437822601e+01
1.385925500232166451e+04 9.579472944207992668e+00
1.386313189788325326e+04 1.084968630541585277e+01
1.386700465264620470e+04 1.059898660323711361e+01
1.387087933705567775e+04 1.016948835252501837e+01
1.387474873253667829e+04 1.197127959798717178e+01
1.387862630354893918e+04 1.027012113671707105e+01
1.388261421155198332e+04 8.083855293441729373e+00
1.388648621087536958e+04 1.071662949526230868e+01
1.389024916373373890e+04 1.120234196867359699e+01
1.389412230022647418e+04 1.052278100483574441e+01
1.389799669746439213e+04 1.083254869177586244e+01
1.390187218705454143e+04 1.056767306313428278e+01
1.390574652689447976e+04 1.119552043380661210e+01
1.390962109702342241e+04 1.070876280713188144e+01
1.391349248801187241e+04 9.536570557857567465e+00
1.391736676439338407e+04 1.123138723695477559e+01
1.392140979947160486e+04 1.124375185037628810e+01
1.392511519486750694e+04 9.526759324046508937e+00
1.392910289180007749e+04 9.280612327986409227e+00
1.393286295609690023e+04 1.096579560947292720e+01
1.393673566383284560e+04 1.168622287928627834e+01
1.394060735341846885e+04 1.038728626849835202e+01
1.394447998308289425e+04 1.028043614034413444e+01
1.394835703325922259e+04 1.082920684712813930e+01
1.395222964015346952e+04 6.368872125236308968e+00
1.395610255667660203e+04 1.060935752682406630e+01
1.395997911289435797e+04 9.464212939315032713e+00
1.396401726422574393e+04 1.035145306772468388e+01
1.396772919245949379e+04 1.094097376423229484e+01
1.397160120017361987e+04 1.135209875708625482e+01
1.397547139219505880e+04 1.151750996663722226e+01
1.397934447732436638e+04 1.049155109124099106e+01
1.398321989949206363e+04 1.131623740501865427e+01
1.398709379461178469e+04 1.193681900618136993e+01
1.399096801960929406e+04 9.038602418329045207e+00
1.399484238890664346e+04 1.198296358750765300e+01
1.399882859147915224e+04 1.269789581886933760e+01
1.400270279199752622e+04 1.104182723583908654e+01
1.400646248954439761e+04 1.158082274763960839e+01
1.401033037387509648e+04 8.144846476567208171e+00
1.401420561749537592e+04 1.446898542193052073e+01
1.401808082173210278e+04 8.275863743251431259e+00
1.402195455565870907e+04 1.202795832858033798e+01
1.402582862534557171e+04 9.646501474479972416e+00
1.402970387706128895e+04 1.027363655422914057e+01
1.403357824203966811e+04 1.128477158402508351e+01
1.403758467770915559e+04 9.678702276542114902e+00
1.404128333337521690e+04 9.764799770242904131e+00
1.404508818173359941e+04 8.851018985035279840e+00
1.404904880590542416e+04 1.020216360553445689e+01
1.405318704850251015e+04 9.254994740690730026e+00
1.405696864323576483e+04 1.069429142334359106e+01
1.406068006224240344e+04 9.838007045173053911e+00
1.406444732773637043e+04 9.362892849191906564e+00
1.406838229555099315e+04 1.029632293305965618e+01
1.407247524698043890e+04 1.082304282327609002e+01
1.407630027665596208e+04 9.087596445505077725e+00
1.408006783767592788e+04 1.084719137330739258e+01
1.408381531228866334e+04 1.167400174215480391e+01
1.408767370336475869e+04 1.038525028660681748e+01
1.409177431173395235e+04 1.276699012266277045e+01
1.409571803810003621e+04 7.008982187518332907e+00
1.409944665948485454e+04 1.095186871554211194e+01
1.410313458166275450e+04 9.814015744481281445e+00
1.410696198324528632e+04 9.282282143703699973e+00
1.411107025903303293e+04 1.054984692132043378e+01
1.411511415160012803e+04 9.549842102729741100e+00
1.411886230619546586e+04 9.106014349055595147e+00
1.412244508036128536e+04 1.069660541983464519e+01
1.412624436998905185e+04 9.353036747166889597e+00
1.413035700149120748e+04 9.378956968927617766e+00
1.413447145221708342e+04 8.885612137697389556e+00
1.413828495446183297e+04 1.089870361407256638e+01
1.414195737395103788e+04 8.064604353573024298e+00
1.414562867762100177e+04 8.648691682119320490e+00
1.414964001285251470e+04 1.123272302258253141e+01
1.415376134769943201e+04 9.346446138989779939e+00
1.415760656969645788e+04 7.914216019185949413e+00
1.416124827383766933e+04 9.673700936321511179e+00
1.416501956378293289e+04 8.388318766673224403e+00
1.416892775605655515e+04 9.088900718264234513e+00
1.417305012487418026e+04 8.348105223225745775e+00
1.417701815897516099e+04 8.578150229365194335e+00
1.418065558162303023e+04 9.774665851651443305e+00
1.418431808672306579e+04 8.575148012376921258e+00
1.418820777206197636e+04 9.067362427626985522e+00
1.419233917487071449e+04 9.121719176964216302e+00
1.419641218589721939e+04 9.332793511035218259e+00
1.420015697904684021e+04 8.511816525183755644e+00
1.420370455419187419e+04 9.556124631344115272e+00
1.420748347756871772e+04 9.321119839895695591e+00
1.421161794885145719e+04 9.742499317888858812e+00
1.421569303202543051e+04 8.994046653487252740e+00
1.421958731950575748e+04 9.370892303278129276e+00
1.422300985241456874e+04 9.312970899396740165e+00
1.422675834472189854e+04 9.319211053510231935e+00
1.423089607500170132e+04 8.736823294595573941e+00
1.423504173319085021e+04 8.567677243111175400e+00
1.423889451668808215e+04 9.922421526128152536e+00
1.424261667902403860e+04 8.989833952929018324e+00
1.424629882880985861e+04 9.278552575560572890e+00
1.425017133710679082e+04 9.678633971779499134e+00
1.425431794859931870e+04 8.885747520836218882e+00
1.425822392214339743e+04 9.838984863904155276e+00
1.426170431679996909e+04 8.675414521051976635e+00
1.426556144176253474e+04 9.406032867939140729e+00
1.426944622598963542e+04 9.332686894042847570e+00
1.427360017541890556e+04 9.405880381947449465e+00
1.427761430712703623e+04 9.833107999753321948e+00
1.428128041920934265e+04 8.758444480890814177e+00
1.428501846282477891e+04 1.003462921447674283e+01
1.428873078876022191e+04 9.185312838290396797e+00
1.429294589905161047e+04 9.843631820560766243e+00
1.429703839442167919e+04 9.413885763545874141e+00
1.430088769961318758e+04 9.481725811940346915e+00
1.430425321654707659e+04 9.448432500972062442e+00
1.430797803447964361e+04 9.193107623354903168e+00
1.431202353323461466e+04 8.684699059773432595e+00
1.431631704698931753e+04 8.921318290345793045e+00
1.432019818831726479e+04 8.969003678024222381e+00
1.432354985280764413e+04 9.570303725872980394e+00
1.432723935538836668e+04 9.846369809143494578e+00
1.433140900549408798e+04 9.296706459003225120e+00
1.433558671845856406e+04 8.995294709099864505e+00
1.433950343197954498e+04 9.992032062170439488e+00
1.434302398533968881e+04 9.557808999215991363e+00
1.434678589759815623e+04 8.465594463939602576e+00
1.435067661832804697e+04 9.761475504916722556e+00
1.435485711048165285e+04 8.700713528303072763e+00
1.435881195903184744e+04 8.382658620561409535e+00
1.436229917443247905e+04 8.570909467722541919e+00
1.436607116932097233e+04 9.073848303624965084e+00
1.436982524397859743e+04 7.927802605046865736e+00
1.437420360192916087e+04 9.105774766656184127e+00
1.437818301710758533e+04 9.040123651729613741e+00
1.438181367532007971e+04 9.068880003956866886e+00
1.438570712504135372e+04 9.054659217565594886e+00
1.438923376554204333e+04 9.254213829503184385e+00
1.439347601405602109e+04 9.749507408808797848e+00
1.439758324002100562e+04 9.328014794511698682e+00
1.440147585748110941e+04 8.949239866197714832e+00
1.440476533396004379e+04 8.671349941923370608e+00
1.440845346513087497e+04 8.390945056975827043e+00
1.441265131607959847e+04 9.018749771334816145e+00
1.441681647959168004e+04 9.283497714419711500e+00
1.442078118177553915e+04 8.641500130088795473e+00
1.442404826442040030e+04 9.440842277716997799e+00
1.442776485006484290e+04 8.403380343541128283e+00
1.443192006954912722e+04 8.584605188916031082e+00
1.443613912971944774e+04 8.799705840823342839e+00
1.444007948370932536e+04 9.126655806190314024e+00
1.444343856740275260e+04 8.471168723033203563e+00
1.444711880366176592e+04 8.514279022466929803e+00
1.445104219994678351e+04 8.026724859423040925e+00
1.445536043393120781e+04 8.578684977020019531e+00
1.445937429915944813e+04 8.488971845111796810e+00
1.446279216227982761e+04 7.986242272671907116e+00
1.446655509434529631e+04 8.869936128965985489e+00
1.447042062928751875e+04 8.927345090682955231e+00
1.447463822451954547e+04 9.239440151439589854e+00
1.447873646470353924e+04 8.591031449559627831e+00
1.448232560754934457e+04 9.029442064382987354e+00
1.448597510554247492e+04 8.688712763050183696e+00
1.448966891749187744e+04 8.648162411659798821e+00
1.449388930692186841e+04 8.340675545734935525e+00
1.449791832585532393e+04 8.225551444454060501e+00
1.450154915262223585e+04 7.978040688103709144e+00
1.450520475873248688e+04 1.195059170092612533e+01
1.450856901374230074e+04 9.288708363886152952e+00
1.451280328100245970e+04 8.433560371961847935e+00
1.451703969152478567e+04 8.620467623896564291e+00
1.452091420701716743e+04 9.091171595196604116e+00
1.452411247705044480e+04 8.377468274285805094e+00
1.452782794579031361e+04 8.044281217857225386e+00
1.453206510395652731e+04 8.577755626621135221e+00
1.453630108882094282e+04 8.417054455267656721e+00
1.454020658783532599e+04 8.486461445908403789e+00
1.454338669887377546e+04 8.267390377456724337e+00
1.454706819255801747e+04 8.875489086514193104e+00
1.455129763551948054e+04 8.666749803767759275e+00
1.455555703920475025e+04 9.024947244637186117e+00
1.455949856882209315e+04 7.504859891784133374e+00
1.456292960104543636e+04 8.276712245193733608e+00
1.456664159551502053e+04 8.320526925088868708e+00
1.457056613115078108e+04 8.606912839220246525e+00
1.457478171664462752e+04 8.381679591082827230e+00
1.457879209420006555e+04 8.232041989108203950e+00
1.458206994649203261e+04 8.714890388494973550e+00
1.458590487281469905e+04 8.642570257432863556e+00
1.458980326875673200e+04 8.482924635915411571e+00
1.459406464208162652e+04 8.557800151649241016e+00
1.459802044818964168e+04 6.884191645671471349e+00
1.460129146961836705e+04 7.950332673784807014e+00
1.460480555633458607e+04 7.033757513914068227e+00
1.460865024939826435e+04 7.738299905501841991e+00
1.461291820167562400e+04 8.130874385880053623e+00
1.461718714271576573e+04 8.328313696560098123e+00
1.462095362683626445e+04 7.899637007767781327e+00
1.462408026605904161e+04 8.408694889306721265e+00
1.462789662394980587e+04 8.091842884511420309e+00
1.463217015466576959e+04 8.222207425778233159e+00
1.463644405048631415e+04 8.188077490930666613e+00
1.464024559239016162e+04 8.151039596676710630e+00
1.464310474913667895e+04 8.349169784202659983e+00
1.464673758868229561e+04 8.462223675491966191e+00
1.465101624424493821e+04 8.429965542118862842e+00
1.465529881363283130e+04 7.774835378422681131e+00
1.465901153925553263e+04 8.287672267424660788e+00
1.466211441941703924e+04 9.183080142842735327e+00
1.466599091926448091e+04 7.676842555330166462e+00
1.467027672467707271e+04 7.391668045455957348e+00
1.467456666130172562e+04 7.969199571720129605e+00
1.467830528788405718e+04 7.994410560694785950e+00
1.468164442471210532e+04 8.001002881743353612e+00
1.468533858801233509e+04 7.969274419282601052e+00
1.468952442901793802e+04 8.198067233961509714e+00
1.469381987403826679e+04 8.087151992449298277e+00
1.469759144871176977e+04 7.046846038300091486e+00
1.470111361851350921e+04 7.286457073502434767e+00
1.470471618247235710e+04 7.617443397647603476e+00
1.470878216790987790e+04 7.448158391203139495e+00
1.471307710054708514e+04 7.995648524182571215e+00
1.471708269861866938e+04 7.884700904937350430e+00
1.472067388309474518e+04 7.621320181397844173e+00
1.472407673156938836e+04 7.859082101157713218e+00
1.472810459009368969e+04 7.636270725311363528e+00
1.473233257459395463e+04 8.224601408350626031e+00
1.473650814917536991e+04 7.739478688058851752e+00
1.474031132887213789e+04 7.864404104529964634e+00
1.474335307404237574e+04 7.871539890071519885e+00
1.474727742488886179e+04 7.680643190189345049e+00
1.475158826168625637e+04 7.514550464811648567e+00
1.475590178415503033e+04 8.026630347317411207e+00
1.475959733885569403e+04 7.556424292292271971e+00
1.476262310950420033e+04 7.285699283291870110e+00
1.476652350586549619e+04 7.199946949589874912e+00
1.477083839509061363e+04 7.207623619418231264e+00
1.477515827178251857e+04 7.418455898170789098e+00
1.477888490912084126e+04 8.444138810801323558e+00
1.478188301537110965e+04 6.394087050872929723e+00
1.478576339721172189e+04 7.511449947865794563e+00
1.479008546064905750e+04 8.206773997104203744e+00
1.479441023581302215e+04 7.715630398582124627e+00
1.479816692019696347e+04 8.176128032068049833e+00
1.480115685714057690e+04 6.769791220173368096e+00
1.480501536030024727e+04 8.468170874324970399e+00
1.480934442817215677e+04 7.297004467383742643e+00
1.481367414241307779e+04 7.311679109065353011e+00
1.481744664597878364e+04 7.891503445063643873e+00
1.482070078668315364e+04 7.349384909069701877e+00
1.482437616380117470e+04 8.200091611558299576e+00
1.482858968295157138e+04 7.044019336459794722e+00
1.483292553468321421e+04 7.237510179720366033e+00
1.483673106168613776e+04 7.828552400456426419e+00
1.484018883605645897e+04 7.071630542554155241e+00
1.484376546185026564e+04 6.913040902842524815e+00
1.484783843725080624e+04 7.488271491951906889e+00
1.485217615068376290e+04 7.459791884342691581e+00
1.485616139040069174e+04 7.171138013113817600e+00
1.485977279907836783e+04 6.688822078261062565e+00
1.486313774146359901e+04 8.141582456585203076e+00
1.486715452892871144e+04 6.847918726437201009e+00
1.487142975606689652e+04 6.914401676953373155e+00
1.487548345733935275e+04 7.586732425648926359e+00
1.487902654633968268e+04 6.963302551290679432e+00
1.488240043623731071e+04 7.571362848883966379e+00
1.488632854313049575e+04 7.103300377165745694e+00
1.489068296100766929e+04 7.452812492223925389e+00
1.489504019144519771e+04 7.573159433280638453e+00
1.489875217730947406e+04 7.139469864733247739e+00
1.490166419544416021e+04 7.879206006227303050e+00
1.490557364569628589e+04 7.550373278547514388e+00
1.490993163422226280e+04 7.308897780815185818e+00
1.491429303616219295e+04 7.141622175660895522e+00
1.491802672643732694e+04 6.961860455046746665e+00
1.492092580290771002e+04 7.356267661657152068e+00
1.492481819129230280e+04 7.140059640673984909e+00
1.492918110495279871e+04 7.167259913675318117e+00
1.493354694000843847e+04 7.294184147689959374e+00
1.493730911086199376e+04 8.062506360984082576e+00
1.494019292127387052e+04 6.895447662907804975e+00
1.494406458591981936e+04 7.108323822679180282e+00
1.494843246102030207e+04 7.318213260015724586e+00
1.495280168475227583e+04 7.245982653137768459e+00
1.495658079427047778e+04 7.256004971420419558e+00
1.495945012980856154e+04 7.339240825603946305e+00
1.496330730811401918e+04 7.183492350650532821e+00
1.496767728819291369e+04 7.209790404758643412e+00
1.497205382812593052e+04 7.147553961887959773e+00
1.497585749397210930e+04 7.075409926486361023e+00
1.497871122106404437e+04 7.381846737749862442e+00
1.498254867853761243e+04 7.309042350873272476e+00
1.498692705168139582e+04 7.434558479793521357e+00
1.499130637826116799e+04 7.081328812183121713e+00
1.499513086243454563e+04 7.014472704948008897e+00
1.499828289917603252e+04 7.073803108688488273e+00
1.500194995128240953e+04 7.350980770063581637e+00
1.500617293061451892e+04 7.540913610501497111e+00
1.501056001507700057e+04 7.425256847643724178e+00
1.501440168674793676e+04 7.298424838219603750e+00
1.501794034006631045e+04 7.175763895787072855e+00
1.502145905957443210e+04 7.453924387604218715e+00
1.502542093803178068e+04 7.302662315509762081e+00
1.502980934341807915e+04 6.744950294658848655e+00
1.503389703050755816e+04 6.955035230809707869e+00
1.503758769359729740e+04 6.979868255369908070e+00
1.504070466484881763e+04 6.324829936842560230e+00
1.504465904644243528e+04 6.947700612582420554e+00
1.504905905352232003e+04 6.700546727346548437e+00
1.505316069740989224e+04 5.263395559453066141e+00
1.505665826534157713e+04 6.819814570647309893e+00
1.505998158955648432e+04 6.226724722730119232e+00
1.506391821603052995e+04 6.812033057397649749e+00
1.506831909600654035e+04 5.649902500250459703e+00
1.507272171755568525e+04 6.577458713820420577e+00
1.507645029989922477e+04 6.841296266945126270e+00
1.507924280595816708e+04 6.585246623026666413e+00
1.508316256882548259e+04 7.251703503381358829e+00
1.508756856407860869e+04 6.264995046894394015e+00
1.509197846784821377e+04 7.248365888447388272e+00
1.509572285712130906e+04 7.265991050331706447e+00
1.509850227458729023e+04 7.110556244275144877e+00
1.510240852864353292e+04 7.036612944977750139e+00
1.510681971978713227e+04 7.034587943391363396e+00
1.511123321292278524e+04 6.877874716999416549e+00
1.511499601731759867e+04 7.139479107858227813e+00
1.511776143167526425e+04 7.066467124323360771e+00
1.512165773880121742e+04 7.178620205839739477e+00
1.512607125349261514e+04 6.670151230823690547e+00
1.513048955585108160e+04 7.115573073106906676e+00
1.513426585363487175e+04 7.040977046831907060e+00
1.513701809935504753e+04 6.793625856703054744e+00
1.514090134258249782e+04 6.690520660495690386e+00
1.514532310330820110e+04 6.543893005808238961e+00
1.514974688987527406e+04 7.043901064616225227e+00
1.515353552031159415e+04 6.978339561107615552e+00
1.515627381691814480e+04 6.920921529275998019e+00
1.516014782424087207e+04 7.052158661840120857e+00
1.516457448026216116e+04 7.099517854549272755e+00
1.516900170191739744e+04 6.780657074727208133e+00
1.517256782954775554e+04 6.679956794220038852e+00
1.517480043962961645e+04 7.021502327545110056e+00
1.517902326633926714e+04 7.169409804757858495e+00
1.518383107487906636e+04 6.803199934426657158e+00
1.518863837138975578e+04 6.886303717956773873e+00
1.519281006360447282e+04 7.274018057206794730e+00
1.519493989670315023e+04 6.177378194165868308e+00
1.519842333328257337e+04 6.098393960480923859e+00
1.520306627919840321e+04 6.740538002571742737e+00
1.520786390083815422e+04 6.979257115658587196e+00
1.521203155117040478e+04 6.931081745574031672e+00
1.521416346864026673e+04 6.742330457566596991e+00
1.521763911386648579e+04 6.707059256642276424e+00
1.522227746559024490e+04 7.111071395127405381e+00
1.522708531772683818e+04 6.046866663492591165e+00
1.523125960573858720e+04 5.969230030039736512e+00
1.523339126668761128e+04 8.443712188466493629e+00
1.523687419455208874e+04 6.362724304550092747e+00
1.524151672582410902e+04 5.808225175628258796e+00
1.524632887794779708e+04 5.757244687206258149e+00
1.525049819190687413e+04 7.506715785231742544e+00
1.525345466960065824e+04 7.136847643647874939e+00
1.525654421946128423e+04 6.296913703022654296e+00
1.526075030435236658e+04 6.478580933297564570e+00
1.526555903106266669e+04 6.642203264752730263e+00
1.527003855733475393e+04 6.692145682770898496e+00
1.527309868333851773e+04 6.873691304033788363e+00
1.527577210836079212e+04 6.064931050066531881e+00
1.527998735950652554e+04 6.098850480403143592e+00
1.528479874503826613e+04 6.625786003753731279e+00
1.528928115367398823e+04 6.170125163108223454e+00
1.529234342509432099e+04 6.578167155138044286e+00
1.529502124546525374e+04 6.502313801894155532e+00
1.529923358038001061e+04 6.996167819070253202e+00
1.530403907269248884e+04 6.687794994839982188e+00
1.530853595232308362e+04 6.564556071923807856e+00
1.531157560557122815e+04 6.392698744892195251e+00
1.531426766805173429e+04 7.879197119380430436e+00
1.531847933787754118e+04 7.143000594980465578e+00
1.532329348093044064e+04 5.410914760180603800e+00
1.532795841632012161e+04 7.197507442823289026e+00
1.533127993565773068e+04 6.073913693217197540e+00
1.533350028638758704e+04 7.752131355541525437e+00
1.533771508685889785e+04 6.028653432498418674e+00
1.534253074068461319e+04 6.087669876112284939e+00
1.534734221650796280e+04 7.029083201603464559e+00
1.535149524566172295e+04 6.715250505345702337e+00
1.535275351149502967e+04 6.751790686179868217e+00
1.535695806597401133e+04 6.947550253038635049e+00
1.536165934649259179e+04 6.346445955984187037e+00
1.536658268837793366e+04 6.601136741048727608e+00
1.537073748771987994e+04 6.727303448508208383e+00
1.537200951182831159e+04 6.410200546063023808e+00
1.537620590878745861e+04 6.400831807577074706e+00
1.538101560735169187e+04 6.676513072503419188e+00
1.538583017950243448e+04 7.064843957353668991e+00
1.538998445689618711e+04 6.472181730516219922e+00
1.539125432372777323e+04 6.499429962932615545e+00
1.539545782166991921e+04 6.572846454166655583e+00
1.540027349023308670e+04 7.059593867090590891e+00
1.540508822981403864e+04 6.399895864207043594e+00
1.540923751409559191e+04 6.666578852941276168e+00
1.541051219528359070e+04 6.229916664601846676e+00
1.541470394202667558e+04 6.355347718000771806e+00
1.541951820249789307e+04 8.094919100551992486e+00
1.542433478379268308e+04 6.294920762623750221e+00
1.542848582874643398e+04 4.630399853352249906e+00
1.542976544094241035e+04 6.765082618904988188e+00
1.543396547063278013e+04 6.455237463186779046e+00
1.543878602378709002e+04 5.797457491753736036e+00
1.544360452214185352e+04 6.797727447301229020e+00
1.544774172469998121e+04 6.513961678703173774e+00
1.544903038585437207e+04 6.465162461577245168e+00
1.545322307781337440e+04 6.211545853017589991e+00
1.545803683680478935e+04 6.533565535506020261e+00
1.546285227366796789e+04 6.512427060764377273e+00
1.546699576785770114e+04 6.296592621411404522e+00
1.546829052013979526e+04 6.215012864202239307e+00
1.547248245431858413e+04 6.361381600576492268e+00
1.547729719275155549e+04 6.470875489477992737e+00
1.548211328082078398e+04 6.614966897239599852e+00
1.548625310846305547e+04 6.285640184191056079e+00
1.548755106760064336e+04 6.166113996273793418e+00
1.549174265297303100e+04 6.417551104876714874e+00
1.549655830501410128e+04 6.491882275548530146e+00
1.550137551226885626e+04 6.511249288399191038e+00
1.550551377388104629e+04 6.206983564236873363e+00
1.550682046079170505e+04 5.518442254214503961e+00
1.551100967169855539e+04 6.747457716580875342e+00
1.551582756806165889e+04 5.980422238921468292e+00
1.552064397799465951e+04 6.374337000676021603e+00
1.552477356619739294e+04 6.132668585997169686e+00
1.552696157092657086e+04 6.747908656320673160e+00
1.553045304995364313e+04 6.093772132773117356e+00
1.553509001097625151e+04 5.959880771979388925e+00
1.553990851858705355e+04 6.170011301819952720e+00
1.554404200053176282e+04 6.260737735995636655e+00
1.554623643789736525e+04 6.075355968665452799e+00
1.554972932275445419e+04 6.315358549560747825e+00
1.555436487187017701e+04 6.258797106494445650e+00
1.555917915449270004e+04 6.702059085178876607e+00
1.556330635174813324e+04 5.434987875707966154e+00
1.556550569769489994e+04 6.271110238513442958e+00
1.556899800499370576e+04 6.452533351953297469e+00
1.557363334716760437e+04 6.558391495680274019e+00
1.557845096855018528e+04 5.870682153449378049e+00
1.558257099844330514e+04 5.842876274821742655e+00
1.558477380278596866e+04 5.928742793994455695e+00
1.558826927814625560e+04 5.613706863824828197e+00
1.559290476853775181e+04 6.466884849082150666e+00
1.559772411851522520e+04 5.840094869883318829e+00
1.560184837704147685e+04 5.656341524311461200e+00
1.560405844869422799e+04 6.079480242820483937e+00
1.560754890906845867e+04 5.734915653649533596e+00
1.561218068353793205e+04 6.418848188483786465e+00
1.561699187928598985e+04 5.881528599661922208e+00
1.562111752672323928e+04 5.901441027488449009e+00
1.562333098243175300e+04 5.740525698563374135e+00
1.562682598287241854e+04 6.089185957295786267e+00
1.563145907320364677e+04 6.055732950924688218e+00
1.563627908091487188e+04 5.813993674695539404e+00
1.564039095540115159e+04 5.976345380199864721e+00
1.564260964583253917e+04 7.593124988822262722e+00
1.564610456570227507e+04 6.150305030459243483e+00
1.565073752327105467e+04 6.053918219917592936e+00
1.565555874582472461e+04 5.610608826946067218e+00
1.565967244979360657e+04 5.528863956474781460e+00
1.566241549730702354e+04 5.069385136028541794e+00
1.566561034945438951e+04 4.946613167099180863e+00
1.567002636599399375e+04 6.091556124293052044e+00
1.567483990868371257e+04 6.007103863342380556e+00
1.567894926236357605e+04 5.961178520495088229e+00
1.568169308813074713e+04 6.021498274051729993e+00
1.568488587858587562e+04 5.911254802007389841e+00
1.568929968952002309e+04 6.340564858126482406e+00
1.569412276567954541e+04 5.625493181021592903e+00
1.569822902622506081e+04 6.074983224967942519e+00
1.570126335969097636e+04 6.485537621605574010e+00
1.570443129934520039e+04 5.426790618018426215e+00
1.570859119007234767e+04 5.656787389168558278e+00
1.571341507095499583e+04 6.133867073220868882e+00
1.571751405523389440e+04 5.924500809922844446e+00
1.572055021223860786e+04 5.975460345368229120e+00
1.572372247902234267e+04 6.075224204549533269e+00
1.572788002208805119e+04 5.926092530685836302e+00
1.573269757829619084e+04 5.942390351887398836e+00
1.573679651827288944e+04 5.942384682142428431e+00
1.573984231475283923e+04 6.187957318970568110e+00
1.574302362722503130e+04 5.873117274653437470e+00
1.574716875237714157e+04 5.987788694024952285e+00
1.575198899948076905e+04 5.616098237377908475e+00
1.575608263217472268e+04 6.429269928102668175e+00
1.575913021389633286e+04 5.715555706989428053e+00
1.576231077883204853e+04 6.511942489843356441e+00
1.576645763086186525e+04 5.771111149787976125e+00
1.577128185184190261e+04 5.774512559439356707e+00
1.577537073222830622e+04 6.533164796097404192e+00
1.577842339996178998e+04 5.949142014151137303e+00
1.578160849848697580e+04 6.238660349382211479e+00
1.578575229882703388e+04 6.008168565174577758e+00
1.579057466617395949e+04 6.209941064423893486e+00
1.579465754658661535e+04 6.218603618683910206e+00
1.579771565134050434e+04 6.063179732426208446e+00
1.580090648078957747e+04 6.032516093144863589e+00
1.580504644862804344e+04 5.962054382847882472e+00
1.580986873291929442e+04 6.133421998433921551e+00
1.581395168075979382e+04 5.460664559420512987e+00
1.581700522093390464e+04 5.512271184594133011e+00
1.582019504210398190e+04 4.353679629160377651e+00
1.582433516428131588e+04 5.317824918851714600e+00
1.582916250254989791e+04 5.420683912582348718e+00
1.583324564150592414e+04 5.737355117320452891e+00
1.583630782873191129e+04 5.865007669803126156e+00
1.583950966982653699e+04 5.074521639894181924e+00
1.584364799721335658e+04 6.329197272126472207e+00
1.584847164571959547e+04 5.881102235164259007e+00
1.585254362121606391e+04 5.683909326417815322e+00
1.585561531054681473e+04 6.037318434209719697e+00
1.585881965711874182e+04 5.680955621813251533e+00
1.586294640022273052e+04 5.320746054620246746e+00
1.586777060628599793e+04 5.215956328944821863e+00
1.587183878839569843e+04 6.066299594468469891e+00
1.587491688617506043e+04 5.918612688647948872e+00
1.587812655622322745e+04 5.712538019469365125e+00
1.588224922014748881e+04 5.728714094273859914e+00
1.588707233826774427e+04 5.700288667632148254e+00
1.589113698317088893e+04 6.289472103074114528e+00
1.589421893291137349e+04 5.713388984099720069e+00
1.589743293168390665e+04 6.089524108139323211e+00
1.590155330435679207e+04 6.102070794595919168e+00
1.590638063561310264e+04 5.874294023137767162e+00
1.591043838323734781e+04 5.655561967635920340e+00
1.591352431103464733e+04 6.272405644492175192e+00
1.591674309893148347e+04 5.873024818244475753e+00
1.592085818740625837e+04 6.089290787530556415e+00
1.592568517261407032e+04 5.736469303701908551e+00
1.592974082078649735e+04 6.112645633910517518e+00
1.593283245782972881e+04 6.181259909401135566e+00
1.593606410149351359e+04 5.641951872882845720e+00
1.594016410190032366e+04 6.045942203965526396e+00
1.594499468584556053e+04 6.111723883600538976e+00
1.594904510159232814e+04 6.366911006642222759e+00
1.595213758880107162e+04 6.208111557206742681e+00
1.595535951804354227e+04 5.531117151066672122e+00
1.595946998834010810e+04 6.114780114577898829e+00
1.596430077873899063e+04 6.198492813596056195e+00
1.596834907955321250e+04 5.021902501114254846e+00
1.597145117770052275e+04 5.936501868513947677e+00
1.597468498667391032e+04 5.826280862915777625e+00
1.597879238314848226e+04 5.737647975525920430e+00
1.598362356619931052e+04 5.989033887547375201e+00
1.598766239992809278e+04 6.049694715473134643e+00
1.599076843456492134e+04 6.039480130358517940e+00
1.599400584491902555e+04 6.189792609210702068e+00
1.599810212075144227e+04 6.354863763042978952e+00
1.600293026637021649e+04 6.196953904057673768e+00
1.600695979916922624e+04 6.278473317015563104e+00
1.601007358019932508e+04 6.369145175406920600e+00
1.601330012479374636e+04 6.954452820471490604e+00
1.601762449354508863e+04 5.004349027123491389e+00
1.602245817560170144e+04 6.243515133432127051e+00
1.602627679193051699e+04 1.080337662401276866e+01
1.602910946203626918e+04 6.937263988487255340e+00
1.603236924356245981e+04 5.275385234340739693e+00
1.603673761979628944e+04 6.770448691493395010e+00
1.604157229497769549e+04 6.342536954727101772e+00
1.604560555670955910e+04 7.001631736910582049e+00
1.604843273581688845e+04 6.419731867952163995e+00
1.605170034104496699e+04 6.278133880769774855e+00
1.605604875765234647e+04 6.173066822659986741e+00
1.606087207600789588e+04 6.445489895427021665e+00
1.606489452041233926e+04 6.902256932401825473e+00
1.606773962611987372e+04 6.703075968809406149e+00
1.607101193795030667e+04 5.892470026438060060e+00
1.607536820999039264e+04 6.110207494066068001e+00
1.608020068561228072e+04 6.433937661623258641e+00
1.608421925133814329e+04 7.306705640896828058e+00
1.608707296014795793e+04 6.390658188543122620e+00
1.609034181435012761e+04 6.374121357400992061e+00
1.609469496493661609e+04 6.905446428954336469e+00
1.609952006753675414e+04 6.804909954988314524e+00
1.610353294893250313e+04 6.799804766044299065e+00
1.610638374284647034e+04 6.905839512857979479e+00
1.610964991844836732e+04 6.823528712141475161e+00
1.611400004795197492e+04 7.439309089061713287e+00
1.611883676658917648e+04 6.952479185943147399e+00
1.612285099947191338e+04 6.611239804360831585e+00
1.612570851619907080e+04 6.941987160593665607e+00
1.612899025239315779e+04 6.468879243570215820e+00
1.613334002492672516e+04 5.697015996019926476e+00
1.613817625170366227e+04 6.377424777298550396e+00
1.614218381960966508e+04 6.748817254699071455e+00
1.614504492467120508e+04 6.979331332944064492e+00
1.614832282868919901e+04 6.757357338392918855e+00
1.615266197424497477e+04 6.747452322015372594e+00
1.615749060228603048e+04 6.514085413693850413e+00
1.616149099973801458e+04 6.930303684496728955e+00
1.616388498668779175e+04 6.980884430098218907e+00
1.616739165330423566e+04 6.510884344398816026e+00
1.617199335588989379e+04 6.764076733911326578e+00
1.617681857291736742e+04 6.716638682334680865e+00
1.618080790881593930e+04 7.022014680081077209e+00
1.618320989887331780e+04 6.682828574637718511e+00
1.618671777725310130e+04 6.261923481529385604e+00
1.619131904701060921e+04 7.051791848421032682e+00
1.619615259984753720e+04 6.657178725453269941e+00
1.620014157898645317e+04 6.574522697847879904e+00
1.620255022318739793e+04 6.369118953002289807e+00
1.620605736771920056e+04 6.859337987007736004e+00
1.621064884085406447e+04 6.804576682790885123e+00
1.621547442747317655e+04 6.478775108843022323e+00
1.621945349276982051e+04 7.529247587314002566e+00
1.622186484413724793e+04 7.218278841824533387e+00
1.622537630396949316e+04 6.329134368096927865e+00
1.622997614979977334e+04 5.958656180973453509e+00
1.623481092910253574e+04 5.718568046540831951e+00
1.623879228038262954e+04 6.393371041872391025e+00
1.624121411808906851e+04 5.795970905567298104e+00
1.624472509208126030e+04 6.130851376525733976e+00
1.624932106730449232e+04 6.682744187718559381e+00
1.625396995292576321e+04 6.900344232453471172e+00
1.625743301245438852e+04 6.893348233434160477e+00
1.626054613595385490e+04 6.834216970274495040e+00
1.626405201839152505e+04 6.911461449789097600e+00
1.626864812020053796e+04 6.983341677677271875e+00
1.627330058104748787e+04 7.084849830680357563e+00
1.627676933871537585e+04 6.963667060946375997e+00
1.627988471061322889e+04 7.176135789056237613e+00
1.628339879508753438e+04 6.549009548568943018e+00
1.628798480324796219e+04 6.827058848415108017e+00
1.629263417580068744e+04 7.180019679435598157e+00
1.629610224314068910e+04 7.209801190999122866e+00
1.629921789559987701e+04 6.924290076707357855e+00
1.630272336822913348e+04 6.749507412706588383e+00
1.630731603896325942e+04 6.878713963199301062e+00
1.631196843381360486e+04 7.363555377881151109e+00
1.631543628763072047e+04 6.615803545490183346e+00
1.631856116781409764e+04 6.608238433149997704e+00
1.632206939622073878e+04 6.907647598675209721e+00
1.632665986381828952e+04 6.925233452649178112e+00
1.633130262870014121e+04 6.464819953861177027e+00
1.633476598990770981e+04 6.849369503761411515e+00
1.633789504161741024e+04 7.208841396926073841e+00
1.634140319850989363e+04 6.250042951854964279e+00
1.634597628180670290e+04 7.172520376802197895e+00
1.635059263579535400e+04 6.997011240976565460e+00
1.635411120085208495e+04 7.246285407276947588e+00
1.635636707239166753e+04 7.417741302716300389e+00
1.636029870871203821e+04 6.093433411169037583e+00
1.636511222126693792e+04 7.023859598758392053e+00
1.636969026370929896e+04 6.811540641274711483e+00
1.637342832044377974e+04 7.093490523039680973e+00
1.637574737046031260e+04 7.704499821486336053e+00
1.637981625450001047e+04 6.994814079815946606e+00
1.638467512165250446e+04 6.721506256329237594e+00
1.638904866112411037e+04 6.476252569524336700e+00
1.639222039386626057e+04 7.592620684987248403e+00
1.639518502261169488e+04 7.120241696123479791e+00
1.639918663859801381e+04 7.074014898886735736e+00
1.640401725930814791e+04 6.605850938897587454e+00
1.640838681052277752e+04 6.882767620821657495e+00
1.641156055012141223e+04 7.102413346867038513e+00
1.641453103468345944e+04 7.203252559827290291e+00
1.641852815238005496e+04 6.635084486558156414e+00
1.642336188092578595e+04 6.984694227934140187e+00
1.642727979751144812e+04 6.996224298708890288e+00
1.643051658667407901e+04 6.847867218267015943e+00
1.643387392755969995e+04 6.943822011469165112e+00
1.643786823929923412e+04 6.263252184986796145e+00
1.644270640490462756e+04 6.922417913225895170e+00
1.644662663043105567e+04 6.418242590633181699e+00
1.644986989655117213e+04 6.701307461557848733e+00
1.645323674614458287e+04 7.985873730288906458e+00
1.645747765672747846e+04 6.978748699315262982e+00
1.646204597901593297e+04 7.085052403887919681e+00
1.646595922807769966e+04 6.818998511381425764e+00
1.646920685105194207e+04 6.687222141232338046e+00
1.647257749721730215e+04 6.612813451979888235e+00
1.647656054847071573e+04 7.476303057053338641e+00
1.648139915650177500e+04 6.276624226303018972e+00
1.648530757479382009e+04 7.059607942431397554e+00
1.648855580093815661e+04 6.204041343793450736e+00
1.649192740862819846e+04 7.247168974023783683e+00
1.649590565572498235e+04 5.924252454503606380e+00
1.650074349850285216e+04 7.012137762727973289e+00
1.650464909674003866e+04 6.001153370678499854e+00
1.650790790512785679e+04 5.931898090881409402e+00
1.651128900526617872e+04 7.717877798521306509e+00
1.651526662600376221e+04 6.881642782005379821e+00
1.652009412125928793e+04 6.893906750358837598e+00
1.652399297882074461e+04 7.078233408025254469e+00
1.652725171515435432e+04 6.942246445904179275e+00
1.653063640154902896e+04 6.780397273516945766e+00
1.653459881649188537e+04 6.657955612910720689e+00
1.653943539791544390e+04 7.416180710867616099e+00
1.654332429563929327e+04 6.778282832883672171e+00
1.654660071033327040e+04 6.669109177321919546e+00
1.654999088924117677e+04 6.898808485100419219e+00
1.655395470389615730e+04 7.197811206169232534e+00
1.655879603630803467e+04 6.864265363611193216e+00
1.656268818510563142e+04 6.410382359907233152e+00
1.656568336742626707e+04 7.115088477532061084e+00
1.656904667002666611e+04 7.111313545151997317e+00
1.657330556271499518e+04 7.055620648179360188e+00
1.657814290720374993e+04 6.703426849602035276e+00
1.658203063905705494e+04 7.221208960356904960e+00
1.658502442949478063e+04 7.169380916581134855e+00
1.658839709136927195e+04 6.806652673588085456e+00
1.659265645798508194e+04 6.713087163981910521e+00
1.659728305754079702e+04 7.011875355246234065e+00
1.660075042264834337e+04 6.826452615929816226e+00
1.660437563429358124e+04 6.661657833832278719e+00
1.660775053363196639e+04 7.147050906936202708e+00
1.661200838577494142e+04 6.533790244743401310e+00
1.661663723189384473e+04 6.879345971534512216e+00
1.662010530958447998e+04 6.734509649851079693e+00
1.662373306770451018e+04 6.584659894545399794e+00
1.662711004588848300e+04 6.893621077361212990e+00
1.663135549183837429e+04 6.701883003666989858e+00
1.663598694548231288e+04 6.906504055740094294e+00
1.663946068996992835e+04 6.810703782768541714e+00
1.664308289827117551e+04 6.570987439142914610e+00
1.664646831164906325e+04 6.569623623628109144e+00
1.665071204152741484e+04 6.724673854093568437e+00
1.665533537356969100e+04 6.559750763723448230e+00
1.665881474041525144e+04 6.568936623054327129e+00
1.666243378681351533e+04 6.769586961806303371e+00
1.666579086686513619e+04 6.940125659158300486e+00
1.667004832589068246e+04 6.383462843268106646e+00
1.667466632265417502e+04 6.067734337599302918e+00
1.667814770496630808e+04 6.393021330731768259e+00
1.668133209549267485e+04 6.658837871644879058e+00
1.668484043346778708e+04 4.882427415894430744e+00
1.668941808023949125e+04 6.554753868376224979e+00
1.669404618439758633e+04 5.444725427470624268e+00
1.669751646563889153e+04 5.195160398307724137e+00
1.670071719470026801e+04 6.674971523492606806e+00
1.670422052427653034e+04 6.368247563899269714e+00
1.670876150739138029e+04 6.976993436292349138e+00
1.671336912285997460e+04 5.859722974468502876e+00
1.671682481679621560e+04 6.035675231178301736e+00
1.672007116491358465e+04 6.387121138030846801e+00
1.672353359722908499e+04 6.481161417050866902e+00
1.672810731334902812e+04 6.391180060516441053e+00
1.673242728524091945e+04 6.253734359967775269e+00
1.673564828711622977e+04 5.837658506358379462e+00
1.673943420635175426e+04 6.519930363131049234e+00
1.674293521294774837e+04 6.155069127597848855e+00
1.674749575155265484e+04 6.189388918056264011e+00
1.675181502351225572e+04 6.176794314491540483e+00
1.675502514128270559e+04 5.949263513098957290e+00
1.675878943534996870e+04 6.276811504117093321e+00
1.676229499708070580e+04 5.914609402542970962e+00
1.676685477762832306e+04 5.948773249111194872e+00
1.677069529987258284e+04 6.224193867033920746e+00
1.677402144901405336e+04 6.201133712759511418e+00
1.677746063114279968e+04 6.017519776673749377e+00
1.678137384551675859e+04 6.180794662506195358e+00
1.678621115259733415e+04 5.902046806911490862e+00
1.679004573339298804e+04 6.218033418901648623e+00
1.679337052303851306e+04 6.033172135373825462e+00
1.679682068344908112e+04 6.103991407308044792e+00
1.680073098846186986e+04 5.867028087959899274e+00
1.680556532275014615e+04 5.879789839049974098e+00
1.680940326206988175e+04 5.994790738599486524e+00
1.681273499125240778e+04 5.892911416447981665e+00
1.681618572124435013e+04 6.297234549310469554e+00
1.682008755754233425e+04 6.124635132133401605e+00
1.682492070924241125e+04 5.302584275461517116e+00
1.682875013910611233e+04 6.051055254519381421e+00
1.683209039103420218e+04 5.685211917655613512e+00
1.683554467642867894e+04 5.849639388449091371e+00
1.683944869268722323e+04 5.452480787498881654e+00
1.684429125415526505e+04 5.119463512569999430e+00
1.684811790217147427e+04 5.668500027420933840e+00
1.685146358553268146e+04 5.402012075449373008e+00
1.685491665669910435e+04 5.695973417062816679e+00
1.685881252242282062e+04 5.936611519869885889e+00
1.686365409124091821e+04 5.467323454407378769e+00
1.686747912971379264e+04 5.921891372028671441e+00
1.687081555690796813e+04 5.706586367731731890e+00
1.687426126608474806e+04 5.800243438626844217e+00
1.687816124266010229e+04 5.574220455782059602e+00
1.688299276483851645e+04 5.564473870052054849e+00
1.688681093195266658e+04 5.752978071011194849e+00
1.689015480210062742e+04 4.987031550373037803e+00
1.689361647985284799e+04 6.722119279707674089e+00
1.689752137949006647e+04 5.256269377877859306e+00
1.690213712411683809e+04 4.756578098091719831e+00
1.690560388333044102e+04 5.827683976429090862e+00
1.690926558595900497e+04 4.348143071318918196e+00
1.691268051531552555e+04 4.439006053847176503e+00
1.691690339557186962e+04 5.235623621458236343e+00
1.692151305876363767e+04 5.611715947008847571e+00
1.692496119207267839e+04 5.614819069413783836e+00
1.692863119775128143e+04 5.467757431020817904e+00
1.693203160967044460e+04 5.462318135900587457e+00
1.693624046253955748e+04 5.367447413364338615e+00
1.694085055514194755e+04 5.481295413014221296e+00
1.694431406363542555e+04 5.724177829714313326e+00
1.694797493138958816e+04 5.528381322421584976e+00
1.695139788225508892e+04 5.340992517615696045e+00
1.695560909571422235e+04 5.100744500114635649e+00
1.696022309054778088e+04 5.871534907906514000e+00
1.696368805912216339e+04 5.943925429173629205e+00
1.696736020824814477e+04 5.232264740707559092e+00
1.697077748451006846e+04 5.384266781850885586e+00
1.697497557852584214e+04 5.613895556357761940e+00
1.697928654191976966e+04 5.082582789542158253e+00
1.698359940049873694e+04 5.578239601063339492e+00
1.698670706608138062e+04 5.417235791847086368e+00
1.699011791285953223e+04 5.750726564534195617e+00
1.699432301362988801e+04 4.515347143597632673e+00
1.699894125164175784e+04 4.808382395711329416e+00
1.700239878289853004e+04 6.301527649329228709e+00
1.700607322950839443e+04 5.730450280616091518e+00
1.700949150509768515e+04 4.366653028598047825e+00
1.701370456184968862e+04 4.237404284704381574e+00
1.701831966957047553e+04 4.976072261681438569e+00
1.702177845374134631e+04 5.658269346120489374e+00
1.702503646000642038e+04 5.277870763960401668e+00
1.702870338174519929e+04 5.116600855353321542e+00
1.703306248799711830e+04 5.434905339411075786e+00
1.703736976521538236e+04 5.290869116476244471e+00
1.704058198841948979e+04 5.378135644070209942e+00
1.704438587300283689e+04 5.118805232980495390e+00
1.704787246088717075e+04 5.412812291164354583e+00
1.705242808515318029e+04 5.185462574502755828e+00
1.705621088795033938e+04 5.161745361198089910e+00
1.705959176503884009e+04 5.373256146116558440e+00
1.706374740703023417e+04 5.026941807973735798e+00
1.706723256085263711e+04 4.417963691612230903e+00
1.707178816017664576e+04 5.177138514239262967e+00
1.707557467027986058e+04 5.234154394502527730e+00
1.707895755991138140e+04 4.987885386778351915e+00
1.708312160663915711e+04 5.242573990360703817e+00
1.708660763965703882e+04 4.948094028212894457e+00
1.709116307402870007e+04 5.520496805698367204e+00
1.709493763544757894e+04 4.959255198048603930e+00
1.709832175200299025e+04 5.110627122187478832e+00
1.710181560561488368e+04 4.982101828605269844e+00
1.710566413167746578e+04 5.242768483441309080e+00
1.711050696837508076e+04 4.738444168615067120e+00
1.711429275552170657e+04 4.889821566937485819e+00
1.711768108885418042e+04 5.178964938540322471e+00
1.712117682567513475e+04 6.865583932859570027e+00
1.712504015825805982e+04 3.421905293228070466e+00
1.712988531539845280e+04 5.397097968591211270e+00
1.713366902667941395e+04 4.194709425842100714e+00
1.713705770224629305e+04 5.046901362749740549e+00
1.714055350521973378e+04 4.837336525384624331e+00
1.714439735009958167e+04 4.972739245297246313e+00
1.714924700871829191e+04 4.792287493503935458e+00
1.715302062335544906e+04 4.901964493939670930e+00
1.715641592191156087e+04 4.923575698288588320e+00
1.715990946324580364e+04 4.823190935375549770e+00
1.716376401057798284e+04 4.848617849554694104e+00
1.716837721342467921e+04 5.119545526910722621e+00
1.717182438478854601e+04 5.064805257770330194e+00
1.717577581588225075e+04 4.707761182947359124e+00
1.717927843672691597e+04 4.618221777977775666e+00
1.718312816286777161e+04 4.954070990214021641e+00
1.718774434021574780e+04 4.796943448532471344e+00
1.719117891955201048e+04 5.051565540891274075e+00
1.719513414369731618e+04 5.298767322226745513e+00
1.719863644478321658e+04 5.016167445758600962e+00
1.720249119245200200e+04 4.606693601572804830e+00
1.720710588692816236e+04 5.354170006323569098e+00
1.721054311088070972e+04 5.318421610747798844e+00
1.721450505643095312e+04 5.077806960568285177e+00
1.721801083839654530e+04 4.937575940828008214e+00
1.722186534812779064e+04 5.128905797756081242e+00
1.722647458238967010e+04 4.899289073778596126e+00
1.722989859097139561e+04 4.678336531278515231e+00
1.723359549287157279e+04 4.678153205115745727e+00
1.723701124885684476e+04 5.202299090798218728e+00
1.724121790930034695e+04 4.295193999482826541e+00
1.724583396051021191e+04 4.365938542237647546e+00
1.724926474375126054e+04 3.599646935809280190e+00
1.725297220956669844e+04 4.578965551007830648e+00
1.725638908801430443e+04 5.452172270246704144e+00
1.726059471808135640e+04 4.706300953353810712e+00
1.726520212693699796e+04 4.815467543203197032e+00
1.726862432414094656e+04 4.981272203858903680e+00
1.727233077548831716e+04 4.815028244061784868e+00
1.727574226795497816e+04 4.228413396641176547e+00
1.727994782402712372e+04 4.945041164247175658e+00
1.728456500116510142e+04 4.550019007710043972e+00
1.728798983956989468e+04 4.562139814081139555e+00
1.729169934715379713e+04 4.988056942854459663e+00
1.729510968691952439e+04 5.098511115263763216e+00
1.729930907775383457e+04 4.624569578279725590e+00
1.730392455262476506e+04 4.882009850036459042e+00
1.730734731601924796e+04 4.831411184160897321e+00
1.731065058583433347e+04 4.825101754237344664e+00
1.731411530177837994e+04 4.984553453955295588e+00
1.731866843589096607e+04 4.672743190847468142e+00
1.732243999591503962e+04 3.831436084865783354e+00
1.732583935049253341e+04 4.163523129921818722e+00
1.733001679576853712e+04 4.508732717128356882e+00
1.733348157570682451e+04 4.397536874377102833e+00
1.733803896811294908e+04 4.707940216705926773e+00
1.734180924425130797e+04 5.109215328683204937e+00
1.734520453715153053e+04 4.921391769655214965e+00
1.734937870800674864e+04 4.826513837015233399e+00
1.735284140215453226e+04 4.408339345865845083e+00
1.735740429854541435e+04 4.890628855902922290e+00
1.736117341655542623e+04 4.500600857906134955e+00
1.736456914420732573e+04 4.336384176378550670e+00
1.736874011020010221e+04 4.985087214652280885e+00
1.737219473509512318e+04 4.654936114521027513e+00
1.737675585187769684e+04 4.809085173325433615e+00
1.738052992149932106e+04 4.478516276934279006e+00
1.738392813121899962e+04 4.966733759746706944e+00
1.738743306532118368e+04 4.344780510464180345e+00
1.739128737931044452e+04 4.475294124198572199e+00
1.739613320869738527e+04 4.080027197796485261e+00
1.739990876887102422e+04 4.795125564338907687e+00
1.740329849180352539e+04 4.528415359606934310e+00
1.740679090257147982e+04 4.590045297417541192e+00
1.741063823538341603e+04 4.611173729411984112e+00
1.741547953545986820e+04 4.250786771759718974e+00
1.741925682533885265e+04 4.964580209221757023e+00
1.742265023474733607e+04 4.573865095043729845e+00
1.742615333593907053e+04 4.496298305833379416e+00
1.743000654681439482e+04 4.388297792541301590e+00
1.743484035647077326e+04 4.221130832913468467e+00
1.743861725479537199e+04 4.631036842970602585e+00
1.744200600742644383e+04 3.679354166510793611e+00
1.744551200585931656e+04 5.210683828463335665e+00
1.744936699007879361e+04 4.495516432240360238e+00
1.745421056554753523e+04 4.884740021035256063e+00
1.745799033242874430e+04 4.606830447475151580e+00
1.746138457099179504e+04 4.249717726704218101e+00
1.746488572334610581e+04 4.450944713584647161e+00
1.746872924049085123e+04 4.597401747965482954e+00
1.747356284047072404e+04 4.379527141183215733e+00
1.747734358583172798e+04 4.463159758713351799e+00
1.748073195737054266e+04 4.529338176686334982e+00
1.748422725859753336e+04 4.891268143922423484e+00
1.748808439206570620e+04 4.693320285028698358e+00
1.749292025912983809e+04 4.297438427577545461e+00
1.749670366672369346e+04 4.556949755995376883e+00
1.750009259593069874e+04 4.239035974193924972e+00
1.750358887589236838e+04 4.157601975567712493e+00
1.750744936704923020e+04 4.892832243068818698e+00
1.751208284114546404e+04 4.554615856526315731e+00
1.751547595436206029e+04 4.262443594796433644e+00
1.751945702496129888e+04 4.458240161533300494e+00
1.752294321452539589e+04 4.069894722168662327e+00
1.752680647657950612e+04 4.493102685543049368e+00
1.753143621536921637e+04 4.883980597270924484e+00
1.753483282795200648e+04 4.757535487003568875e+00
1.753881625021565924e+04 4.634567621485998323e+00
1.754230605602203286e+04 4.842672466909593076e+00
1.754616821307993814e+04 4.679923428050775769e+00
1.755080227815079343e+04 4.492704465024632832e+00
1.755418692815801114e+04 4.638530507922062895e+00
1.755793026503006695e+04 4.731976100437317534e+00
1.756129839901734158e+04 4.616311651579772857e+00
1.756552447852735349e+04 4.586873228314926720e+00
1.757016400631204669e+04 4.562333320722269825e+00
1.757354360439261291e+04 4.852119436183571999e+00
1.757729407265170084e+04 4.576302825980442357e+00
1.758064019895002275e+04 4.705018754803589331e+00
1.758488109253162474e+04 4.706089879081201133e+00
1.758952310026980194e+04 4.542956915894361458e+00
1.759290058754479105e+04 4.778963051674522511e+00
1.759664474757016797e+04 4.751149663214426333e+00
1.759999506285286770e+04 4.775650596795018465e+00
1.760424066654104536e+04 5.056359159095952016e+00
1.760857122853911278e+04 4.589219410619315376e+00
1.761174555821831382e+04 4.649375006838653235e+00
1.761558457949528020e+04 4.532053610113989883e+00
1.761902298736735247e+04 4.854175798365158556e+00
1.762359664246302782e+04 4.550758335888918538e+00
1.762739903264854365e+04 4.440378677927582451e+00
1.763075364245116361e+04 4.800213583719883381e+00
1.763491740610251509e+04 4.964218868158845943e+00
1.763835207257998991e+04 3.602149034374743763e+00
1.764293929184973240e+04 4.639097127043122271e+00
1.764675905953972324e+04 5.015080088727578378e+00
1.765011177274061629e+04 4.034328621288043593e+00
1.765357552184342421e+04 6.227417705300104522e+00
1.765747364895058490e+04 3.480827991042996228e+00
1.766231584917731743e+04 5.293582814286906135e+00
1.766612806076673587e+04 5.587659604223590648e+00
1.766947823203420921e+04 4.081221268413476544e+00
1.767291765197000495e+04 5.004789951127309955e+00
1.767682946670173260e+04 5.147955317838817990e+00
1.768166860802326846e+04 4.461286237030208213e+00
1.768548673460590726e+04 5.140798473713007688e+00
1.768883050497416480e+04 4.835360796663123573e+00
1.769228841581388770e+04 4.315197177065626555e+00
1.769618339129082597e+04 4.715460946468572168e+00
1.770102419009626828e+04 4.695140086876930852e+00
1.770484824693586052e+04 5.031606880959193617e+00
1.770819289817988101e+04 4.945740748755544480e+00
1.771164593680317557e+04 4.735235593892263672e+00
1.771553963707754883e+04 4.667001662821507857e+00
1.772037265609441965e+04 4.877214956647973665e+00
1.772420225793697318e+04 4.638078900356386924e+00
1.772753912273696187e+04 4.857219545568126406e+00
1.773098639576122878e+04 4.711707127324863187e+00
1.773489372975572769e+04 4.710494726982441982e+00
1.773973416703495604e+04 4.821260686135285134e+00
1.774356804251854192e+04 4.668428110669787579e+00
1.774690629736836490e+04 4.520675197676616186e+00
1.775033240289370224e+04 4.597426900315665144e+00
1.775423847133100935e+04 4.618889488576975566e+00
1.775907937661280812e+04 4.650822229202113078e+00
1.776291599985323410e+04 4.556920753571391813e+00
1.776624641057703047e+04 4.699241760531777778e+00
1.776967689468686876e+04 4.347165930548210433e+00
1.777359555745182297e+04 4.806594485071741474e+00
1.777844330837527014e+04 4.941092947484680309e+00
1.778229076966636057e+04 4.304552293780257166e+00
1.778561090779141887e+04 4.486909974332204953e+00
1.778903540839388734e+04 4.565936822928229333e+00
1.779295005890040193e+04 4.675919019536475041e+00
1.779778044632260207e+04 4.682185757747389765e+00
1.780163573371170060e+04 4.619761820772342098e+00
1.780494637388483898e+04 4.497103030692569448e+00
1.780836845776057453e+04 5.325998157033706271e+00
1.781229942622149611e+04 4.252878261427182949e+00
1.781713837840705673e+04 4.467450812439526686e+00
1.782100222919478620e+04 5.282911124990544494e+00
1.782430494738821653e+04 4.636990099981074032e+00
1.782771557126137486e+04 4.814674574996403500e+00
1.783164891614482622e+04 4.602831788706185812e+00
1.783648423326005650e+04 4.836661928224173401e+00
1.784035667033779464e+04 4.317123005857407492e+00
1.784364718405169697e+04 4.730904187543342410e+00
1.784705501220521546e+04 4.562140350766473063e+00
1.785100264577485359e+04 4.583100553846170655e+00
1.785583739409675036e+04 4.502337469504429812e+00
1.785971613860999059e+04 4.859879865836016499e+00
1.786298507206184877e+04 4.429546671384671619e+00
1.786637529507665022e+04 3.844103682384107934e+00
1.787033952512365795e+04 5.546679559313782981e+00
1.787518029958529587e+04 5.609680200250366511e+00
1.787907191894716016e+04 3.501043605548767701e+00
1.788234799652472793e+04 5.689136562782092454e+00
1.788573621192336213e+04 4.910366773785077577e+00
1.788970001228794717e+04 3.849488263905306518e+00
1.789454382334506226e+04 4.749080841114230900e+00
1.789843141839616146e+04 4.543621368002654037e+00
1.790136262404769877e+04 4.824162319562310230e+00
1.790465437427984580e+04 4.955937026757332831e+00
1.790904864867691867e+04 4.642600135411888651e+00
1.791388118164626212e+04 4.469973969804136082e+00
1.791778617413349639e+04 4.550924299487518532e+00
1.792070340025651967e+04 4.685893242267440861e+00
1.792399729628075875e+04 4.793317704176660143e+00
1.792838674430727770e+04 4.182509858322372764e+00
1.793322527905801689e+04 4.559000515169228329e+00
1.793714001606276724e+04 4.700560624184081604e+00
1.793951132050983506e+04 4.547480896962939667e+00
1.794305688355159873e+04 4.633942781111866083e+00
1.794773999557679417e+04 4.544501391012879310e+00
1.795235178792214720e+04 4.671540984832909693e+00
1.795566335305481334e+04 4.730463636003786831e+00
1.795883493342351358e+04 4.739363765135708562e+00
1.796240325730318000e+04 4.508520506404953387e+00
1.796708196294775189e+04 4.503659731974940961e+00
1.797162876958781635e+04 4.566637834775770344e+00
1.797501573091583123e+04 4.624890109314891973e+00
1.797756891511246795e+04 5.222798689632821123e+00
1.798157743873307118e+04 4.448681440335817250e+00
1.798641880590434448e+04 4.572894043058147062e+00
1.799103912576236689e+04 4.884674607424733139e+00
1.799437723988364451e+04 5.458077281620022703e+00
1.799691836281432552e+04 5.069701564311461794e+00
1.800093656395886501e+04 4.533207853390321063e+00
1.800577823853952941e+04 4.613959261756249042e+00
1.801008298225534963e+04 4.971730556191793937e+00
1.801322498543248366e+04 4.342108244805439554e+00
1.801624612372538832e+04 4.184133677392586570e+00
1.802043115582790415e+04 4.348943114501648388e+00
1.802510764032402949e+04 4.570400941947349693e+00
1.802941140169735809e+04 4.630170528768299931e+00
1.803257494447506542e+04 4.544866569159303538e+00
1.803558264176571174e+04 4.439371137011138835e+00
1.803961669076313046e+04 4.802478388270670528e+00
1.804444941009607282e+04 4.498900501711805333e+00
1.804875792073937919e+04 4.600612831607758579e+00
1.805191345382103100e+04 4.590401832317655639e+00
1.805490055832467260e+04 5.102884768350463673e+00
1.805895236220554943e+04 5.680888591672783150e+00
1.806379067867589401e+04 3.721747460741153368e+00
1.806810059033442667e+04 4.814178770845265909e+00
1.807126716161946752e+04 4.270710664402612267e+00
1.807424034325349567e+04 4.852900494822565136e+00
1.807830216357489917e+04 4.272789892181372728e+00
1.808313996978151772e+04 4.868517706764408537e+00
1.808744395202828673e+04 4.884576969243890510e+00
1.809061284327012254e+04 4.333296399437887025e+00
1.809355860633957855e+04 4.559822175331122551e+00
1.809763004271354293e+04 4.530406995051745156e+00
1.810245748025396824e+04 4.836864291067364263e+00
1.810677424683685604e+04 4.937215222424260475e+00
1.810995263782967959e+04 4.757403191604545611e+00
1.811288375887916118e+04 3.816243982715003646e+00
1.811697381392068564e+04 4.494795845931030875e+00
1.812180980913314852e+04 4.885530814636151575e+00
1.812612483020803484e+04 5.939663558446445002e+00
1.812930941309486661e+04 4.875382289363996868e+00
1.813222331922795274e+04 4.437423272283881559e+00
1.813631517388178690e+04 4.099791198494869171e+00
1.814114482290700835e+04 4.607285341265277445e+00
1.814519820609907401e+04 4.359589667750728204e+00
1.814826582616212181e+04 4.495495802295954135e+00
1.815153678718772426e+04 5.876317864620028253e+00
1.815565126064758442e+04 4.880149150175628670e+00
1.816048148757128001e+04 4.738192303439121567e+00
1.816479978933221355e+04 4.601202422452394636e+00
1.816799002210128674e+04 4.440534534196316052e+00
1.817085934592367630e+04 4.914188853840574467e+00
1.817499023128244517e+04 4.561092718570913362e+00
1.817981649289018605e+04 4.659656904505765418e+00
1.818413689570382485e+04 4.713971197028727467e+00
1.818780647279352343e+04 4.739108027492863862e+00
1.819017458679351330e+04 5.053482941428061537e+00
1.819431038614890349e+04 4.714024628962572017e+00
1.819892306716415260e+04 4.241441800039385868e+00
1.820346914310435022e+04 3.279183148296628936e+00
1.820667046664058944e+04 6.065033847391591237e+00
1.820949393289787622e+04 8.015187884875555113e+00
1.821381863741037523e+04 5.184136384251022633e+00
1.821848518082132796e+04 5.198617596049528444e+00
1.822280729943126789e+04 4.392349916142012312e+00
1.822491787115427360e+04 4.456167846797196574e+00
1.822832056719968023e+04 4.181877929370143576e+00
1.823298733795644875e+04 3.989567195364131624e+00
1.823781454076572118e+04 4.283619379856602905e+00
1.824213748164905337e+04 4.419233229788278372e+00
1.824423715051925319e+04 3.978573966603641043e+00
1.824764958283917804e+04 4.892179641773551246e+00
1.825231473689362610e+04 5.004477937245129127e+00
1.825714917481812518e+04 5.505095889065712456e+00
1.826147891440759486e+04 6.824179904743303382e+00
1.826357025067131690e+04 3.640603946234193700e+00
1.826698797456962711e+04 4.276167839512681645e+00
1.827164635126684880e+04 4.875857506360132376e+00
1.827647935107778176e+04 5.062833700448587493e+00
1.828081183054807479e+04 4.449780647343337669e+00
1.828217349690347328e+04 7.024294258123896739e+00
1.828632382015760595e+04 5.189050275587284489e+00
1.829100032385174563e+04 2.663531873455740051e+00
1.829562286787382254e+04 4.360909787490967915e+00
1.830015995629749887e+04 6.471735589626298690e+00
1.830228413028406794e+04 3.860099007841562901e+00
1.830569867908021843e+04 5.532986963429003424e+00
1.831034562665132762e+04 5.215112896841739953e+00
1.831513791465878967e+04 4.260467748961259460e+00
1.831947267941247264e+04 5.169962787989817343e+00
1.832153939204688504e+04 3.665074771569549306e+00
1.832502949588620322e+04 4.683444794871465255e+00
1.832963277377955455e+04 4.546114647197136982e+00
1.833446386006668399e+04 4.760656329723476965e+00
1.833880357107048258e+04 4.950474866183901312e+00
1.834086376314060908e+04 5.249956649472022008e+00
1.834429406133478187e+04 4.053884029694060587e+00
1.834895583973473185e+04 4.364359116309159070e+00
1.835378699135008355e+04 3.579201186341949725e+00
1.835813316847718306e+04 1.904438169386792445e+00
1.836017731027025729e+04 8.692631390586963436e-01
1.836362781222283593e+04 3.493986553810916718e+00
1.836812672774506427e+04 -2.159574208711210641e+00
1.837311613882408346e+04 2.176696292990793202e-01
1.837746592206150672e+04 2.314591422033643667e-02
1.837949807352006246e+04 4.821682857649868481e+00
1.838294904884943753e+04 3.672541086859259174e+00
1.838761452254718461e+04 3.047224240692535169e+00
1.839250605880853618e+04 4.477510322678714516e+00
1.839679164492278505e+04 4.260095618828463770e+00
1.839808895675725216e+04 9.416324554876382535e+00
1.840227705535712812e+04 5.879884679327661345e+00
1.840693217477575308e+04 2.573152448061242659e+00
1.841161108248644814e+04 1.954604316868414626e+00
1.841611814236053033e+04 1.506085843905427657e+00
1.841865069791358837e+04 -1.934984563253308476e+00
1.842159853469789596e+04 1.145612734839058344e+00
1.842625730284832025e+04 3.463771194535264719e+00
1.843108727516076397e+04 4.389749342609556848e+00
1.843544969355869398e+04 3.836743718878550702e+00
1.843744913634583645e+04 4.441023979703891733e+00
1.844092388791564372e+04 4.366555643737449977e+00
1.844575064550197931e+04 4.285533523498356701e+00
1.845040640457897098e+04 4.758570063093264579e+00
1.845477171320150228e+04 4.371678659021114299e+00
1.845676251169978059e+04 3.692016046057803091e+00
1.846024475096860624e+04 5.021063814708641715e+00
1.846490024560232996e+04 5.344482906760456231e+00
1.846973254753637957e+04 3.702667539070307878e+00
1.847410619536372906e+04 1.002865191588839977e+01
1.847608020347122874e+04 9.382185012576027106e+00
1.847956882533008684e+04 -7.855187276091914583e+00
1.848424527603151728e+04 3.670979234061150009e+00
1.848904848482885427e+04 4.854892462277055287e+00
1.849342251295311144e+04 2.764364712884968878e+00
1.849538776867475462e+04 4.306729198633234112e+00
1.849883613817202058e+04 3.605572665730782944e+00
1.850353786413262060e+04 4.670536145528794592e+00
1.850836358116860356e+04 3.556585870423623508e+00
1.851274562801756110e+04 4.685062258317473471e+00
1.851469714254446080e+04 4.398307790470042278e+00
1.851820332693365708e+04 3.371955743033141939e+00
1.852285565341116308e+04 7.492462999299247528e+00
1.852768528076311850e+04 4.351169743384929234e+00
1.853189013456930843e+04 1.749851357090643322e+00
1.853360989569246158e+04 5.857853122288814163e+00
1.853752350962799756e+04 4.291950694613992034e+00
1.854219584199712699e+04 3.371693208272157349e+00
1.854700068301504143e+04 4.019036692140692146e+00
1.855119686785430167e+04 4.048423230526721817e+00
1.855293176309963019e+04 5.439175976880188834e+00
1.855683853363831804e+04 5.051498737845755649e+00
1.856148786099957942e+04 5.681522108603254573e+00
1.856631508474596922e+04 1.377785511979533695e+00
1.857050249702839938e+04 4.171705426360462710e+00
1.857225226797469077e+04 3.547407072326947741e+00
1.857605056298191994e+04 3.685554539821737752e+00
1.858080325729993274e+04 3.885725357042238759e+00
1.858563023990686270e+04 3.139400320560725266e+00
1.858941990519299361e+04 4.074986317965361593e+00
1.859135312645798331e+04 3.859525984492220285e+00
1.859546983846047806e+04 1.201267972473313073e+00
1.859991798195783122e+04 -5.925269440929258336e-01
1.860494925426991904e+04 2.616569683317237605e+00
1.860869755607782281e+04 4.229295426462983620e+00
1.861067440768697270e+04 3.221264266221614658e+00
1.861481905841745902e+04 4.187924545577385693e+00
1.861943217855508192e+04 4.070254359888444640e+00
1.862426097677802682e+04 4.801301679240522979e+00
1.862797423274998073e+04 4.086412103251243266e+00
1.863041724645435170e+04 4.033905668925201304e+00
1.863434396946838751e+04 4.347604043818774855e+00
1.863884138986593462e+04 3.020050498182195398e+00
1.864356891790346708e+04 3.487662357597094864e+00
1.864724928476748755e+04 3.123233629911357667e+00
1.864973007197592960e+04 4.001759476874885202e+00
1.865372748645165120e+04 3.223037361019466918e+00
1.865816927329620739e+04 4.237700464196594297e+00
1.866276564722992407e+04 3.521689375594215576e+00
1.866652292278240202e+04 3.723924882810962789e+00
1.866903880910621228e+04 4.204728421219982692e+00
1.867299309936396457e+04 4.358753229339845880e+00
1.867725899567350280e+04 3.419771018432285370e+00
1.868199870966537492e+04 3.099175883389151842e+00
1.868469374427803996e+04 4.203116835673061047e+00
1.868834903875688906e+04 3.373070160045014365e+00
1.869235153283167165e+04 -2.506224583758304369e+00
1.869667628775466073e+04 2.436450436677695119e+00
1.870091062417443754e+04 -1.195697103118793514e+00
1.870397625966708074e+04 5.331696810271541409e+00
1.870827474426489425e+04 -4.110260068421879964e+00
1.871161543161713053e+04 1.321395057595239120e+00
1.871603769433635898e+04 1.775028688887825501e+00
1.871993791114668056e+04 3.417709148695943000e+00
1.872358916066614256e+04 6.408677991708707111e+00
1.872746340205186789e+04 -5.255407978102892841e-01
1.873094960992905544e+04 8.304792498500267184e-02
1.873537210589234746e+04 8.641140305237748009e+00
1.873973851064705377e+04 5.974526310042834965e+00
1.874270401505377595e+04 8.378850692631408803e-01
1.874666778575327771e+04 7.701660410592547024e+00
1.874997865797044506e+04 1.843918238468774007e+00
1.875454220678934144e+04 6.058466232506244609e+00
1.875892647807749017e+04 4.478956317882409333e-01
1.876181220675535587e+04 1.462990679360714752e-01
1.876643998732108230e+04 4.661278318069080662e+00
1.876951403328547167e+04 2.338041933254047855e+00
1.877387955945174326e+04 3.110664293864187968e+00
1.877875059714273812e+04 3.521168530537301944e+00
1.878109238958784772e+04 3.878374212920833841e+00
1.878526080674146579e+04 3.581077548684654221e+00
1.878855403136097084e+04 2.722461169728676467e+00
1.879304299183013427e+04 3.142511101923922467e+00
1.879793996361533573e+04 3.452599102250918151e+00
1.880036570806020973e+04 3.599583948451566151e+00
1.880444767593881625e+04 4.420447030615469508e+00
1.880806227860700892e+04 4.008227278048682507e+00
1.881229491036054969e+04 4.048129783342316657e+00
1.881724528637143521e+04 3.071946608921484856e+00
1.881976457573772132e+04 3.454933921674581576e+00
1.882400174388987944e+04 2.976804622186289606e+00
1.882723292759855030e+04 3.524205613302802576e+00
1.883150406073261547e+04 3.899385864460056528e+00
1.883643806697743275e+04 3.514541328895461891e+00
1.883885910833786329e+04 5.271617962027178805e+00
1.884267037930085644e+04 3.140645313568148023e+00
1.884708103250121712e+04 2.970156634140913798e+00
1.885087459417663922e+04 3.542995496169989877e+00
1.885563642083973900e+04 3.428778654878821275e+00
1.885798181190495234e+04 2.951067113079118620e+00
1.886243790620519212e+04 3.351372256644955527e+00
1.886696185188887102e+04 3.685472565599577255e+00
1.887031985233068553e+04 3.204839746365417241e+00
1.887481792893909733e+04 3.338494141571746621e+00
1.887714379441659912e+04 3.324254436072355379e+00
1.888159271298810199e+04 3.118835907541036789e+00
1.888615568716794587e+04 3.408214324613849211e+00
1.888950958956223258e+04 3.585252220278132285e+00
1.889398346270727779e+04 3.061658917342079622e+00
1.889695795813648510e+04 3.159724647363801431e+00
1.890080813126942667e+04 3.000022869619619392e+00
1.890549223656272807e+04 3.311851615474810107e+00
1.890889390715289846e+04 3.367392847472346684e+00
1.891315218818868379e+04 4.601760695003501489e+00
1.891588884095559115e+04 2.893120696083601118e+00
1.892006853981107997e+04 2.982468819757127410e+00
1.892468376135718063e+04 4.557597657979478356e+00
1.892817250799041722e+04 3.185631494972056554e+00
1.893233768453374432e+04 3.870389567566356437e+00
1.893585907707310253e+04 4.216424953322998270e+00
1.893964192690480559e+04 3.077483524175751661e+00
1.894393967525990956e+04 3.318193180686588306e+00
1.894729853334815925e+04 2.911849903287330399e+00
1.895182826981255857e+04 2.884715984060569394e+00
1.895558814702840027e+04 3.088391262211809263e+00
1.895832172129732498e+04 3.031664953583092181e+00
1.896349257557028614e+04 3.270731591181561537e+00
1.896563475296469551e+04 3.617540623432771607e+00
1.897062538046090776e+04 3.633984288687586606e+00
1.897579643105474679e+04 2.528947743044466900e+00
1.897811473741099690e+04 2.938990953821488006e+00
1.898215041104772172e+04 4.039159690193217855e+00
1.898467219150414167e+04 6.298159935806320497e+00
1.898993258802176206e+04 2.153870116625795195e+00
1.899486405976102469e+04 5.423253628741924182e+00
1.899716901598647019e+04 6.215967612119186469e+00
1.900161279287980506e+04 2.993073910390181780e+00
1.900464174642262151e+04 4.339952241638757258e+00
1.900900587429353982e+04 2.676211896727105355e+00
1.901392272292107373e+04 2.904790742663666325e+00
1.901624228107439558e+04 3.258821037809531251e+00
1.902113316509500510e+04 2.764050630605321857e+00
1.902805546954140300e+04 3.144252487108458283e+00
1.903298323142740264e+04 3.567426783173932137e+00
1.903529326656337435e+04 2.993964651885511419e+00
1.904053952968192243e+04 2.788237197931136890e+00
1.904558679691121870e+04 3.500471028793896711e+00
1.904745951301274908e+04 6.345378045531709255e+00
1.905206213505245614e+04 2.275326273680442046e+00
1.905436159647939712e+04 4.410046136624608870e+00
1.905961406622272989e+04 2.236909613834086485e+00
1.906478083622238046e+04 4.284406036852076660e+00
1.906709790200048519e+04 2.970241485381420965e+00
1.907113653866675304e+04 4.501593149721285769e+00
1.907343173419143932e+04 2.987365940966371536e+00
1.907835998998105424e+04 3.058208731309419282e+00
1.908384350767519209e+04 3.502798011431798919e+00
1.908615054228665758e+04 3.270751175661042343e+00
1.909061542461172940e+04 2.561986704176457241e+00
1.909258863761295652e+04 2.783194000850636396e+00
1.909835677060712260e+04 3.591071778905455147e+00
1.910292288569325319e+04 3.027929029867209909e+00
1.910520955825702913e+04 3.934195526993540692e+00
1.910970724135699493e+04 3.039567608839207402e+00
1.911269608839602733e+04 3.737308896822582494e+00
1.911705900456593372e+04 3.186146265132000721e+00
1.912199219979441114e+04 3.108193769655803962e+00
1.912430517207726007e+04 2.421151133947761380e+00
1.912923812396189533e+04 3.279428457337886460e+00
1.913237754696753473e+04 3.724919005992596066e+00
1.913614008438615201e+04 3.509385107967781803e+00
1.914107670785014125e+04 4.130810605730935059e+00
1.914338064837838101e+04 2.242878746908417487e+00
1.914851890746526988e+04 3.130915060210688772e+00
1.915369719916613030e+04 3.188446783193671585e+00
1.915555084472947783e+04 2.817735670984082397e+00
1.916016046961234315e+04 3.185024209463704459e+00
1.916246905677096584e+04 4.352618827294351789e+00
1.916772063236165923e+04 3.576162626603963446e+00
1.917287960048547029e+04 3.292858017805327719e+00
1.917518329158351116e+04 2.816186267723905345e+00
1.917924466109358400e+04 2.740366140354991931e+00
1.918154724374684520e+04 3.286007324885758862e+00
1.918680036666446176e+04 2.839449469272582682e+00
1.919196633660103907e+04 2.523811191350452177e+00
1.919427688368665258e+04 4.666613386274969244e+00
1.919877860491794490e+04 4.297841558619944990e+00
1.920080582906000564e+04 4.418078704065006690e+00
1.920590331015117408e+04 4.127364708146462391e+00
1.921108145577190226e+04 4.235585788406583951e+00
1.921336791401665687e+04 2.138020275455519315e+00
1.921788171419771606e+04 2.838881095767514573e+00
1.921976022909625317e+04 2.867197664728758255e+00
1.922497915494688641e+04 2.934937077332613331e+00
1.923014202982212009e+04 3.024925245519207717e+00
1.923244736787152578e+04 3.166689611949137895e+00
1.923696034183292068e+04 3.357930821588887671e+00
1.923992668535669509e+04 3.358460615874080624e+00
1.924429369017110002e+04 3.697856377703623743e+00
1.924925263902775987e+04 3.097601594569116656e+00
1.925155779138067010e+04 1.710769692430289535e+00
1.925681939383254212e+04 2.624386690027026514e+00
1.926190972034180595e+04 2.180691084431494620e+00
1.926373231943141946e+04 3.321762841124008769e+00
1.926836108820178197e+04 2.847774804714132468e+00
1.927067022786216330e+04 3.397880140396805082e+00
1.927564294439135483e+04 3.288735761077661746e+00
1.928108077639252951e+04 3.493447233254972861e+00
1.928338527043053182e+04 3.477694421012629267e+00
1.928745211929640573e+04 2.864907947386762022e+00
1.928975805195624343e+04 3.158695252182452506e+00
1.929501978762510771e+04 2.530319902405224752e+00
1.930017471045958155e+04 2.615642775181406421e+00
1.930248470695846481e+04 2.821285378391952037e+00
1.930654838375561303e+04 3.253883933226640490e+00
1.930885833849932897e+04 3.709479014385740570e+00
1.931412625831469632e+04 2.809156740655551765e+00
1.931929186513132663e+04 3.066501901743234892e+00
1.932159821138640109e+04 2.649757270207025339e+00
1.932611253012811358e+04 2.499346191484653090e+00
1.932809064784694783e+04 2.777316288506306297e+00
1.933322060952157699e+04 2.700585081235029161e+00
1.933839567038354653e+04 2.859374924777074334e+00
1.934070098625668106e+04 3.351889352565106783e+00
1.934523102568328613e+04 3.244137724454582816e+00
1.934720252510077262e+04 2.811820291606269784e+00
1.935233887026792581e+04 2.356141997245993824e+00
1.935752387000726230e+04 3.142141785812502697e+00
1.935983064789008495e+04 2.633765380971285985e+00
1.936435326285218616e+04 3.330394388386879179e+00
1.936729242796254766e+04 3.202977013158617048e+00
1.937166257953542663e+04 2.943559257417413644e+00
1.937662288814698695e+04 2.494080449071364392e+00
1.937892960515201776e+04 2.458134044430177134e+00
1.938418950795671844e+04 3.050445143702110506e+00
1.938930535447212969e+04 2.690278703821374684e+00
1.939109543235536330e+04 3.062349638965194742e+00
1.939573797578144513e+04 3.048452156186205464e+00
1.939804209803496997e+04 2.472636746924123941e+00
1.940331022900833341e+04 2.406645206158853245e+00
1.940846880286312808e+04 2.806655098234493106e+00
1.941079314179510038e+04 2.931788871778384653e+00
1.941486098815816149e+04 2.858490337541387927e+00
1.941716494529512056e+04 2.759273707746340509e+00
1.942242508274009742e+04 2.558056305214869930e+00
1.942760203294496750e+04 2.391093839861264225e+00
1.942989263910932277e+04 2.478965267735841582e+00
1.943396977733351378e+04 2.431442988007973760e+00
1.943627918511532698e+04 2.791495874847806480e+00
1.944154990562377498e+04 2.765965863418697435e+00
1.944672027425074339e+04 2.757550108890033158e+00
1.944901661871855322e+04 2.762074465615316221e+00
1.945309379716432886e+04 2.550253616270063972e+00
1.945541321823534963e+04 2.577504338760342684e+00
1.946066666729848657e+04 2.303297771146916251e+00
1.946585105897590256e+04 2.744769749287339522e+00
1.946815250824960822e+04 2.697993634042516575e+00
1.947269934338904568e+04 2.347919362153667144e+00
1.947462929804219675e+04 2.654058059627334210e+00
1.947979686526039222e+04 2.710687984232145631e+00
1.948497092297704876e+04 2.844539495402828244e+00
1.948728544117477941e+04 3.049907490884959493e+00
1.949182457640688517e+04 2.282781586590960199e+00
1.949374913714298600e+04 2.654266389537466075e+00
1.949891595763627265e+04 2.825543667783935398e+00
1.950409457255331290e+04 2.015509898769668240e+00
1.950640405831002863e+04 2.908700387362087803e+00
1.951167850765073672e+04 2.824182749138616444e+00
1.951672665775592031e+04 1.606332468817634807e+00
1.951825051444036581e+04 2.885555004844176707e+00
1.952323095893669233e+04 2.188392765933753648e+00
1.952554338502582323e+04 1.996452165919159638e+00
1.953081758055336104e+04 2.866770302377360302e+00
1.953598942855999485e+04 3.026798944396617674e+00
1.953829466548615164e+04 3.404399853801697517e+00
1.954235976159790516e+04 3.523898753609105761e+00
1.954466373394838956e+04 3.382759963412246496e+00
1.954993948957882094e+04 2.909722800069010962e+00
1.955511525142638857e+04 2.499022655639870916e+00
1.955743117770251774e+04 4.493417066693363715e+00
1.956150771404051557e+04 3.360688719734180818e+00
1.956380221185229675e+04 3.449897436630046332e+00
1.956908037319025971e+04 2.801539813167338355e+00
1.957425669303432005e+04 3.806235683074715048e+00
1.957657232977514650e+04 3.372625809518998707e+00
1.958063740122466697e+04 3.064407614056010143e+00
1.958294784666564374e+04 2.196075477255237995e+00
1.958821670323115904e+04 2.861232116415723059e+00
1.959339912821301186e+04 2.896933740793956158e+00
1.959570764770489041e+04 2.882650768445180312e+00
1.959977260522840152e+04 2.714189178471099861e+00
1.960208632820766434e+04 2.498245984216884263e+00
1.960735559859374553e+04 2.619836813307241830e+00
1.961253568194655600e+04 2.415135918720627828e+00
1.961484458922788690e+04 2.159164476748404837e+00
1.961890036073694137e+04 2.522228555701903741e+00
1.962122612697504883e+04 2.677742573514758639e+00
1.962650145043180964e+04 3.154481165042088087e+00
1.963167511939854012e+04 2.891172789518341446e+00
1.963399200362470947e+04 2.760563304380061034e+00
1.963855935192624383e+04 2.190800815770563403e+00
1.964044390791889600e+04 2.707218801093634220e+00
1.964564519628891867e+04 2.388137406476421365e+00
1.965082619689999410e+04 3.249360977370196579e+00
1.965314547555267200e+04 2.979223890042064227e+00
1.965813757396536676e+04 2.907894570693511760e+00
1.965961872881284944e+04 2.020281799031656167e+00
1.966505834299759590e+04 2.607289036431509999e+00
1.966997011208793629e+04 2.971573733822984842e+00
1.967228300544117519e+04 3.319782061173738086e+00
1.967755381603964634e+04 2.808047648382469230e+00
1.968269104692648398e+04 3.153072298449667077e+00
1.968450017290626784e+04 2.822492312031567252e+00
1.968911547493854232e+04 2.510377868690502279e+00
1.969143492570257149e+04 3.066787351903948355e+00
1.969670649306942505e+04 2.205062901429370115e+00
1.970188546729466907e+04 2.723737295921262014e+00
1.970420563661095366e+04 3.034840308208480053e+00
1.970827369084379097e+04 2.611658055070884110e+00
1.971059235704921230e+04 3.078141910161948491e+00
1.971585978742248699e+04 2.688586557711019065e+00
1.972103991227409279e+04 2.465708404261912623e+00
1.972334765937181146e+04 2.700464187318701637e+00
1.972742131112739662e+04 2.563391493174126623e+00
1.972972974992839227e+04 2.635143653033107825e+00
1.973500453458419361e+04 2.485637834111593225e+00
1.974019270143016183e+04 2.555682319407587055e+00
1.974251235999549317e+04 2.411843549517100005e+00
1.974657797709279475e+04 2.530974606466744881e+00
1.974889681545403437e+04 2.314525317981109165e+00
1.975416779526700702e+04 2.513705386034269740e+00
1.975934829876552612e+04 2.611293863726908082e+00
1.976166868165255073e+04 2.884379499797294688e+00
1.976573814490583027e+04 3.049503248940923505e+00
1.976805940652385834e+04 2.724476896956071315e+00
1.977333172198859029e+04 2.408179355368765595e+00
1.977851415720067598e+04 2.064872414157628455e+00
1.978083783282433433e+04 3.000461507196655830e+00
1.978490400397378107e+04 2.263413509085237418e+00
1.978723887557795388e+04 2.402346826794110601e+00
1.979250226780269440e+04 2.476680075014958682e+00
1.979767250348018933e+04 2.522231454064859602e+00
1.979999475294056174e+04 2.670039745334062520e+00
1.980457664762456989e+04 2.591316782957837628e+00
1.980642381792243032e+04 2.485332377969220019e+00
1.981165095062431647e+04 2.330767632990107696e+00
1.981682868689987663e+04 2.591476379963841836e+00
1.981915493654552120e+04 2.415670961615073775e+00
1.982414713234219016e+04 2.484046987874263479e+00
1.982564058298517921e+04 2.803700457374779909e+00
1.983081607025294215e+04 2.484816753178366255e+00
1.983599739568903169e+04 2.383291465401053522e+00
1.983832298866761630e+04 2.406682983607505655e+00
1.984359846992329039e+04 2.674333315934473987e+00
1.984872317816559371e+04 2.242419197300867140e+00
1.985027446375970612e+04 2.272897933326015085e+00
1.985517340853615678e+04 2.589271983583088410e+00
1.985750227973292567e+04 2.398572099336665264e+00
1.986277386484851013e+04 2.559673126220587402e+00
1.986793314788749922e+04 2.569052378986404150e+00
1.987026892051465256e+04 2.591596518117489367e+00
1.987433136581772487e+04 2.412777451796544348e+00
1.987665468059528939e+04 2.418547106171433203e+00
1.988165195356148251e+04 2.561609757022190070e+00
1.988711168609747619e+04 2.308469521609185282e+00
1.988944577487845891e+04 2.766131050517811385e+00
1.989350398051672164e+04 2.569424282391112868e+00
1.989583248925981388e+04 2.632396533255088933e+00
1.990110523364440814e+04 2.537587259790837102e+00
1.990629219621043376e+04 2.607334989320479579e+00
1.990861481523522525e+04 2.407720476213326855e+00
1.991267895821772618e+04 2.273492653757507309e+00
1.991500383965869696e+04 2.477998978732106394e+00
1.992050305811221915e+04 2.722434506468383919e+00
1.992546407135240952e+04 2.460582622942377284e+00
1.992779255883871883e+04 2.508419321523797763e+00
1.993184651901635516e+04 2.383221964818616367e+00
1.993418614077466555e+04 2.562786370264256597e+00
1.993945811542391311e+04 2.468159618800015664e+00
1.994465028099158735e+04 2.386990148612295748e+00
1.994697782936967633e+04 2.618735313833672862e+00
1.995102924983941557e+04 2.402612309580692163e+00
1.995334871690307409e+04 2.480475756324958425e+00
1.995863492342137033e+04 2.571436841307291665e+00
1.996382733744507641e+04 2.432335291108947750e+00
1.996615696759175262e+04 2.677210080996998975e+00
1.997020998787159988e+04 2.323844972086725136e+00
1.997254348475389270e+04 2.572871045795543932e+00
1.997781373331586656e+04 2.702516167344023224e+00
1.998298886731980747e+04 2.624797581355128528e+00
1.998530724665777234e+04 2.834128486338643782e+00
1.998938212788361852e+04 2.772309461044111689e+00
1.999170551864632216e+04 3.116129261002134054e+00
1.999698473098365866e+04 3.500933085396776612e+00
2.000217032910685521e+04 1.934942445423813551e+00
2.000450648021444067e+04 2.863453024963500848e+00
2.000920461983166388e+04 2.363437441467845623e+00
2.001091174372953174e+04 4.063481889526448398e+00
2.001615875589207280e+04 3.641223458096935595e+00
2.002136434590473800e+04 2.306927082064159418e+00
2.002365974664895839e+04 3.741431962949479662e+00
2.002895188425263768e+04 4.302886470241024774e+00
2.003535418440552894e+04 1.103945398743230832e+00
2.004054666640022333e+04 4.432164237810931162e+00
2.004288360942120562e+04 4.819149404472051756e+00
2.004815693219560853e+04 3.871422707566703814e+00
2.005323554866956329e+04 4.092783301758909253e+00
2.005484591109844769e+04 4.430378550607845689e+00
2.005972140621682411e+04 4.428239397446121828e+00
2.006206468020234388e+04 4.042909190709703005e+00
2.006710111564337421e+04 3.498592070309215263e+00
2.007246366758518343e+04 4.527853036896476446e+00
2.007432235181184660e+04 3.269125613901497918e+00
2.007892195704699770e+04 3.104588441206511451e+00
2.008125589222144481e+04 3.335082860234888091e+00
2.008653007806146343e+04 3.122574475193095722e+00
2.009171084150763636e+04 3.034262087004561348e+00
2.009404636964749807e+04 3.221113539114253577e+00
2.009810655070117355e+04 3.122175888526305787e+00
2.010044410216864344e+04 3.533250291655062103e+00
2.010571978113358273e+04 3.372646479843008471e+00
2.011090860240447728e+04 3.635838672304908314e+00
2.011323934952393029e+04 4.314378085199332524e+00
2.011729999966137257e+04 2.955709629998479304e+00
2.011963650918353233e+04 3.602062942710593685e+00
2.012491130832816634e+04 2.912648859787775546e+00
2.013009573806521075e+04 3.280367323855458928e+00
2.013244162355843218e+04 3.072769621798312034e+00
2.013649482238054770e+04 3.147137205105602575e+00
2.013882841571935933e+04 2.959125000708839881e+00
2.014410407172674968e+04 3.049966840039906035e+00
2.014929025386660578e+04 3.347063993920004865e+00
2.015163989381351348e+04 3.474476025223478093e+00
2.015568829476959945e+04 2.899243921493845910e+00
2.015803292233887623e+04 2.830077005855129002e+00
2.016329906906497126e+04 3.395891468668303492e+00
2.016848694576930939e+04 3.006468261631932481e+00
2.017082288307568888e+04 3.339533112814909277e+00
2.017488238625038866e+04 3.027345167978976459e+00
2.017722216738363204e+04 3.141183476386060214e+00
2.018250097779434509e+04 3.082431048612194413e+00
2.018768493298129761e+04 2.757242717190638626e+00
2.019002608598685038e+04 2.819378262061067009e+00
2.019408671159991354e+04 2.992396679066226639e+00
2.019642823963738920e+04 3.175866411621680374e+00
2.020170585147619204e+04 2.935880713607915915e+00
2.020689874446219983e+04 2.551924688438308664e+00
2.020924057822598843e+04 2.754899182546346914e+00
2.021329233473212662e+04 2.741593477227864284e+00
2.021563162259507590e+04 2.814938475603297796e+00
2.022090696012771514e+04 2.495627262917080813e+00
2.022608842594093949e+04 2.558652490108958677e+00
2.022843332485331121e+04 2.824971271761617331e+00
2.023310932637872975e+04 2.544346463846758333e+00
2.023490679865553102e+04 2.626730096768699951e+00
2.024011967533818097e+04 2.461570049831036222e+00
2.024528925404470283e+04 2.532943083052371591e+00
2.024762748695521805e+04 2.343573010845044102e+00
2.025229170920803517e+04 2.681049074412195754e+00
2.025409281456636018e+04 2.739080400204565890e+00
2.025930001977419670e+04 2.184965670517419412e+00
2.026448764029917220e+04 2.573486148785771199e+00
2.026683474138352540e+04 1.651687095586416243e+00
2.027183239298021363e+04 2.406801408926080299e+00
2.027523584611405022e+04 2.584979762084481436e+00
2.027882080775489158e+04 1.863367751465882405e+00
2.028370828317842461e+04 2.307333858935245452e+00
2.028605625964011779e+04 2.627627196534310094e+00
2.029134211475872144e+04 2.062451890726705983e+00
2.029637039375726818e+04 2.179938917967406908e+00
2.029804749247789368e+04 2.417688748430818713e+00
2.030290874728256313e+04 2.425132431073051986e+00
2.030527591787963320e+04 2.583401863896940487e+00
2.031054305126380132e+04 2.475859013869551095e+00
2.031564085383195561e+04 2.466285618107242339e+00
2.031752775686888344e+04 2.220519675876659438e+00
2.032210776649129548e+04 2.437680255239432547e+00
2.032446778230399286e+04 2.231027231809456168e+00
2.032973782101261895e+04 2.695474375955028812e+00
2.033492356748047314e+04 2.055389910241195217e+00
2.033727430020203974e+04 2.477575075808184923e+00
2.034132895881212971e+04 2.214590308566362964e+00
2.034368249023389581e+04 2.518084941390591691e+00
2.034896334079084409e+04 2.713553962462652347e+00
2.035414733361423350e+04 2.332767665603983520e+00
2.035649058657520072e+04 2.204939000023188989e+00
2.036055199831495702e+04 2.591813297955365858e+00
2.036290133022009468e+04 2.634589558767057582e+00
2.036816879027336108e+04 2.529709436289235391e+00
2.037335182148668900e+04 2.310629552993415992e+00
2.037571494964278463e+04 2.641269919952531353e+00
2.037974958755821717e+04 2.505157472764737658e+00
2.038210781939612934e+04 2.556018671508852869e+00
2.038736519640067854e+04 2.616454576630657503e+00
2.039254632377007511e+04 2.083669189702263225e+00
2.039490175229542729e+04 2.420286249701280035e+00
2.039896093857113010e+04 2.710241228772225952e+00
2.040131133564783522e+04 3.010922865003779147e+00
2.040659460108901840e+04 2.233290980213991084e+00
2.041178049117006958e+04 2.649640528437057885e+00
2.041413392714104702e+04 2.739502781395673825e+00
2.041819023851997554e+04 2.396883957899528017e+00
2.042054857849504697e+04 2.630878694730471423e+00
2.042582711155566358e+04 2.548483891583762428e+00
2.043101512063122209e+04 2.379186140583822162e+00
2.043337786168691309e+04 2.409826739410322105e+00
2.043741377006168477e+04 2.346295646327746010e+00
2.043976550122266053e+04 2.529372345994662208e+00
2.044503705438520046e+04 2.498897991934426521e+00
2.045021770062894939e+04 2.420296029500160984e+00
2.045257693268442745e+04 2.622501962182384183e+00
2.045662927404507354e+04 2.412813993193148487e+00
2.045898360484372824e+04 2.582204516122963422e+00
2.046425603506715197e+04 2.556477525215446800e+00
2.046943445022924789e+04 2.536230691422178385e+00
2.047179254866517658e+04 2.652000408789214170e+00
2.047582608446605445e+04 2.380555853661004306e+00
2.047819554566581064e+04 2.571840397752603646e+00
2.048347339684120743e+04 2.786054437600264944e+00
2.048865494861724801e+04 2.387278826569394941e+00
2.049101669750222936e+04 2.791031857514998382e+00
2.049506734314242931e+04 2.412590618551706534e+00
2.049742805487228543e+04 2.681349847395689157e+00
2.050270465496962424e+04 2.610259408230786171e+00
2.050789510921802503e+04 2.731674236202298101e+00
2.051025166682327836e+04 2.884344974547115470e+00
2.051493175054371022e+04 2.886625443173880257e+00
2.051675495162705920e+04 3.288219504626880507e+00
2.052216157893135460e+04 3.057420994696239180e+00
2.052713758342034271e+04 2.848415624087730080e+00
2.052945799245575472e+04 2.751713827251013544e+00
2.053412850222756970e+04 3.278606655926485036e+00
2.053596970022023379e+04 3.052147073145205614e+00
2.054113781378580825e+04 3.374000464188485537e+00
2.054632622816659205e+04 3.236643547474345795e+00
2.054866216591162447e+04 3.188872046484940270e+00
2.055335356044739819e+04 3.119412109680949285e+00
2.055653959945612587e+04 3.011589631778943232e+00
2.056069698638227419e+04 1.754674528679059708e+00
2.056556443161637799e+04 3.026953739380336739e+00
2.056793081431367318e+04 3.230710367417629403e+00
2.057259174082562458e+04 2.940266292320036445e+00
2.057578473319468685e+04 2.730060409459991622e+00
2.057994045506829571e+04 2.514277853013226594e+00
2.058480227126889440e+04 2.728958485237477305e+00
2.058716265002808359e+04 2.751915634537718258e+00
2.059243055493184875e+04 2.804754564822847573e+00
2.059743243668611467e+04 2.677672249822859563e+00
2.059916025789216292e+04 2.616356451889202628e+00
2.060402473912232017e+04 2.527028774266913302e+00
2.060638771452968285e+04 2.700597572946696001e+00
2.061182759460606394e+04 2.736851334142095027e+00
2.061665568078251090e+04 2.673990802835870539e+00
2.061838372032271582e+04 2.813916474243602917e+00
2.062325421152811396e+04 2.620134784457510246e+00
2.062562205820149757e+04 2.794528428952502086e+00
2.063089545106477817e+04 2.843449362349244947e+00
2.063588742298871512e+04 2.655135232265351419e+00
2.063762559542655799e+04 2.879185848077028265e+00
2.064248308203795386e+04 2.743282132586777777e+00
2.064486304331815700e+04 3.019336459265632655e+00
2.065013057131524329e+04 2.844926183742412906e+00
2.065531073509749694e+04 2.742734482223858627e+00
2.065768668815327692e+04 2.983468291960772234e+00
2.066172777172407223e+04 2.844117558238806520e+00
2.066408936225173966e+04 2.736381249286168771e+00
2.066914660183350861e+04 2.776448218749262065e+00
2.067454564692932399e+04 2.613464938717440678e+00
2.067691990307699962e+04 2.764537937684961921e+00
2.068095763073506896e+04 2.696817237919689969e+00
2.068333011492193691e+04 2.756905490532414404e+00
2.068859551437245682e+04 2.921478810871769305e+00
2.069378229704628393e+04 2.661217037689160403e+00
2.069615759619805613e+04 2.678968868432287653e+00
2.070018804783005908e+04 2.672759317307709548e+00
2.070257114174705202e+04 2.761486868621569890e+00
2.070782472582758419e+04 2.461596985333680099e+00
2.071301178005075053e+04 2.833522470628808687e+00
2.071538651890408801e+04 2.657770327479973549e+00
2.071942922963463934e+04 2.236911698611782295e+00
2.072180452090503240e+04 1.932510236966515249e+00
2.072707997505567982e+04 2.650301335124037205e+00
2.073226235594556056e+04 2.599953875632429412e+00
2.073463975883474632e+04 2.669622880697998468e+00
2.073868030312333940e+04 2.277156716989454210e+00
2.074105854790301964e+04 2.596178944861763593e+00
2.074633537084818454e+04 2.627187023924398623e+00
2.075151087109832588e+04 2.379269553510426238e+00
2.075388272482967295e+04 2.598978973267329629e+00
2.075791947896302372e+04 2.467364274822513526e+00
2.076030212776385815e+04 2.511377876415274546e+00
2.076556366349243763e+04 2.584939910422383580e+00
2.077074063443466366e+04 2.456453127650006785e+00
2.077312380876569296e+04 2.607529856120260447e+00
2.077715529828112267e+04 2.537459923923991223e+00
2.077953545802472945e+04 2.519557466708059135e+00
2.078480490703918622e+04 2.480440007551369508e+00
2.078998199001069952e+04 2.525925264850607199e+00
2.079236309266567696e+04 2.442826497277307496e+00
2.079639942325983066e+04 2.424617368308788823e+00
2.079876950282166217e+04 2.359684451189033805e+00
2.080405465487781476e+04 2.579544977068689349e+00
2.080922708740225426e+04 2.597849214913753979e+00
2.081161009757124702e+04 2.581227051477009926e+00
2.081564596801200241e+04 2.463548953556257359e+00
2.081802607160578918e+04 2.892461672362338643e+00
2.082329937917499774e+04 2.527965938785017741e+00
2.082847783770285241e+04 2.542192788421289595e+00
2.083085931873038498e+04 2.422218285727534948e+00
2.083489006852026432e+04 2.347640247082269482e+00
2.083726927377059110e+04 2.476758386113684818e+00
2.084254279460916223e+04 2.630499989768308566e+00
2.084772825279368044e+04 2.346936024845038382e+00
2.085010021665329623e+04 2.560088590893345728e+00
2.085413255663726522e+04 2.325435812219951881e+00
2.085651930197898400e+04 2.612875476000103614e+00
2.086179124399529610e+04 2.502162338965728150e+00
2.086697123144379657e+04 2.335568799588984223e+00
2.086935812408214042e+04 2.443753403357927123e+00
2.087338926208300836e+04 2.461300277458859931e+00
2.087577709755326214e+04 2.459442971290603186e+00
2.088104496434338944e+04 2.537233985077785192e+00
2.088621326193581626e+04 2.500334205449255887e+00
2.088859462988069208e+04 2.514488026298780987e+00
2.089262602681616772e+04 2.358000743302959723e+00
2.089501261565513778e+04 2.839592514521994016e+00
2.090028652929647797e+04 2.479185290668286079e+00
2.090546726164341817e+04 2.375409056503324567e+00
2.090785551906449837e+04 2.919833795205800442e+00
2.091249556978329929e+04 2.385859057567989439e+00
2.091439704324008926e+04 2.371914141857972336e+00
2.091954890138948758e+04 2.419300899357166301e+00
2.092472791807372050e+04 2.459584680060880491e+00
2.092713133825980913e+04 2.390094202335848017e+00
2.093174909811165344e+04 2.433728487087996495e+00
2.093365684411248367e+04 2.455745734746832110e+00
2.093880042960996798e+04 2.508497703952789148e+00
2.094397163612596705e+04 2.527245461500217782e+00
2.094635767839003165e+04 2.494597868749940162e+00
2.095099711788648710e+04 2.509475701919696711e+00
2.095290423705025751e+04 2.610985327522852284e+00
2.095806636394446105e+04 2.571387663874236562e+00
2.096322086924339237e+04 2.452648258112046342e+00
2.096560612741919613e+04 2.555358029006490561e+00
2.097025309901708897e+04 2.518221993430744376e+00
2.097346292867963348e+04 2.636828962234339713e+00
2.097763626386475516e+04 2.458103361668805942e+00
2.098248299368487278e+04 2.429525682785752760e+00
2.098487839108553089e+04 2.558950320708900161e+00
2.098950467077139911e+04 2.485104751435130765e+00
2.099271853242394718e+04 2.477764025210923204e+00
2.099687911056879602e+04 2.454492857001582262e+00
2.100172773205753401e+04 2.370533414202022016e+00
2.100412816888125963e+04 2.598774834182979276e+00
2.100875829790630814e+04 2.418488351031163219e+00
2.101197867745652184e+04 2.565090656396136648e+00
2.101613809616812068e+04 2.461108603120788274e+00
2.102098519713271526e+04 2.590397288887723359e+00
2.102338811307310243e+04 2.553633146836763235e+00
2.102801923049371180e+04 2.363453647596591267e+00
2.103123790916810322e+04 2.412596794593255378e+00
2.103540097669828174e+04 2.551575055962672423e+00
2.104024719640204421e+04 2.507097657869896690e+00
2.104264277009535363e+04 2.444264502797308669e+00
2.104768670914081667e+04 2.356217159080817414e+00
2.105123748082879320e+04 2.628325319592299092e+00
2.105465614515543348e+04 2.481206710689014105e+00
2.105950729953537666e+04 2.555265275714362350e+00
2.106190660221905273e+04 2.718314332184014859e+00
2.106717514681323883e+04 2.299514260754680794e+00
2.107212819714709622e+04 2.241351771703403273e+00
2.107392426829402757e+04 2.712534156628308768e+00
2.107877065713734555e+04 2.415921945310122609e+00
2.108117170436307424e+04 2.288741334391707571e+00
2.108643153188133510e+04 2.582777454977174258e+00
2.109138728305271434e+04 2.778901724486196656e+00
2.109317764141194857e+04 2.465376431725901263e+00
2.109802517015518242e+04 2.423038978405879451e+00
2.110042775253157379e+04 2.424531101913654840e+00
2.110569556562970683e+04 2.401402475024807082e+00
2.111064837626637382e+04 2.370536300567554822e+00
2.111244791308324056e+04 2.317378788933333045e+00
2.111728477709161234e+04 2.628341613127876730e+00
2.111969408870068582e+04 2.829859218516554087e+00
2.112496561826108882e+04 2.340877628730406279e+00
2.112991425145195171e+04 2.349918687482423607e+00
2.113171564155153828e+04 2.594730856850697265e+00
2.113655777501922785e+04 2.525600249416438015e+00
2.113895587630500813e+04 2.609294983769615328e+00
2.114422387430737945e+04 2.432899266440253339e+00
2.114930954123545598e+04 2.740187049280828457e+00
2.115124618778476361e+04 2.586261291308697974e+00
2.115581054731007316e+04 2.449853340790613121e+00
2.115821545266626345e+04 2.619353931885941122e+00
2.116348360409324596e+04 2.515635888116228625e+00
2.116865713384608898e+04 2.657890919600709889e+00
2.117107246616944758e+04 2.340089749244815387e+00
2.117508203097236401e+04 2.594403078820915365e+00
2.117749019082072118e+04 2.725053784809361446e+00
2.118275770918048147e+04 2.536861210131680977e+00
2.118793101593385654e+04 2.360924705252778200e+00
2.119033933311567671e+04 2.613720739379124858e+00
2.119435448977291162e+04 2.412738008089679642e+00
2.119675672184052746e+04 2.490171807379570890e+00
2.120201851724219887e+04 2.520920922296430167e+00
2.120718777967184360e+04 2.409374477610422893e+00
2.120959182153116853e+04 2.347762334781076987e+00
2.121360910371202772e+04 2.385770354412405592e+00
2.121601765528652322e+04 2.436962530267131832e+00
2.122128457159238314e+04 2.541925558424341869e+00
2.122645393859933756e+04 2.371648512694090716e+00
2.122886279914726765e+04 2.393816429516118394e+00
2.123287599065294853e+04 2.520461945437676210e+00
2.123528915390649490e+04 2.625638743719778123e+00
2.124055624094796804e+04 2.337057795377202041e+00
2.124572787287943720e+04 2.147535373213877996e+00
2.124814079497615239e+04 2.123700040382090037e+00
2.125215319066082156e+04 2.293750080563250471e+00
2.125456719955682638e+04 2.554643505459431196e+00
2.125983849167732842e+04 2.419953406468515311e+00
2.126500452877274802e+04 2.314193687790734533e+00
2.126741800474431511e+04 2.401262407252805264e+00
2.127142181931920641e+04 2.456073283670618945e+00
2.127383106580824460e+04 2.661173825024147455e+00
2.127909744156542365e+04 2.436175995425185814e+00
2.128426710159529102e+04 2.342276319099147575e+00
2.128668337166158381e+04 2.394466051842870868e+00
2.129069275675437166e+04 2.482922412644824828e+00
2.129310805477804388e+04 2.649578006069849501e+00
2.129836501178127946e+04 2.434999599022911188e+00
2.130353561430231275e+04 2.404832499890177999e+00
2.130594574135336734e+04 2.463758518731337777e+00
2.130995993622531387e+04 2.468449770356094142e+00
2.131237457522634577e+04 2.272081746588566098e+00
2.131764147226199930e+04 2.600834871646184876e+00
2.132280983621949781e+04 2.185153542539946869e+00
2.132522809374250573e+04 2.357536096324538200e+00
2.132923696622073476e+04 2.420784673069321435e+00
2.133165701341423846e+04 2.569324017953475536e+00
2.133692105014326080e+04 2.213221740408771954e+00
2.134208884863298954e+04 2.475521539463224840e+00
2.134450508193926726e+04 2.547935401755721863e+00
2.134850844685785341e+04 2.319843080120078671e+00
2.135092125163220771e+04 2.591913156263068618e+00
2.135619229140217794e+04 2.501888996736155502e+00
2.136135514329305806e+04 2.421773973675729774e+00
2.136377883169573761e+04 2.415973903185933747e+00
2.136778236301264769e+04 2.416097306267011025e+00
2.137020380191411095e+04 2.473112987230448478e+00
2.137546650109149414e+04 2.403590819406266732e+00
2.138063216999204815e+04 2.449104221821480465e+00
2.138305540394929267e+04 2.541245557313636549e+00
2.138705806648590442e+04 2.337115914724003929e+00
2.138948082411500218e+04 2.369416929215546030e+00
2.139474003936660665e+04 2.430640547629339121e+00
2.139989393542386460e+04 2.261863664881480940e+00
2.140233230314571483e+04 2.408913100208650349e+00
2.140634679687426251e+04 2.335219007531288860e+00
2.140875461178292244e+04 2.467007370081528261e+00
2.141401659594834564e+04 2.438362777599702103e+00
2.141918652363197543e+04 2.289452058348178110e+00
2.142160812968908431e+04 2.500167553223965999e+00
2.142560703193876179e+04 2.301195271154270472e+00
2.142803830317270695e+04 2.500236951371864969e+00
2.143330193835962928e+04 2.347900441026071761e+00
2.143845165461633223e+04 2.304247163165400014e+00
2.144088963694141785e+04 2.438452312810484024e+00
2.144488701742115518e+04 2.368831445586800033e+00
2.144731570376996751e+04 2.575612339830032127e+00
2.145257270413840524e+04 2.291693502241868963e+00
2.145774724458105993e+04 2.419900366725233010e+00
2.146016031086906514e+04 2.395663611532276693e+00
2.146416979794659710e+04 2.280348020996443292e+00
2.146659390900153812e+04 2.462169596294246698e+00
2.147185367824593413e+04 2.348092884928867363e+00
2.147701445281831548e+04 2.323209244417436370e+00
2.147944194741646061e+04 2.253354255130757711e+00
2.148342722744342609e+04 2.381905185781141743e+00
2.148585733873480785e+04 2.544710619571269206e+00
2.149112173867438833e+04 2.263064069859132221e+00
2.149629137930769866e+04 2.291214275162895664e+00
2.149872524377225272e+04 2.492027476400080488e+00
2.150272351742628598e+04 1.944318980881851955e+00
2.150515641139671425e+04 2.433469721849827128e+00
2.151041721072123619e+04 1.903071293079747539e+00
2.151558160990451870e+04 2.308516773555066237e+00
2.151801806790239425e+04 2.441369061964020926e+00
2.152201094117710818e+04 2.064998336516688848e+00
2.152444540422658247e+04 2.693791780396986635e+00
2.152969675742827530e+04 2.020045377581684232e+00
2.153485947719135947e+04 2.197909038793749215e+00
2.153729559668524598e+04 2.025968235650327465e+00
2.154128910022905256e+04 2.265353849599256897e+00
2.154373010582694405e+04 2.271257357980489555e+00
2.154898816089549291e+04 2.112337464602965564e+00
2.155415029614911327e+04 2.084885014760807120e+00
2.155658507154045583e+04 2.041664059912266627e+00
2.156057178338421363e+04 2.321816131073246581e+00
2.156300722296975437e+04 2.118092579244524654e+00
2.156825457235446083e+04 2.172002174635367489e+00
2.157342214079158293e+04 2.122898936573036188e+00
2.157586226248374078e+04 1.986444490995826762e+00
2.157985149365018151e+04 2.371140324070360350e+00
2.158230685506754526e+04 2.399969319200406570e+00
2.158755181168650961e+04 2.270833213945591567e+00
2.159271356791339713e+04 2.298075212594520966e+00
2.159515547017441349e+04 2.202022984610969569e+00
2.159913986465484777e+04 2.298878646705548867e+00
2.160158231834816252e+04 2.433740802101248324e+00
2.160683533160547086e+04 2.185385537342773077e+00
2.161199219980608177e+04 2.243736471592522985e+00
2.161443413724627680e+04 2.350622693136064090e+00
2.161842050926817683e+04 2.198005304138505256e+00
2.162085293156783155e+04 2.318153014128235601e+00
2.162611126848413551e+04 2.189144501500597695e+00
2.163127609982294234e+04 2.118774420821022186e+00
2.163371037951321705e+04 2.234386620778803234e+00
2.163770512516417512e+04 2.265420382622675977e+00
2.164015317077379950e+04 2.297148638631818063e+00
2.164540829247187503e+04 2.177949623953422620e+00
2.165059227403234763e+04 2.188591855959058030e+00
2.165300981433424022e+04 2.296167906505515610e+00
2.165700125839739485e+04 2.180433942741191622e+00
2.165943821311371357e+04 2.338559683427855695e+00
2.166468695635547920e+04 2.277930141266170772e+00
2.166984834213685099e+04 2.242667076394130099e+00
2.167229920701221999e+04 2.224197820058410269e+00
2.167627958961614422e+04 2.284729922151305548e+00
2.167873007713200423e+04 2.197193378866995506e+00
2.168397892058329671e+04 2.136414529523624317e+00
2.168913175802810292e+04 2.255376103179236758e+00
2.169157990265769331e+04 2.513452580345697740e+00
2.169555943496526015e+04 2.095299642338845469e+00
2.169800914898329211e+04 2.133651035254997108e+00
2.170326625267528289e+04 2.063262954411887229e+00
2.170842436678662853e+04 2.299922206301477701e+00
2.171087793869893358e+04 2.128102980040543990e+00
2.171485695406003288e+04 2.312591156613784449e+00
2.171731367660724209e+04 2.293831697611739440e+00
2.172256592293798531e+04 1.978966427497637959e+00
2.172772250731403255e+04 2.267161946748184054e+00
2.173017915035117403e+04 2.199986364218481150e+00
2.173413931481372856e+04 2.104361756260948901e+00
2.173659729357951073e+04 2.148245919621073696e+00
2.174184958174422354e+04 2.126035095937326869e+00
2.174699772604720420e+04 2.142396341131702631e+00
2.174944611368925325e+04 2.243904391212677041e+00
2.175342853093070880e+04 2.133030193820885323e+00
2.175588939672839842e+04 2.333484587484967676e+00
2.176114814176167056e+04 2.137004711697018333e+00
2.176629206981069001e+04 2.150709568157593843e+00
2.176875080853966938e+04 2.254954113678407257e+00
2.177271899092300009e+04 2.250997901053503725e+00
2.177517518178252794e+04 2.171921314291449523e+00
2.178041737468328211e+04 2.285853009078779419e+00
2.178557170375152782e+04 2.211439483662849703e+00
2.178803447629596849e+04 1.918930601693375371e+00
2.179200835511385958e+04 2.092721911722307482e+00
2.179447149159957189e+04 2.359726686157948450e+00
2.179972223644173937e+04 2.112824670304584540e+00
2.180487546214169561e+04 1.890013008456839394e+00
2.180734223372260385e+04 2.340199833227341930e+00
2.181131168889201217e+04 1.857896185704150716e+00
2.181377985355255805e+04 2.365428730937720658e+00
2.181903038595791077e+04 1.916251985752935649e+00
2.182417652001398892e+04 2.060967802226672863e+00
2.182663466786640856e+04 2.117447142664885540e+00
2.183059681431884746e+04 2.178398378387898848e+00
2.183306802869561216e+04 2.326681078375674616e+00
2.183831879075536926e+04 1.984598432417287839e+00
2.184346722398317434e+04 2.168845772375170622e+00
2.184592664942358897e+04 2.115572069132299671e+00
2.184988025102522442e+04 2.075223327024383391e+00
2.185234338849493361e+04 2.072364617045933333e+00
2.185759448911298750e+04 1.820449330160525570e+00
2.186274643221888618e+04 1.930008064770626808e+00
2.186521622173280775e+04 2.228336963137581783e+00
2.186918163505171833e+04 2.068251256877295940e+00
2.187165066422499513e+04 2.920434659419563594e+00
2.187689907922335988e+04 1.903187910363551616e+00
2.188205012912687380e+04 2.043265593118788193e+00
2.188452356363622675e+04 1.963761017802889697e+00
2.188848345659003462e+04 1.885074768394817690e+00
2.189095667110599607e+04 2.063329993269164664e+00
2.189619562888524524e+04 2.226371575838697048e+00
2.190133947481096038e+04 2.003306111936989709e+00
2.190381195546851450e+04 1.885126686830174592e+00
2.190777130506282629e+04 2.143663173885802298e+00
2.191023495654150247e+04 2.193729545449652818e+00
2.191548164481289859e+04 2.044735403863346068e+00
2.192063335002993335e+04 1.980012787243826011e+00
2.192310643724546389e+04 2.097848487010979035e+00
2.192707102178063724e+04 2.034273412755012611e+00
2.192954376682435031e+04 1.990833553374801168e+00
2.193476476063797600e+04 1.889964664079318180e+00
2.193991748845682378e+04 1.965185056005101183e+00
2.194239392166905964e+04 2.481422270121266926e+00
2.194635616896554347e+04 2.315840483843862874e+00
2.194883406223295242e+04 1.617548274797077745e+00
2.195407975539276231e+04 2.135314108734773786e+00
2.195922827720576970e+04 1.667076274502684807e+00
2.196170984043151839e+04 1.937992428882904683e+00
2.196566506609566932e+04 2.268538743010367398e+00
2.196815417556733883e+04 1.487436914496545581e+00
2.197339639533633454e+04 1.970486095227973022e+00
2.197853180526669166e+04 1.726155547278668712e+00
2.198100388525893504e+04 1.874590733567897072e+00
2.198495524504607965e+04 2.066330370357993385e+00
2.198743600860741935e+04 2.372677769936110792e+00
2.199266957737448683e+04 1.847208418608361491e+00
2.199781666673121799e+04 2.091055090999646371e+00
2.200030166368946084e+04 2.146203273281686918e+00
2.200425093791629115e+04 2.026968596140137802e+00
2.200674042417719102e+04 1.840865278707044972e+00
2.201196986628617015e+04 2.143210935681328699e+00
2.201711539405958320e+04 1.970446208834105928e+00
2.201959171492120367e+04 2.283579695351841021e+00
2.202354761352291462e+04 2.059365804902130836e+00
2.202603282102276353e+04 1.989329575809541062e+00
2.203126481806729862e+04 2.004615826403187029e+00
2.203640717812437651e+04 1.952960041692042070e+00
2.203889699988376015e+04 2.133922057482185775e+00
2.204284284067152475e+04 1.846526538994745836e+00
2.204533484747739567e+04 1.609064590788802152e+00
2.205057322675570322e+04 1.725147297381592892e+00
2.205571332441526465e+04 2.126177844027411723e+00
2.205820718716181000e+04 2.392278663397006344e+00
2.206215211434689991e+04 2.050405343046855400e+00
2.206465887551546621e+04 2.025841894838180668e+00
2.206988313106695568e+04 1.931811465859088361e+00
2.207501489879075598e+04 1.989597860620315073e+00
2.207749327773248660e+04 1.985252141320714481e+00
2.208144513300657854e+04 1.908863851686905644e+00
2.208394195003962523e+04 2.120886350149896682e+00
2.208942058561620070e+04 2.020155294845895178e+00
2.209430888335358031e+04 1.976897927743896721e+00
2.209679802965475028e+04 1.950971067062862163e+00
2.210074246090876841e+04 1.977323212065653646e+00
2.210322296740961247e+04 2.263151788783606566e+00
2.210846300959496875e+04 1.781629061775452660e+00
2.211360324771914748e+04 1.833204525894663872e+00
2.211610444519628800e+04 2.416502312802213392e+00
2.212004214782420240e+04 2.158675261878428397e+00
2.212254352196794207e+04 1.546914502648172984e+00
2.212777844901748904e+04 1.939199214756568646e+00
2.213291640968371576e+04 1.499270282715641223e+00
2.213542238462825480e+04 1.520173991611061481e+00
2.213935576714633498e+04 2.109707891810468361e+00
2.214186231926920664e+04 1.971555466083735331e+00
2.214708630046364124e+04 1.794209213856515550e+00
2.215221134792692465e+04 1.848395151023906058e+00
2.215471660960760710e+04 1.872099900696500230e+00
2.215864137029114863e+04 1.970265486476967309e+00
2.216115217366029538e+04 1.875639321011745020e+00
2.216637856648579327e+04 1.868122957013477414e+00
2.217151263636435033e+04 1.880482349579415846e+00
2.217402057168469400e+04 1.910528709286712257e+00
2.217793786269848351e+04 2.015177658290848051e+00
2.218045641488273759e+04 1.977864871239689126e+00
2.218602424784783216e+04 1.935782237071755674e+00
2.219079847651524324e+04 1.879053404652671677e+00
2.219332224303680050e+04 1.830240487772176960e+00
2.219723212992666959e+04 1.732907620480915734e+00
2.219975991736831202e+04 1.933717424108752914e+00
2.220498609584235965e+04 2.015721962720424365e+00
2.221011847928112547e+04 1.754766461972131042e+00
2.221262348322363687e+04 2.026324127819472132e+00
2.221654674518667889e+04 1.928080605980311946e+00
2.221906702371257779e+04 1.729422460504347114e+00
2.222428812461169582e+04 1.941128502982388815e+00
2.222941300643562499e+04 2.049185226659014702e+00
2.223193060095501278e+04 1.730896318305394699e+00
2.223584935333979593e+04 1.819732907613127670e+00
2.223837016024986224e+04 1.710542741203268768e+00
2.224359420601567399e+04 1.925935653218564747e+00
2.224872241399334598e+04 1.970178661273330523e+00
2.225124281959416476e+04 2.095234947752166565e+00
2.225515832847302590e+04 1.830146306455320948e+00
2.225768297577974590e+04 1.566771422429390936e+00
2.226290600464508316e+04 1.915275359463571858e+00
2.226802707620711953e+04 1.972216713197825877e+00
2.227055094589400687e+04 1.816669753297600609e+00
2.227445944446079011e+04 1.919905188546026986e+00
2.227698627089790534e+04 1.839103045437056494e+00
2.228220548698787752e+04 1.835171975205483585e+00
2.228732127394277632e+04 1.836583516854194409e+00
2.228984555956010809e+04 1.922984598988474403e+00
2.229375291616129471e+04 1.774322922187102636e+00
2.229628105824119120e+04 1.783250563315475157e+00
2.230150524258003134e+04 1.761328962873442094e+00
2.230663058638501752e+04 1.757641777657056092e+00
2.230916067805525745e+04 1.817993460072735212e+00
2.231306669636998049e+04 1.350424962342917867e+00
2.231560137817118812e+04 1.859554107268515999e+00
2.232082204127785371e+04 1.999948357890069417e+00
2.232594412829816065e+04 1.628968823132574517e+00
2.232847836347364864e+04 1.731626316734607318e+00
2.233237678996541581e+04 2.010728773588582374e+00
2.233490722511975400e+04 1.875584353227891521e+00
2.234012331119857117e+04 1.762066114507433223e+00
2.234523889156000587e+04 1.939788335205806513e+00
2.234777770101929491e+04 1.703883440195694154e+00
2.235167370625582771e+04 1.977814124691174236e+00
2.235421555355949386e+04 1.895194320368663199e+00
2.235943062080955497e+04 1.774043136572341473e+00
2.236454608994602313e+04 1.774818243728829126e+00
2.236708784431935419e+04 1.921813941225194222e+00
2.237096830428295652e+04 1.839740894980572472e+00
2.237352298419024737e+04 1.918577439204923296e+00
2.237873716309553856e+04 1.819873945765609902e+00
2.238385067586198784e+04 1.785029277475637555e+00
2.238640029263701945e+04 1.790869855105735597e+00
2.239028416387706602e+04 1.842697308494231967e+00
2.239283328701559367e+04 1.677760095685776331e+00
2.239803787304256184e+04 1.870592664233938329e+00
2.240315657594214645e+04 1.731941348319301799e+00
2.240570153116756410e+04 1.596811601917830004e+00
2.240958937528159004e+04 1.749502740224115449e+00
2.241213131731850081e+04 1.863763415813408209e+00
2.241735030908221597e+04 1.882905931767609342e+00
2.242246036535000894e+04 1.711252732929986253e+00
2.242501349699546336e+04 1.861803602699680704e+00
2.242889566786331852e+04 1.685280462523854661e+00
2.243145002121823200e+04 1.655756461288908410e+00
2.243666157327103065e+04 1.855814563038652221e+00
2.244176857320636555e+04 1.785662390231764984e+00
2.244431781272105218e+04 1.726756541087400398e+00
2.244820146616668353e+04 1.745103397551233781e+00
2.245075682411520756e+04 1.791269776996211149e+00
2.245596788263258713e+04 1.690539661283871453e+00
2.246108278262850945e+04 1.911634248724081164e+00
2.246363263497565640e+04 2.053718196386506101e+00
2.246751838480536026e+04 1.587393752220813692e+00
2.247007403826720474e+04 1.583700108668807394e+00
2.247529672709169245e+04 1.638666982242717340e+00
2.248039540117270371e+04 1.802377547693484683e+00
2.248295139410916454e+04 1.622308095654520610e+00
2.248684373060996586e+04 1.625990618985206249e+00
2.248936601064197384e+04 1.787144343447721218e+00
2.249458172477408880e+04 1.674387090311736603e+00
2.249969433877098709e+04 1.794810323921357309e+00
2.250224625525284500e+04 1.635910220507837742e+00
2.250611282273183679e+04 2.006373260113398782e+00
2.250868937269797243e+04 1.954401886292280066e+00
2.251389254658408390e+04 1.838271258590879143e+00
2.251899497108313517e+04 1.788274172307690923e+00
2.252156795827932365e+04 2.000797757487452255e+00
2.252543420235394296e+04 1.832690858260155986e+00
2.252800294063184629e+04 2.007268472661157155e+00
2.253321071252588445e+04 1.729561221233818946e+00
2.253830266286971164e+04 1.714583201685989877e+00
2.254087729186009528e+04 1.751753831691744034e+00
2.254474299509848061e+04 1.843446340215832535e+00
2.254730723588234105e+04 1.977406627041928378e+00
2.255251088145403628e+04 1.767661762039956397e+00
2.255760875678246884e+04 1.663500038036301198e+00
2.256018985541449729e+04 1.791635404987187208e+00
2.256404400852124309e+04 1.727727103159381494e+00
2.256661782133870656e+04 1.636812966306395500e+00
2.257182453129643909e+04 1.719265450977276011e+00
2.257691609873368361e+04 1.748292458447296749e+00
2.257950141546740633e+04 1.679359609410737697e+00
2.258335222882929884e+04 1.746442838039526047e+00
2.258592707329747645e+04 1.802947115639032427e+00
2.259114043619254880e+04 1.655403256797455702e+00
2.259621804525591506e+04 1.746916715442149881e+00
2.259881321823723556e+04 1.800166976964107102e+00
2.260265768310398198e+04 1.534965708145736407e+00
2.260525135154252348e+04 1.802879682366743230e+00
2.261043836909231322e+04 1.707162305418419068e+00
2.261552476965714595e+04 1.646734731039362964e+00
2.261812628644471624e+04 1.773614864792108614e+00
2.262196291369689061e+04 1.675855505316825145e+00
2.262456305878623971e+04 1.606135485756303494e+00
2.263002889024374963e+04 1.853014540080807127e+00
2.263484035213335301e+04 1.545695714289768263e+00
2.263743844129073113e+04 1.660948789945672521e+00
2.264127759126810633e+04 1.944721922245534085e+00
2.264388063403286651e+04 1.651365703598246748e+00
2.264907204663755329e+04 1.726307191913971195e+00
2.265414363083567150e+04 1.626191331977204779e+00
2.265675844178524130e+04 1.698694920347283643e+00
2.266057864377192891e+04 1.633635514556432300e+00
2.266319336325797485e+04 1.546744188260503305e+00
2.266837158125848146e+04 1.681799619643441934e+00
2.267346190506827043e+04 1.735104028793793107e+00
2.267606210651448782e+04 1.797978351544056164e+00
2.267989673696382306e+04 1.729881069380639236e+00
2.268250512279575560e+04 1.623786950557691400e+00
2.268768535360143505e+04 1.600692091764368996e+00
2.269276906078508910e+04 1.422338449483158129e+00
2.269538148515897774e+04 1.402511030287477700e+00
2.269920225321347971e+04 1.705299802762693107e+00
2.270182229284894129e+04 1.891248529257337996e+00
2.270699618715657925e+04 1.708843707545127488e+00
2.271206380750337848e+04 1.580861044055740905e+00
2.271469345050716947e+04 1.738541151721538114e+00
2.271850469364160745e+04 1.694970443548748706e+00
2.272112705393854776e+04 1.708681351446524221e+00
2.272630319847595092e+04 1.622075172573049118e+00
2.273137258461216697e+04 1.519654873687328323e+00
2.273400542285027041e+04 1.470158081646766091e+00
2.273781844211382850e+04 1.725951391071231855e+00
2.274044899431647355e+04 1.933964245228478873e+00
2.274562270968819576e+04 1.620150003133222771e+00
2.275069247350226215e+04 1.598430712586931479e+00
2.275332629735901719e+04 1.528233106482617121e+00
2.275713093885463240e+04 1.719880818386913868e+00
2.275976364916292732e+04 1.595418443308709966e+00
2.276493475025668158e+04 1.802925745700639126e+00
2.277000058382756470e+04 1.807366035113963765e+00
2.277263598866039683e+04 1.725263180806463126e+00
2.277643726048046301e+04 1.740952547961364338e+00
2.277907682990059766e+04 1.826747973267579983e+00
2.278424326163989826e+04 1.643621072105681646e+00
2.278931106578121398e+04 1.804624824824398788e+00
2.279195004896744649e+04 1.641518109520040403e+00
2.279574716271111902e+04 1.493150225990547364e+00
2.279838058706586526e+04 1.808965262894078219e+00
2.280354844164995302e+04 1.674277835481639221e+00
2.280861058188927564e+04 1.727789018897928131e+00
2.281126583328493507e+04 1.648912581330753468e+00
2.281506532411415537e+04 1.605895897095646729e+00
2.281770063264884084e+04 1.737421097932314362e+00
2.282287310625956525e+04 1.550089737287502656e+00
2.282791550162351268e+04 1.780932659306808441e+00
2.283057854889638111e+04 1.814965028761902577e+00
2.283435553984173748e+04 1.425162827106598584e+00
2.283701970951331532e+04 1.846175699881305698e+00
2.284252800419049527e+04 1.816153792377720677e+00
2.284723905161143557e+04 1.785415070751213751e+00
2.284989336148992879e+04 1.751751066050223127e+00
2.285368200732655896e+04 1.697837837833015673e+00
2.285633093282708796e+04 1.574246811218392716e+00
2.286149252327536306e+04 1.747614142789828851e+00
2.286654819525342828e+04 1.772084722145348623e+00
2.286919712997314855e+04 1.717484851770593623e+00
2.287293761580315550e+04 1.571703541297837736e+00
2.287564636773385791e+04 1.580756617502189210e+00
2.288078398489414758e+04 1.740714138144524137e+00
2.288581502940460632e+04 1.544218040070116427e+00
2.288852323178730148e+04 1.871429856002722492e+00
2.289225037838611752e+04 1.676815245981319480e+00
2.289496524316523210e+04 1.613736488751712495e+00
2.290011381641802291e+04 1.630811454200633781e+00
2.290515748768210688e+04 1.572647574740487775e+00
2.290783984201848943e+04 1.331955695375360627e+00
2.291160486779069106e+04 1.589869372493789568e+00
2.291427724921105983e+04 1.590681217881518617e+00
2.291942313829458362e+04 1.506141182700210246e+00
2.292446940667804301e+04 1.626971221570240989e+00
2.292715315256002577e+04 1.609071644269816526e+00
2.293091054831266229e+04 1.492273072702975822e+00
2.293359318063296814e+04 1.544982309230693795e+00
2.293874191699088624e+04 1.659961585613106472e+00
2.294378761947910607e+04 1.536201005512914053e+00
2.294648020738247942e+04 1.667818781872101530e+00
2.295022341684171624e+04 1.482744095245175586e+00
2.295290792034393598e+04 1.548929813766509733e+00
2.295805558300976918e+04 1.578995810588145643e+00
2.296309581890883055e+04 1.645251568201147485e+00
2.296578437099303119e+04 1.654543136233790346e+00
2.296953960855748301e+04 1.437517408983306710e+00
2.297221433791781601e+04 1.648343546608601606e+00
2.297737073691624028e+04 1.618053431156327937e+00
2.298242447750815336e+04 1.502267624816587821e+00
2.298510288261837923e+04 1.859802962037074403e+00
2.298883906003626180e+04 1.763267699256552579e+00
2.299153569084164337e+04 1.580004124856128289e+00
2.299668130384385222e+04 1.732358463969172702e+00
2.300170609313339446e+04 1.631646166621493643e+00
2.300441983315545804e+04 1.823032498829971315e+00
2.300815071411229655e+04 1.643978178092665887e+00
2.301086003597539093e+04 1.607137098018731169e+00
2.301599287977002314e+04 1.585956380574514712e+00
2.302102368873733576e+04 1.664647374993909024e+00
2.302373575662786243e+04 1.715313021963633666e+00
2.302746053223767012e+04 1.487708253137049352e+00
2.303016464207882382e+04 1.607657986023986130e+00
2.303530885515116461e+04 1.716292059491872246e+00
2.304033132360230229e+04 1.625510564001994451e+00
2.304305093204386139e+04 1.882192744373202054e+00
2.304676955880794048e+04 1.690135321670265922e+00
2.304948925859052542e+04 1.615116705112321860e+00
2.305461711593021028e+04 1.699643057992567652e+00
2.305964155726521858e+04 1.726569814279562465e+00
2.306236675955574538e+04 1.671539084273937048e+00
2.306607806369760510e+04 1.666351609260523281e+00
2.306880368463654304e+04 1.568463826636699698e+00
2.307393253616169022e+04 1.867091127611742341e+00
2.307894801317649762e+04 1.435387348593598178e+00
2.308167535838684853e+04 1.576558357063489790e+00
2.308537184233017615e+04 1.782100161816211559e+00
2.308810668036498464e+04 1.699769858875666673e+00
2.309323931576795439e+04 1.634723119000586866e+00
2.309825931535283235e+04 1.739269232549079502e+00
2.310099923415506419e+04 1.454825154960993849e+00
2.310469908602961368e+04 1.700235708177180394e+00
2.310743992811431599e+04 1.831451391821263819e+00
2.311256343944548644e+04 1.641676142480207767e+00
2.311755850542748522e+04 1.584528363347844637e+00
2.312031856902526488e+04 1.563727223912386943e+00
2.312400184997747783e+04 1.730427148389498182e+00
2.312676157564770256e+04 1.770485183430746012e+00
2.313222229807149779e+04 1.723321012275331743e+00
2.313687642399145989e+04 1.457845811469985930e+00
2.313961970883252434e+04 1.556319147230231126e+00
2.314331035661770147e+04 1.760894982480079696e+00
2.314606663694392410e+04 1.600255667313728258e+00
2.315118255098088775e+04 1.703717774639815552e+00
2.315618275251220621e+04 1.640542630228032817e+00
2.315894254856995758e+04 1.721028548719327533e+00
2.316261738349097141e+04 1.920488457674674798e+00
2.316538620253816771e+04 1.694639301408550347e+00
2.317020721164499628e+04 1.497720951406726453e+00
2.317471890996075672e+04 1.571226859837197454e+00
2.317826517560148568e+04 1.627474770394290227e+00
2.318193742316317366e+04 1.573584146963416641e+00
2.318470187357679242e+04 1.892449388289413115e+00
2.318951789071276289e+04 1.801977768724352780e+00
2.319402467715815874e+04 1.605149832651832975e+00
2.319757862099244085e+04 1.629827772139328390e+00
2.320123425657166445e+04 1.801301655940129365e+00
2.320401737356017475e+04 1.598008956261450120e+00
2.320882792054014499e+04 1.824271866273825315e+00
2.321333605773385716e+04 1.562907175114320646e+00
2.321689002038567196e+04 1.455572087295825989e+00
2.322054286828756085e+04 1.475658234341097108e+00
2.322333379365661312e+04 1.631553102497521390e+00
2.322813355358782792e+04 1.521488913918073616e+00
2.323265414976239481e+04 1.521852708208099036e+00
2.323622083860161001e+04 1.734105619082846328e+00
2.323984689251368400e+04 1.358982265182710147e+00
2.324264977035161428e+04 1.802691410607948130e+00
2.324744414714201412e+04 1.839997249031145810e+00
2.325195390050106289e+04 1.700099507059964710e+00
2.325552422624568499e+04 1.653837613245238147e+00
2.325915846490505646e+04 1.710391311937299097e+00
2.326196787182852859e+04 1.735786363464092208e+00
2.326675842640666815e+04 1.746852427426428100e+00
2.327126797310948677e+04 1.655835104956596693e+00
2.327482689013815980e+04 1.870432969427642478e+00
2.327846237292328442e+04 1.606989444383827959e+00
2.328128366488084794e+04 1.667347414755894430e+00
2.328566196938155190e+04 1.581546027179924430e+00
2.329058570883691209e+04 1.358030215192975954e+00
2.329415922901751765e+04 2.115279082871132754e+00
2.329776932252366532e+04 1.643204138081333143e+00
2.330059563296294436e+04 1.841673952827622474e+00
2.330537454376220921e+04 1.524217310453786167e+00
2.330988449826281067e+04 1.517729461110627787e+00
2.331346969738902408e+04 1.683379024402170021e+00
2.331706586192010946e+04 1.699946092395454134e+00
2.331990903108466591e+04 1.945549464691206820e+00
2.332468493696693986e+04 1.737187526972857388e+00
2.332919175377370266e+04 1.673085514540350927e+00
2.333278936243738644e+04 1.670703811632538116e+00
2.333637421148613794e+04 1.599268139624302032e+00
2.333922976008393744e+04 1.582808527071304594e+00
2.334399428013923171e+04 1.621523954720459626e+00
2.334850384034678427e+04 1.732565138916240866e+00
2.335210004286609546e+04 1.711975154529112642e+00
2.335568561934832178e+04 1.543441084939524810e+00
2.335853923889629368e+04 1.526726270761685766e+00
2.336330348021750979e+04 1.718819843944149328e+00
2.336781440569423285e+04 1.728489877324628221e+00
2.337141166654954213e+04 1.738740335972089213e+00
2.337499377971885042e+04 1.656763184349307139e+00
2.337785303020025458e+04 1.522390479677315112e+00
2.338261087440541087e+04 1.626405732688178452e+00
2.338712937819545186e+04 1.799160299082620762e+00
2.339072984563887803e+04 1.717506182492503974e+00
2.339429126828926746e+04 1.287789825941075383e+00
2.339716656933563718e+04 1.427128566198615056e+00
2.340191938685684363e+04 1.630171305166697948e+00
2.340643036630697316e+04 1.655865523238605697e+00
2.341004525558514797e+04 1.737675878892473325e+00
2.341360742902467246e+04 1.728329343200560642e+00
2.341649561582993192e+04 1.537330244059697426e+00
2.342122877462095857e+04 1.446420312600640745e+00
2.342573096176261242e+04 1.616869193206848188e+00
2.342936497650395904e+04 1.788160796359358429e+00
2.343290255033947687e+04 1.424648617972996911e+00
2.343578369145225224e+04 2.057842003320133895e+00
2.344053491480340745e+04 1.718761640944721947e+00
2.344504401777937164e+04 1.654306642167421737e+00
2.344867404050818368e+04 1.738870505047040549e+00
2.345219961980804874e+04 1.574329766390463625e+00
2.345511141935428896e+04 1.366609324740281961e+00
2.345984197248963392e+04 1.706538074010941486e+00
2.346435140952117945e+04 1.683089223971327097e+00
2.346798850058067910e+04 1.445207991399764635e+00
2.347150526176770290e+04 1.760800577144553847e+00
2.347442551919969992e+04 1.863935735253395620e+00
2.347915686398371327e+04 1.593469489991790500e+00
2.348338049849173331e+04 1.722991021912161580e+00
2.348680221210793752e+04 1.863372145143614489e+00
2.349082061735594471e+04 1.549708812143171910e+00
2.349373984691718579e+04 1.696418496266776321e+00
2.349845932604253176e+04 1.669436183658683959e+00
2.350267021247764569e+04 1.727791431322145188e+00
2.350611437030492380e+04 1.655296376777138700e+00
2.351011991009317353e+04 1.718852306645434869e+00
2.351305456563434927e+04 1.819534176043824836e+00
2.351776300283090313e+04 1.744220709815598624e+00
2.352197980830598317e+04 1.355070809711856894e+00
2.352542959657277243e+04 1.663035200733142371e+00
2.352942488578539633e+04 1.835874060893117443e+00
2.353236831980750139e+04 1.882629034302367721e+00
2.353706935852926836e+04 1.618650385557592886e+00
2.354128139261724573e+04 1.774435833628420056e+00
2.354474120969175056e+04 1.567121489873205764e+00
2.354871316657586794e+04 1.640128831751944016e+00
2.355167900121806088e+04 1.683625497200397003e+00
2.355637380807807131e+04 1.418064354602057264e+00
2.356058445364472573e+04 1.583805690557502643e+00
2.356405094726398238e+04 1.437859079544909768e+00
2.356802778401051182e+04 1.551989212519246708e+00
2.357099168545564316e+04 1.804063802090845270e+00
2.357568154642562513e+04 1.560807352226031286e+00
2.357989320646754277e+04 2.031897157592995828e+00
2.358336603727356487e+04 1.716205061022677114e+00
2.358732985360104794e+04 1.548987382810559366e+00
2.359030656844577970e+04 1.581748713790900096e+00
2.359497679882290686e+04 1.719225809235493507e+00
2.359919412919374736e+04 1.614333528743969071e+00
2.360267836378054926e+04 1.403873150356740096e+00
2.360662296956706632e+04 1.884240618504758213e+00
2.360961813967071794e+04 1.669595828829264716e+00
2.361428781771628928e+04 1.686841177818372062e+00
2.361849710616642551e+04 1.610449010028186301e+00
2.362198635819896299e+04 1.614267062112650253e+00
2.362592312199782828e+04 1.501863737224640838e+00
2.362892883559957045e+04 1.917207557373562077e+00
2.363359127288415402e+04 1.557398795972703143e+00
2.363780172704885263e+04 1.582920270179835054e+00
2.364129535767792186e+04 1.683072340053679339e+00
2.364522688056277184e+04 1.668059125097438145e+00
2.364823764479555757e+04 1.566836842035731925e+00
2.365288856585922258e+04 1.622262057047500372e+00
2.365710106170714425e+04 1.674313451252605223e+00
2.366060483413693146e+04 1.717816130161404109e+00
2.366452111940934992e+04 1.691948823485504683e+00
2.366756640841336412e+04 1.495633614171110182e+00
2.367219492620379606e+04 1.736457832046284011e+00
2.367640246361507161e+04 1.754770847951460544e+00
2.367991308454424870e+04 1.523175803452069932e+00
2.368381779965577516e+04 1.736236602560984332e+00
2.368685722285190786e+04 1.780913183922410159e+00
2.369149486340050862e+04 1.302057244537283553e+00
2.369570567699969615e+04 1.648713646180277381e+00
2.369922155558425948e+04 1.677491947162501829e+00
2.370311718732226291e+04 1.306003060371851987e+00
2.370616704640625176e+04 1.604038028413241834e+00
2.371079879160059863e+04 1.781267456097510804e+00
2.371500724115581397e+04 1.523674658228948209e+00
2.371853547760344372e+04 1.564097964115015449e+00
2.372241559292695820e+04 1.614017332462938992e+00
2.372548252631072319e+04 1.823716577659572957e+00
2.372961600185834322e+04 1.731971916027941649e+00
2.373362577586582120e+04 1.610114137306277948e+00
2.373784168579939433e+04 1.761636213910001469e+00
2.374171255979617490e+04 1.612978666521116766e+00
2.374478670241243526e+04 1.549756455764931262e+00
2.374890169370713193e+04 1.442830526067734320e+00
2.375293166840299455e+04 1.622637424899141756e+00
2.375714543548327129e+04 1.654581719518986693e+00
2.376100569059798363e+04 1.418324694696397659e+00
2.376409390852172874e+04 1.717920248984703857e+00
2.376820200936947003e+04 1.702763383328834257e+00
2.377223581909255518e+04 1.476479908255962759e+00
2.377645766467118301e+04 1.704715127718191559e+00
2.378030197243358998e+04 1.420290755259353332e+00
2.378340634485406554e+04 1.414120132949192143e+00
2.378750105706297109e+04 1.580459330222475645e+00
2.379153765755258428e+04 1.667969597889146893e+00
2.379576436442685008e+04 1.551446398078339728e+00
2.379959990718134941e+04 1.579804667304464338e+00
2.380271098969117884e+04 1.321561118355012887e+00
2.380683897032708774e+04 1.807398344280512159e+00
2.381084844203386820e+04 1.329149725011481209e+00
2.381512579618892778e+04 1.312207770520323002e+00
2.381894455145828397e+04 1.259056693301556562e+00
2.382202078883949071e+04 1.809803359506764853e+00
2.382610590507823508e+04 1.753446822633676128e+00
2.383013871114676294e+04 1.604404059125541071e+00
2.383437710914292984e+04 1.487252165183433839e+00
2.383819716573672486e+04 1.311524975656856107e+00
2.384132858748481885e+04 1.473445083701129033e+00
2.384538793018511569e+04 1.284748778932054192e+00
2.384944099492610621e+04 1.560200209518756376e+00
2.385368481934313240e+04 1.360501634318684649e+00
2.385747813203418627e+04 1.578304135604498892e+00
2.386063371377157091e+04 1.759671839428222473e+00
2.386467983749780615e+04 1.326283433216053353e+00
2.386874634318405515e+04 1.217618973290278017e+00
2.387298958967684666e+04 1.408326852257889339e+00
2.387676680471558939e+04 1.397314346974085630e+00
2.387994006625666952e+04 1.504408937515047118e+00
2.388399146352721073e+04 1.396385658387193862e+00
2.388804880827516536e+04 1.625866218946469433e+00
2.389229178748342383e+04 1.614784199484714522e+00
2.389605810131941689e+04 1.578869483684654407e+00
2.389924462397984462e+04 1.432238357334609580e+00
2.390327272329920743e+04 1.620019451758486939e+00
2.390734081836409678e+04 1.488008652460205639e+00
2.391161435167462332e+04 1.402700273136315401e+00
2.391534478369637145e+04 1.492858633684516212e+00
2.391857694346432254e+04 1.690395502005278994e+00
2.392255653870979222e+04 1.315469385253461576e+00
2.392664252247094191e+04 1.336668505859515355e+00
2.393090748210707170e+04 1.431284381148006490e+00
2.393463291499111801e+04 1.461973547176078192e+00
2.393786067037902467e+04 1.350941794002597174e+00
2.394184591061341052e+04 1.629210307493369925e+00
2.394592974579975998e+04 1.440391043202466026e+00
2.395020148859288383e+04 1.353325844268017164e+00
2.395392142227001750e+04 1.546867660023250268e+00
2.395714961330898950e+04 1.485049452449232588e+00
2.396113500746925638e+04 1.370868998062040545e+00
2.396522305060060535e+04 1.298887315093885997e+00
2.396950685281582992e+04 1.168325048394549981e+00
2.397322059403850653e+04 1.442448055435442633e+00
2.397646443845934118e+04 1.729050867586147344e+00
2.398042785231111338e+04 1.266543773723620703e+00
2.398451948199140315e+04 1.341420866965261860e+00
2.398880103563605007e+04 1.750404118103114026e+00
2.399249617853320524e+04 1.479280699037472724e+00
2.399576669291849976e+04 1.425924629498418694e+00
2.399971418266640103e+04 1.357566922478681049e+00
2.400381308880850338e+04 1.521095405184074600e+00
2.400810942580709889e+04 1.411738570944888416e+00
2.401178273244858428e+04 1.269388312349248649e+00
2.401507731384176805e+04 1.147011815435724058e+00
2.401900248129949614e+04 1.415459117953689283e+00
2.402311953401968640e+04 1.209172950975889949e+00
2.402742519448647727e+04 1.219223761947966667e+00
2.403106510591195911e+04 1.330358429636189443e+00
2.403436952472604025e+04 1.501920669904795558e+00
2.403828793350144042e+04 1.305878681261934071e+00
2.404239825023759477e+04 1.589896731956785381e+00
2.404671118822468998e+04 1.950985007356975665e+00
2.405035000826429678e+04 1.395198569048291981e+00
2.405367083488466596e+04 1.412606091379926099e+00
2.405757436943248103e+04 1.158452205691634873e+00
2.406169410243219681e+04 1.292054557640408552e+00
2.406601007080871568e+04 1.617191084745168705e+00
2.406963254907231749e+04 1.055403035223926977e+00
2.407297443501068483e+04 1.415039541050506555e+00
2.407686048698233208e+04 1.529331553561741330e+00
2.408098218912888115e+04 1.492528870588572643e+00
2.408530697130898989e+04 1.315511584126674460e+00
2.408891581329843029e+04 1.351933951055485528e+00
2.409226979958403172e+04 1.759260580705360288e+00
2.409614312425879325e+04 1.272990528285487866e+00
2.410089019484724122e+04 1.170157266529667117e+00
2.410460491370040472e+04 1.323829030679456009e+00
2.410819771394581767e+04 1.635845704642663323e+00
2.411157261775078223e+04 1.719296308380414251e+00
2.411542822174242247e+04 1.268227223899098588e+00
2.411956330794002133e+04 1.431270855745166770e+00
2.412390120344336901e+04 1.392424479236075818e+00
2.412747285020149866e+04 1.432168505232769951e+00
2.413086555785389282e+04 1.355815634485910914e+00
2.413470403705614808e+04 1.272503583269523952e+00
2.413884394458695533e+04 1.384839992320418434e+00
2.414319490024575498e+04 1.315462291968875652e+00
2.414674761000761646e+04 1.152731682921686707e+00
2.415016496771838138e+04 1.388583475135527712e+00
2.415398652863781172e+04 1.381781107175110046e+00
2.415813591111135611e+04 1.450954092975911491e+00
2.416248336355586071e+04 1.384516328919765504e+00
2.416603140117999646e+04 1.278294104943149767e+00
2.416946294150941321e+04 1.108221936727902257e+00
2.417326516578209703e+04 1.232356439260120728e+00
2.417742772578996664e+04 1.297318454646025909e+00
2.418179830554608634e+04 2.241465815319507282e+00
2.418530625712854089e+04 1.346053291179727163e+00
2.418876003201079220e+04 1.164498546597162898e+00
2.419254788025514063e+04 1.357369532904492138e+00
2.419671122438235034e+04 1.206114121988569154e+00
2.420108836870047162e+04 1.472712936217035695e+00
2.420458635121657790e+04 1.551619957893909385e+00
2.420863106676076495e+04 1.307382892659883389e+00
2.421226501276450290e+04 1.400722924486948129e+00
2.421597429120134984e+04 1.139263047189442046e+00
2.422037449895634927e+04 1.548330638537338766e+00
2.422382259917746705e+04 1.261935277006428713e+00
2.422792083998159433e+04 1.275768880460113275e+00
2.423154405250178024e+04 1.262567580978859016e+00
2.423526878444095200e+04 1.107696623930302771e+00
2.423966588717435297e+04 1.537504618655762600e+00
2.424312623407958745e+04 1.338762813310679700e+00
2.424722688185795414e+04 1.243958820366766860e+00
2.425082557081550112e+04 1.563573767269974324e+00
2.425491342167708717e+04 1.215685468969058380e+00
2.425950511273863958e+04 1.617931206080846174e+00
2.426240014315752342e+04 9.727329239765493130e-01
2.426651575322473218e+04 1.197570088126022503e+00
2.427010840952590661e+04 1.406786951534391816e+00
2.427419908402204601e+04 1.519569905156119116e+00
2.427879831028778790e+04 1.055756128914398184e+00
2.428166666327317944e+04 1.372848237164899343e+00
2.428579705226901206e+04 1.704478412976121682e+00
2.428938308901695564e+04 1.069897503561769714e+00
2.429311877485513105e+04 1.568600311560940597e+00
2.429808667082733155e+04 1.403771883259896214e+00
2.430093965043174103e+04 1.317552502653672297e+00
2.430508250859765030e+04 1.394032098883274839e+00
2.430866522583750339e+04 1.444186192797250357e+00
2.431275250994563248e+04 1.169705691095434874e+00
2.431737543930823449e+04 1.081361899457149445e+00
2.432020367430597253e+04 1.480820774611649071e+00
2.432436118734441698e+04 1.057959327845187092e+00
2.432793989301420515e+04 1.170158851758855700e+00
2.433202872203917286e+04 1.258509917235576925e+00
2.433665939818742117e+04 1.282185959917647278e+00
2.433946956499498265e+04 1.335927842711295721e+00
2.434363914455790655e+04 1.218391852553974308e+00
2.434720784613890646e+04 6.594752912131410794e-01
2.435131220309991841e+04 1.219183282994134032e+00
2.435595704229813782e+04 1.421607538526082459e+00
2.435874566793626218e+04 7.489268567690834377e-01
2.436293307833283325e+04 1.242285092647766431e+00
2.436710319054458887e+04 1.164539792701819509e+00
2.437115940389464231e+04 1.565004294599409151e+00
2.437525293744987721e+04 1.527077877671826345e+00
2.437801378158795342e+04 1.294033849263677816e+00
2.438220720251849707e+04 1.431503537561651385e+00
2.438637371844620793e+04 1.424514344493577500e+00
2.439042382437971901e+04 1.337101157184623634e+00
2.439454020044096615e+04 1.408124139423439392e+00
2.439726935415186381e+04 1.178602548081654211e+00
2.440147985965690168e+04 1.216011313150764828e+00
2.440564724796287919e+04 1.489266507092413150e+00
2.440970520004385253e+04 1.543855582359988654e+00
2.441380610578399865e+04 8.988115090191765022e-01
2.441653333006636603e+04 1.238121092760636754e+00
2.442075809538573958e+04 1.530558954757824885e+00
2.442492015314355012e+04 1.371055373275642975e+00
2.442896665329632742e+04 1.368404429171029113e+00
2.443310105313921304e+04 1.161057586615831028e+00
2.443579034055896409e+04 1.369287726954699025e+00
2.444001704916654126e+04 1.097391854319923477e+00
2.444418818920220292e+04 1.210271524943261845e+00
2.444822998624725369e+04 1.563528067371080299e+00
2.445237774771666591e+04 1.031069362640842035e+00
2.445504979198953151e+04 1.238309663027890695e+00
2.445973448985501454e+04 1.293102275056822847e+00
2.446422567419910047e+04 1.254006829960397917e+00
2.446750756708949848e+04 1.019109398724587390e+00
2.447166950575014198e+04 1.419322603044666842e+00
2.447431453423163111e+04 7.636032779031237672e-01
2.447901051633205861e+04 1.161548552795047540e+00
2.448350510314464191e+04 1.102141716241582747e+00
2.448677115128166042e+04 1.368352819701774914e+00
2.449094532697968680e+04 1.172944545379647208e+00
2.449356147246870751e+04 9.233183646536003986e-01
2.449826923557843475e+04 1.460095712912619970e+00
2.450277067029063619e+04 1.367223152519780438e+00
2.450603423902743816e+04 6.304423768952049922e-01
2.451023212544450507e+04 1.671342019754100461e+00
2.451282645885142847e+04 1.138987677502760754e+00
2.451754787902910903e+04 1.244157767193625252e+00
2.452205097437717632e+04 1.243926266985217799e+00
2.452530230395619947e+04 1.387047382998302325e+00
2.452950609808890658e+04 1.588723752926727295e+00
2.453207572523075214e+04 8.233505233948322788e-01
2.453680793336556235e+04 1.181159147939510046e+00
2.454131802314257948e+04 1.191961759705119084e+00
2.454456370044907817e+04 1.380271875996645248e+00
2.454878852566119167e+04 1.144051792592650774e+00
2.455132653907090935e+04 1.494098763361063398e+00
2.455607887372113328e+04 1.405795007365908456e+00
2.456057663515517197e+04 1.324469230970747757e+00
2.456382314922487421e+04 1.284656847675275326e+00
2.456806409930702648e+04 1.015789583859331158e+00
2.457057989296554297e+04 8.038761185438122459e-01
2.457560633335261082e+04 1.194785784793856998e+00
2.457985751610265652e+04 1.154871683370335855e+00
2.458308384968676546e+04 1.309323228752512724e+00
2.458733891691823737e+04 1.355073997341518677e+00
2.458982115535008052e+04 1.159995551804396952e+00
2.459459830033444450e+04 1.317114733202866095e+00
2.459912291137460488e+04 1.008578609314557450e+00
2.460234394418381271e+04 1.428798526874299313e+00
2.460660367589690213e+04 8.103739781295256073e-01
2.460908953342260065e+04 1.131296836394641181e+00
2.461385226545695332e+04 1.260945889195300484e+00
2.461838642795740816e+04 9.233353914129205364e-01
2.462159912047543548e+04 9.154593895394071978e-01
2.462588774043313606e+04 1.641269216730763425e+00
2.462831985084907137e+04 1.104093214709084947e+00
2.463312413080313127e+04 1.190658624807784172e+00
2.463766388892926261e+04 1.282859181878658106e+00
2.464086434387334157e+04 1.058597126170098157e+00
2.464516691506383722e+04 1.407746376163950153e+00
2.464757024767448820e+04 1.489594699955013812e+00
2.465237792495913891e+04 1.296962452435865609e+00
2.465693714802796239e+04 1.132700629036029527e+00
2.466012026963154858e+04 1.487271719263650205e+00
2.466442842138022752e+04 6.982617489369004060e-01
2.466680518270225366e+04 7.865368853446219610e-01
2.467163188422604799e+04 1.282656311475300903e+00
2.467617963839818185e+04 1.046848166170338157e+00
2.467936356386099214e+04 8.328104012557078217e-01
2.468370643910076615e+04 1.524465773550248038e+00
2.468605162439949709e+04 1.445759352981040413e+00
2.469089018598469193e+04 1.041174676368272989e+00
2.469543976961344379e+04 1.625947941649062978e+00
2.469860956696783614e+04 1.216356929320792091e+00
2.470333546796352312e+04 1.349182072078465522e+00
2.470570159901698935e+04 1.271522769606710623e+00
2.471013121596923156e+04 1.292911315046156639e+00
2.471469385679710831e+04 3.855882984801898283e-01
2.471786146233928230e+04 4.956189529983537900e-01
2.472259973707616155e+04 4.234985840388794665e-01
2.472495843322772998e+04 9.069563466047747546e-01
2.472939943236669569e+04 5.867800596715280204e-01
2.473396938011868406e+04 2.442115457074529594e-01
2.473712746243259971e+04 1.583766367080083004e+00
2.474186597668524337e+04 1.004156438689327135e+00
2.474420855067882803e+04 1.337424212689810821e+00
2.474864706102599303e+04 1.894797773610788383e+00
2.475264460716265967e+04 1.993894670258403723e+00
2.475635794614235419e+04 1.553939074699043132e+00
2.476110788845405477e+04 7.821228710819824181e-01
2.476343803269874115e+04 9.570775078113150647e-01
2.476788958838642793e+04 1.163286541389873197e+00
2.477246625479878276e+04 1.100563755086531703e+00
2.477559553454382694e+04 1.090980650847403144e+00
2.478057027124642627e+04 1.262256253331660583e+00
2.478375853818737960e+04 1.307236216627454262e+00
2.478755126174236648e+04 7.781627553018400922e-01
2.479171556467693881e+04 1.263638882133413688e+00
2.479484179773344295e+04 1.070909505897952085e+00
2.479960716485376906e+04 7.408329371138111519e-01
2.480300582767665401e+04 1.252442982384910586e+00
2.480680376187311049e+04 2.105357209898078619e+00
2.481097608471522472e+04 1.096977075907996202e+00
2.481409229226954994e+04 1.264917174784694787e+00
2.481886346071188746e+04 8.862956874833176624e-01
2.482224499613744410e+04 1.094367087503099079e+00
2.482604322439437965e+04 6.447693166980390522e-01
2.483022028436694745e+04 1.434278789380776686e+00
2.483332829183842841e+04 1.416437904092064048e+00
2.483810916639313291e+04 1.883837095528559047e+00
2.484148799049684385e+04 1.002287833822027796e+00
2.484528905674464841e+04 1.642909141136583706e+00
2.484947832581200419e+04 1.578408240902667847e+00
2.485257173623190829e+04 4.125007870529314169e-01
2.485735554918144408e+04 1.201865003310645275e+00
2.486071971187282907e+04 1.004823685777368025e+00
2.486452066083257523e+04 1.820628791508502597e-01
2.486871611671488063e+04 8.113720493640812492e-01
2.487180289750492375e+04 6.153743076541887680e-01
2.487693322508862911e+04 1.553074504356036556e+00
2.488096764380517925e+04 6.688346370323576540e-02
2.488376892622415107e+04 1.723016862770144764e+00
2.488797472921085500e+04 1.341320465851339128e+00
2.489104823429718090e+04 6.391992567563989924e-01
2.489618202536725221e+04 2.207746989199567356e+00
2.490020935200577151e+04 1.130898198569103785e+00
2.490300036287180046e+04 1.561641028105269058e+00
2.490722019188739432e+04 1.281394224595429732e+00
2.491027113788130737e+04 9.536606100078505177e-01
2.491542756111324707e+04 1.588033848266648285e+00
2.491944770498202706e+04 2.333769964771117700e-01
2.492223839532851343e+04 1.283739678520526839e+00
2.492645605818581316e+04 2.732567982540120788e+00
2.492949728505037638e+04 1.543941393953532693e+00
2.493464328073428624e+04 1.230525295450968226e+00
2.493868479934369680e+04 -1.889354273679660912e-01
2.494146508128170535e+04 3.024192315749592019e-01
2.494572160502529005e+04 1.202119688339525316e+00
2.494873455190317691e+04 1.170384893599325737e+00
2.495388426583942783e+04 8.661095843765631574e-01
2.495793204502444860e+04 1.111507650189237140e+00
2.496109549757939385e+04 9.978957534498082982e-01
2.496557776071692570e+04 2.279294395587878608e+00
2.496796854275298756e+04 4.895282169605797984e-01
2.497311230062125833e+04 1.187149357384369663e+00
2.497716038452436624e+04 2.163441715712914881e+00
2.498031323663853254e+04 9.940305158867569491e-01
2.498524960771775295e+04 1.584163302054264477e+00
2.498753967714022292e+04 6.292022027959883745e-01
2.499233785481646191e+04 1.368108783689083729e+00
2.499639216104251318e+04 1.271128138643485617e+00
2.499952411596791717e+04 9.211377386177370674e-01
2.500446554847386142e+04 1.351421173934683306e+00
2.500676820015003977e+04 1.141498584954286688e+00
2.501155520280467681e+04 1.166532095658095569e+00
2.501561645830096677e+04 1.178905812206444637e+00
2.501875622593384833e+04 1.293843580240610081e+00
2.502368408674738021e+04 1.268609374312367866e+00
2.502600113343619887e+04 5.706128451322896034e-01
2.503078665834041749e+04 2.615378487174984667e-01
2.503545710842224071e+04 6.187255220308834902e-01
2.503844898952229050e+04 1.530523610476076213e+00
2.504290528510407967e+04 7.340852534912096772e-01
2.504523448535786520e+04 9.695467311689819345e-01
2.505001255988677440e+04 5.870944122418663563e-02
2.505468402758097363e+04 2.652468934119628141e+00
2.505766591737766066e+04 5.260787475926277379e-01
2.506212800727514696e+04 8.002237262121905115e-01
2.506447395342740492e+04 1.081371023510094398e+00
2.506924074436026422e+04 9.386353053509817190e-01
2.507392143051219682e+04 1.105475282317871732e+00
2.507688168167074400e+04 1.350145906496263537e+00
2.508133032005050336e+04 1.285319519325385018e+00
2.508368776539258397e+04 1.039763540168451517e+00
2.508844219751621131e+04 1.853867178019499073e+00
2.509313161755487818e+04 1.071686958722025906e+00
2.509608969605172388e+04 2.947509521312464131e-01
2.510054116445993350e+04 1.540694844479743253e+00
2.510291500173250461e+04 1.378557180390974635e+00
2.510766545343581674e+04 1.174525665712887301e+00
2.511236653462197137e+04 3.454214437087323453e-01
2.511530875044339700e+04 2.294405994175341412e+00
2.511976537958651170e+04 5.115349476617172542e-01
2.512215785110554498e+04 2.934833422850795515e+00
2.512688561267439582e+04 1.274024447817428296e+00
2.513158597074331919e+04 3.969754600356119600e-01
2.513451449856961335e+04 1.008225195106929872e+00
2.513938999587793296e+04 9.439942949721723542e-01
2.514181257407219528e+04 1.035310466047982381e+00
2.514609052437057107e+04 2.076685744578913306e-01
2.515080212366781416e+04 2.143033775012658015e+00
2.515372198880842552e+04 1.230892648941205092e+00
2.515859531347879238e+04 2.479788814420122556e+00
2.516218934780879135e+04 -4.613729004803379108e-01
2.516569998436037349e+04 -1.142140618068465674e+00
2.517003636667108003e+04 3.103228817524430472e+00
2.517293681195708996e+04 3.239267657471367023e+00
2.517787466027971095e+04 1.161399027662679551e+00
2.518037686585954361e+04 1.295910759688969849e+00
2.518468098161250600e+04 1.731907504026986233e+00
2.518980566433322019e+04 2.433420128722908249e+00
2.519270689024740932e+04 1.201340846650270189e+00
2.519715416780495070e+04 1.949130921329259802e+00
2.519969858436036156e+04 1.434074517288684403e+00
2.520385020925440040e+04 1.180572511465770802e+00
2.520883855914982996e+04 1.165588237271633965e+00
2.521182947146903098e+04 6.465857763791993396e-01
2.521616051699734089e+04 9.234406413848950113e-01
2.521986753871922701e+04 4.372643524897359968e-01
2.522330236312871057e+04 9.502687043501648612e-01
2.522803336222777580e+04 7.198869605522048021e-01
2.523103870535407987e+04 2.332974992863667385e+00
2.523537906534095237e+04 1.821763946805561085e+00
2.523916663953507305e+04 7.372647182076361716e-01
2.524250911275083490e+04 3.205669205156005397e+00
2.524724310588793014e+04 -1.450009226266705253e-01
2.525025982754868164e+04 1.320601755081594053e+00
2.525392395505062450e+04 -0.000000000000000000e+00


==> anc/Gemini_GNIRS_60392.02.txt <==
8.820328241983072076e+03 0.000000000000000000e+00
8.824073236839461970e+03 1.507698943057301904e+02
8.827668135871255799e+03 2.269076430486746574e+02
8.831879915318579151e+03 1.888717672005080317e+02
8.835345822215407679e+03 1.093056433624952888e+02
8.839439783156596604e+03 1.380007700136617927e+02
8.843030523743367667e+03 7.935929530633620743e+01
8.847133419622003203e+03 1.251907119588547204e+02
8.850726327133328596e+03 8.811684215407071008e+01
8.853673474333711056e+03 1.679649576580880534e+02
8.859043414023930382e+03 3.898530824249777993e+02
8.862701556909547435e+03 1.290864644510550931e+02
8.866587712002736225e+03 1.233038026853253228e+02
8.870289537312093671e+03 1.298340970893291910e+02
8.873871820786120225e+03 9.251119117814421600e+01
8.878019889179611710e+03 1.271046883286352056e+02
8.881609711970033459e+03 1.040013792110634796e+02
8.885769177075182597e+03 1.055442931750750262e+02
8.889352221687151541e+03 1.227375400984260949e+02
8.893522399202751330e+03 1.184235786735840890e+02
8.897101844657694528e+03 1.306392134355792791e+02
8.900148575851295391e+03 1.065794760379418165e+02
8.904048889334100750e+03 1.149844503941467622e+02
8.907915779831853797e+03 1.134444273311792983e+02
8.911820123289364346e+03 1.295451627761593727e+02
8.915692753098390313e+03 1.127966861378765060e+02
8.919600961391910459e+03 1.009537417019076457e+02
8.923477958726927682e+03 1.058776814132028505e+02
8.927389932076881450e+03 1.052579374685308977e+02
8.931270961173591786e+03 9.933571289573768581e+01
8.935186502992657552e+03 1.063234895468657299e+02
8.939073645255855809e+03 1.141456939308267806e+02
8.943014336902366267e+03 1.014379451600586748e+02
8.946884870063615381e+03 1.153498461574196199e+02
8.950986121708716382e+03 1.025296243196294057e+02
8.954702690845319012e+03 7.221535927916242770e+01
8.958664710348439257e+03 9.396570499527551590e+01
8.966462760874193918e+03 1.110050801883739808e+02
8.978212460442968222e+03 7.599253214360649622e+01
8.982201105510897833e+03 8.132522828702079210e+01
8.988493469313203605e+03 -1.115687863935128661e+02
9.006807532920907761e+03 -2.418061361847836821e+01
9.009425995745210457e+03 1.559475500627079327e+02
9.025439610334520694e+03 7.504192327678831020e+01
9.028070227387368504e+03 6.790884509099147692e+01
9.032028793161363865e+03 7.000768601069711394e+01
9.035959646756318762e+03 9.010732559715380319e+01
9.039806878596227762e+03 7.205450798337778906e+01
9.043884012503769554e+03 7.111726029371165225e+01
9.047846583277098034e+03 8.010127539155408272e+01
9.051807342746082213e+03 9.027823236871937240e+01
9.054546821358326270e+03 6.600735563115391358e+01
9.058631385250955645e+03 8.466441911566786871e+01
9.062477007349134510e+03 5.874240523517262602e+01
9.066556791029919623e+03 9.356458826666613504e+01
9.070723018627279089e+03 9.014577645088827751e+01
9.075585670522421424e+03 1.051254000525064498e+02
9.078235227110484630e+03 7.717602713481717558e+01
9.082219345127528868e+03 9.449463390378093663e+01
9.086184719510805735e+03 3.508181878206946891e+01
9.090407670413371306e+03 1.034866661058261315e+02
9.094138999250793859e+03 5.504420932665320265e+01
9.098120399521525542e+03 8.790420155797237101e+01
9.102094273277680259e+03 5.623289541446201412e+01
9.105159310646806262e+03 9.543394356636962073e+01
9.108983454171991980e+03 7.258149138536397516e+01
9.112716388591996292e+03 1.142334966927279964e+02
9.116858859489559109e+03 8.708647169021702439e+01
9.120719634089826286e+03 9.963180134456956694e+01
9.123997422332697170e+03 8.114787554563550032e+01
9.132926090815930365e+03 7.468978074457179162e+01
9.139523156571916843e+03 6.488997469943412000e+01
9.143528207398072482e+03 7.305749824025511430e+01
9.146804895068160477e+03 7.064884198586332786e+01
9.150187624102885820e+03 6.274512915104571675e+01
9.155974049639657096e+03 5.800395266666531313e+01
9.159646765963736470e+03 4.865648122035645429e+01
9.166202293846679822e+03 5.589316268593884729e+01
9.171388799534171994e+03 7.536324690115078795e+01
9.174650416444515940e+03 -4.788953355707911363e+00
9.179425840063477153e+03 8.166605574179301641e+01
9.182277672794585669e+03 7.142015551546174379e+01
9.186372213130687669e+03 7.277861132141424605e+01
9.190132174791102443e+03 7.027523308797670154e+01
9.194405894535389962e+03 7.075921926103028170e+01
9.198171209512942369e+03 9.040550191203581676e+01
9.203739125828542456e+03 8.148728355729295458e+01
9.206219217616266178e+03 7.031303367640390434e+01
9.209515455529604878e+03 9.187819387181912134e+01
9.214468834338253146e+03 8.663114764749323626e+01
9.216924027473942260e+03 7.167750809561930225e+01
9.221222776489134048e+03 7.548003672972630795e+01
9.225019066796663537e+03 8.468194623758944317e+01
9.229055978643327762e+03 8.489330339448079599e+01
9.233095265473335530e+03 9.715660342697796636e+01
9.235767993760913669e+03 7.861205566170553993e+01
9.240462828681658721e+03 4.898395898287279948e+01
9.244435852618422359e+03 1.095592390185155978e+02
9.249211842234213691e+03 7.728541185852937190e+01
9.252291085365932304e+03 9.387989579486799130e+01
9.256220083453079496e+03 8.270071696878079592e+01
9.259988910370670055e+03 7.726610978340897873e+01
9.264038515846656082e+03 8.332968386941259098e+01
9.268107399272572366e+03 8.672038342054216287e+01
9.271174811241186035e+03 8.228121070876193244e+01
9.275052776224567424e+03 8.365927955073946976e+01
9.278149299100377903e+03 6.296836438853813434e+01
9.282223559610567463e+03 6.408230861184019034e+01
9.286990824856195104e+03 5.914505435473692785e+01
9.291026386873299998e+03 8.218899341220816268e+01
9.295126783282925317e+03 4.567674643504295773e+01
9.298172327839276477e+03 8.043244784220802046e+01
9.302134868665269096e+03 6.626412986384769965e+01
9.306280024051953660e+03 6.700930426996370670e+01
9.310240552130257129e+03 7.459768220891353963e+01
9.314033553517714608e+03 6.872729966152317616e+01
9.317110617417938556e+03 9.929178695946183097e+01
9.321018254621212691e+03 7.563270599703000130e+01
9.325073488226016707e+03 8.895923862377117075e+01
9.329139954643333112e+03 7.877598584495591183e+01
9.333616397014411632e+03 8.066345510191601420e+01
9.337334260226885817e+03 8.008744728118323053e+01
9.344216335511524449e+03 6.467745615988087593e+01
9.348209886493645172e+03 6.967504500072543294e+01
9.352002216897952167e+03 7.588934508922555722e+01
9.354933309544634540e+03 7.929833734628866182e+01
9.360384237177679097e+03 6.881723147275744168e+01
9.364219670379023228e+03 7.109223700183142114e+01
9.368302707243277837e+03 7.575116260449389927e+01
9.371636460760850241e+03 7.994286771674535430e+01
9.375306304310144697e+03 6.549731480790308069e+01
9.379538493282261697e+03 7.519532756302857024e+01
9.383513276074470923e+03 7.151525023665375613e+01
9.387328211361036665e+03 5.557190623402927088e+01
9.390439921739562124e+03 7.291217105669250031e+01
9.394418948506823654e+03 7.416863144036354072e+01
9.398586793185102579e+03 7.115162178020143813e+01
9.401584105975165585e+03 7.320343173194461883e+01
9.407002052940893918e+03 6.207811242704752885e+01
9.410715031176589036e+03 7.523521396885882950e+01
9.414611607426220871e+03 7.630916748039419417e+01
9.417672900833258609e+03 5.416555817394912964e+01
9.421662758047159514e+03 7.562888061234774284e+01
9.425850409790962658e+03 7.391422630506792757e+01
9.429848013934417395e+03 6.720308078524769257e+01
9.433680087128044761e+03 7.117564330473997813e+01
9.436785952829244707e+03 6.381822156977236915e+01
9.440772263367502092e+03 6.610569037119493885e+01
9.445258207595683416e+03 8.041505024038617933e+01
9.448968211016939676e+03 6.388301305646274386e+01
9.452797239248719052e+03 5.232146844218391379e+01
9.457166168154306433e+03 6.453999723586102277e+01
9.460995667823524855e+03 5.983274888121107438e+01
9.464110307622066102e+03 6.861477505664292664e+01
9.468098515134839545e+03 6.665758970853777043e+01
9.472318954944825236e+03 6.544136094685532612e+01
9.476308965145852198e+03 6.423583715054967058e+01
9.480143426083026498e+03 6.572605092710412578e+01
9.483265529051070189e+03 6.010431780808031732e+01
9.487252731163045610e+03 6.248700655265384540e+01
9.491487034156600203e+03 6.493829213675491019e+01
9.495471018561867822e+03 6.051375698037686135e+01
9.499312850047574102e+03 5.941326110628609314e+01
9.502444433772107004e+03 7.135498019744204612e+01
9.506428806848596651e+03 5.953965170430300446e+01
9.510663078182791651e+03 6.034636229178764921e+01
9.514652617293226285e+03 6.062536811045455920e+01
9.518503422039260840e+03 7.106330673866010272e+01
9.522622000846422452e+03 5.844480691381791360e+01
9.526724457215415896e+03 6.452354334066215813e+01
9.529868574062227708e+03 6.039716843339540731e+01
9.533852519985181061e+03 6.044504086085051853e+01
9.537707691159350361e+03 5.817485474279505553e+01
9.541828705950254516e+03 5.939338420228182969e+01
9.545945156666253752e+03 5.872817254477014615e+01
9.549451366868786863e+03 7.189324808312045434e+01
9.553075492917223528e+03 6.038818334922009967e+01
9.556933066626950676e+03 5.979048077194624966e+01
9.561059445819690154e+03 5.772920774615941752e+01
9.565179812038068121e+03 5.746949406372002045e+01
9.568331521887197596e+03 5.967344549357653705e+01
9.572309155926925087e+03 5.417657085322644406e+01
9.576180625876393606e+03 6.395619020377287711e+01
9.580305196177710968e+03 5.534676760095307202e+01
9.584427378571397639e+03 5.331445440933082835e+01
9.587589973029767862e+03 5.624008634110011684e+01
9.591561300554642003e+03 5.467417146326700816e+01
9.595439581901971906e+03 4.964216419856934692e+01
9.599819378351165142e+03 5.304824558777536936e+01
9.603689550011669780e+03 5.306475600665432779e+01
9.606859533913611813e+03 5.908745377419140965e+01
9.610832842663729025e+03 5.501201563716495002e+01
9.614711611321083183e+03 5.486450680628320242e+01
9.618844910024537967e+03 5.074250942639102391e+01
9.622979396901937434e+03 5.618642941369885335e+01
9.626152195529148230e+03 5.340417591736211023e+01
9.630110565481058075e+03 5.142563705779432581e+01
9.633999132300175916e+03 4.999385271907062389e+01
9.638135308714618077e+03 5.451571897994163862e+01
9.642274315840490090e+03 5.063556173583947384e+01
9.645455777411933013e+03 5.340006933429058478e+01
9.649412807249842444e+03 5.063081105084195599e+01
9.653299877965635460e+03 4.953639179789166747e+01
9.657448213048892285e+03 5.128536026554166227e+01
9.661578738158854321e+03 5.093643228094053654e+01
9.664767347712735500e+03 5.111184311944889203e+01
9.668721307964568041e+03 5.258911494511389861e+01
9.672615648243148826e+03 5.594584181429078029e+01
9.676761217765504625e+03 5.217191997785796076e+01
9.680896673615401596e+03 5.316776193986888188e+01
9.684092217307441388e+03 5.106429168340802960e+01
9.688032088307745653e+03 4.970059754185589895e+01
9.691962813306421594e+03 5.531148260115882209e+01
9.696094218733180242e+03 5.320070487174826468e+01
9.700217383051425713e+03 5.015530254499026341e+01
9.703450739067293398e+03 5.429190515109028325e+01
9.707378596821132305e+03 5.052427853995227025e+01
9.711293292362324792e+03 5.305511972714018043e+01
9.715431900348541603e+03 5.006599224496588363e+01
9.719547372005798024e+03 5.181348116887937749e+01
9.722796114182890960e+03 5.255440079551474497e+01
9.726726328665536130e+03 5.027552641039313386e+01
9.730640626907403202e+03 4.720008322092583342e+01
9.734788612094867858e+03 5.188423619223017624e+01
9.738950859693561142e+03 4.918256410638310427e+01
9.742173282446419762e+03 5.180337301393684868e+01
9.746080836451397772e+03 4.892157063266903805e+01
9.749987553015507729e+03 4.970306274112824951e+01
9.754147893210349139e+03 5.264402802824952232e+01
9.758306415879473207e+03 4.381064248879089718e+01
9.761546549359725759e+03 5.269992089018405323e+01
9.765445222413092779e+03 5.275690535018393490e+01
9.769372668122838149e+03 5.097810856373576627e+01
9.773488030111344415e+03 4.922867792581222091e+01
9.777655107151593256e+03 5.045057485983227963e+01
9.780912257613816109e+03 4.894948532381180684e+01
9.784801749369775280e+03 5.067881161838279525e+01
9.788793701841384973e+03 4.933507009652991115e+01
9.792912749654413346e+03 4.933530196427369674e+01
9.797058242178092769e+03 5.284797214453708136e+01
9.799833796301345501e+03 4.865238674271327568e+01
9.804002743187120359e+03 4.962021375087024921e+01
9.808157104165999044e+03 4.762027770307666685e+01
9.812299758245637349e+03 4.767584316077565632e+01
9.816408002621943524e+03 5.577625275361535273e+01
9.819197380899764539e+03 4.273186092293297378e+01
9.823570366575808293e+03 4.788156363184032216e+01
9.827529740504252914e+03 4.948803623535724938e+01
9.830784822812625862e+03 4.984236728238175829e+01
9.834673221873023067e+03 4.647661655992267526e+01
9.838612848705939541e+03 4.755584017077106296e+01
9.842793596448564131e+03 4.855120471760844936e+01
9.846947652933335121e+03 4.880766026289265369e+01
9.850200710674074799e+03 4.900206658688085071e+01
9.854069986678503483e+03 4.966460541921565408e+01
9.858092245624629868e+03 4.562044555504051857e+01
9.862168462654937684e+03 4.989451097819003422e+01
9.866347031254350441e+03 4.827655927120599699e+01
9.869121152475932831e+03 4.733798976061233788e+01
9.873301692456714591e+03 4.900041238140786959e+01
9.877441282707712162e+03 4.758178643670256491e+01
9.881605112051045580e+03 4.784904267955306523e+01
9.885692830904377843e+03 4.735121493091224920e+01
9.888531142086036198e+03 4.822499274063603281e+01
9.892683879288366370e+03 4.847599876023461718e+01
9.896838390277112921e+03 5.036550970819079254e+01
9.901015214740957163e+03 4.665697807759214299e+01
9.905060138442502648e+03 4.436894219008656393e+01
9.908017015368708599e+03 4.490525789370263965e+01
9.912154599635900013e+03 4.921946665731430670e+01
9.916276091911075127e+03 4.754061869176874211e+01
9.920432494224955008e+03 4.884767228826880370e+01
9.924423122456335477e+03 4.046394556486531258e+01
9.927356679665237607e+03 4.802020504282641156e+01
9.931550533699681182e+03 4.768879094395146012e+01
9.935668447553285660e+03 4.516332916149068666e+01
9.938483504920150153e+03 4.879824721610217608e+01
9.942674513883806867e+03 4.503951292047111110e+01
9.946902105128501717e+03 4.799274989728559859e+01
9.950956062576939075e+03 4.713888754312464613e+01
9.955040346951005631e+03 4.645937015659163194e+01
9.957901116208664462e+03 4.421839192797000351e+01
9.962058323199951701e+03 4.550894164245208628e+01
9.966274056705065959e+03 4.375642856254214053e+01
9.970367985829187091e+03 4.696579705651947734e+01
9.974409951124245708e+03 4.631425166664750748e+01
9.977233137358669410e+03 4.882422368468927942e+01
9.981585665818371126e+03 4.648706312014932251e+01
9.985702974036081287e+03 4.949471864353581196e+01
9.989769536550464181e+03 4.502940491969573600e+01
9.993762655952188652e+03 5.059939493574505320e+01
9.996775701765267513e+03 4.574938691667215807e+01
1.000091238371154213e+04 4.615340957792616905e+01
1.000507436003569273e+04 4.768371352731103485e+01
1.000897404624014416e+04 4.399369090122062431e+01
1.001271781289505452e+04 4.745184652785213331e+01
1.001621806317873961e+04 3.910854775231125302e+01
1.002034199966484448e+04 4.647139322001410022e+01
1.002442871831906996e+04 4.163185686357705606e+01
1.002730139223077094e+04 4.625082495259411530e+01
1.003156236675633954e+04 4.581181081127866150e+01
1.003566911636490477e+04 4.548587013372394949e+01
1.003978212399093536e+04 4.514993083863441115e+01
1.004392078978473000e+04 4.579274545915642847e+01
1.004692574094978227e+04 4.310942323540265875e+01
1.005085124657396591e+04 4.499701862431715682e+01
1.005509427699397384e+04 4.588232733470226066e+01
1.005917068023782667e+04 4.560884017369872367e+01
1.006333069111120676e+04 4.461723404683394278e+01
1.006626062067918792e+04 3.999480330570015241e+01
1.007039996059129408e+04 4.584216666515661842e+01
1.007451869189738863e+04 4.420895745136940747e+01
1.007835968130988113e+04 4.508873257866621032e+01
1.008211895310215550e+04 4.692121512946281570e+01
1.008557324132716167e+04 4.485904977797495263e+01
1.008978071398634711e+04 4.666877500185764660e+01
1.009387236828758432e+04 4.550634795361722951e+01
1.009772882547330482e+04 4.370304386047885714e+01
1.010188171628848795e+04 4.308545030699725942e+01
1.010523189401338277e+04 4.676401065521474010e+01
1.010920315163174746e+04 4.475507561072954843e+01
1.011321360267579257e+04 4.329630701457079311e+01
1.011710428159148614e+04 4.516033859637571624e+01
1.012098399203590634e+04 4.648692349706790594e+01
1.012458152430218252e+04 4.817372894995521904e+01
1.012858610597662300e+04 4.606264822150579619e+01
1.013254846684549557e+04 4.452298672598982421e+01
1.013580715376857188e+04 4.590624769754644063e+01
1.013981685682488023e+04 4.332101359036360577e+01
1.014381122396090359e+04 4.348446296446488901e+01
1.014793554383326227e+04 4.638126963276243941e+01
1.015209608095186741e+04 4.186117985260884922e+01
1.015472940879868474e+04 4.353935430485135072e+01
1.015909578554562904e+04 4.266928747496343277e+01
1.016333392145242397e+04 4.399657466687017404e+01
1.016714956776103645e+04 4.447465424864390826e+01
1.017088774854692201e+04 4.376878950252151412e+01
1.017405995778076976e+04 4.450031588975492980e+01
1.017797765411732689e+04 4.203601052825859341e+01
1.018268309291499099e+04 4.202010850591958757e+01
1.018645114781636585e+04 4.064518898802064939e+01
1.019019642599981307e+04 4.552461472286790212e+01
1.019337669604298208e+04 4.163843754106360961e+01
1.019788385102490611e+04 3.990339871757181811e+01
1.020205652052553341e+04 4.502133285227214543e+01
1.020579168954159468e+04 3.994780096329528618e+01
1.020982058032971327e+04 4.227087544643657679e+01
1.021332196344848489e+04 4.047856835426485844e+01
1.021725095258084730e+04 3.963520871559276060e+01
1.022129860428190113e+04 3.695526183353386074e+01
1.022511688077181861e+04 3.668835456549544460e+01
1.022918350519290470e+04 3.519566781109028852e+01
1.023274827336575436e+04 3.970592227390535811e+01
1.023666103835758258e+04 3.974834401144925522e+01
1.024122453847230827e+04 3.907814943241187677e+01
1.024465969749521537e+04 3.723464321841318281e+01
1.024854289874456117e+04 3.522910135302124246e+01
1.025187142885535468e+04 3.344459728206248172e+01
1.025581707569824903e+04 3.386109687996336959e+01
1.025958798193402799e+04 3.645735360948508230e+01
1.026328054394408355e+04 3.348309968597698116e+01
1.026725786665300984e+04 3.409906663525022452e+01
1.027133870906505035e+04 3.325178233463466881e+01
1.027514139995374717e+04 3.510145919328336817e+01
1.027889487793926128e+04 3.066398706083525738e+01
1.028284566622319471e+04 2.983483940654443956e+01
1.028667146355066143e+04 3.426172551721050041e+01
1.029076995383741632e+04 3.239489396224379902e+01
1.029444978993971381e+04 3.529771862361323542e+01
1.029818347965362227e+04 3.220834076390759293e+01
1.030215982741362313e+04 2.881600438084237226e+01
1.030589678586638547e+04 3.254177199452855973e+01
1.031004939848926006e+04 3.034360220414814080e+01
1.031372871759861664e+04 2.923499837098268728e+01
1.031747509320714744e+04 3.266188856851181299e+01
1.032146519909729068e+04 3.092809858158122083e+01
1.032521891264777514e+04 3.197201924457537459e+01
1.032925089364707856e+04 3.388191783110268318e+01
1.033301397329703650e+04 3.209251160057747398e+01
1.033675215927849422e+04 3.569692082895873142e+01
1.033985228059136170e+04 3.069167291943668019e+01
1.034453467838919278e+04 3.145495830570903451e+01
1.034860453038240667e+04 3.006132467789142382e+01
1.035229774376038404e+04 2.860492280567536127e+01
1.035601656078012638e+04 3.485424227949750531e+01
1.036002460684936341e+04 2.783255550191047334e+01
1.036394875036939447e+04 3.127390540834984733e+01
1.036785013810516102e+04 3.044118055853919813e+01
1.037176445751688516e+04 2.908317390541996517e+01
1.037563990197775092e+04 3.278061863133920895e+01
1.037944560219691266e+04 3.336647520626662811e+01
1.038313990410820043e+04 3.266414035482436162e+01
1.038710924140542011e+04 3.395270706910112324e+01
1.039082140344560503e+04 3.191348409295846622e+01
1.039502999325798737e+04 3.180109246196553130e+01
1.039883237558385554e+04 3.010790328260110371e+01
1.040242289580530996e+04 3.301629733548750067e+01
1.040634879090296818e+04 2.732976058841324374e+01
1.041006724700824998e+04 2.761307711037304813e+01
1.041418106809092023e+04 3.212997591106755380e+01
1.041795913968357308e+04 3.489705338446391636e+01
1.042175333382433746e+04 2.601562281245329089e+01
1.042559273418725752e+04 3.029032924973041219e+01
1.042931406215922652e+04 2.987902113021053196e+01
1.043295564166523582e+04 2.884083403475168339e+01
1.043720407245516253e+04 3.235995082684492985e+01
1.044092764873542365e+04 3.098239955616813290e+01
1.044481805978681041e+04 3.266440030349949808e+01
1.044853171084569112e+04 3.302009512885606313e+01
1.045255495625141702e+04 3.440364818601177888e+01
1.045703036512508515e+04 3.329328788527057981e+01
1.046088052221880207e+04 3.589654948013944846e+01
1.046403933008351851e+04 3.858298021620274199e+01
1.046818631099421509e+04 3.541957039860245970e+01
1.047229707040609719e+04 3.552295721154053609e+01
1.047625935388723337e+04 3.334489236866210149e+01
1.048009560602735837e+04 3.527328901660988691e+01
1.048320169631487988e+04 3.443402328255332634e+01
1.048727051838129228e+04 3.448015766843590058e+01
1.049108727858282691e+04 3.543139995873886505e+01
1.049546808758547922e+04 3.257816182636150870e+01
1.049931324087274515e+04 3.308565632635944809e+01
1.050246767175355671e+04 3.259100908653385176e+01
1.050675651557743367e+04 3.413367973769960884e+01
1.051099044157844037e+04 3.777055018041768619e+01
1.051483358765838966e+04 3.029696300834399736e+01
1.051851527189439003e+04 3.360966927258984782e+01
1.052160795293171213e+04 3.644521145001314721e+01
1.052596983639157042e+04 3.500601547792147272e+01
1.053035899523444277e+04 3.976043439632434229e+01
1.053402817084429989e+04 3.388532054092299717e+01
1.053770280163496500e+04 3.522010613879219676e+01
1.054094033861745993e+04 3.304485477064119436e+01
1.054519709459803562e+04 3.800485224679339780e+01
1.054958667372594573e+04 3.246236127205580146e+01
1.055312820675137118e+04 3.791556055466719499e+01
1.055688601308065154e+04 3.415212363402014972e+01
1.056077782595074859e+04 3.317942517678695680e+01
1.056479534745297497e+04 3.481636612016473009e+01
1.056877320540107212e+04 3.483494823638343973e+01
1.057252906784618062e+04 3.592880783408864431e+01
1.057626787072091793e+04 3.197271437647589920e+01
1.057992679591170781e+04 3.543847449089606272e+01
1.058397591561818444e+04 3.439455081999345509e+01
1.058796975823210596e+04 3.416922643781042979e+01
1.059169056072151943e+04 3.588311862288177423e+01
1.059544188350109471e+04 3.117838119939221286e+01
1.059936459192493021e+04 3.313432338720611625e+01
1.060324453425956017e+04 3.661902638054518633e+01
1.060762564411510175e+04 3.507496834087650939e+01
1.061144721770120123e+04 3.363090388377042927e+01
1.061462125896054749e+04 3.601385238812940059e+01
1.061839052919396454e+04 3.523703859994654408e+01
1.062249993490349516e+04 3.196775128720503290e+01
1.062678397238115031e+04 3.221556515136364851e+01
1.063060589491724932e+04 3.763939681068060139e+01
1.063378942451111288e+04 2.977587326068425710e+01
1.063751106194772183e+04 3.298629719799392745e+01
1.064171195663049366e+04 3.505590490426926209e+01
1.064593393887783532e+04 3.328909927552442127e+01
1.064976085936782329e+04 3.591789733846423616e+01
1.065355029707154063e+04 3.379778945698011938e+01
1.065703957033003098e+04 3.687277354911710603e+01
1.066090180342430904e+04 3.374738823593472858e+01
1.066519344939685107e+04 3.455330769837352278e+01
1.066912281069243727e+04 3.964483888133307943e+01
1.067265743167360961e+04 3.374635359106368071e+01
1.067616895893991568e+04 3.670710433829255237e+01
1.068052198475560181e+04 3.429105702076158479e+01
1.068483307212096406e+04 3.351949001104163983e+01
1.068828772302100333e+04 3.677294167757336396e+01
1.069191305334670869e+04 3.859768700914655426e+01
1.069544429790928189e+04 3.426522886051030525e+01
1.069973947036393474e+04 3.567304140753456210e+01
1.070399260368923751e+04 3.604996723591759888e+01
1.070794159411615146e+04 3.571480510931163366e+01
1.071144941974655376e+04 3.158796836971939825e+01
1.071453664020930773e+04 3.802189484504608430e+01
1.071894831888551744e+04 3.423174372877657134e+01
1.072334374426711292e+04 3.673877064617533250e+01
1.072704085660189048e+04 3.463209286281885824e+01
1.073055588528247790e+04 3.728597785855102131e+01
1.073437087918206453e+04 3.552005066523587118e+01
1.073836671910233599e+04 3.406575901729733857e+01
1.074250990849508707e+04 3.476231288497955063e+01
1.074622960471361694e+04 3.723907538829473651e+01
1.074984841916156256e+04 3.443544599684069851e+01
1.075358115547219677e+04 3.469163394196219485e+01
1.075765279803733756e+04 3.603302365622585057e+01
1.076204619644914237e+04 3.919481173932711471e+01
1.076580090869937885e+04 3.428790271061582473e+01
1.076900210611408147e+04 3.768541045298549363e+01
1.077263145375780914e+04 4.042298047870627187e+01
1.077684704266993685e+04 3.523567887715248759e+01
1.078072541204228764e+04 3.672184656334744091e+01
1.078513572792169180e+04 4.096804063212756120e+01
1.078864660893137625e+04 3.826928503699658535e+01
1.079162447217965928e+04 2.510382319624444136e+01
1.079701716263629896e+04 3.480582647259029727e+01
1.080015546479903787e+04 3.310306734577113730e+01
1.080409779036959844e+04 3.890063797606230622e+01
1.080777151702764604e+04 3.225562204800970534e+01
1.081122761215022365e+04 3.495831743163969207e+01
1.081560830316417741e+04 3.725778334953831461e+01
1.082003115611993235e+04 3.360408801531248457e+01
1.082376219934642722e+04 3.781259689806122282e+01
1.082717907222298709e+04 4.136417864154821444e+01
1.083035636948416141e+04 3.690446808732595230e+01
1.083447691724863398e+04 3.879931574847819320e+01
1.083941416779183783e+04 3.860024986028142280e+01
1.084312030710884574e+04 3.532478054403543410e+01
1.084634569438334620e+04 3.490875483965808712e+01
1.084956641382123053e+04 4.388562439828099571e+01
1.085341900887176780e+04 2.722162912741089968e+01
1.085987070789171594e+04 2.461430860337690518e+01
1.086248877626631656e+04 4.724623381470153305e+01
1.086566492265876150e+04 4.032689213303180509e+01
1.086892358326122485e+04 3.272664166112499373e+01
1.087343393378096698e+04 3.827795029760756762e+01
1.087855861602512960e+04 4.015618243170513324e+01
1.088177198524550840e+04 3.607718767303057916e+01
1.088503068042853920e+04 3.928099258222837875e+01
1.088825411752480977e+04 3.529574287216316719e+01
1.089281177137682425e+04 3.653549890629864905e+01
1.089744505628918159e+04 3.750869799095956125e+01
1.090115627837742431e+04 3.966641489867031112e+01
1.090434627271643876e+04 3.989781374167678507e+01
1.090762749609465209e+04 4.620843124864857288e+01
1.091213700428956690e+04 3.612938913169173816e+01
1.091678111405975142e+04 3.327876214089240392e+01
1.092051773392225004e+04 4.256370217418609059e+01
1.092374523273645354e+04 3.278745911078963360e+01
1.092697265964599683e+04 3.324502199169364758e+01
1.093152273340279680e+04 3.680215420244589097e+01
1.093591812391630083e+04 3.443221201208939419e+01
1.093938935627943647e+04 3.653152192617972815e+01
1.094310711840726071e+04 3.872419290402789471e+01
1.094633068089940934e+04 3.395435565797555455e+01
1.095088987475242538e+04 3.545808256059088137e+01
1.095527009744047064e+04 3.545492675205417044e+01
1.095874585837606355e+04 3.316997713749549348e+01
1.096246012385771428e+04 3.670496570572885986e+01
1.096568392315917299e+04 3.481237004763126919e+01
1.097024883722008781e+04 3.445015056954684951e+01
1.097463341808406039e+04 3.475156861491568350e+01
1.097811811310796475e+04 3.712182782610592113e+01
1.098183560831291834e+04 3.425423892842124474e+01
1.098504979393590838e+04 3.245584362388284205e+01
1.098827791913480905e+04 3.309102394440864714e+01
1.099283377415394534e+04 3.389699526778517935e+01
1.099747997584005498e+04 3.394898175662114426e+01
1.100119824197042544e+04 3.014162015968702590e+01
1.100443070868292489e+04 3.596622989624633959e+01
1.100765675340187590e+04 3.134952442530047279e+01
1.101221568055827265e+04 3.421369702219076459e+01
1.101684724472658490e+04 3.451831469476658754e+01
1.102056634004148691e+04 3.558587347373085663e+01
1.102379845991602815e+04 3.029957165482311510e+01
1.102702738591335401e+04 3.188265938603851524e+01
1.103159335951692992e+04 3.477721067029585100e+01
1.103622639727264141e+04 3.430947806173456627e+01
1.103994757164630755e+04 3.281388879526905100e+01
1.104317535565464095e+04 3.426423863547013582e+01
1.104640478611521939e+04 3.334606843032461398e+01
1.105096773974160715e+04 3.255999458875702857e+01
1.105559910637044777e+04 3.230557365973724870e+01
1.105932110521588584e+04 3.343651633965433945e+01
1.106255139058394889e+04 3.225599656604197918e+01
1.106578289341683194e+04 3.240846234514741298e+01
1.107034722481652716e+04 3.137105932674096209e+01
1.107497958709204249e+04 3.154502608538119901e+01
1.107870181080454131e+04 3.262059856962922311e+01
1.108193229147663988e+04 3.178940301240644928e+01
1.108516666585462553e+04 2.986171041662373682e+01
1.108972814936928080e+04 3.253545464133791398e+01
1.109436228480348655e+04 3.221427213867637107e+01
1.109808981961246354e+04 2.989814270379176619e+01
1.110131776794748112e+04 3.251366474374999882e+01
1.110454839718420772e+04 3.131211230891035058e+01
1.110911252689907451e+04 3.043008175051593511e+01
1.111374444197357116e+04 3.243669458837183583e+01
1.111747073233224182e+04 3.135957995019743549e+01
1.112070219959639689e+04 2.981647563516899879e+01
1.112393328127570931e+04 3.077792502022070309e+01
1.112849851184595718e+04 3.020889431135153558e+01
1.113288464273343016e+04 2.995696843424840949e+01
1.113636106760648181e+04 2.903529837323101148e+01
1.114009164473243982e+04 3.154038608578452596e+01
1.114332713916169996e+04 2.855969464748789477e+01
1.114655335431068670e+04 2.975555016709911627e+01
1.115111902388919771e+04 2.825013641385384489e+01
1.115574717400729787e+04 2.772984836077488779e+01
1.115948147789957147e+04 2.735351744813620911e+01
1.116271433128852368e+04 2.802606369550437293e+01
1.116594391283512414e+04 2.789929331139769531e+01
1.117051106635108954e+04 2.814661452016661158e+01
1.117514243781666664e+04 2.875674294361137484e+01
1.117887219685680611e+04 2.905318423509222470e+01
1.118210336106957766e+04 2.691466991485506810e+01
1.118533736398285691e+04 2.756653736841122182e+01
1.118990372513083275e+04 2.766142582119446303e+01
1.119453524645088692e+04 2.749292008014450062e+01
1.119826610878826796e+04 3.009540742646622391e+01
1.120149937617872274e+04 2.734208751108914370e+01
1.120473128587386964e+04 2.985657649778250189e+01
1.120929788247709621e+04 2.678782876195926477e+01
1.121392708170382321e+04 2.775449954592412638e+01
1.121766110830421712e+04 2.727472707079395775e+01
1.122089353007327009e+04 2.600654200980912378e+01
1.122412692708172290e+04 2.775810119708814128e+01
1.122869565382149085e+04 2.760652850375857525e+01
1.123333681280749079e+04 2.708678238194010035e+01
1.123707865024768034e+04 2.709076800124651641e+01
1.124030353778092831e+04 2.720960466049682580e+01
1.124358330883630515e+04 2.718181951923438788e+01
1.124809689796292696e+04 2.642093124512732416e+01
1.125271969039189207e+04 2.729267574664510221e+01
1.125646539055953326e+04 2.574156515838376080e+01
1.125971881663828754e+04 2.669060851307128956e+01
1.126295899267339337e+04 2.837562101866249265e+01
1.126749013456638932e+04 2.690961514307095470e+01
1.127188341531770311e+04 2.606077678041038226e+01
1.127536710474670508e+04 2.795102263487366656e+01
1.127910802594644338e+04 2.588732070979683186e+01
1.128234617800550222e+04 2.886824379126031204e+01
1.128562261360621051e+04 2.407348369357254114e+01
1.129013043721305075e+04 2.627208451410897183e+01
1.129475514396937797e+04 2.845191173647562266e+01
1.129849717983949449e+04 2.718144718415324590e+01
1.130175680850517529e+04 2.655280971340200225e+01
1.130501691267590832e+04 2.896047459575567018e+01
1.130952330221062766e+04 2.696222450900912904e+01
1.131415327232241725e+04 3.201468041482790028e+01
1.131788389578359238e+04 2.574267115533680439e+01
1.132114359302024786e+04 2.677560320622536238e+01
1.132440734650337981e+04 2.873977907525604181e+01
1.132893442326488002e+04 2.693920391966532080e+01
1.133353064526062917e+04 2.729230185073926407e+01
1.133729319934494742e+04 2.620595260056377285e+01
1.134053095257805762e+04 2.532181365219283720e+01
1.134374827540366823e+04 2.421303480763539184e+01
1.134832716470708692e+04 2.838362565907823409e+01
1.135291285794210307e+04 2.863328039003587122e+01
1.135664869477009415e+04 2.633455922588771259e+01
1.135992022056678070e+04 2.585553713422584110e+01
1.136318640697173942e+04 3.068797781946732783e+01
1.136771276672317254e+04 2.655540985058395975e+01
1.137230062139162510e+04 3.082283401436001924e+01
1.137608760405000248e+04 2.657452842441675145e+01
1.137929813814307818e+04 2.803755982441931494e+01
1.138257067961496432e+04 2.886104923864752791e+01
1.138710544942104389e+04 2.905943002115946783e+01
1.139174966343928099e+04 2.887581298136549890e+01
1.139540392384511688e+04 2.888547866790226593e+01
1.139867998505293690e+04 1.486920481789018744e+01
1.140194735729234526e+04 2.713374235073441909e+01
1.140520476114922894e+04 2.957746628075215511e+01
1.140974872623712872e+04 2.919431090716351207e+01
1.141431643316723603e+04 2.893453893265998644e+01
1.141805496762151415e+04 2.876161568856790041e+01
1.142136139141573221e+04 2.905225689396178268e+01
1.142460871647508066e+04 2.971512153492388464e+01
1.142913310895894938e+04 2.916806271908260584e+01
1.143369303701743593e+04 3.017849414355123017e+01
1.143742373007989045e+04 2.473481064303759069e+01
1.144070406404356436e+04 3.199488109614166831e+01
1.144400278715493187e+04 2.744893646098950413e+01
1.144856248038649028e+04 2.912554156142183714e+01
1.145306735641290470e+04 3.011613516247760458e+01
1.145690556182389082e+04 2.592704940406634506e+01
1.146007928580358748e+04 2.607719005873745388e+01
1.146339510820566284e+04 2.870282328751340017e+01
1.146790691196797707e+04 2.833792306637024438e+01
1.147245795579267360e+04 2.677751269667619027e+01
1.147632406638879911e+04 2.990389360720151402e+01
1.147954127853642240e+04 2.864876896185391431e+01
1.148278851932443104e+04 2.866912766818053981e+01
1.148728936048161813e+04 3.011374491755970340e+01
1.149195111961715884e+04 2.813731782243197088e+01
1.149571934495766436e+04 2.903120214039952529e+01
1.149895266321514464e+04 3.002927100859610832e+01
1.150218021250903803e+04 2.812497376956819650e+01
1.150674372286666039e+04 2.893166903895263076e+01
1.151115945366256528e+04 3.029310072252505392e+01
1.151486479707814033e+04 2.933782742630178930e+01
1.151815848994206863e+04 2.696325191610861793e+01
1.152178172305130101e+04 3.116567980852997266e+01
1.152622188951190583e+04 2.897347558300403136e+01
1.153059005243023239e+04 2.839144060093332911e+01
1.153408614149314963e+04 3.135483957139155109e+01
1.153789582528317624e+04 2.786523783278494548e+01
1.154118624325125165e+04 2.728130641288723623e+01
1.154421233963544728e+04 3.054848172930356753e+01
1.154877162711246638e+04 2.958006738277822834e+01
1.155345923362954636e+04 2.915924704977806314e+01
1.155709115088840736e+04 2.889258377309843340e+01
1.156037358600194784e+04 2.960916917682354210e+01
1.156360633733919713e+04 2.924003669784889325e+01
1.156817825969422483e+04 2.848654485259080360e+01
1.157282763741174858e+04 3.045647359852846137e+01
1.157658837119746204e+04 3.073995105503557213e+01
1.157972327998910077e+04 2.754336402843200915e+01
1.158323742436591056e+04 3.108650758362519184e+01
1.158763974209254957e+04 2.985477286277564346e+01
1.159225102953238820e+04 2.528647988096596322e+01
1.159595085653364731e+04 3.164238736710515809e+01
1.159927133087365655e+04 2.825300520765859602e+01
1.160258526612218338e+04 2.964085832435737089e+01
1.160692837097753545e+04 2.969486313137522515e+01
1.161150544637411986e+04 2.850315688859691932e+01
1.161538424450338243e+04 3.006995478820272538e+01
1.161862294055659731e+04 2.994942517836469165e+01
1.162194214860547436e+04 2.995360900985087937e+01
1.162638461972282676e+04 3.076098766796060957e+01
1.163091316856120648e+04 2.811549695778142421e+01
1.163465148377802507e+04 3.344872329985649628e+01
1.163804782413790963e+04 2.856785271199325038e+01
1.164121745410114090e+04 3.072984588805465123e+01
1.164583496533977086e+04 2.836217638644626859e+01
1.165039003171876357e+04 2.961366812758783595e+01
1.165410245290534476e+04 2.583702946579737514e+01
1.165741689098109055e+04 2.962634858168603103e+01
1.166072937670773172e+04 2.714130337564203188e+01
1.166516658422256114e+04 3.006030720271247958e+01
1.166970405896827469e+04 2.825927504861567385e+01
1.167345060500645195e+04 2.888682629597060014e+01
1.167683056017945637e+04 2.940850705680078647e+01
1.168016551070659625e+04 2.787925140769909760e+01
1.168350785382688991e+04 2.972459486725740874e+01
1.168781338474703625e+04 2.797086587563692817e+01
1.169240546068931872e+04 2.784478937612352212e+01
1.169617364507045022e+04 2.976272397967852257e+01
1.169951561977976235e+04 2.846000239689141509e+01
1.170286530080894408e+04 2.735646990481412288e+01
1.170717873736079309e+04 2.734994045888482717e+01
1.171175455860335569e+04 2.951237820775424936e+01
1.171551772354263449e+04 3.087773742381945041e+01
1.171885975977373710e+04 2.978958072292701331e+01
1.172211743806633785e+04 2.930259267513369181e+01
1.172656994435867455e+04 2.637325426942278028e+01
1.173108422312306902e+04 2.922047263911773030e+01
1.173484607423120360e+04 2.623377175190668353e+01
1.173819778603048144e+04 2.781889584569591278e+01
1.174155652073478450e+04 2.748503210527920970e+01
1.174593224390433170e+04 2.664214936745390006e+01
1.175042996841589229e+04 2.747648240467456304e+01
1.175417426166005498e+04 2.658452945426689240e+01
1.175752440687134185e+04 2.946692981221936947e+01
1.176078661559143620e+04 2.531273723400082432e+01
1.176528044386686270e+04 2.710616747659990722e+01
1.176987120289457198e+04 2.478362842854786763e+01
1.177361926642257094e+04 2.581163015023608054e+01
1.177680414119127454e+04 2.685442109307654235e+01
1.178015123848215444e+04 2.762951970476439101e+01
1.178461001640939321e+04 2.557422610992856349e+01
1.178923616533623863e+04 2.659950620146677380e+01
1.179296056579191099e+04 2.561290958552657671e+01
1.179614287688139848e+04 2.590082582584689774e+01
1.179941380742735782e+04 2.779146562181789903e+01
1.180392101897994689e+04 2.583330727575268426e+01
1.180839216235013009e+04 2.763944785017966055e+01
1.181210714618616475e+04 2.539685758639312851e+01
1.181550569502424696e+04 2.476534459959139411e+01
1.181887536186195030e+04 2.578169224441279894e+01
1.182328457283921671e+04 2.555625143793801968e+01
1.182795074675062278e+04 2.556966742933374093e+01
1.183142183279249548e+04 2.737416172220473953e+01
1.183479675793732531e+04 2.411898323471109862e+01
1.183818866427949433e+04 2.644401190677013247e+01
1.184261073305630816e+04 2.540242905172672394e+01
1.184702672587628876e+04 2.567215564653285398e+01
1.185073485431023983e+04 2.539701778183089331e+01
1.185411734602019169e+04 2.519057920948971585e+01
1.185750737587029107e+04 2.721754997901929940e+01
1.186193538704013190e+04 2.516565224565098546e+01
1.186609525966723049e+04 2.510251226068457697e+01
1.186969588003839272e+04 2.541716197496337770e+01
1.187342060128187586e+04 2.501547728360760559e+01
1.187680991343738424e+04 2.481735108944350898e+01
1.188012075383046249e+04 2.552398754143905890e+01
1.188458191189641911e+04 2.490231413030343077e+01
1.188899148551293547e+04 2.508451757762851386e+01
1.189271487109636109e+04 2.596627996702149943e+01
1.189605938769770364e+04 2.489415717853222176e+01
1.189951378050933454e+04 2.604954063109975237e+01
1.190387474791000204e+04 2.493211518383771264e+01
1.190830055455060028e+04 2.440429727228983126e+01
1.191200643213165677e+04 2.456741688127719669e+01
1.191540706727554789e+04 2.488873870185807036e+01
1.191881450780741761e+04 2.491057039448368826e+01
1.192321194821847894e+04 2.453584740960892674e+01
1.192759332514969356e+04 2.428861716874191146e+01
1.193128960393837406e+04 2.397932396891573248e+01
1.193470199635417157e+04 2.472580850192431967e+01
1.193810507715314452e+04 2.476818106896556415e+01
1.194250095069953386e+04 2.439734713582456394e+01
1.194688049334115203e+04 2.316687018117602292e+01
1.195057470587045100e+04 2.486206221540670569e+01
1.195398680030775904e+04 2.517184983830626166e+01
1.195734019318156606e+04 2.307040524979483465e+01
1.196180913349044749e+04 2.458327977542617759e+01
1.196616664278145254e+04 2.462683588736332396e+01
1.196985098329557695e+04 2.328222475821533521e+01
1.197326957619754830e+04 2.497359777021704375e+01
1.197669330121247913e+04 2.374782550380279034e+01
1.198112192191327813e+04 2.408097773627584104e+01
1.198544447370768648e+04 2.259020741792663856e+01
1.198912551990604697e+04 2.478500851493570778e+01
1.199255084393094512e+04 2.353909638226165413e+01
1.199597799271674012e+04 2.482963737687581940e+01
1.200041153416544330e+04 2.354133232260881314e+01
1.200475186403675434e+04 2.480670711738110157e+01
1.200839591627370646e+04 2.258052747324856568e+01
1.201182636677194387e+04 2.292574587303314360e+01
1.201525707516893090e+04 2.513180044084680986e+01
1.201969495357487904e+04 2.273775979338025621e+01
1.202398707922120957e+04 2.386917080302818306e+01
1.202765942000384712e+04 2.283185007318077098e+01
1.203109580088953044e+04 2.483697798553737357e+01
1.203453467055809597e+04 2.401014749549281646e+01
1.203898951883030531e+04 2.194081215082648839e+01
1.204379807692041322e+04 2.472546139611863225e+01
1.204692167199287178e+04 2.363858751785076961e+01
1.205036445559158710e+04 2.292266073842242946e+01
1.205380596488804076e+04 2.328130697020473860e+01
1.205857460592703501e+04 2.295600940478131591e+01
1.206256538427950181e+04 2.238358259996220667e+01
1.206618153097239156e+04 2.209321461108617513e+01
1.206962592913676053e+04 2.324175483971956879e+01
1.207307620859690724e+04 2.324865335110161624e+01
1.207793833148205522e+04 2.334809926582067874e+01
1.208275708972968278e+04 2.301296039548331152e+01
1.208655478444312757e+04 2.179853535801494502e+01
1.209001478663788657e+04 2.367658107701315728e+01
1.209347775615956925e+04 2.303512322157319048e+01
1.209757552806364401e+04 2.213186674543951682e+01
1.210204080181304744e+04 2.455264439162283807e+01
1.210583102901788334e+04 2.069264564314362076e+01
1.210940850934446826e+04 2.546741894093687009e+01
1.211282709596092536e+04 2.178853844411903395e+01
1.211685477799148612e+04 1.991936410383451772e+01
1.212096258499893520e+04 1.988940736159923617e+01
1.212510198674654930e+04 2.124731921717276961e+01
1.212857245593580592e+04 2.537037361750365250e+01
1.213204073495970079e+04 2.152861572521202760e+01
1.213614444224271756e+04 2.108791752510514783e+01
1.214058846975124106e+04 2.270169582680737719e+01
1.214437810356546288e+04 2.263189045718725012e+01
1.214784634516591359e+04 2.261948136493746020e+01
1.215131959639858724e+04 2.144509984768678734e+01
1.215542346761057524e+04 2.205114161086865110e+01
1.215970805295487844e+04 2.056342705948453542e+01
1.216364395251619499e+04 2.236086915503154060e+01
1.216726214592915676e+04 2.226056764907820806e+01
1.217059365572008392e+04 2.120444334808721365e+01
1.217469385603242699e+04 2.180085753484801714e+01
1.217911777953344244e+04 2.114619338481677246e+01
1.218289970408171394e+04 2.200339858805769921e+01
1.218638095234852517e+04 2.282452130027979109e+01
1.218987056099822257e+04 2.139353409367312864e+01
1.219405723752266931e+04 2.171629829028817582e+01
1.219838668076350768e+04 2.126510741748729671e+01
1.220216359894338348e+04 2.237195341894140199e+01
1.220565192878328889e+04 2.194950286840147413e+01
1.220914107553783469e+04 2.184669729864914700e+01
1.221323466011235541e+04 2.153402094391429955e+01
1.221781242266321715e+04 2.019263207881826006e+01
1.222140861826248693e+04 2.285732541358167325e+01
1.222490463504455511e+04 1.947101002864351926e+01
1.222840052052661849e+04 2.201734478705287756e+01
1.223249153919762102e+04 2.024932979460775684e+01
1.223708565952375466e+04 2.037403156586312036e+01
1.224067106151769622e+04 2.235915828362897884e+01
1.224416732389285244e+04 2.213966694300566473e+01
1.224766282151944688e+04 2.153360439583274655e+01
1.225185583586010580e+04 2.194897177906015528e+01
1.225613903366161139e+04 2.167414768588060880e+01
1.225992249901129435e+04 2.399061390843134589e+01
1.226342665339274390e+04 2.324312190732944927e+01
1.226610855240893034e+04 1.954822416176807209e+01
1.227100762561400370e+04 2.171980142858952334e+01
1.227538279147906178e+04 2.306058636126843453e+01
1.227916078463563463e+04 2.069958845130762981e+01
1.228267237745404418e+04 2.257920822297619523e+01
1.228683074113301882e+04 2.264879279494835629e+01
1.229100279580866300e+04 2.219878168520140704e+01
1.229464433007204752e+04 2.085844066339549130e+01
1.229841616899728069e+04 2.272062283740416788e+01
1.230193594828149617e+04 2.259104894659172658e+01
1.230608119829616408e+04 2.103972859999175427e+01
1.231024309295259263e+04 2.235289437630446230e+01
1.231387914342307522e+04 2.173097636422614798e+01
1.231764911433168709e+04 2.171405232236647009e+01
1.232117702252954768e+04 2.118317071853935474e+01
1.232531595961186395e+04 2.266644282617735229e+01
1.232948290845215524e+04 2.142096189249527072e+01
1.233312728624385454e+04 2.150330908624258441e+01
1.233689842925412449e+04 2.213362596979394326e+01
1.234041639389358716e+04 2.197425598753035203e+01
1.234455037148567862e+04 2.134294744397776000e+01
1.234886385254915331e+04 2.342581927860621605e+01
1.235261371120641161e+04 2.024654734413248747e+01
1.235613941420218362e+04 2.258140150391488277e+01
1.235967386263015942e+04 2.171668911913467781e+01
1.236395162907344820e+04 2.071795264854427643e+01
1.236810372559075222e+04 2.250113725858844305e+01
1.237185563536489099e+04 2.127657112567916542e+01
1.237538638829581578e+04 2.078881257590970577e+01
1.237892495382180277e+04 2.126194662426852844e+01
1.238302261377808463e+04 2.240221184986121727e+01
1.238733198301983248e+04 2.029241899808856076e+01
1.239108014962815469e+04 2.356088126613815703e+01
1.239461580258696085e+04 2.121779997493641901e+01
1.239815311045348790e+04 2.263508330587597683e+01
1.240225526745635034e+04 2.061401870409147108e+01
1.240656643070085920e+04 2.161846840749491250e+01
1.241031014979613610e+04 2.074525019714585383e+01
1.241385278179166380e+04 2.124766688760194455e+01
1.241739775245878991e+04 2.160085673678884177e+01
1.242147352558574676e+04 2.157220488300655603e+01
1.242578802510995592e+04 2.174881375683078133e+01
1.242954850930983957e+04 2.084090703019573709e+01
1.243310221029481727e+04 2.129814075322877542e+01
1.243725143614055378e+04 2.039998121184593671e+01
1.244133694318270500e+04 2.121035343171493537e+01
1.244488620393992460e+04 2.079925066357673202e+01
1.244877668937121780e+04 1.991135415296762545e+01
1.245232754139202916e+04 2.052045827693685709e+01
1.245646279899554611e+04 2.149880573713472742e+01
1.246055939453646170e+04 2.092026300601524369e+01
1.246423794633696343e+04 2.003907463257112553e+01
1.246821853712288612e+04 2.074479841658214241e+01
1.247204884815857076e+04 1.964493479344201887e+01
1.247604091612445700e+04 2.102690412246290208e+01
1.248038057852051134e+04 2.122190995164922356e+01
1.248416006297696549e+04 2.152200052457258650e+01
1.248772459460836399e+04 2.040248903192059871e+01
1.249128906362122507e+04 2.094962018789028591e+01
1.249525843448418527e+04 2.023588104520801068e+01
1.249960074870681819e+04 2.079546550683250317e+01
1.250338845395503085e+04 2.049248381378201245e+01
1.250696077228535614e+04 2.105681437918241983e+01
1.251053473471943289e+04 1.913664578051058740e+01
1.251447882155569459e+04 2.026198029308848092e+01
1.251882600184930561e+04 2.147459204949793943e+01
1.252261552498203309e+04 2.133162359935299079e+01
1.252619381784147481e+04 2.008090839989927190e+01
1.253021340895524008e+04 2.152682581334380885e+01
1.253437821451901618e+04 2.085357098250342389e+01
1.253804952880852034e+04 1.959628679916763616e+01
1.254184129470222433e+04 2.202848103192782148e+01
1.254543286941298174e+04 1.999353576485764350e+01
1.254942296597710447e+04 2.088163804367213672e+01
1.255360769560886911e+04 2.134927513620409556e+01
1.255727215815391355e+04 1.959888935487911610e+01
1.256107813866913602e+04 2.194892129671072922e+01
1.256466868575369517e+04 1.982875180733449128e+01
1.256863459918863009e+04 1.912185733527043041e+01
1.257293846103883334e+04 2.047477857067348950e+01
1.257671847703457934e+04 1.953375817039189499e+01
1.258031262608715952e+04 2.028752534252529216e+01
1.258390606938389828e+04 2.062815068844591693e+01
1.258784506742785743e+04 2.091536155187355916e+01
1.259215558407351637e+04 1.830423830999694701e+01
1.259594440645167742e+04 2.189186318043528701e+01
1.259954678247113043e+04 1.591321584097297759e+01
1.260355011542435204e+04 2.131670842986786241e+01
1.260768921236782990e+04 2.176818517901352834e+01
1.261137786065061300e+04 1.922974808662902646e+01
1.261517780589031281e+04 2.101685370425430932e+01
1.261878268043983189e+04 1.833153148731286919e+01
1.262275824599653788e+04 2.187278196227783056e+01
1.262691382498219900e+04 1.925180935981844144e+01
1.263060095389994967e+04 1.917679362892763351e+01
1.263440484131564517e+04 2.264360783878960248e+01
1.263801956770493962e+04 1.960225004790486736e+01
1.264163853691266922e+04 1.991443526272511022e+01
1.264630213158077640e+04 1.896662084250010949e+01
1.265015783411517623e+04 1.981941727878859183e+01
1.265401620033828294e+04 1.609127238511202762e+01
1.265785762688139766e+04 1.788604977643101535e+01
1.266173167631361139e+04 1.811905876880596722e+01
1.266558876192422213e+04 1.725483767012316960e+01
1.266944754449508218e+04 2.334410861152495542e+01
1.267330099647965835e+04 1.569414004567888199e+01
1.267715948122781447e+04 1.294263003770586984e+01
1.268101940250751068e+04 1.464650473781753703e+01
1.268488003691166705e+04 2.059777055377612598e+01
1.268873830026107134e+04 1.326009001661965847e+01
1.269259995403434914e+04 2.309241404844290457e+01
1.269645833920538462e+04 1.828967590401702381e+01
1.270031761700608331e+04 1.809305924856529657e+01
1.270417778150225058e+04 1.840274062209197936e+01
1.270803604856029051e+04 1.857864412216640204e+01
1.271189229266124858e+04 1.570792959293503621e+01
1.271575002452935587e+04 2.272034836021610360e+01
1.271960759343705467e+04 1.191444422654595492e+01
1.272346781977389583e+04 1.820712199091423145e+01
1.272732776704893331e+04 1.627788301378751967e+01
1.273118688626733638e+04 1.930550824642076080e+01
1.273504371838177212e+04 1.473148079096004714e+01
1.273890302433886609e+04 1.884774977415612440e+01
1.274276339905191708e+04 2.211918829773007289e+01
1.274662377818619643e+04 1.692241479585047159e+01
1.275048385189846158e+04 1.546447320980290208e+01
1.275434285696696679e+04 2.119541259878603512e+01
1.275820207116616984e+04 1.659924722326497104e+01
1.276206186596780208e+04 2.005060874497466727e+01
1.276592294018483699e+04 1.617362019816964747e+01
1.276978434136764008e+04 2.345211311302949042e+01
1.277364093169229818e+04 1.672717806578186739e+01
1.277750220619112770e+04 1.859177615171982723e+01
1.278136398433038448e+04 1.621540571893547522e+01
1.278522397525325141e+04 1.945515388011570934e+01
1.278908676389123684e+04 1.917597721385069320e+01
1.279294419923543319e+04 1.961864362726964472e+01
1.279680209175853633e+04 1.501172777043512419e+01
1.280066551226209049e+04 1.925881209638069436e+01
1.280452696270597517e+04 2.103334484709228391e+01
1.280838972340438886e+04 1.563189086844230147e+01
1.281225020858909193e+04 1.619469490852154792e+01
1.281610875300515727e+04 2.374532567699190011e+01
1.281996823949762802e+04 1.623932347853577340e+01
1.282382975250567142e+04 1.981775502443566239e+01
1.282769261103973440e+04 1.865032520898975221e+01
1.283155551699686112e+04 1.909157700188814388e+01
1.283541200423956070e+04 1.995557784453022165e+01
1.283927327780675296e+04 1.783430154589129302e+01
1.284313727295791796e+04 2.226792540730557945e+01
1.284699909557355022e+04 1.760799652031866813e+01
1.285086241721281476e+04 2.004209659128499510e+01
1.285472224459040626e+04 1.694090548389546314e+01
1.285857891746437963e+04 2.047648638409470578e+01
1.286244355377276042e+04 1.678541000651508952e+01
1.286630538256098225e+04 1.921215269824856264e+01
1.287017095999714911e+04 1.904532000469527375e+01
1.287403360472705754e+04 1.602346546302137043e+01
1.287789131533161344e+04 1.856373431152430697e+01
1.288175060890540226e+04 1.802782198038640615e+01
1.288561456731221733e+04 1.761651281273382352e+01
1.288947670330171059e+04 1.648440806926739199e+01
1.289334427489632617e+04 2.145389277300558106e+01
1.289719808022340112e+04 1.895630863063609084e+01
1.290106445043737040e+04 1.762483963134279463e+01
1.290492731022582302e+04 1.474415477490302528e+01
1.290879197681724509e+04 1.586639109084094734e+01
1.291265620131436845e+04 1.839482429952880693e+01
1.291651851237609662e+04 1.789840560300467587e+01
1.292037851107244023e+04 1.712637565818612373e+01
1.292424357323520599e+04 2.004478205504286237e+01
1.292810855922516021e+04 1.730633018237113063e+01
1.293196904878305941e+04 1.800730458917532673e+01
1.293582845084788278e+04 1.857768051550217336e+01
1.293969407845453497e+04 1.898209485024730014e+01
1.294356546242583136e+04 1.830947792272761987e+01
1.294742120718248771e+04 1.752802417591169259e+01
1.295128776978952010e+04 1.835330563700554052e+01
1.295514610158195501e+04 1.805253515582469959e+01
1.295900961652521255e+04 1.954567831853579918e+01
1.296287387251671680e+04 1.712658693322701708e+01
1.296673793096691406e+04 1.779596945379417150e+01
1.297059975901101097e+04 1.906603429285866369e+01
1.297446120237712057e+04 1.672415519073588541e+01
1.297832676448203165e+04 1.837558943961809277e+01
1.298219148675957331e+04 1.804199856415169378e+01
1.298605525437712276e+04 1.780406838120516966e+01
1.298992197714339818e+04 1.812056160351769662e+01
1.299378753128916105e+04 1.773578635657346325e+01
1.299764768878097857e+04 1.778407420807488748e+01
1.300151123901580650e+04 1.730691259957200501e+01
1.300537480274086738e+04 1.758901066828445892e+01
1.300923304029016253e+04 1.734884917223019940e+01
1.301310035861810866e+04 1.681240796910557478e+01
1.301696853728094720e+04 1.912456745012228154e+01
1.302083343137834345e+04 1.682079197989834185e+01
1.302470041257360026e+04 1.531549617234234262e+01
1.302857061502651959e+04 1.819779758979057505e+01
1.303243689213359539e+04 1.876045095128124274e+01
1.303629117779264561e+04 1.593218646617593137e+01
1.304015767547085306e+04 1.674564260288338602e+01
1.304401866112255811e+04 1.767745641633311848e+01
1.304788982258057331e+04 1.465703083270160789e+01
1.305175193369469707e+04 1.763185386957337286e+01
1.305561950661797528e+04 1.793694253440738251e+01
1.305948625523081682e+04 1.669347099738743267e+01
1.306335310254791148e+04 1.788892840032297826e+01
1.306720715597066919e+04 1.639276667541799881e+01
1.307106864211619722e+04 1.685051024705298417e+01
1.307493459962813722e+04 1.735767561874497744e+01
1.307880594142317568e+04 1.859388311046392417e+01
1.308267204622073223e+04 1.758344545964047612e+01
1.308654036872410325e+04 1.430925170068269736e+01
1.309040903997354144e+04 1.786669014669418232e+01
1.309427941593769901e+04 1.629735850190494517e+01
1.309813934602498739e+04 1.707638312218162469e+01
1.310200213912006257e+04 1.700484076525422950e+01
1.310586778420227347e+04 1.711832063029426010e+01
1.310973343023045891e+04 1.718481969190759173e+01
1.311359533588613340e+04 1.744752632524151181e+01
1.311746005619201242e+04 1.652826851366604188e+01
1.312132989548537989e+04 1.820076785740643288e+01
1.312519637492749098e+04 1.477628161061883105e+01
1.312906248430832420e+04 1.726962910586821209e+01
1.313293305258685359e+04 1.704333387389971222e+01
1.313680008066735354e+04 1.567353249344857424e+01
1.314065400491033870e+04 1.747164840560842691e+01
1.314451986166365896e+04 1.723729088193711689e+01
1.314839050460622639e+04 1.531531081511401737e+01
1.315225899066390411e+04 1.876639544406229376e+01
1.315612718199536721e+04 1.848516413981566231e+01
1.315999684559978050e+04 1.402698277412784478e+01
1.316386575066703517e+04 1.700631563106762556e+01
1.316773347990450748e+04 1.761940784547789107e+01
1.317159297828625131e+04 1.652115399141997187e+01
1.317546340642069663e+04 1.677595600751568483e+01
1.317932774735412386e+04 1.727399359050184913e+01
1.318319333432630083e+04 1.701406187159879480e+01
1.318706144445570681e+04 1.703080566826264786e+01
1.319092679336864785e+04 1.847698886103176719e+01
1.319478501638782473e+04 1.625001659373905483e+01
1.319864863288640663e+04 1.493198400768880596e+01
1.320252052964198629e+04 2.048181830261356851e+01
1.320639006186088227e+04 1.454845868219985050e+01
1.321025315131849857e+04 1.977758834441543101e+01
1.321413091835313753e+04 1.596693211476696739e+01
1.321800088389401026e+04 1.655411119174810963e+01
1.322186232650484999e+04 1.785358825605251809e+01
1.322572628608849845e+04 1.673995507287149564e+01
1.322959637525806102e+04 1.568879528828542647e+01
1.323346638438755872e+04 1.613874323327211968e+01
1.323733283370638856e+04 1.608134895549083865e+01
1.324120522697758861e+04 1.876393498866540810e+01
1.324507420483136411e+04 1.530035372462270793e+01
1.324893647499601684e+04 1.828577407067622218e+01
1.325280470007089389e+04 1.761581322501553970e+01
1.325667240984564523e+04 1.726448922479849912e+01
1.326053817070453806e+04 1.799840263482315095e+01
1.326440839606036207e+04 1.779940141909705531e+01
1.326803997271023400e+04 1.650476306640108959e+01
1.327125246791273821e+04 1.795185025118190936e+01
1.327512342521241771e+04 1.670844047535019072e+01
1.327899017591186566e+04 1.672496473382421556e+01
1.328286060286128304e+04 1.710142377082111764e+01
1.328672630920083611e+04 1.662753613266640684e+01
1.329059277764741091e+04 1.703894467119654621e+01
1.329446131843859621e+04 1.750256262676875707e+01
1.329833770366581666e+04 1.654834623277050198e+01
1.330219846223281274e+04 1.666929400211431300e+01
1.330606881793225148e+04 1.692307523114460821e+01
1.330993518018643772e+04 1.679079001443072627e+01
1.331380192141189036e+04 1.549282422839346829e+01
1.331767130367770187e+04 1.633983653898040345e+01
1.332154255948562604e+04 1.587029075237474629e+01
1.332541086030400947e+04 1.779939981736830035e+01
1.332928158956749212e+04 1.708816341540629224e+01
1.333315622203312887e+04 1.676959862089668363e+01
1.333701838400399538e+04 1.720260265101235220e+01
1.334088543168032993e+04 1.715648434616558049e+01
1.334475687934120288e+04 1.742408167062166768e+01
1.334862220025028182e+04 1.693236200759150378e+01
1.335249664761144049e+04 1.746337789354956271e+01
1.335636270893631445e+04 1.847923568713543219e+01
1.336023136587625413e+04 1.663876291551910214e+01
1.336409959105822054e+04 1.719185283938690745e+01
1.336796982821762140e+04 1.780105044336200493e+01
1.337184205670499614e+04 1.718437090820818369e+01
1.337570798410457974e+04 1.672528649209210982e+01
1.337957742943635822e+04 1.737757867863670924e+01
1.338344549183601703e+04 1.677677529019799252e+01
1.338731456203390371e+04 1.660350631765635399e+01
1.339118420993935797e+04 1.695459847648704255e+01
1.339505159953825205e+04 1.698166164454935156e+01
1.339892397585828076e+04 1.737957678742986900e+01
1.340279317988647563e+04 1.710918372041776081e+01
1.340666233530533827e+04 1.717873625343929334e+01
1.341053079258277648e+04 1.673747587202262466e+01
1.341439892873379358e+04 1.695607129966198556e+01
1.341827080385368208e+04 1.775802183313190952e+01
1.342213981941070233e+04 1.737922734100418865e+01
1.342601097573098195e+04 1.661322672613787077e+01
1.342988995267095015e+04 1.633863767967205760e+01
1.343374903168980381e+04 1.636580847607358891e+01
1.343761520975394342e+04 1.618059916039102220e+01
1.344148825348036189e+04 1.681695319180542114e+01
1.344536033372101156e+04 1.676917804059268846e+01
1.344922847200041178e+04 1.616358682881832465e+01
1.345310183807159228e+04 1.604790810300761450e+01
1.345695731783151859e+04 1.663782065867842874e+01
1.346084016650901867e+04 1.649053945030355450e+01
1.346470682891822435e+04 1.554705467516262374e+01
1.346857889523199992e+04 1.645054546410429097e+01
1.347244939060669276e+04 1.575486223849497414e+01
1.347631871815615159e+04 1.607618285793665791e+01
1.348018735928609567e+04 1.633704356346341058e+01
1.348405996917506855e+04 1.582501924303930352e+01
1.348792921682062843e+04 1.624587588308504138e+01
1.349179757327096922e+04 1.507652259148702178e+01
1.349566936787669874e+04 1.502237966396324609e+01
1.349953896360115505e+04 1.682889777844751222e+01
1.350340782794366714e+04 1.648001808597246765e+01
1.350727950769897870e+04 1.529310212074094366e+01
1.351114868685724832e+04 1.610193992335171842e+01
1.351502123847039729e+04 1.436930194166059316e+01
1.351888974747763859e+04 1.686867469570531597e+01
1.352276043004404164e+04 1.428604490296916651e+01
1.352663041236338722e+04 1.574695923938522313e+01
1.353049852370737244e+04 1.548408821574815519e+01
1.353437157384318016e+04 1.695782460150697801e+01
1.353824403247336886e+04 1.504988543573146487e+01
1.354210985746005827e+04 1.598507484761884712e+01
1.354598346065525402e+04 1.665706342796169537e+01
1.354985755682674608e+04 1.610187932636388553e+01
1.355372709013606072e+04 1.722931240799350405e+01
1.355759602419894873e+04 1.732529084113864215e+01
1.356146917164583829e+04 1.478306998718167797e+01
1.356533837778099951e+04 1.755904589092617130e+01
1.356920912063973083e+04 1.698790977435304583e+01
1.357307989842517054e+04 1.660759385590889536e+01
1.357695317433623495e+04 1.495372020929754164e+01
1.358080879616832135e+04 1.573134446060509006e+01
1.358468296308720164e+04 1.703433820944723820e+01
1.358631775659464620e+04 1.548528010727831195e+01
1.359308606301778855e+04 1.784089728607644076e+01
1.359629377139792268e+04 1.925999707391904536e+01
1.360085020838160199e+04 1.549007713719764645e+01
1.360404961297352020e+04 1.850948984704911382e+01
1.360791984626486374e+04 1.355751978295530868e+01
1.361179026483547932e+04 8.640809414929144339e+00
1.361566323569831002e+04 1.526384994878755208e+01
1.361953611019931122e+04 1.392233666987398344e+01
1.362340920358328185e+04 1.379070056307783787e+01
1.362727915991212649e+04 1.481722482747715297e+01
1.363115265699659176e+04 1.577453621582202459e+01
1.363502248307924310e+04 1.474409838972632336e+01
1.363889106605906454e+04 1.471056802107713501e+01
1.364276322984588478e+04 1.642147840371788448e+01
1.364663852582674554e+04 1.550165986273657026e+01
1.365050665706207656e+04 1.566176037942426191e+01
1.365437761615732052e+04 1.740752795004023668e+01
1.365825164157815016e+04 1.493447761139783303e+01
1.366212321057318695e+04 1.302582538694628056e+01
1.366599549662676145e+04 1.268634601225907410e+01
1.366986936166034320e+04 1.403336166114833716e+01
1.367373952910947810e+04 1.135214633480976332e+01
1.367535360565936571e+04 2.681955111826136573e+01
1.367850143340428076e+04 1.265713924085829234e+01
1.368237316643181839e+04 1.895759562616784777e+01
1.368624447704132217e+04 1.296730964306055611e+01
1.369011833507283154e+04 2.020799771209675555e+01
1.369398853352408332e+04 1.367524289534436654e+01
1.369786149593537266e+04 1.514168750808627806e+01
1.370173278549529095e+04 1.605288132563872949e+01
1.370560376521767284e+04 1.041189779913912794e+01
1.370947619553581899e+04 1.700804424540306314e+01
1.371334908043425276e+04 1.013224110317569782e+01
1.371722057494613000e+04 1.214386974233120498e+01
1.372109482242345803e+04 1.624539236282342003e+01
1.372496487825630174e+04 1.579391522146986482e+01
1.372883786340308507e+04 1.399226025322112577e+01
1.373270828126817469e+04 1.649450300440209816e+01
1.373658143541128629e+04 1.585419342300886747e+01
1.374045272164295238e+04 1.255597771554439390e+01
1.374432642131430657e+04 1.742909159708308664e+01
1.374819985011162134e+04 1.542721250846822478e+01
1.375207298245523270e+04 1.285710114955274186e+01
1.375594372881152776e+04 1.569874120798216666e+01
1.375981665909790354e+04 1.466049960375723238e+01
1.376368942074820916e+04 1.519995427616218997e+01
1.376756210338789606e+04 1.406494612929549781e+01
1.377143249381042733e+04 1.751347587936249894e+01
1.377530498083571001e+04 1.469408952460500828e+01
1.377917572997428215e+04 1.436093811390607655e+01
1.378304886778214495e+04 1.524938111164227550e+01
1.378692345470870350e+04 1.387176914486824764e+01
1.379079482011802065e+04 1.554949722895951680e+01
1.379466783828758525e+04 1.516074953470078057e+01
1.379853885152298972e+04 1.601395669418878498e+01
1.380241095125470019e+04 1.502818109011185221e+01
1.380628380539715545e+04 1.425035310274105171e+01
1.381015560837772682e+04 1.270151844671846675e+01
1.381402778322912127e+04 1.561735894630797006e+01
1.381790114753746639e+04 1.121184693758976181e+01
1.382177434335608814e+04 2.716502618012895276e+00
1.382564713692888472e+04 2.086411045638332595e+01
1.382951736684753087e+04 8.415420083563644127e+00
1.383339035104463437e+04 2.354246993372124663e+01
1.383726541126931443e+04 1.564202350688463028e+01
1.384113809907892937e+04 1.568197802204664804e+01
1.384501252503076466e+04 6.928995626835467547e+00
1.384888690382031928e+04 1.432668780157004917e+01
1.385275814584209002e+04 1.542602938503424426e+01
1.385662694582978475e+04 1.402398967628822390e+01
1.386050041990518366e+04 1.433020283252012028e+01
1.386437444386465904e+04 1.360131857884108797e+01
1.386825421213060145e+04 1.410666700181656807e+01
1.387212090908097889e+04 1.317438129458997942e+01
1.387599385496968898e+04 1.383175852664886385e+01
1.387986665857404478e+04 1.417407854376700449e+01
1.388374007483559035e+04 1.621292219033263748e+01
1.388761140926300322e+04 1.490724038369285509e+01
1.389148432479391886e+04 1.406217404222739020e+01
1.389535575065447665e+04 1.747400179051005153e+01
1.389922904753705188e+04 1.338305127134017525e+01
1.390310190156042154e+04 1.804797813588330513e+01
1.390697706375505913e+04 1.189836512374989752e+01
1.391084981474627421e+04 1.817859937042789653e+01
1.391543213052334249e+04 1.643604656342032655e+01
1.391859812139729547e+04 1.298518035945639859e+01
1.392247009989029902e+04 1.389591241636600394e+01
1.392633555056352270e+04 1.422497851293327464e+01
1.393021561570923768e+04 1.357854150254115488e+01
1.393408750467435311e+04 1.494263356592678704e+01
1.393795973495918406e+04 1.466754731638837583e+01
1.394183483622695530e+04 1.148727944990935335e+01
1.394570632145681884e+04 1.256493433553493055e+01
1.394958055815671651e+04 1.325027963965259303e+01
1.395345323627284961e+04 1.032129572120971517e+01
1.395732830842151816e+04 1.549044880915216460e+01
1.396120224309695550e+04 1.019110183392680824e+01
1.396507406502878621e+04 1.516946819884304176e+01
1.396894844378073685e+04 1.730981683755994638e+01
1.397281889884093653e+04 1.391582699345778806e+01
1.397669240827721842e+04 1.412438183749848086e+01
1.398056748400013021e+04 1.735262553090852222e+01
1.398444225145480050e+04 1.473528864730969978e+01
1.398831344489151707e+04 1.322552419484502373e+01
1.399219188224786922e+04 1.186411406557693660e+01
1.399606508871955884e+04 1.538555785433674217e+01
1.399993590591750399e+04 1.263179928041227384e+01
1.400380741809462961e+04 1.466854898612947089e+01
1.400767788013745849e+04 2.848687881869379268e+00
1.401155703500610252e+04 2.076738456704800484e+01
1.401543008768153231e+04 1.707893112327577967e+01
1.401930504872639358e+04 1.830679932718858183e+01
1.402317804330647959e+04 1.485224483665387396e+01
1.402705536302334440e+04 1.696971918610709906e+01
1.403093179220568527e+04 1.497062410942139365e+01
1.403480167158859513e+04 1.406671644412740108e+01
1.403871589343839150e+04 1.352520707997493865e+01
1.404264896003332979e+04 1.318514790519174795e+01
1.404669922448394573e+04 1.142600749928080184e+01
1.405061338766544031e+04 1.429406668284298476e+01
1.405412182834839405e+04 1.317775521029412467e+01
1.405863009822560889e+04 1.259369687214487499e+01
1.406199182110674883e+04 1.312511497548462813e+01
1.406585965896873495e+04 1.264124353717421911e+01
1.406991378117521162e+04 1.586858554224749618e+01
1.407397421906134150e+04 1.243970518065085251e+01
1.407739469750195167e+04 1.452236821504407338e+01
1.408115038806058146e+04 1.187167936796371670e+01
1.408525453175056282e+04 1.124834582366950464e+01
1.408921775499689647e+04 1.292491972044338411e+01
1.409317381432473121e+04 1.426263487090085391e+01
1.409676697473209060e+04 1.219048158215733402e+01
1.410042967504994340e+04 1.260082828061003823e+01
1.410453381979129517e+04 1.330049278501232735e+01
1.410864157551580684e+04 1.042604884057783288e+01
1.411258852955298426e+04 1.501506687711199284e+01
1.411614615239453087e+04 1.366694184102090759e+01
1.411969033591740117e+04 1.219887121781300010e+01
1.412380355901320763e+04 1.354698527136269526e+01
1.412791869176762157e+04 1.269431423663420233e+01
1.413188156698448438e+04 1.528058834749410977e+01
1.413585095649528739e+04 1.033849230614895731e+01
1.413936198424532995e+04 1.278092124433814902e+01
1.414303664287094034e+04 1.239950945492056178e+01
1.414719776584613101e+04 1.047659727062977275e+01
1.415117158820877921e+04 1.371080366178634691e+01
1.415525369255652186e+04 1.330867973878151567e+01
1.415869915422198574e+04 1.422204928037209015e+01
1.416235291349879117e+04 1.192126968411886700e+01
1.416647586383418457e+04 1.325440885899123344e+01
1.417060141029868282e+04 1.223024266130556548e+01
1.417455293848651127e+04 1.343201585492546890e+01
1.417803611888313571e+04 1.273237890518061910e+01
1.418161888538739731e+04 1.127838579181532808e+01
1.418574692184626292e+04 1.180998718003385584e+01
1.418988048684673777e+04 1.300710629017805964e+01
1.419386473533145181e+04 7.583697886938342236e+00
1.419783529328291115e+04 1.286033717386716191e+01
1.420133067805181417e+04 1.090798758263069423e+01
1.420502287099738714e+04 1.379886711529423415e+01
1.420906065485904765e+04 1.299660728355543071e+01
1.421314801888530747e+04 1.271139114490524058e+01
1.421724553021233805e+04 1.204401499525100760e+01
1.422067190790897621e+04 1.378473433386288072e+01
1.422428492401775111e+04 1.325609331716910333e+01
1.422842664210428302e+04 1.030062306192981225e+01
1.423244703704055064e+04 1.065752543715410461e+01
1.423638546831671374e+04 1.397186734557312526e+01
1.424000743408265043e+04 1.406594748088756575e+01
1.424354859432751437e+04 1.162273750994556565e+01
1.424769465949804908e+04 1.236514342917142883e+01
1.425184459407359645e+04 1.310722177825200419e+01
1.425584205892126738e+04 1.273187965081684325e+01
1.425933974365647737e+04 1.302948954464432241e+01
1.426281062756790743e+04 1.190195070454324089e+01
1.426697289347600963e+04 1.231637611935788890e+01
1.427114054974508872e+04 1.283539602570745508e+01
1.427516072077422177e+04 1.246431164975692774e+01
1.427910931265185900e+04 1.193824081665173154e+01
1.428263328991241906e+04 1.280161168833860863e+01
1.428619565034275547e+04 1.270063130580446398e+01
1.429038937708220328e+04 1.373266335620975731e+01
1.429442628707890617e+04 1.336214513949008698e+01
1.429836556328126608e+04 1.217884759433906616e+01
1.430197580350023600e+04 1.198205792877036302e+01
1.430549164810282309e+04 1.388367087702751057e+01
1.430959661722300552e+04 1.305267077696540845e+01
1.431382651051411449e+04 1.299734722815095722e+01
1.431783658275643029e+04 1.399283019950754081e+01
1.432130777185578881e+04 1.458342229200849438e+01
1.432474958818515734e+04 1.492997792563651593e+01
1.432886576455586328e+04 1.204410177638373369e+01
1.433309773756651339e+04 1.331914201893333427e+01
1.433712593171553272e+04 1.207308541839493543e+01
1.434064011748050325e+04 1.262460061068108352e+01
1.434400049907373796e+04 1.429626198179816043e+01
1.434818410660847258e+04 1.459898845687266089e+01
1.435236882012244496e+04 1.465937749508759502e+01
1.435641752991583417e+04 1.255946890447292930e+01
1.436036182653525975e+04 1.333449544065403103e+01
1.436395152625214178e+04 1.454247817856991176e+01
1.436744512462508283e+04 1.427397852810875811e+01
1.437163724199800163e+04 1.188424565383666653e+01
1.437571092902718556e+04 1.273463957087772513e+01
1.437963306967296012e+04 1.131753176027484642e+01
1.438328245058243738e+04 1.429243268649613086e+01
1.438670895844829101e+04 1.188841854731611924e+01
1.439089721597348216e+04 1.235324890192711145e+01
1.439509532668867723e+04 1.154413802651849430e+01
1.439913680751590073e+04 1.151290293118755947e+01
1.440261556403400391e+04 1.341936467929776455e+01
1.440596187796884442e+04 1.119810815787752389e+01
1.441016431015286435e+04 1.341329656470294651e+01
1.441436789835706986e+04 1.214166153662839065e+01
1.441843123642229148e+04 1.213428850571936479e+01
1.442194277145855449e+04 1.283498245806612204e+01
1.442521573447682931e+04 1.250230937177601120e+01
1.442942321830721448e+04 1.207558943770666637e+01
1.443363160514582160e+04 1.282700877520398386e+01
1.443771196927770870e+04 1.156981852948117862e+01
1.444164280884379150e+04 1.156852921057949857e+01
1.444525790999432684e+04 1.252727623011811353e+01
1.444868039829310874e+04 1.297501186914279536e+01
1.445289241830472201e+04 1.109809745810724202e+01
1.445699152198041520e+04 1.221802023207532173e+01
1.446090929120600958e+04 1.288995316220919918e+01
1.446458922799013817e+04 1.144877764247164720e+01
1.446793521324673748e+04 1.204533708795816160e+01
1.447216270486622125e+04 1.171418734533320993e+01
1.447627709063677867e+04 1.381867834032580511e+01
1.448044813908591095e+04 1.255708052747209003e+01
1.448392148049977004e+04 1.248161343726144601e+01
1.448721046747137370e+04 1.221534697685781801e+01
1.449138328619804270e+04 1.233869775712305916e+01
1.449563614947885981e+04 1.111366650594298733e+01
1.449973821674385363e+04 1.189795996562312830e+01
1.450323112098871752e+04 1.312857189953573744e+01
1.450642234062675379e+04 1.122337458430362389e+01
1.451066177925241391e+04 1.179956718384155501e+01
1.451490708178024033e+04 1.368106069189157203e+01
1.451901803933799602e+04 1.465560318752585189e+01
1.452294900696458353e+04 9.915578335553542288e+00
1.452658210715980385e+04 1.126683507921644001e+01
1.452993953657075690e+04 1.227119747271781591e+01
1.453399526249676273e+04 1.175594317474670447e+01
1.453771953441113510e+04 1.244211864059651873e+01
1.454168887712336982e+04 1.237275789167712503e+01
1.454513592673252242e+04 1.136950101333288465e+01
1.454865686269955040e+04 1.329745487406105298e+01
1.455290460789318968e+04 1.083700658991646293e+01
1.455700305972215392e+04 1.187263589226074956e+01
1.456095926569342373e+04 9.658902800120069188e+00
1.456446834763469269e+04 1.110760145728422366e+01
1.456792224151824303e+04 1.143214358645082918e+01
1.457217748961896723e+04 1.334790309197991220e+01
1.457644069429147385e+04 1.265982254548888619e+01
1.458049600713836116e+04 1.170565170469606286e+01
1.458379726998692240e+04 1.146986728610799311e+01
1.458715084267067141e+04 1.124398023060947338e+01
1.459141933500339474e+04 1.132724919763644778e+01
1.459569133398778649e+04 1.331980739975293204e+01
1.459977651763000176e+04 1.217941153039738822e+01
1.460312290805568409e+04 1.434580890796551955e+01
1.460643239458870812e+04 1.250186699035680959e+01
1.461070585327183653e+04 9.516927941903649213e+00
1.461498162962309834e+04 1.231035261322618801e+01
1.461907545812304488e+04 1.096981562499288110e+01
1.462245779731869334e+04 1.099849780583510750e+01
1.462568656635624939e+04 1.200571080928485301e+01
1.462995493778258060e+04 1.172575989821066678e+01
1.463423816690279818e+04 1.166046186752181057e+01
1.463835363450954355e+04 1.125049748385504422e+01
1.464230771932999414e+04 1.210255241266221837e+01
1.464579569257940966e+04 1.123399609427981360e+01
1.464921332053010883e+04 1.191701310825273907e+01
1.465349489948101291e+04 1.109093807095822015e+01
1.465763451253788844e+04 1.288033001844552494e+01
1.466157713206311382e+04 1.107339018742744408e+01
1.466512632339601623e+04 1.009044271654584257e+01
1.466847938176879143e+04 1.089514469269698971e+01
1.467276951396365075e+04 1.218874981736404273e+01
1.467692539184039742e+04 1.156165271664971606e+01
1.468084040335321515e+04 1.168129740247159098e+01
1.468445217406776646e+04 1.143502740490636960e+01
1.468772330758778480e+04 1.090534634273215886e+01
1.469202453431848153e+04 1.107237278162354244e+01
1.469632463707086936e+04 1.147690779954667306e+01
1.470044200041586191e+04 1.270999012493485480e+01
1.470378545923904858e+04 1.033093058366752537e+01
1.470699230824662664e+04 1.044883774288579836e+01
1.471124034666719126e+04 1.107082769506100384e+01
1.471559412335536399e+04 1.029739016657120132e+01
1.471972827786657399e+04 1.095811321135415817e+01
1.472310486705940821e+04 1.132784890210440132e+01
1.472623660415206177e+04 1.153245907893054500e+01
1.473054475250014366e+04 1.083847939374105174e+01
1.473485408477797137e+04 1.073259616429198005e+01
1.473900978510401364e+04 1.180242881487740192e+01
1.474243332899582310e+04 1.143254878624707338e+01
1.474549576675259596e+04 1.134330789004988738e+01
1.474981067691281896e+04 1.153112191183647361e+01
1.475412382774327671e+04 1.151969995387515766e+01
1.475828974131275572e+04 1.040262214895061277e+01
1.476222292569155434e+04 1.081982294073815787e+01
1.476609532295695317e+04 9.086367958879087325e+00
1.476904592133934966e+04 1.167495382910196966e+01
1.477338428041755833e+04 1.280352493287311333e+01
1.477757485980313504e+04 8.990774940008135374e+00
1.478149484702526206e+04 9.935286777158177429e+00
1.478512015286063797e+04 1.039720252398775457e+01
1.478832288497497757e+04 1.224097726457642565e+01
1.479258608316605569e+04 1.076006022926398309e+01
1.479685485616900405e+04 1.316593866402461188e+01
1.480076343966571585e+04 1.117282703619759765e+01
1.480444849903336035e+04 1.027566055888033247e+01
1.480758673456600627e+04 1.186677736600498889e+01
1.481192082968060276e+04 1.187396938685006020e+01
1.481624657929232853e+04 1.031804976476996494e+01
1.482039967676555170e+04 1.038981325092732177e+01
1.482375695737486421e+04 1.035085800692623792e+01
1.482683157510440105e+04 9.600291344712356789e+00
1.483117343442857782e+04 1.140705510141665613e+01
1.483551271085062217e+04 1.201495847102756009e+01
1.483969850064748971e+04 1.104361392965854272e+01
1.484131317108791882e+04 9.612137585700788023e+00
1.484448000761739422e+04 1.051726349108486858e+01
1.484897887215164155e+04 1.131743422944986932e+01
1.485332344166059738e+04 1.016483176191733229e+01
1.485733515786787757e+04 1.010035603875215848e+01
1.486002442132745455e+04 1.032866537866109802e+01
1.486390983039004095e+04 1.211863710520607107e+01
1.486827041740711320e+04 9.652872759069754949e+00
1.487262242921614779e+04 1.082602958311832353e+01
1.487663772842777507e+04 8.175563456745578605e+00
1.487935562205926726e+04 8.240207902726794487e+00
1.488318615844324268e+04 9.971856987194483324e+00
1.488754656130146577e+04 1.096030503004705281e+01
1.489191168475754239e+04 1.093416201486424910e+01
1.489595393741311818e+04 9.453421666353220232e+00
1.490005960769603553e+04 1.085677729812648451e+01
1.490275602713741318e+04 1.038883261912293321e+01
1.490682394902811575e+04 9.555657370166715125e+00
1.491118526043337624e+04 1.139608458124614110e+01
1.491524697052902593e+04 9.154224945996132234e+00
1.491933845437190757e+04 8.734878048337966661e+00
1.492208690605800257e+04 1.044437869906975713e+01
1.492610605963585112e+04 1.174180648758574286e+01
1.493047340772828829e+04 8.331051609878397102e+00
1.493453876095174201e+04 1.033574817791010148e+01
1.493863332566101599e+04 1.010244129477290720e+01
1.494143613627780906e+04 9.602477770011978109e+00
1.494538632378369584e+04 1.036709362650559463e+01
1.494975602860173422e+04 9.491599175666474153e+00
1.495383958901229016e+04 1.035473577259861067e+01
1.495791535839084281e+04 1.045089791278003055e+01
1.496076440972192540e+04 1.028824970149086049e+01
1.496466318877982485e+04 1.017381259105499325e+01
1.496903799233202153e+04 9.991165930364147130e+00
1.497342302282376841e+04 1.054198551383438520e+01
1.497747013917947879e+04 9.744551984861667293e+00
1.498009413272183338e+04 1.011685526287291736e+01
1.498393278821611966e+04 9.740432703304021445e+00
1.498831294436587450e+04 9.559149686549234914e+00
1.499270992476970605e+04 1.017350123573648268e+01
1.499676560437113949e+04 9.762872683661571571e+00
1.499942837490215243e+04 1.096643381919706250e+01
1.500320885391667980e+04 9.609108339732017612e+00
1.500760208211821555e+04 1.012369270868179960e+01
1.501199749032013096e+04 9.846853104187992756e+00
1.501606479510872305e+04 9.997591377786109845e+00
1.501876192831146182e+04 1.053457806930585328e+01
1.502248716256936677e+04 9.635408401400885836e+00
1.502688401592864102e+04 1.033647800070381351e+01
1.503102647875126786e+04 9.490701525801584992e+00
1.503536175318311143e+04 9.361339772173138840e+00
1.503807504219250040e+04 8.835496669876240716e+00
1.504173775988576926e+04 1.156441642056669394e+01
1.504614890015056335e+04 4.049553479055374439e+00
1.505056212225353192e+04 1.282238255637435920e+01
1.505466741135021039e+04 8.180563159508263738e+00
1.505742491765027262e+04 7.541781004241797426e+00
1.506104335428148261e+04 9.925001441610586284e+00
1.506545547410177096e+04 1.102580774046790779e+01
1.506986125918650214e+04 9.931530024299830117e+00
1.507397185412065664e+04 6.991423906908858399e+00
1.507805156330378668e+04 9.717301286720861242e+00
1.508085769603645895e+04 1.014298049207565100e+01
1.508473078523322692e+04 9.101081569858529008e+00
1.508914619166717603e+04 9.747515976282354444e+00
1.509327411834857412e+04 8.832717713618640332e+00
1.509734174033200725e+04 1.045366863714079564e+01
1.510019381882397829e+04 9.843223648495866840e+00
1.510400284376671152e+04 1.020180405246297006e+01
1.510820867018177887e+04 9.709427306971614158e+00
1.511257070389476576e+04 9.383948477377570541e+00
1.511663051124142476e+04 1.050808309907092841e+01
1.511952660572919376e+04 1.014795483762623896e+01
1.512329709563819961e+04 9.107941017425194019e+00
1.512772140285855494e+04 9.406310737788142973e+00
1.513187505869547022e+04 9.380138311248652272e+00
1.513592572849335193e+04 9.715672783803871226e+00
1.513885990229061645e+04 1.031941199561617317e+01
1.514258008526950289e+04 8.912062390842637072e+00
1.514700918346560502e+04 9.268044342076606767e+00
1.515117103569239043e+04 1.018881002801075475e+01
1.515520714552091340e+04 9.728749010251160456e+00
1.515819662433956000e+04 9.908134425473566154e+00
1.516186352385007376e+04 9.828910568078036647e+00
1.516609241759621364e+04 9.664963452574752978e+00
1.517073201771693675e+04 9.574427010188450993e+00
1.517575729439654970e+04 8.666925917503801813e+00
1.517715652857018358e+04 6.397764649505837120e+00
1.518089098291962910e+04 1.040416574890735646e+01
1.518570112948221686e+04 8.876673872780379781e+00
1.519051146758747382e+04 7.334953140397377780e+00
1.519500472692846415e+04 9.391417414663809637e+00
1.519639905635089963e+04 7.750739374410814619e+00
1.520013898101885752e+04 1.018450220582690591e+01
1.520493616376574937e+04 9.153808574589243463e+00
1.520974393891543150e+04 8.400838382809906690e+00
1.521424566454683372e+04 9.747136323335171326e+00
1.521563159860739506e+04 9.542165566839356572e+00
1.521935190024418262e+04 9.803572124496223950e+00
1.522414805115473246e+04 9.336971787658898236e+00
1.522896411623997119e+04 9.883285902152248781e+00
1.523346467067521189e+04 9.094204795155897969e+00
1.523483072233932216e+04 1.003530022614887152e+01
1.523860051169566941e+04 1.193694728470444311e+01
1.524341031396110338e+04 7.925770554766112141e+00
1.524822736863232058e+04 9.040418165882126544e+00
1.525272813798148309e+04 8.673335588675149310e+00
1.525411583309702473e+04 8.355190910846093999e+00
1.525784642858158441e+04 8.844168470708218877e+00
1.526264739032304715e+04 8.918942204084260084e+00
1.526745866459364697e+04 9.444219244969470850e+00
1.527193486970148115e+04 9.422288250711373436e+00
1.527334096281608618e+04 9.486087986111099823e+00
1.527707683613550762e+04 8.542436970309424282e+00
1.528189581185266979e+04 1.122151393579418333e+01
1.528670709587068086e+04 9.997000324064243770e+00
1.529119890149331331e+04 8.753342217898484989e+00
1.529260238100315109e+04 7.698795650609747909e+00
1.529633889150463619e+04 8.844039577910880467e+00
1.530115435859375975e+04 9.634006329051974404e+00
1.530595596975743501e+04 9.441686840843471984e+00
1.531044172031669041e+04 7.654573159626775869e+00
1.531181349576215143e+04 8.161343885843441726e+00
1.531555371413480498e+04 9.729307459577647421e+00
1.532037446350381106e+04 9.373638045188728896e+00
1.532519867907833031e+04 7.495614409739759232e+00
1.532969529874733598e+04 9.008369013680662007e+00
1.533110387879295740e+04 1.217633219780245568e+01
1.533483244985579222e+04 7.957111214501973784e+00
1.533965228261510674e+04 1.089338016589264058e+01
1.534447440941124842e+04 9.560064760206469003e+00
1.534895593258217923e+04 1.001006858337746941e+01
1.535298360329221941e+04 9.063434002777324139e+00
1.535517586432346798e+04 9.094325269590182614e+00
1.535889613738374283e+04 8.538760731630766543e+00
1.536370071252733760e+04 9.439659332417523530e+00
1.536821836871710002e+04 9.543953552547487007e+00
1.537223634996954206e+04 8.625000423935258453e+00
1.537442760306669516e+04 9.178611692430465041e+00
1.537815295253423028e+04 8.801876291378521344e+00
1.538296473971563137e+04 9.810311571269865638e+00
1.538745962248617616e+04 8.861065200020199484e+00
1.539149609143197267e+04 7.673255482056878130e+00
1.539369204718426772e+04 1.154846100168060019e+01
1.539741770820336387e+04 1.117766153560980769e+01
1.540223744600274222e+04 7.198900620858969646e+00
1.540673442033251922e+04 1.015200888797766687e+01
1.541075807455641370e+04 9.260365018762806599e+00
1.541293046225438593e+04 9.224041657216980994e+00
1.541665985829429155e+04 9.790815153758984479e+00
1.542148510053509563e+04 1.113558458184328614e+01
1.542598393278003823e+04 6.422673011773287755e+00
1.543001870841707387e+04 9.848270474593974200e+00
1.543221604196563021e+04 1.372773328509084045e+01
1.543594686108365568e+04 8.761954505898929213e+00
1.544077041509601804e+04 9.503926763165976510e+00
1.544526997943745846e+04 8.609126567545562381e+00
1.544928951080082697e+04 9.055465402205262748e+00
1.545149258360560088e+04 9.295501237112539172e+00
1.545521211722963562e+04 9.084174085287987310e+00
1.546002881084478395e+04 8.967826501249888338e+00
1.546451827016240532e+04 8.562318852757796250e+00
1.546933834020347967e+04 9.698000900024846160e+00
1.547076224309841200e+04 8.565961432513892859e+00
1.547447631556485976e+04 9.598984340593968767e+00
1.547929850902861290e+04 8.037477496777304609e+00
1.548378693255226426e+04 8.726164872134777539e+00
1.548782328887769472e+04 7.959299482506697387e+00
1.549003311445010695e+04 9.821783453669794994e+00
1.549374974352545178e+04 9.044679535064730658e+00
1.549856873286869086e+04 9.275847833915040752e+00
1.550305935818955550e+04 8.721369133277690366e+00
1.550710185803592503e+04 8.618241741681657686e+00
1.550931419496469789e+04 6.143687647213387670e+00
1.551303154578605427e+04 8.577087558950303503e+00
1.551785192173227188e+04 7.253685861403654123e+00
1.552233889707379967e+04 9.026538742947861849e+00
1.552636844877214207e+04 8.006313506803989455e+00
1.552858210158220209e+04 4.291838621805067255e+00
1.553229887159496502e+04 8.447911480267947582e+00
1.553712172938503863e+04 4.151883895873658581e+00
1.554161326856584674e+04 7.675962837026326646e+00
1.554565809235270535e+04 8.746580334208054808e+00
1.554787551993406487e+04 7.071916364682367728e+00
1.555159293535224060e+04 8.780541078223500051e+00
1.555640955657851919e+04 8.364228413334410916e+00
1.556089064253953802e+04 8.596331949543555950e+00
1.556493267710524742e+04 9.748594748465057691e+00
1.556714715697623615e+04 9.607481945415473845e+00
1.557086327150184115e+04 8.157985827954586711e+00
1.557568572996900548e+04 7.878228557675878818e+00
1.558017024222326108e+04 9.466461723092349345e+00
1.558420445158050643e+04 8.520574836932260254e+00
1.558641862013128593e+04 7.235519824443632508e+00
1.559014095621548950e+04 8.205183329979032436e+00
1.559496789050747611e+04 7.817650340913266049e+00
1.559945816595713404e+04 9.891181050435180921e+00
1.560350530931945832e+04 1.021901428561138658e+01
1.560572087225161522e+04 8.297408155086017700e+00
1.560943733395723393e+04 8.097891137697008190e+00
1.561391837798655433e+04 8.951628084957308218e+00
1.561873306915505782e+04 7.198758368639215810e+00
1.562278193601110252e+04 8.130366804929646918e+00
1.562500579510237549e+04 9.693253100129078703e+00
1.562871833143292133e+04 8.500309975212934077e+00
1.563354255718368222e+04 9.527241909748630277e+00
1.563802880399966125e+04 7.375823423629166875e+00
1.564207110878730236e+04 7.063292355853579174e+00
1.564430143310356107e+04 9.963805715898388371e+00
1.564800526003875530e+04 9.138439621166893900e+00
1.565283123887213151e+04 7.252200379469251779e+00
1.565765477059738078e+04 9.076247069381910393e+00
1.566214922464045230e+04 9.125257287312635412e+00
1.566360054476383993e+04 1.142408210739125884e+01
1.566731365150474994e+04 7.139964094153889107e+00
1.567214160875773086e+04 7.875863278032340986e+00
1.567694647375181012e+04 8.288311405375264229e+00
1.568143255511583993e+04 7.686914044714074912e+00
1.568290078714341871e+04 9.491666605294492243e+00
1.568658717673084539e+04 8.445307494887510202e+00
1.569141145221376064e+04 7.835571896003729719e+00
1.569623938257455484e+04 9.708142060337021206e+00
1.570072764730377639e+04 7.798713867509531994e+00
1.570219434743938109e+04 6.475350603439580688e+00
1.570589175714531848e+04 9.720921896852040334e+00
1.571071865783488829e+04 7.416814439330828179e+00
1.571554317321255803e+04 9.060516475202764042e+00
1.572001943212609149e+04 7.909841918146002904e+00
1.572149526949959545e+04 9.078718720143864829e+00
1.572518479203390598e+04 7.979076811898711874e+00
1.573001055895846002e+04 8.547411214921799782e+00
1.573483555125498606e+04 7.852782729042649734e+00
1.573932021585137227e+04 9.079539265139731086e+00
1.574079601954769350e+04 8.149764600238464496e+00
1.574447614345126021e+04 6.957734470849382014e+00
1.574931940566978301e+04 9.235142537795361761e+00
1.575413559988946690e+04 7.726164658272417718e+00
1.575862155793706916e+04 6.812911406168981721e+00
1.576010069473034309e+04 9.946069740709878815e+00
1.576378351745913460e+04 8.876974496786266045e+00
1.576860784514043007e+04 7.085876168445138568e+00
1.577344009828775779e+04 9.020710435172102137e+00
1.577792278681834978e+04 8.572251911433410143e+00
1.577940356813153448e+04 9.431955483468064116e+00
1.578308991039679313e+04 7.704125929881604939e+00
1.578791358591546668e+04 8.456187391808443365e+00
1.579273532813236670e+04 9.308068857335692670e+00
1.579722024382705422e+04 8.184700793883363801e+00
1.579871089407574436e+04 4.987265188779069547e+00
1.580239336971074772e+04 5.216415574398192589e+00
1.580722169972259690e+04 9.083449061303507932e+00
1.581204617206287367e+04 5.640423968057986848e+00
1.581652459059704779e+04 7.725533770579140480e+00
1.581799507753094804e+04 6.941522551161143362e+00
1.582168464692419911e+04 8.443613965841398894e+00
1.582651748196297376e+04 8.551409998955160630e-01
1.583135287324336423e+04 9.275170136052494740e+00
1.583583739801232514e+04 8.668306661244360001e+00
1.583733338307589293e+04 9.525111750722981441e+00
1.584101454298174940e+04 7.597620556683695625e+00
1.584584380717903696e+04 7.044410155617156555e+00
1.585032087934877563e+04 7.502621719794908550e+00
1.585438375337760226e+04 7.620671493266078400e+00
1.585664707875919339e+04 7.145362664327782554e+00
1.586032403507398703e+04 8.646283157665077823e+00
1.586514702784491237e+04 6.576721858740402382e+00
1.586962841615915750e+04 7.667562881315844514e+00
1.587369532537670966e+04 7.211042630256633501e+00
1.587596623721654760e+04 7.439927049542931492e+00
1.587963765486161719e+04 8.196083164898919193e+00
1.588445800025053904e+04 8.408771950845357779e+00
1.588893794866227472e+04 6.612429630976182970e+00
1.589300510869304526e+04 8.130582801809582705e+00
1.589529466337272061e+04 1.013960841945196378e+01
1.589895747682699039e+04 8.034182169828842035e+00
1.590377408107669362e+04 8.464387831092970771e+00
1.590825615119695067e+04 7.406085158691736225e+00
1.591232070756395842e+04 8.580663173814951250e+00
1.591459632715039334e+04 8.947259760475565926e+00
1.591825885326165917e+04 8.196977526258333313e+00
1.592308891385636707e+04 8.350104878399356778e+00
1.592758051556234932e+04 7.824008694630062877e+00
1.593163666612073939e+04 8.030195851210567781e+00
1.593391781718231323e+04 8.302901499661313522e+00
1.593757728182817300e+04 7.542833641147185908e+00
1.594239441785982126e+04 8.355481424523038214e+00
1.594688371500626272e+04 7.708790101597292832e+00
1.595096100746613592e+04 7.873138421313307767e+00
1.595324750662763472e+04 7.619363930831021037e+00
1.595688400202011871e+04 8.819000568284325325e+00
1.596171724938016814e+04 7.434447534186896966e+00
1.596619906142832406e+04 9.617710081410407952e+00
1.597027351742424617e+04 8.662310924937251855e+00
1.597255727296539408e+04 9.067674110177614821e+00
1.597621614330378179e+04 8.945734381392419721e+00
1.598105161593857156e+04 8.713712975760380175e+00
1.598553612814311236e+04 7.788557455263628526e+00
1.598959846661526717e+04 7.672686977803086172e+00
1.599188984532850736e+04 7.425263603602400231e+00
1.599553477759800990e+04 7.620796302540819411e+00
1.600036340553040827e+04 8.503817340202134645e+00
1.600484438671969656e+04 8.128851521060015628e+00
1.600891074672853392e+04 7.917808930071651652e+00
1.601117450145531257e+04 9.148951649582498291e+00
1.601482640127676495e+04 9.118487795039822430e+00
1.601966887271260930e+04 7.284092166299084070e+00
1.602416100415352230e+04 9.314904610840383015e+00
1.602822970645409077e+04 9.118272313424750308e+00
1.603053708335248484e+04 1.153853109535157095e+01
1.603418351750810143e+04 5.516338142080702056e+00
1.603902154483001505e+04 1.168145000542192058e+01
1.604351064186755320e+04 7.694379576913823904e+00
1.604756309632249940e+04 8.349161269005692887e+00
1.604986831580022226e+04 7.289817952134922230e+00
1.605350841653399402e+04 8.286853885151097998e+00
1.605833605041280862e+04 7.669896736192269415e+00
1.606279894819046240e+04 7.071036629984550181e+00
1.606687831138263937e+04 7.625054621776384600e+00
1.606918722046666153e+04 6.517011840502958009e+00
1.607283033503571824e+04 9.431734145714621320e+00
1.607766603308460981e+04 4.745488250536643804e+00
1.608214249916515109e+04 8.011249203996703372e+00
1.608622229203137977e+04 7.794488703896019111e+00
1.608852635425741937e+04 9.200907568542795900e+00
1.609217566870558949e+04 8.459307765180671623e+00
1.609700031787066655e+04 7.989824226022920861e+00
1.610146150356804355e+04 8.367443622881769016e+00
1.610554086962008296e+04 9.050281587738533418e+00
1.610782114976590492e+04 7.842751250568234411e+00
1.611146082978807863e+04 8.795735487889507098e+00
1.611630016127991439e+04 7.989215527649330184e+00
1.612079089500511691e+04 8.481750641967215287e+00
1.612486729507038399e+04 9.267051599101307602e+00
1.612719294275555512e+04 1.538835704208401367e+01
1.613082233303127941e+04 4.677758978397364764e+00
1.613566301557743645e+04 9.280980760909242733e+00
1.614014869279064624e+04 8.088439302395011410e+00
1.614422094012198613e+04 8.697132865286340220e+00
1.614652235651730189e+04 9.926299040437175591e+00
1.615015419041190580e+04 9.054823215159828464e+00
1.615498817899402638e+04 9.384037883769881461e+00
1.615945650592796119e+04 8.896572796635794589e+00
1.616354329362628596e+04 8.528497070763274124e+00
1.616586963638575253e+04 9.005956814943028022e+00
1.616949154415555131e+04 9.018088050650474585e+00
1.617431944927663790e+04 9.515583935337225796e+00
1.617877465350295097e+04 9.220087271532396045e+00
1.618286645776911246e+04 8.324259643442546874e+00
1.618519879322955967e+04 1.006898748938352028e+01
1.618882037669881538e+04 8.945570944443568706e+00
1.619365712290751617e+04 9.566834611059034543e+00
1.619812790710524132e+04 8.350175566107544967e+00
1.620221849461624879e+04 9.706943328598802267e+00
1.620454748734451641e+04 9.341021931446586990e+00
1.620816903663386620e+04 9.165144872200562176e+00
1.621298638323691557e+04 9.289086797131808737e+00
1.621744551872717966e+04 9.863718115328712344e+00
1.622152681068716993e+04 7.557699741687738282e+00
1.622385507214870813e+04 6.804881505783951567e+00
1.622748602395114904e+04 9.732984788379813068e+00
1.623232586129803349e+04 8.627533929322449779e+00
1.623679851501140911e+04 1.273426396417453610e+01
1.624088984099921618e+04 9.851993223103939101e+00
1.624322530986036691e+04 8.406122552069026810e+00
1.624684711931218771e+04 8.192999154384121852e+00
1.625168087993655899e+04 8.812169630927609631e+00
1.625613425442361404e+04 9.940409962549399125e+00
1.626022443787859993e+04 9.375130013311745003e+00
1.626258056442437191e+04 9.114042878882170129e+00
1.626617230735371777e+04 8.929291237213272225e+00
1.627100409431454500e+04 9.151093248406304781e+00
1.627547191434785418e+04 9.862194097081648181e+00
1.627956589900536892e+04 9.590852650796726664e+00
1.628191549934636714e+04 9.785425261279824483e+00
1.628551105021211879e+04 9.502909763679298294e+00
1.629034498556753715e+04 9.666254140473876433e+00
1.629482612650248302e+04 9.531372765265565761e+00
1.629889852121874355e+04 9.514721581600216638e+00
1.630125152888904995e+04 9.384619229951248087e+00
1.630484651010941525e+04 9.336601577004215002e+00
1.630968480702370107e+04 9.460052107172511882e+00
1.631415355908635865e+04 8.445504378274051760e+00
1.631576343060667023e+04 9.052837650698783989e+00
1.631935981204833297e+04 9.942619259526020770e+00
1.632420108419552162e+04 9.756460647006981901e+00
1.632903484025796934e+04 9.074954299790576329e+00
1.633348476360540917e+04 1.095096704958567280e+01
1.633510287701989546e+04 9.533245478747000234e+00
1.633869090183879234e+04 9.295120718921557668e+00
1.634353268553525413e+04 8.922664902349836780e+00
1.634837234399228328e+04 9.180652933653352221e+00
1.635283674104790225e+04 8.150200032434634423e+00
1.635445390566429887e+04 1.647899772239590988e+01
1.636288379012195037e+04 8.433638604826066754e+00
1.636772005402854120e+04 1.066646194566862604e+01
1.637217598465636365e+04 9.515497892614726894e+00
1.637378918698435700e+04 8.807880731936679197e+00
1.637738019384409563e+04 1.000887531544251274e+01
1.638222107829785818e+04 9.433112715852317365e+00
1.638706486025429331e+04 8.887120016912268383e+00
1.639152347320222179e+04 9.742040480324950735e+00
1.639316648700495352e+04 7.937297485646964468e+00
1.639674344634920271e+04 9.887399300299593463e+00
1.640157614756907424e+04 9.061365069597052013e+00
1.640640541504663997e+04 9.570158318956861976e+00
1.641086803373352450e+04 1.091522193620470738e+01
1.641251022878381991e+04 1.001595600854296109e+01
1.641608153669074454e+04 9.270011318535900102e+00
1.642092165788174316e+04 9.876036757559974788e+00
1.642574440454853902e+04 1.018143706104899771e+01
1.643020105150753807e+04 9.205888717430227075e+00
1.643182412023224606e+04 9.951471315389206040e+00
1.643541727419335075e+04 1.018545757105250260e+01
1.644026477738678295e+04 9.076749322350128324e+00
1.644472475468474295e+04 8.605690570750516244e+00
1.644883046662130801e+04 9.871714213481261879e+00
1.645121614582807888e+04 1.265646992531549131e+01
1.645479036587974042e+04 1.019753788420534413e+01
1.645959918231489428e+04 9.796339262685295424e+00
1.646404750567384326e+04 9.738195586950267213e+00
1.646816475534670826e+04 9.730593207188539040e+00
1.647055233400505313e+04 1.034689493854168063e+01
1.647412274312542286e+04 8.778765080712888746e+00
1.647896409821557609e+04 9.959175272562594827e+00
1.648342316347873566e+04 1.025586344652433723e+01
1.648752247225343308e+04 1.008401364740735673e+01
1.648989912444205402e+04 7.322462099090697230e+00
1.649346608671784270e+04 1.174662289835158724e+01
1.649830805681683705e+04 8.446200882914929764e+00
1.650276727260252665e+04 1.045931337685161466e+01
1.650687694222246500e+04 1.023930733567989826e+01
1.650927420304401676e+04 1.213354354357288756e+01
1.651284046208988002e+04 9.608598075529272364e+00
1.651767899720009154e+04 9.812826537288868778e+00
1.652210111560875157e+04 9.899802830567780987e+00
1.652622405447112033e+04 1.031782949863319843e+01
1.652862579058522169e+04 9.611949586737644324e+00
1.653217241056880812e+04 9.509065300953846389e+00
1.653700607639459849e+04 1.026352185856238819e+01
1.654145627367800989e+04 9.097612346597262700e+00
1.654556968279758803e+04 9.845614341856343543e+00
1.654797715725434318e+04 1.094166135846304400e+01
1.655152499661188631e+04 9.140882905855043816e+00
1.655636618168449422e+04 7.952373370757491955e+00
1.656082308172092962e+04 1.040330577173173943e+01
1.656493637623763789e+04 9.745073804895683978e+00
1.656734020591516310e+04 8.986048776283032780e+00
1.657087766390824981e+04 9.716864663094694876e+00
1.657571366262582160e+04 9.911729319189284126e+00
1.658016454545560191e+04 9.327011582016845992e+00
1.658427960769287529e+04 9.774609127405529563e+00
1.658669106813890903e+04 1.098229275809028138e+01
1.659023164225928485e+04 9.260720884131918851e+00
1.659506848495735176e+04 1.066282360063935464e+01
1.659951488061443888e+04 9.341675968997240176e+00
1.660362923070586839e+04 9.876781236535485675e+00
1.660604480491523282e+04 1.185237162507937647e+01
1.660958417395557626e+04 9.598112469390088108e+00
1.661442494566584355e+04 9.751683075474932849e+00
1.661887663748643172e+04 9.766969755077075988e+00
1.662298977547004688e+04 9.829053506052359168e+00
1.662540799378498559e+04 9.760033545029203950e+00
1.662893328180912067e+04 1.012222213111741098e+01
1.663379476920481829e+04 1.021337890211842492e+01
1.663821910080485759e+04 9.670967317930822205e+00
1.664232272236600329e+04 9.596174589857763948e+00
1.664477136326151231e+04 1.028759175322787556e+01
1.664828933715070161e+04 9.732648690623284082e+00
1.665312843377395257e+04 9.781763770494015020e+00
1.665757463289113002e+04 9.955043507771099698e+00
1.666169366932228513e+04 9.743385921503808333e+00
1.666412014548574371e+04 9.025496004846608855e+00
1.666764330842873824e+04 1.046779444372157108e+01
1.667246350351530782e+04 8.818551898136560041e+00
1.667690593988268301e+04 1.117709319159152415e+01
1.668102186193719535e+04 1.223384167967142844e+01
1.668340595709457557e+04 9.078024259275588648e+00
1.668698447387173292e+04 7.927103618269930152e+00
1.669183959301553841e+04 1.202611596804220540e+01
1.669628672981355703e+04 8.529472481613531443e+00
1.670041012010556005e+04 6.041721233526330614e+00
1.670284329161772621e+04 1.359158847116421098e+00
1.670636383186813691e+04 1.225395035454265269e+01
1.671075773760140510e+04 -2.223449000381396701e+00
1.671566904031835656e+04 -1.170602364754537605e+00
1.671735210566214300e+04 8.720401240000084542e+00
1.672565615725436510e+04 7.472572906873685916e+00
1.673051331253709213e+04 8.334665417884536964e+00
1.673499695160775809e+04 9.754427669120865119e+00
1.673671310689218080e+04 9.565959127772734050e+00
1.674023536273894933e+04 9.449064993683480296e+00
1.674507476746322573e+04 1.030807051358099180e+01
1.674990584661971661e+04 8.948996553427051026e+00
1.675434649251812516e+04 9.211717975376222611e+00
1.675606911413728085e+04 1.005381687000446611e+01
1.675958622702336288e+04 9.925547875982436707e+00
1.676442595753500791e+04 8.737986975804920675e+00
1.676926179476533798e+04 9.742549387509619407e+00
1.677370987861250978e+04 9.160953384343871519e+00
1.677543255821840285e+04 9.083724543631248594e+00
1.677894599995635144e+04 9.170383378623958137e+00
1.678379526224199071e+04 8.631319125470643172e+00
1.678821781048739649e+04 9.156033110218196214e+00
1.679234357934346554e+04 8.771273043843025974e+00
1.679478983865033661e+04 9.321830255239692775e+00
1.679829681655503737e+04 8.960247396034612066e+00
1.680313652361205459e+04 8.747326638683361466e+00
1.680757789653126383e+04 9.309517187419274364e+00
1.681170172987111800e+04 8.461382595187870947e+00
1.681415532145123143e+04 9.199977626569777911e+00
1.681765713756731930e+04 9.237007341124801485e+00
1.682248213755758843e+04 8.240029801275115418e+00
1.682691620202593549e+04 8.994454260153180059e+00
1.683104556556858006e+04 9.013808892681975493e+00
1.683347984215769247e+04 1.150233596530000213e+01
1.683700861083904601e+04 7.862967530234432623e+00
1.684184958973485845e+04 8.434274534936891499e+00
1.684629323067851146e+04 9.873427840701019420e+00
1.685042664870535009e+04 8.507868803473774832e+00
1.685288097371956246e+04 1.032001499142249479e+01
1.685637634100085052e+04 8.413115200748807254e+00
1.686121011052215908e+04 8.675499750345130323e+00
1.686564423614200496e+04 8.670237358240733272e+00
1.686975790909159696e+04 8.429521921096768011e+00
1.687222792737871350e+04 9.442835243255753852e+00
1.687572454853488307e+04 8.721985485438768393e+00
1.688054852778681743e+04 7.780447522075469635e+00
1.688498208321101629e+04 8.534935200996299542e+00
1.688909087161364732e+04 8.712279831052592627e+00
1.689150837083078659e+04 1.218721382769918726e+01
1.689505530547530725e+04 8.923292270306935947e+00
1.689991384156703134e+04 4.401949596638276674e+00
1.690435479135786227e+04 1.377072690702692448e+01
1.690848013133568020e+04 7.221443822684979530e+00
1.691092219998073779e+04 5.274494201055059506e+00
1.691444755381296636e+04 9.197951979678189005e+00
1.691929585832852172e+04 8.065805889638491877e+00
1.692371257790070376e+04 8.189740701411819757e+00
1.692784058942202319e+04 8.421007060237620578e+00
1.693031420836786492e+04 8.476575576829306513e+00
1.693378445054418626e+04 7.851273392384346295e+00
1.693861129555337175e+04 9.211555791089514500e+00
1.694305001784272099e+04 6.516286588820929815e+00
1.694718939591994058e+04 8.534006506228646316e+00
1.694966416254371143e+04 7.474818549411317292e+00
1.695314614917826111e+04 9.031951256920992321e+00
1.695798681556004885e+04 7.359530898051239944e+00
1.696243055874119818e+04 9.732509094177427045e+00
1.696656685560489132e+04 8.988477014962105827e+00
1.696904957319298410e+04 9.245426119401834342e+00
1.697251272774856625e+04 7.688387143337054752e+00
1.697734354473870917e+04 8.242188355388909926e+00
1.698178318191377548e+04 8.547739973973055072e+00
1.698590530224696340e+04 8.233846845972754735e+00
1.698834150046553259e+04 8.531828047518795088e+00
1.699183174998721006e+04 8.553028887383012702e+00
1.699666799396184797e+04 6.842131886451170431e+00
1.700112390505953226e+04 6.461102794065147314e+00
1.700524750059657163e+04 6.477676337833710996e+00
1.700775313461221231e+04 2.104351438649192829e+00
1.701121611159739405e+04 1.101217891773629454e+01
1.701606140237554791e+04 6.208705369697343102e+00
1.702050908787090157e+04 7.985806819437743620e+00
1.702464564709472688e+04 8.502546413863619534e+00
1.702710850065891282e+04 8.722775130298341395e+00
1.703056022433597536e+04 8.062061458810708459e+00
1.703540713721478096e+04 8.067751651656980272e+00
1.703981836554346592e+04 8.642614899913144910e+00
1.704397167111541057e+04 8.147865670304879515e+00
1.704647086105655399e+04 9.029697764071162425e+00
1.704993519476471556e+04 8.057189965080169713e+00
1.705476637346838834e+04 7.940963288780389817e+00
1.705918974125912428e+04 8.799610921704639210e+00
1.706332104513671220e+04 7.872818526515419357e+00
1.706581819310852370e+04 8.118154529555789978e+00
1.706927968649258401e+04 7.370297441003498484e+00
1.707412366856815424e+04 6.810621463709954249e+00
1.707855124543482452e+04 6.457097896501894141e+00
1.708035617039774661e+04 1.007594134966219102e+01
1.708381028036984935e+04 5.879345764397796437e+00
1.708865646224463853e+04 7.797112738675052057e+00
1.709349538291174758e+04 7.644812006790746572e+00
1.709790232643254421e+04 7.731151282703240923e+00
1.709971278834200348e+04 9.517414585094650548e+00
1.710314425583374396e+04 6.800431230669126137e+00
1.710796691234252648e+04 8.394099559767145280e+00
1.711281443528916498e+04 8.138005593022411333e+00
1.711725489170649234e+04 6.100063070353611394e+00
1.711902097781832708e+04 8.876220003352564447e+00
1.712251443336570446e+04 6.226058208136382888e+00
1.712735504329539981e+04 9.336888297331684683e+00
1.713178723662199263e+04 8.275777257693031075e+00
1.713593505125312367e+04 8.197577911647769611e+00
1.713843259652804772e+04 5.487061053327314752e+00
1.714326967767527822e+04 7.575051078466001009e+00
1.714670753180798056e+04 7.791095116833532508e+00
1.715112680581031964e+04 7.308319886984756764e+00
1.715527204316871939e+04 7.320249746463106888e+00
1.715778554334734872e+04 7.366229365769576098e+00
1.716121983676804302e+04 7.527538683106262063e+00
1.716607712014439312e+04 7.942653757412787563e+00
1.717048248447871811e+04 7.474867615403907095e+00
1.717462560626538470e+04 7.585134506038720303e+00
1.717714565830743959e+04 6.956270860917644683e+00
1.718057892352269846e+04 7.483329780505681761e+00
1.718542142005140340e+04 7.270710667602786614e+00
1.718983988487924580e+04 7.163788471284220805e+00
1.719397354153712877e+04 7.585642459428378004e+00
1.719649322898947867e+04 6.559887604686917228e+00
1.719992411719374286e+04 6.472394033059760687e+00
1.720476768851747693e+04 8.911240457896495215e+00
1.720918923649431963e+04 6.001933938376523336e+00
1.721333622055837259e+04 6.916948243878263014e+00
1.721585923106686096e+04 6.498031958038573919e+00
1.721929470220554140e+04 7.598796492725240270e+00
1.722371512823957528e+04 6.213311538241375942e+00
1.722856027003028794e+04 7.322763545545524444e+00
1.723266610436794872e+04 7.666880357551892899e+00
1.723515607433692276e+04 9.458658172456376079e+00
1.723862322167274033e+04 5.713926546905531367e+00
1.724347429283686870e+04 7.434185880183853179e+00
1.724789344451364741e+04 6.391205436805161177e+00
1.725204211974299324e+04 8.462850719810644406e+00
1.725457259972986139e+04 9.426718562181052974e+00
1.725800289233860894e+04 7.115966352933675410e+00
1.726284459846857499e+04 6.933836323877534902e+00
1.726724477745619151e+04 6.761613444776815918e+00
1.727139258941544176e+04 6.749057729244715809e+00
1.727391363724393159e+04 7.172050973142495067e+00
1.727733434788722661e+04 7.562966151911474810e+00
1.728217820001615110e+04 6.181405456576668733e+00
1.728659800195672506e+04 7.358628574461792304e+00
1.729074463692717472e+04 6.982341806107718263e+00
1.729327516346054836e+04 6.542246196508412659e+00
1.729669560119272501e+04 7.808956950767448113e+00
1.730153124630673483e+04 7.092532999561896645e+00
1.730594697888336304e+04 6.451106262386875123e+00
1.731010664310799257e+04 6.769182498579069396e+00
1.731262508220754535e+04 9.078250476904345945e+00
1.731603688230054468e+04 6.977202055078039145e+00
1.732087461157453072e+04 7.010429931528053160e+00
1.732529163726064508e+04 6.882825299989036694e+00
1.732944133055354177e+04 7.628574288741743814e+00
1.733197662092129030e+04 6.255853282548160976e+00
1.733539490218637366e+04 6.483892739408604555e+00
1.734023681957311783e+04 7.311319810946875108e+00
1.734464416545458880e+04 7.015393400616928510e+00
1.734878840958468936e+04 6.375994633826036484e+00
1.735132468820433860e+04 6.655454179023684524e+00
1.735474222660145460e+04 6.367200653383491726e+00
1.735958438777093397e+04 6.244499653881351087e+00
1.736399848842742722e+04 7.430993792375518048e+00
1.736813722084689653e+04 6.388516484924577021e+00
1.737065253885906350e+04 4.143289473734883543e+00
1.737407513468376419e+04 7.284787305712966621e+00
1.737891805823663162e+04 5.926447150476454873e+00
1.738333835903484214e+04 6.456452982436696075e+00
1.738748999772028765e+04 7.488496056308330040e+00
1.739002595884496986e+04 8.223845882952545594e+00
1.739344745612968109e+04 6.693066068865099361e+00
1.739829324145547071e+04 7.409765522209594835e+00
1.740270265591612042e+04 6.082777320595257109e+00
1.740454023462580517e+04 6.365568413091287958e+00
1.740937025028514108e+04 8.540248178664558765e+00
1.741277340377948713e+04 6.272188529875659668e+00
1.741761552732392738e+04 7.762290513463667274e+00
1.742202773070219337e+04 5.930619037657860915e+00
1.742618137209990527e+04 6.128080986647965744e+00
1.742872713850596119e+04 5.004878233082672878e+00
1.743213151852185547e+04 5.353329298115968804e+00
1.743695907651942616e+04 7.365341882037436783e+00
1.744136987007205607e+04 5.262437658874812740e+00
1.744552343244512303e+04 6.759614307335569450e+00
1.744807073901998228e+04 6.463856102381819291e+00
1.745147683863705606e+04 6.148327567489646484e+00
1.745632152165258958e+04 4.341609093753989512e+00
1.746073741406296176e+04 6.664276147295264963e+00
1.746259197939325168e+04 6.320316574236327867e+00
1.746599928241498856e+04 6.144683377043379302e+00
1.747081729827418167e+04 6.334416531076279000e+00
1.747565529464980864e+04 6.093506817348658622e+00
1.748006004322663284e+04 6.148083716133442955e+00
1.748192475876467506e+04 6.017838077282218201e+00
1.748532210712044616e+04 6.839536912708631178e+00
1.749014982850188244e+04 6.007532223702826357e+00
1.749498976279164344e+04 7.336335178266790713e+00
1.749940057600027285e+04 5.395803023615090233e+00
1.750126533895638931e+04 5.044899118766862145e+00
1.750467165325865790e+04 6.705543030547323369e+00
1.750950668598441189e+04 6.358663566562734459e+00
1.751391761123450851e+04 5.398325806390952941e+00
1.751806795354355199e+04 5.998042843611949060e+00
1.752061116018078246e+04 6.106222576152342540e+00
1.752400157396306167e+04 6.465023208900430696e+00
1.752884405241510103e+04 6.134062870743786533e+00
1.753325868819008974e+04 6.088376687007866828e+00
1.753740891320951414e+04 6.402315776448700646e+00
1.753996025493183697e+04 6.000839577870142882e+00
1.754335624937644752e+04 5.903021416206162719e+00
1.754818390074810668e+04 6.017806943388606555e+00
1.755259101051969992e+04 6.401918083933868076e+00
1.755672791472968311e+04 6.248750034006445908e+00
1.755930658225142906e+04 5.672807802879929362e+00
1.756268921857828900e+04 6.310061616710270549e+00
1.756752248786077689e+04 6.049038971078950055e+00
1.757190283623314463e+04 6.237023862345266068e+00
1.757607827801883104e+04 6.182406416745198641e+00
1.757863583042611208e+04 6.234166724168162865e+00
1.758200914671747159e+04 6.623282923286256008e+00
1.758686051665403284e+04 6.540716953936418498e+00
1.759125625863154710e+04 6.486150734590124145e+00
1.759541493010514387e+04 5.856399630905032794e+00
1.759797539572486130e+04 6.362646861487658789e+00
1.760136332592502367e+04 6.733250422976023053e+00
1.760619884178371649e+04 5.908490617239086085e+00
1.761059794502800651e+04 6.113968660719995896e+00
1.761474889515659379e+04 6.102354629554230137e+00
1.761731356465624049e+04 7.424014942704305398e+00
1.762070320876110418e+04 6.096412449035732095e+00
1.762551769346932269e+04 6.177308562171984541e+00
1.762993198363948613e+04 5.974953750173831679e+00
1.763407103681994704e+04 6.046656752524909528e+00
1.763660647020328906e+04 7.292721882461386862e+00
1.764001280953617970e+04 6.828291230189577732e+00
1.764485764360358735e+04 6.391921282672747395e+00
1.764926933585230654e+04 2.417474310668160431e+00
1.765342454140238624e+04 7.052574550836401279e+00
1.765598935972329855e+04 6.678457370772451718e+00
1.765936516430246047e+04 8.502679300081413816e-01
1.766421299199375426e+04 6.547976791951498399e+00
1.766860881576764223e+04 5.215276147506719973e+00
1.767275834635537467e+04 6.013084331109453728e+00
1.767531946307110411e+04 7.152473474511843676e+00
1.767871112833337611e+04 5.468332813360629707e+00
1.768354379931133008e+04 6.627708376085400310e+00
1.768793422696761991e+04 5.958905750605933527e+00
1.769208973897733813e+04 6.346752142983965506e+00
1.769465331090515610e+04 5.209892591540183915e+00
1.769803635119252431e+04 7.091005641155994965e+00
1.770287283588107675e+04 6.756842595488397940e+00
1.770727493807406790e+04 6.474478686783291081e+00
1.771142905269310722e+04 6.217219714199439196e+00
1.771399160726382252e+04 8.359744154214663325e+00
1.771736263813124606e+04 6.379986679691342033e+00
1.772219410868675550e+04 5.921887370205006107e+00
1.772659099420199345e+04 7.005356259257414564e+00
1.773074831284971879e+04 6.653797256271321459e+00
1.773331558860601581e+04 5.507931722680274866e+00
1.773669401865336113e+04 7.185766699077546171e+00
1.774152816376005649e+04 5.963311611187700478e+00
1.774593181289980203e+04 5.569226404409300279e+00
1.775008028094143447e+04 5.908469136101248687e+00
1.775264020414678089e+04 5.892309438816027090e+00
1.775601998210191596e+04 6.322160505970475519e+00
1.776085115627357300e+04 6.002645147990840258e+00
1.776524804527917513e+04 5.906661173244762253e+00
1.776941071451128300e+04 5.831743434295080242e+00
1.777196722322389542e+04 6.124077379189187376e+00
1.777534391769927970e+04 6.490023861605614286e+00
1.778017927235801471e+04 6.367106346218055712e+00
1.778457574142717931e+04 6.054914129471019812e+00
1.778873068195430824e+04 6.765218633161446782e+00
1.779129448849474284e+04 6.941635847410515758e+00
1.779469084279459275e+04 6.381660605462687208e+00
1.779948955551170729e+04 6.848884556564070358e+00
1.780388832591492246e+04 6.367803248021649765e+00
1.780804984213588614e+04 5.707085586437766977e+00
1.781061843794497327e+04 4.834718573837203159e+00
1.781399470847350312e+04 6.221870389592602635e+00
1.781882981938582088e+04 6.867476480112263637e+00
1.782322613609948166e+04 5.981175012958521719e+00
1.782737493736426040e+04 6.240332175803641412e+00
1.782994391129445285e+04 7.353096126031819502e+00
1.783331521841196445e+04 6.598322092705127595e+00
1.783814523238814581e+04 5.512436289494615949e+00
1.784253525348486073e+04 7.514137536662274464e+00
1.784669320859193977e+04 5.772737192873362844e+00
1.784926397313796042e+04 6.153978224773425154e+00
1.785263427508929090e+04 6.294647602227449568e+00
1.785746042949703406e+04 5.554923358799822353e+00
1.786183868095148500e+04 6.740489739482072196e+00
1.786597818736426052e+04 5.604719428340900755e+00
1.786853136762319264e+04 1.009353276908812092e+01
1.787193246237203857e+04 4.483720943955345817e+00
1.787677809434655501e+04 8.019340343463774445e+00
1.788117331678902337e+04 3.747793966347813921e+00
1.788532964683631872e+04 7.765622331197607586e+00
1.788789233910832991e+04 1.390902961083514633e+01
1.789128582547105543e+04 5.113234975780882152e+00
1.789611425919318208e+04 6.794172026038247658e+00
1.790048901524861503e+04 5.673131741540514028e+00
1.790464220966604626e+04 6.498867989269902168e+00
1.790721791558228870e+04 6.071529327930721642e+00
1.791058243637238047e+04 5.843708318626668508e+00
1.791540935502775028e+04 6.346326899356340867e+00
1.791979927905200748e+04 6.736354767223572182e+00
1.792395865194816361e+04 6.127590631401940158e+00
1.792652969947532256e+04 5.416345956626247293e+00
1.792989622661893009e+04 6.467304981100122419e+00
1.793472234784960528e+04 5.944494863338509738e+00
1.793910966767090576e+04 6.064788647592006754e+00
1.794326946735555612e+04 5.938539124976040640e+00
1.794584533768225083e+04 5.812466660284279385e+00
1.794920663982775295e+04 6.939980713086534969e+00
1.795403025890973367e+04 5.931590584714365733e+00
1.795844024971509862e+04 5.873279554758084942e+00
1.796257555902538297e+04 5.800521289519013024e+00
1.796513585853045151e+04 6.326927111134586390e+00
1.796851905590741444e+04 6.037572423617601380e+00
1.797332480513190967e+04 5.804337338562425508e+00
1.797770119860094928e+04 7.377600166712602103e+00
1.798185916758235544e+04 8.081384313474712755e+00
1.798441298631831887e+04 3.522108575311814427e+00
1.798780873426617109e+04 6.741371806510032982e+00
1.799264976332455990e+04 7.908661372502771236e+00
1.799704380662731273e+04 6.120164454142916988e+00
1.800120191816756051e+04 7.984296032301841706e+00
1.800377367329511253e+04 3.120379688994815215e+00
1.800715241711207636e+04 7.108346666570784400e+00
1.801152705041595254e+04 5.491928762369176376e+00
1.801634152394182456e+04 5.018765769999828485e+00
1.802050025809387807e+04 6.264320990451175852e+00
1.802309510349626726e+04 6.939328235286746249e+00
1.802643286823757808e+04 6.082163263486202176e+00
1.803125852701807162e+04 5.249682284625680317e+00
1.803564659000354004e+04 6.004921281444682180e+00
1.803980330559248250e+04 5.898272252174463048e+00
1.804237436035127757e+04 6.436824375023756595e+00
1.804573626919157687e+04 6.198758943234477847e+00
1.805055071857491203e+04 6.819512137866396095e+00
1.805493452377705034e+04 6.063357457554435115e+00
1.805909542351958589e+04 7.502610312022707895e+00
1.806167620189243098e+04 3.172011998284534506e+00
1.806503724481042445e+04 6.343916669900933947e+00
1.806986481510925296e+04 4.696483655102547061e+00
1.807425607147326809e+04 7.787999031394464922e+00
1.807841754075515564e+04 6.540903908009621404e+00
1.808099093374418953e+04 5.867454722133068401e+00
1.808434532591927200e+04 6.419764398408958961e+00
1.808915967338838527e+04 6.658917767607357874e+00
1.809354119541121327e+04 6.533249336675946317e+00
1.809768716324315392e+04 6.414161087354347757e+00
1.810023047743014467e+04 6.164014341633482275e+00
1.810360284062492428e+04 5.878815454257104278e+00
1.810843752436486466e+04 4.489173989954828414e+00
1.811283897180149506e+04 3.823376137834270327e+00
1.811698465840201970e+04 1.863164322112003335e+00
1.811956838225250613e+04 -1.318378688651958619e+00
1.812293006589262222e+04 9.218289036634660150e+00
1.812776477321785205e+04 4.782581641844235065e+00
1.813216055262244481e+04 5.850089927638005172e+00
1.813629575178180312e+04 6.571846723929783529e+00
1.813885890846459006e+04 6.118018328915744597e+00
1.814222418680492046e+04 6.414681329447334157e+00
1.814704575929557905e+04 6.696444845891392106e+00
1.815142924817630410e+04 6.161283340418809651e+00
1.815558107366496552e+04 6.442626000272812625e+00
1.815814716790323291e+04 6.479514287189743094e+00
1.816151522327526254e+04 6.020504477803099164e+00
1.816633020848961314e+04 5.668332040622421353e+00
1.817072373368204353e+04 6.197234162131117330e+00
1.817486835298259757e+04 6.711244893769111819e+00
1.817744044873979146e+04 6.250165502803821660e+00
1.818079836063469338e+04 6.057252873515833969e+00
1.818562249012572283e+04 6.589311528407218788e+00
1.819000573912293839e+04 6.521649344847626040e+00
1.819414316245756709e+04 5.887256761893291390e+00
1.819674384140932671e+04 5.710704010345379444e+00
1.820007886162450814e+04 5.714596863871335586e+00
1.820490286036202451e+04 8.794236605429906817e+00
1.820929011828082730e+04 3.734400313201503785e+00
1.821344087638460405e+04 7.267383903118639132e+00
1.821601406007733749e+04 9.679528095584451819e+00
1.821937495008276528e+04 6.360952762364172841e+00
1.822419818752856372e+04 7.389444233727594735e+00
1.822857634554566175e+04 6.036558373448999149e+00
1.823272045128642276e+04 6.186031193414149421e+00
1.823528521793351320e+04 7.033503677615171590e+00
1.823864194281019081e+04 5.743837025336250512e+00
1.824346260577473731e+04 6.569471344926237855e+00
1.824784903045157262e+04 5.265066246863915111e+00
1.825200106252744808e+04 7.537574097562432129e+00
1.825457093953052026e+04 1.580119478521478804e+01
1.825792619515095066e+04 5.502781995392813208e+00
1.826275935214270430e+04 4.509765074870682788e+00
1.826714842575950024e+04 6.268448047506727683e+00
1.827128459954722712e+04 5.759831010211091673e+00
1.827384610950108618e+04 9.963174910976638543e+00
1.827720834018057576e+04 6.592072830433254538e+00
1.828202894777650727e+04 5.980519873237582829e+00
1.828641061186287334e+04 6.665645369704259693e+00
1.829056696189173090e+04 7.705450148570913704e+00
1.829320346668144703e+04 5.723894083040272918e+00
1.829650187007618661e+04 5.722285241367053743e+00
1.830132203493205816e+04 7.673163246061911025e+00
1.830568881568023426e+04 6.666651580533465626e+00
1.830984924793166647e+04 6.547314509990799003e+00
1.831238927761260493e+04 5.267714580858526396e+00
1.831575650526437312e+04 5.939077577918122408e+00
1.832057191325716849e+04 6.243878884244685068e+00
1.832495453699922291e+04 8.500606736825327303e+00
1.832910040824166936e+04 6.530740382691361035e+00
1.833165848696808462e+04 7.332659306466619675e+00
1.833502579103188691e+04 6.588755352107483532e+00
1.833984258337941355e+04 5.796905055375288995e+00
1.834422490641006152e+04 6.215952676584386438e+00
1.834904323962413764e+04 4.741014246080136552e+00
1.835092314955989423e+04 3.725930265064886893e+00
1.835429070167756799e+04 7.445569640150682567e+00
1.835911007689116741e+04 3.147347885576917470e+00
1.836349102190669510e+04 6.688545003293047131e+00
1.836763004152848225e+04 7.685623343748394731e+00
1.837018449914985104e+04 8.902239578031295508e+00
1.837355481945446445e+04 5.395530537971638729e+00
1.837836970299660970e+04 6.282023395200459603e+00
1.838275349107995862e+04 5.859594056652246863e+00
1.838689128132811311e+04 6.747434255126323777e+00
1.838944768673114959e+04 4.586109233813962405e+00
1.839281548935850878e+04 7.011890736847504968e+00
1.839763055260291731e+04 6.109554141175584263e+00
1.840201478592885178e+04 7.055965021623110012e+00
1.840615487343106724e+04 2.840100796884939882e+00
1.840870918123649972e+04 8.300933788689075499e+00
1.841207633884609822e+04 6.644458190503772066e+00
1.841688497503212056e+04 8.707988541284708006e-01
1.842126774929094245e+04 9.378091555117952893e+00
1.842540952382617252e+04 5.520694738271282986e+00
1.842796585572799449e+04 5.339286897299230783e-02
1.843278507328518026e+04 4.871208180535710142e+00
1.843614816689776853e+04 7.493653001300078387e+00
1.844052712500264533e+04 6.779690788306236726e+00
1.844466166042338591e+04 7.541495930499759304e+00
1.844721495871483785e+04 4.188413107808394820e+00
1.845058515888161492e+04 6.112605427260557001e+00
1.845540191001444327e+04 3.048594057106304600e+00
1.845978691205127689e+04 7.639044628678409943e+00
1.846392638934366914e+04 8.519174498960042641e+00
1.846648161930579954e+04 1.471172189798360730e+00
1.846985414452077384e+04 7.438725833537245258e+00
1.847465773537366476e+04 2.454783194140713221e+00
1.847903157784743962e+04 7.728749798791440639e+00
1.848316938657490755e+04 6.945187787137799162e+00
1.848573037688963450e+04 2.882593672283607855e+00
1.848909062452641592e+04 6.001741885724838355e+00
1.849390270508649337e+04 5.191032592197831974e+00
1.849871093716828909e+04 5.935645685186802467e+00
1.850309229275665348e+04 7.099399678521137069e+00
1.850722362272027021e+04 5.564995503212097461e+00
1.850977379410243884e+04 6.284542255654035792e+00
1.851314334059308749e+04 6.867831134852119490e+00
1.851795782224974391e+04 7.319129084833760679e+00
1.852234192080691719e+04 4.221329153385060984e+00
1.852647791174067970e+04 4.875329483604736502e+00
1.852902991160462989e+04 1.447960486769703792e+01
1.853240173173241783e+04 4.436852758150708453e+00
1.853721550837884206e+04 1.142869283861608487e+01
1.854158214137353207e+04 4.461816361855155399e+00
1.854570885613095743e+04 7.281821781847624742e+00
1.854826095810420884e+04 5.221247119971719641e+00
1.855162852556775761e+04 6.263466177300363036e+00
1.855644145235816541e+04 6.245309940989832498e+00
1.856082481900969287e+04 5.773262114793003441e+00
1.856495525272722807e+04 5.098836609733428560e+00
1.856749792736987729e+04 5.913583723348331489e+00
1.857086554302430159e+04 4.923459318915026195e+00
1.857568464101304198e+04 7.427615549830047570e+00
1.858006159952757298e+04 5.232735133779331527e+00
1.858419088060934519e+04 4.317690309684754091e+00
1.858672993720307932e+04 3.398677419393322019e+00
1.859012662991233447e+04 8.793378223103200497e+00
1.859492548543800513e+04 1.134085123060617928e+00
1.859930437035664363e+04 7.010915120985437454e+00
1.860342403933286187e+04 5.532916903178354495e+00
1.860596288782806369e+04 1.459530697868890003e+00
1.860933927228839457e+04 4.606608187934684295e+00
1.861414736349678788e+04 5.713704136660442856e+00
1.861852937985154495e+04 6.073391041428672033e+00
1.862265584744845546e+04 5.112860296951428296e+00
1.862518625609741503e+04 8.113755957897549109e+00
1.862856863524086657e+04 4.786250773832683159e+00
1.863337845739747718e+04 5.656272927903994940e+00
1.863776002631994197e+04 5.395217685841945610e+00
1.864188365352652181e+04 5.918248173262507628e+00
1.864441049167952224e+04 4.658642724956939318e+00
1.864779695645517859e+04 5.004119500996307757e+00
1.865260246593686315e+04 4.171299464532999934e+00
1.865696667962531501e+04 4.755524138256244981e+00
1.866110581774421371e+04 5.697483003827053416e+00
1.866363052778724887e+04 6.156210084072996302e+00
1.866701824481424410e+04 4.495063310492545483e+00
1.867182319730536983e+04 5.871418075752274923e+00
1.867621055511647137e+04 3.580599620329407706e+00
1.868033217560799676e+04 4.070659497951296224e+00
1.868285116242834556e+04 4.087993105202397004e+00
1.868623882160184803e+04 3.224942341485901753e+00
1.869104534448231425e+04 3.705031877137994201e+00
1.869542465995271778e+04 5.101692446604134901e+00
1.870022976660502900e+04 3.944027362000479542e+00
1.870206232784305757e+04 -1.183577551957338692e+01
1.870670864162377620e+04 -4.044373582733006844e-01
1.870990937536855927e+04 7.050535938574330252e+00
1.871391408579644849e+04 2.851523348743880693e+00
1.871904178443341152e+04 2.792949020321592091e+00
1.872134558369018487e+04 3.965543013676938511e+00
1.872547937793335223e+04 1.975458869349338897e+00
1.872946239426842294e+04 1.349382754664805439e+01
1.873326829773445206e+04 6.865424498583687640e-01
1.873847827701918504e+04 -2.092171143259513144e+00
1.874043854285619818e+04 2.211729762845147995e+00
1.874459736472270743e+04 2.673741857331558336e+00
1.874984538357806014e+04 2.919858309066299284e+00
1.875340630151564619e+04 1.314178832746340397e+00
1.875759207197229989e+04 3.964649038692990235e+00
1.876178626036569767e+04 6.719976055715125796e+00
1.876422895662019073e+04 4.420181238371374555e+00
1.876894829912094428e+04 1.006014428952931583e+00
1.877269811987227149e+04 7.822687798818884097e+00
1.877668384484543276e+04 6.386791650801104225e+00
1.878056808959674891e+04 5.067955764095435356e+00
1.878328052231185939e+04 3.743051337321146921e+00
1.878806593986414737e+04 4.910043777170847612e+00
1.879172324207874408e+04 5.163565488843842033e+00
1.879578475288909976e+04 3.998513252910093296e+00
1.879974013274841491e+04 4.422301933459226397e+00
1.880231731275999846e+04 4.961096936583928141e+00
1.880717830084736124e+04 4.574806704796556822e+00
1.881054329067968501e+04 5.098275589903479066e+00
1.881488342419022229e+04 5.264743548734569956e+00
1.881958799412075678e+04 4.834892304344886149e+00
1.882135678161420947e+04 3.649707737271748798e+00
1.882628260859867805e+04 4.818838332124319557e+00
1.883004189506949479e+04 4.826637819842410693e+00
1.883395777763559454e+04 4.086506235876832704e+00
1.883927131563474904e+04 4.737042871841493863e+00
1.884160578670408358e+04 4.494569624013238673e+00
1.884539499641328803e+04 4.476541897941576309e+00
1.884920412500798557e+04 4.540445008460892495e+00
1.885329457180085956e+04 4.383871522777111451e+00
1.885838140207172910e+04 4.353114953840202084e+00
1.886071398998578661e+04 4.777503454998561772e+00
1.886448850515453159e+04 4.696073060238981078e+00
1.886835302985869203e+04 4.845927989283651094e+00
1.887238319711582153e+04 4.603183350901758786e+00
1.887750048052368948e+04 4.247563211424260743e+00
1.887981034041285602e+04 4.045766406138160853e+00
1.888361136761383750e+04 4.301364761825579031e+00
1.888785823235769203e+04 5.038889389304306299e+00
1.889147449949746806e+04 4.304362628627839804e+00
1.889659872014090433e+04 4.715324838923097062e+00
1.889891189561819920e+04 5.154459659291111606e+00
1.890271663959955913e+04 6.519540318236140664e+00
1.890702724905751529e+04 6.862249978947631668e+00
1.891083964408851898e+04 2.542390755333611363e+00
1.891605385950261552e+04 5.290339543612648576e+00
1.891802097750932808e+04 6.449873249869829905e+00
1.892217305362755360e+04 4.349156893501145760e+00
1.892740428962856095e+04 3.577882664587354711e+00
1.893095672506295523e+04 4.446428408129750487e+00
1.893515706366824816e+04 5.078602873477565005e+00
1.893896363058782299e+04 3.922323190394545467e+00
1.894180885737497374e+04 4.330534802173279019e+00
1.894650171146767752e+04 4.286881227661370808e+00
1.895019700799412385e+04 3.579567003642386336e+00
1.895397634211216428e+04 4.421911082560609607e+00
1.895612784382833706e+04 4.761904093281725814e+00
1.896082709636822256e+04 4.375759191570846696e+00
1.896667722838197733e+04 4.488634533131505400e+00
1.896882610834594379e+04 6.254661057780940503e+00
1.897305345110505732e+04 4.815113905033121533e+00
1.897521432698705758e+04 5.113051276481126450e+00
1.897987001153090387e+04 5.324120676958144394e+00
1.898572294299404530e+04 5.529460411099909045e+00
1.898788526320585152e+04 3.791660324779455582e+00
1.899257565183656698e+04 4.117906962111794300e+00
1.899892211630193924e+04 8.308657540517287998e+00
1.900477772625983198e+04 3.087114631825152777e+00
1.900696015927352346e+04 2.302823376051046811e+00
1.901163545055520444e+04 4.108407552048500833e+00
1.901750570652801252e+04 3.259623784379415579e+00
1.901965224581072471e+04 4.100866493926107026e+00
1.902382794171482601e+04 4.388720993569219075e+00
1.902599662374669788e+04 6.792655004111328054e+00
1.903067328152278060e+04 5.208674416395799867e+00
1.903652794124652428e+04 4.970049808128194080e+00
1.903871969217230435e+04 6.929381137703761517e+00
1.904288480717510174e+04 5.336711595286303123e+00
1.904506549278027160e+04 5.093657600096824112e+00
1.904923725808594827e+04 2.569674791427950300e+00
1.905559569479098718e+04 2.035130295530532596e+00
1.905778225115891109e+04 7.155151895699336961e+00
1.906195643622584976e+04 2.171606946017303308e+00
1.906414185848122725e+04 3.568163229510882051e+00
1.906830808161424648e+04 6.164113118997222251e+00
1.907462919246487945e+04 3.628904015272486738e+00
1.907682395486149835e+04 2.903131240462178742e+00
1.908101103393093945e+04 4.113352823486057908e+00
1.908319965607626000e+04 4.355847674165731931e+00
1.908786525440364130e+04 4.942833757303576547e+00
1.909371797595947646e+04 4.788315405565547245e+00
1.909591252262912531e+04 5.382042774539090857e+00
1.910059051968701897e+04 4.042094809649146470e+00
1.910691369859380939e+04 5.473397132385109387e+00
1.911278209656559193e+04 5.519461549165675329e+00
1.911499165866171097e+04 5.800517625718804027e+00
1.911913457007164834e+04 3.890460996687536976e+00
1.912551283203890853e+04 3.473793912175716869e+00
1.912771029971708413e+04 5.513768946917974034e+00
1.913184914584119906e+04 5.611016102601664279e+00
1.913406349121687163e+04 5.012673990909499722e+00
1.913871764748360147e+04 4.857700694390055141e+00
1.914456306643260177e+04 3.198020073557856335e+00
1.914679564901996127e+04 3.071188303786344775e+00
1.915092226991683856e+04 3.137992154069297879e+00
1.915314620897690838e+04 4.110743112312771785e+00
1.915779163556050480e+04 5.198047779745233576e+00
1.916363991140414873e+04 4.252069122279721114e+00
1.916586975918823737e+04 2.707043026301468647e+00
1.916999598095140755e+04 4.717718203161643586e+00
1.917222190488437627e+04 4.550672857743911059e+00
1.917686636597706092e+04 3.473279636464245979e+00
1.918274044718724690e+04 3.844442742326571238e+00
1.918493879298297179e+04 4.383970316780454013e+00
1.918907742047174543e+04 5.386109707606986596e+00
1.919130973824856483e+04 6.960093414102415110e+00
1.919598390654546529e+04 6.136828380375155767e+00
1.920184064096961083e+04 3.473784410569987546e+00
1.920407300118960484e+04 6.235516442751452004e+00
1.920868440098406791e+04 4.150625320119193162e+00
1.921454856549567194e+04 4.777605548540442726e+00
1.922088009423740368e+04 3.131933612636291109e+00
1.922309481553457590e+04 2.215463369836288887e+00
1.922773743461332197e+04 4.651296889379815447e+00
1.923358523388934918e+04 3.884155659101687252e+00
1.923583446826790896e+04 4.481353076226129772e+00
1.923995526345499093e+04 4.533940262911404062e+00
1.924221018846388688e+04 7.316752739076289203e+00
1.924684302661451875e+04 2.861197128002960444e+00
1.925269117843806089e+04 2.831252336902394529e+00
1.925494787291457396e+04 3.054652864014421709e+00
1.925905918598180142e+04 4.803032985427096335e+00
1.926131805687065207e+04 2.687650081000252378e+00
1.926543143047150807e+04 4.265178158039907075e+00
1.927179673483224906e+04 3.245061669963779316e+00
1.927404609128191078e+04 3.781240477304615322e+00
1.927813773728010347e+04 4.316026867566765013e+00
1.928041059554442108e+04 4.949853031411204363e+00
1.928502836836712595e+04 4.128689166235351315e+00
1.929087130948826598e+04 3.912943928015550910e+00
1.929313995116482329e+04 3.018984230236696931e+00
1.929723461211135509e+04 3.296542311604018671e+00
1.929947351079429427e+04 4.653166424781344013e+00
1.930411952495412697e+04 4.422488618103253444e+00
1.930996751592954752e+04 4.617992357123894998e+00
1.931223864951148425e+04 4.266171301544545713e+00
1.931686302163117216e+04 3.503814468305720631e+00
1.932322161223752846e+04 3.664496738181941549e+00
1.932905339913555508e+04 3.367266721897409720e+00
1.933132862099687190e+04 3.006729350447217008e+00
1.933594643695066043e+04 4.463380568870759291e+00
1.934179063371392476e+04 4.770392933409373093e+00
1.934407969980345661e+04 3.821500085636357458e+00
1.934816337412008215e+04 2.316996833201924400e+00
1.935044368990724979e+04 2.639878787364530854e+00
1.935453192229101114e+04 4.014033872604363395e+00
1.936090503997635460e+04 3.661296443559606928e+00
1.936319411215970104e+04 3.168868826058360177e+00
1.936725837318850972e+04 3.244857113010257699e+00
1.936954242352436631e+04 3.304555795768040927e+00
1.937416356226853895e+04 3.970672207113329133e+00
1.937996935164921888e+04 3.985705685447774371e+00
1.938228905553302320e+04 3.917977898759911426e+00
1.938636587931062240e+04 2.512324388484374893e+00
1.938869586995956706e+04 2.193799063841216590e+00
1.939326597366859278e+04 5.453867360334403003e+00
1.939910912696372907e+04 3.153982509472884388e+00
1.940140761268963251e+04 2.650953077462451013e+00
1.940547981497784349e+04 3.788767115280103237e+00
1.940778846888555563e+04 4.048772557516727488e+00
1.941236880466053117e+04 3.749498677238691347e+00
1.941822726083251473e+04 3.681368066179337095e+00
1.942052632759379412e+04 3.127351258491995800e+00
1.942459063123322994e+04 3.768443286532423553e+00
1.942689313837833834e+04 4.422199167832541633e+00
1.943732782686145947e+04 4.146817018166799151e+00
1.943960775672590898e+04 4.797506619549717577e+00
1.944423200646844998e+04 3.604975406999829879e+00
1.945007178352200208e+04 3.967278811462282562e+00
1.945644837911955619e+04 3.899189012910947216e+00
1.945876144549661331e+04 3.418279963178849634e+00
1.946336071056760920e+04 3.511342664278270131e+00
1.946918521844727366e+04 3.929625076491283675e+00
1.947150652375700156e+04 3.836608922263393229e+00
1.947556044991178351e+04 3.471237746717607653e+00
1.947787850855677971e+04 3.517765946845317071e+00
1.948249030808592579e+04 4.389782874259672063e+00
1.948830665252360268e+04 3.255376122700094577e+00
1.949062534043817868e+04 3.556121096008744153e+00
1.949467197264852075e+04 3.621514306218033497e+00
1.949699642821070302e+04 3.898448593827306574e+00
1.950158074243017472e+04 4.045991558030375579e+00
1.950741911261778660e+04 3.492915380959823235e+00
1.950975226690269483e+04 3.738948216456709162e+00
1.951379769055611541e+04 2.972093536397200531e+00
1.951613053218320420e+04 3.822756070377402171e+00
1.952071249460869876e+04 4.262556834646127335e+00
1.952655265236635751e+04 4.051538678488740608e+00
1.952888559061195701e+04 4.027783658443079062e+00
1.953292129825970187e+04 4.633832211914253207e+00
1.953526884823020373e+04 4.130316776265774870e+00
1.953929578154511910e+04 4.443344985527395430e+00
1.954565104382176287e+04 5.703253506006729090e+00
1.954800885332429971e+04 3.652564549732596255e+00
1.955204583436659959e+04 3.645171490976717887e+00
1.955442025560719776e+04 4.659887821972248823e+00
1.955894571441169683e+04 4.984416418769136214e+00
1.956480235687234745e+04 4.560133684260944342e+00
1.956714957497162322e+04 5.659876600627406162e+00
1.957118097861628848e+04 4.461212610881773344e+00
1.957353618086106871e+04 5.369435010665703167e+00
1.957809671624956900e+04 3.826367129111253096e+00
1.958393111906939157e+04 5.162302243892708198e+00
1.958628123918657002e+04 5.064463012321600566e+00
1.959084988708513993e+04 4.624750452778987331e+00
1.959668862936641017e+04 4.447249682532047110e+00
1.960306549615157928e+04 4.438961656045498749e+00
1.960541670749081459e+04 5.193740025641310432e+00
1.960998464400615558e+04 3.279264018010017878e+00
1.961581691876582408e+04 3.788973923089212992e+00
1.961817527175081705e+04 3.263671058278022397e+00
1.962219170808379567e+04 3.210051503689526076e+00
1.962455300261293451e+04 2.622840339058531089e+00
1.962911710559307903e+04 3.817521602106573209e+00
1.963495528020233178e+04 5.412970159652743973e+00
1.963731961921196853e+04 4.100719996076067630e+00
1.964133565323601215e+04 4.288732581315312764e+00
1.964369704582911436e+04 4.098799051409900862e+00
1.964826472800051488e+04 3.277362948838999479e+00
1.965410340672542225e+04 4.665937283369815169e+00
1.965646689344890910e+04 4.643941250958923739e+00
1.966047763879502963e+04 3.566203379540144880e+00
1.966284261734382017e+04 2.819551315346205289e+00
1.966739670516439946e+04 3.807761700702413155e+00
1.967323326457580697e+04 3.750446253716186451e+00
1.967560724858620961e+04 3.476029030005753029e+00
1.967961011561477790e+04 4.194048790798333926e+00
1.968198071856876777e+04 3.718792343563751324e+00
1.968653868679035077e+04 4.622177506530217528e+00
1.969237513554444376e+04 3.139494357790285406e+00
1.969474807952766059e+04 4.852393733625005368e+00
1.969876094626355916e+04 3.178070485631088626e+00
1.970113665080898136e+04 5.240110127936438822e+00
1.970569030664639286e+04 5.001146451167080009e+00
1.971153052255842704e+04 4.005189033823770117e+00
1.971391352051427020e+04 3.400345162247719433e+00
1.971791414639379218e+04 3.108278703460347625e+00
1.972029120078519190e+04 3.982114158621981037e+00
1.972483414173824713e+04 3.960298203554255991e+00
1.973066150618282700e+04 3.499503294881928905e+00
1.973304429726946182e+04 3.298994445453613089e+00
1.973759788487979677e+04 3.408969158607682459e+00
1.974398436390089410e+04 4.211506625749418475e+00
1.974981660298597126e+04 3.258342864447718590e+00
1.975220236337800452e+04 2.268231904700144685e+00
1.975674643298420779e+04 4.480832113778802750e+00
1.976258450754446676e+04 4.131063938419101689e+00
1.976497943346629108e+04 3.989458555766784542e+00
1.976897457153695359e+04 3.159720615665598586e+00
1.977136389278144634e+04 3.482876903511090472e+00
1.977591080373676596e+04 3.796970276632307240e+00
1.978175057651964016e+04 3.167645625438666901e+00
1.978414655341493562e+04 3.251987808467342589e+00
1.978814551379243130e+04 3.352213917285998157e+00
1.979054358880006475e+04 3.829182715975589346e+00
1.979505853695393671e+04 3.738250263927893169e+00
1.980089550792134469e+04 3.663095146831155891e+00
1.980330560829645765e+04 3.026570576468455620e+00
1.980728175122279936e+04 3.571115027853261292e+00
1.980968056421818255e+04 2.844167424676371070e+00
1.981421979254256439e+04 3.898576006930284166e+00
1.982003918407890524e+04 3.419148258151112341e+00
1.982244357823629616e+04 3.072655328654296358e+00
1.982643038899430394e+04 3.835463223960623225e+00
1.982883959730717470e+04 4.121082676252887822e+00
1.983337513416788715e+04 3.079770846299263898e+00
1.983920961147393245e+04 4.067656956826357195e+00
1.984162481709230269e+04 4.080422433511309066e+00
1.984560364268733247e+04 3.711515667570156829e+00
1.984801740408508340e+04 3.516062916733093235e+00
1.985255253353739681e+04 3.691032966075498134e+00
1.985838872792604889e+04 3.648446367488769937e+00
1.986080053017783212e+04 3.681168706312662575e+00
1.986476470191556291e+04 3.562570306683932930e+00
1.986717468638236460e+04 3.972467096113306173e+00
1.987170385660526881e+04 3.499418279333840420e+00
1.987753229004087189e+04 3.493988173640273143e+00
1.987994715089943202e+04 3.567252567463601753e+00
1.988394106892137279e+04 3.399949171848847929e+00
1.988633538558419968e+04 3.985277363064271494e+00
1.989089022003073478e+04 3.328130598284835262e+00
1.989670054734684527e+04 3.270973735356083711e+00
1.989912003526828630e+04 3.857199715662914308e+00
1.990309790261070157e+04 4.119032984677642339e+00
1.990551461957993160e+04 3.918370443695564642e+00
1.991003933419406167e+04 3.235656514081270085e+00
1.991587918578590688e+04 3.852518241109458064e+00
1.991829564701895652e+04 3.509010794000668731e+00
1.992281395358476220e+04 3.067613962788892756e+00
1.992921095855801104e+04 4.026747539923461794e+00
1.993504590156698396e+04 3.465918613986196828e+00
1.993746664625047197e+04 3.515881419436224675e+00
1.994199543220564374e+04 3.368005422108137914e+00
1.994782024689993705e+04 3.472653832868108470e+00
1.995024215373983316e+04 3.525040768505389277e+00
1.995421270417286360e+04 3.334177452131438457e+00
1.995664739082098458e+04 3.479952673842564348e+00
1.996118589138914831e+04 3.647062471615119428e+00
1.996699654916806321e+04 3.782938729213304985e+00
1.996943173806356936e+04 3.578689098408067704e+00
1.997336707021167240e+04 3.875173072822205356e+00
1.997581896906001566e+04 3.488901767584159153e+00
1.998033235960006277e+04 3.623802718449016691e+00
1.998614408863437711e+04 4.229049608259511039e+00
1.998856502190326501e+04 5.775060363987718048e+00
1.999254476454290852e+04 4.168175765044446202e+00
1.999498003175095073e+04 8.800991915893620288e+00
1.999950692060475922e+04 2.025812623567313508e+00
2.000534573522700521e+04 9.707687443445085052e+00
2.000778415239050082e+04 1.330911900818233740e+01
2.001174041017884883e+04 5.907768704727297759e+00
2.001417917804969693e+04 -1.095610190561093233e+01
2.001870328268414232e+04 7.225966559690347957e+00
2.002453797272988959e+04 3.858710585551611061e+00
2.002697458287282279e+04 8.473654304322371544e+00
2.003092144723525780e+04 1.870236414582195916e+00
2.003336381814222477e+04 -4.525972679293492340e-01
2.003787639316753848e+04 7.141103965109980578e+00
2.004371155185830503e+04 5.949331177432084949e+00
2.004615972161598984e+04 3.710506381131397635e+00
2.005010971501606400e+04 5.639145764844154307e+00
2.005254778022914616e+04 1.104189432974620289e+01
2.005705674735324646e+04 4.327490061961819734e+00
2.006288484464274370e+04 6.346133400726130525e+00
2.006535530159256450e+04 3.629637092018086708e+00
2.006929304669368503e+04 5.223279920318127267e+00
2.007179999826638596e+04 4.444201904180470564e+00
2.007623843058572675e+04 3.635345060021135666e+00
2.008207546979241306e+04 5.072086149638784569e+00
2.008452455565120181e+04 4.488370932839578664e+00
2.008849915259085174e+04 3.747042194902213463e+00
2.009091356944317886e+04 3.661114983751373675e+00
2.009542201777929586e+04 4.053142286526348670e+00
2.010125526715876549e+04 4.327955793181724964e+00
2.010370329820735788e+04 7.343882127465820808e+00
2.010765135061094406e+04 4.847919402318293436e+00
2.011008073203298409e+04 1.971030631241047493e+00
2.011461391715478385e+04 6.075417347316883543e+00
2.012044643234348769e+04 6.599241586692184747e+00
2.012290303000250424e+04 3.358418536282374856e+00
2.012740937039755954e+04 3.985438022402553848e+00
2.013380818419673233e+04 4.697520485975438476e+00
2.013963926888139031e+04 5.000390831873455788e+00
2.014207518397436797e+04 3.322628821148857270e+00
2.014661179399081811e+04 5.877390047676493978e+00
2.015488722970182425e+04 6.886219867634422620e+00
2.015882530941164805e+04 3.326011682174522033e+00
2.016128598627214888e+04 1.882649180794906174e+00
2.016522133074478916e+04 3.572555206546624174e+00
2.017161542344166810e+04 4.465468661270341144e+00
2.017407910793199335e+04 4.042104327314629764e+00
2.017804987912229626e+04 3.659192988154688297e+00
2.018047771552158156e+04 5.332414679210305763e+00
2.018498530029704852e+04 4.064288083535035234e+00
2.019084913842627793e+04 2.829082280437587471e+00
2.019331105298708644e+04 2.172048745444102202e+00
2.019720987130767026e+04 4.628892799813889347e+00
2.019969042741465091e+04 6.187366050743705159e+00
2.020419230123841407e+04 2.688640813045782618e+00
2.021000454124180396e+04 4.064525345385631816e+00
2.021249422598027377e+04 3.675976741678121495e+00
2.021641683005529194e+04 3.416504730758816777e+00
2.021888377610911266e+04 3.036437361505230026e+00
2.022338568779109482e+04 3.654194665143552623e+00
2.022921783660790607e+04 3.638071157499338959e+00
2.023165516544503771e+04 3.047520204504209573e+00
2.023561586786656335e+04 3.558698285667695860e+00
2.023810382993899111e+04 3.288129564038220209e+00
2.024258382717289351e+04 3.474383416227929011e+00
2.024838196364650139e+04 3.698475506025873827e+00
2.025083722217559625e+04 3.470030563619422637e+00
2.025478698028552390e+04 3.102772007229293028e+00
2.025722168276702723e+04 3.615744608759012824e+00
2.026176016101886125e+04 2.435761423220350164e+00
2.026760838347470053e+04 2.991301924267915968e+00
2.027007660121272784e+04 3.196126208246721223e+00
2.027401299574837321e+04 3.530220899024049785e+00
2.027649329427206612e+04 3.371076522731986991e+00
2.028099114618851672e+04 2.977768510173054661e+00
2.028683267637583049e+04 3.554840957446757876e+00
2.028930896235271939e+04 4.351068872579060276e+00
2.029324713569670348e+04 2.905976880392589834e+00
2.029570746751308980e+04 3.014645305449872303e+00
2.030019910583807359e+04 3.578770799481243881e+00
2.030602555802244387e+04 2.996734256508134298e+00
2.030850456329558074e+04 3.474161700452695012e+00
2.031242646356532350e+04 3.515045002403103247e+00
2.031490252330946169e+04 4.030350417126066453e+00
2.031938085922265964e+04 3.543409712653877719e+00
2.032521949758877963e+04 2.802539034279002639e+00
2.032770551156788861e+04 2.421597859199303038e+00
2.033162799121052376e+04 3.805919561739786516e+00
2.033410894162241311e+04 3.081140137476259699e+00
2.033860915136334734e+04 3.018561949639439135e+00
2.034444476702820612e+04 2.937020390062097697e+00
2.034692710731350962e+04 4.029004841586756314e+00
2.035085373153961336e+04 3.370455247293837164e+00
2.035334145499959050e+04 3.429652726493193526e+00
2.035783910195456338e+04 3.204852020954886971e+00
2.036366152346088711e+04 3.563518878202934115e+00
2.036615090113176120e+04 3.381226354917731047e+00
2.037060968461547964e+04 3.487948732209541713e+00
2.037703101536470786e+04 3.490198205290753641e+00
2.038285372339047899e+04 3.101215459696482935e+00
2.038532933121632959e+04 2.685792672449794694e+00
2.038980644795819171e+04 3.464199488363860269e+00
2.039564580263219614e+04 3.008298232324360111e+00
2.039813842796572499e+04 4.240323020986478397e+00
2.040206419708616522e+04 3.331177732621811494e+00
2.040455868300594011e+04 4.352013178870424603e+00
2.040905179100697205e+04 3.950206929523547128e+00
2.041488647633551591e+04 2.629646661058623103e+00
2.041736952233260308e+04 4.111816954898490195e+00
2.042130186514376328e+04 3.159278049825313239e+00
2.042378378372879888e+04 4.112681235591121975e+00
2.042829214445531397e+04 3.461026099397590539e+00
2.043412532286066562e+04 3.425371572394333874e+00
2.043660581137619374e+04 3.689070055935613102e+00
2.044050680457647104e+04 3.350545864386384132e+00
2.044300588922655152e+04 3.466283908568678296e+00
2.044750091566493938e+04 3.472952349509912828e+00
2.045330331829240458e+04 3.552545753677091245e+00
2.045581598537440004e+04 3.669644624278408873e+00
2.045972084818989606e+04 3.355402807363858653e+00
2.046222203295344298e+04 3.526991613899222333e+00
2.046670617768029479e+04 3.764094692644013307e+00
2.047252991133676187e+04 3.725525987509427761e+00
2.047502607745106434e+04 3.914101945224933043e+00
2.047892864965583431e+04 3.108242446230971012e+00
2.048143376834913215e+04 2.762218775246922498e+00
2.048591465878334202e+04 3.880816677632686673e+00
2.049175287351262887e+04 3.040622727717396501e+00
2.049426009399387476e+04 4.680178330214189053e+00
2.049816588399009561e+04 3.607252602839161160e+00
2.050066585214246516e+04 3.141007390798222332e+00
2.050515155723384305e+04 3.669590819287550598e+00
2.051098931786733738e+04 3.927719684226139485e+00
2.051349442542037650e+04 3.303736864048902877e+00
2.051739926851839846e+04 4.053907536364451225e+00
2.051990028394205001e+04 5.396102357422271290e+00
2.052435151340996163e+04 3.484102475072465843e+00
2.053019880239355552e+04 3.976941735092750285e+00
2.053270942379158441e+04 4.160256731786637019e+00
2.053660329572965202e+04 3.670388195698580436e+00
2.053907821759807848e+04 4.582466603647930015e+00
2.054356865482153444e+04 4.228020796324838848e+00
2.054941387613515326e+04 4.669875952981773715e+00
2.055190247316000386e+04 4.523690997961527849e+00
2.055583151568961330e+04 4.722061887313615536e+00
2.055833484507184039e+04 3.710441134702866517e+00
2.056282436197522838e+04 3.355916259689355030e+00
2.056866091931295887e+04 2.677193278033835000e+00
2.057117824632045813e+04 7.423000496676050552e+00
2.057507920746095624e+04 3.153458509973685153e+00
2.057759135416397839e+04 4.632020663633963586e+00
2.058208217214895558e+04 3.748905253222999612e+00
2.058788850107803955e+04 3.702433066726086519e+00
2.059039924871555195e+04 3.694184781095370074e+00
2.059429693182258052e+04 3.978116394099334485e+00
2.059681590676042833e+04 3.435596836838146206e+00
2.060128042992830160e+04 3.466245781330464570e+00
2.060711071872678804e+04 3.673371786243779358e+00
2.060962896467849714e+04 3.776362401960651649e+00
2.061352035785964472e+04 3.690102645293838357e+00
2.061603013335350988e+04 3.564688326618117742e+00
2.062051157663058984e+04 3.631372368404848672e+00
2.062634556987150791e+04 3.783464796042098843e+00
2.062885136099491501e+04 3.919263280172769814e+00
2.063275372280252850e+04 3.695765905833261922e+00
2.063527012927743999e+04 4.733851544371393771e+00
2.063974299244955182e+04 3.679880483647540057e+00
2.064558124473985663e+04 4.333374984175387468e+00
2.064809628983161383e+04 4.871366322811884864e+00
2.065198260374641177e+04 3.803307268241108208e+00
2.065450778438651105e+04 3.224348939121021385e+00
2.065841851439827587e+04 4.129618728773560399e+00
2.066480919097055084e+04 4.104093390175506784e+00
2.066733460912900773e+04 4.207801330825093444e+00
2.067118092329546198e+04 3.833263847338241881e+00
2.067372225284286833e+04 3.512682376584272514e+00
2.067821397594924201e+04 3.944880004618907865e+00
2.068404566196505402e+04 3.735758903407676357e+00
2.068655692405678928e+04 3.176195490531293686e+00
2.069103914023626930e+04 3.879394758924694209e+00
2.069748074634368095e+04 3.916906988863113614e+00
2.070326748529624092e+04 3.436002033955265489e+00
2.070578517357883538e+04 3.422724077623314987e+00
2.071025451593381877e+04 3.560750265786388091e+00
2.071609506960101135e+04 3.851999591319867466e+00
2.071862144437482857e+04 3.414833693537312698e+00
2.072251659991463384e+04 3.492725406713701464e+00
2.072504229406526792e+04 3.516742856353801461e+00
2.072951523586008261e+04 4.170155566254179824e+00
2.073535527121077394e+04 4.307924272363177209e+00
2.073788367409174316e+04 2.309532666930293132e+00
2.074177676583555876e+04 4.019396774380814108e+00
2.074430510913162288e+04 4.200556259513262169e+00
2.074877885134696407e+04 3.463258717394333441e+00
2.075459591784663644e+04 3.859020785377627050e+00
2.075714485158977550e+04 3.814452550202712899e+00
2.076097328599445609e+04 3.658310873577364841e+00
2.076353407485243588e+04 3.455762762585254499e+00
2.076799846283644365e+04 3.537022385779159617e+00
2.077383030884750769e+04 3.477357527805120085e+00
2.077635881551770217e+04 3.585092939845728743e+00
2.078024240859190104e+04 3.191831166892812988e+00
2.078276273217548805e+04 3.355367804723206948e+00
2.078723983374645832e+04 3.871575872173597777e+00
2.079307059532860512e+04 3.255019857533667960e+00
2.079559451691327558e+04 3.245511289276675093e+00
2.079948339790930549e+04 3.679390585641775679e+00
2.080201771580312925e+04 3.563120804486949122e+00
2.080648372687200390e+04 3.367277318922166973e+00
2.081231802531699577e+04 3.632190833244798966e+00
2.081484884073699141e+04 3.571221133933181857e+00
2.081873181318568822e+04 3.528786506423511327e+00
2.082126263313111849e+04 3.420446171872369323e+00
2.082573843086278430e+04 3.627578059859332349e+00
2.083156693708458261e+04 3.569196793593641726e+00
2.083409166394871863e+04 3.035160962224971559e+00
2.083797448640603034e+04 3.592740758438955240e+00
2.084053113909942840e+04 3.701167015314647202e+00
2.084497189870960210e+04 3.571265420608611851e+00
2.085080498322581479e+04 3.680263851979216128e+00
2.085333882953312423e+04 3.277047996599508295e+00
2.085722425668394862e+04 3.553577999649898622e+00
2.085975674353280556e+04 4.292226326518048474e+00
2.086422939011343260e+04 3.488604574656345214e+00
2.087006548935028695e+04 2.980650574412153642e+00
2.087259961042091527e+04 3.501772621682094577e+00
2.087648641183721702e+04 3.694393124036084330e+00
2.087902116151151131e+04 3.365865340254317939e+00
2.088345116237814727e+04 3.327294687498186132e+00
2.088929001350824910e+04 3.795338025022433115e+00
2.089182206111423511e+04 3.741819411773618320e+00
2.089571201553811261e+04 3.590130314445254989e+00
2.089824506233729699e+04 3.418076583734364515e+00
2.090272285444811496e+04 2.946950186746272848e+00
2.090855762805979248e+04 2.893212115220534564e+00
2.091109383661781976e+04 4.252772626067109485e+00
2.091498060903656005e+04 3.212656683231806642e+00
2.091752625946730768e+04 3.313694469803731835e+00
2.092198424255302234e+04 3.501335168288012945e+00
2.092784596448558295e+04 3.376291086256846263e+00
2.093037785433747558e+04 3.374522205856155921e+00
2.093423148950114410e+04 3.537506033699031160e+00
2.093676568154753477e+04 3.308342535277245311e+00
2.094122977659725802e+04 3.525948513710587928e+00
2.094706060464358598e+04 3.254084309039205536e+00
2.094961130893690279e+04 3.334050242984218482e+00
2.095349765340206068e+04 3.339302471205995104e+00
2.095602780598658501e+04 2.941219192370930102e+00
2.096047984580432967e+04 3.378922758951500516e+00
2.096632002881225708e+04 3.327393296536220291e+00
2.096885935515560777e+04 3.457860712658507918e+00
2.097273293280372673e+04 2.982179564404334737e+00
2.097525088897348542e+04 3.218217361589433168e+00
2.097973704812891447e+04 3.545364478368421501e+00
2.098557119423436961e+04 3.221251483789739467e+00
2.098810757057578667e+04 3.382232175035874810e+00
2.099198546493332469e+04 3.333267869824339424e+00
2.099453260472793045e+04 3.558915753498026913e+00
2.099898826742127858e+04 3.384125256577696472e+00
2.100482363014597286e+04 3.289129255605547364e+00
2.100737178468817365e+04 3.656266330381089169e+00
2.101124329323095662e+04 3.421261103607966092e+00
2.101378297737120374e+04 3.651148482589418709e+00
2.101825164308101012e+04 3.280347578859069024e+00
2.102408676499008652e+04 3.651871862407582991e+00
2.102663071153513738e+04 3.785028529164384370e+00
2.103050559112156043e+04 3.148312918768896740e+00
2.103305779989631992e+04 2.642059322247223729e+00
2.103751205826127625e+04 3.860295202509349988e+00
2.104334352613645387e+04 2.921489874817716270e+00
2.104588947200866096e+04 3.714683300609785022e+00
2.104975930385198080e+04 3.225483064450054727e+00
2.105230860629623203e+04 3.807261465442950854e+00
2.105677024806059126e+04 3.084424300417452525e+00
2.106260732795210424e+04 2.921635017114297739e+00
2.106515084930571174e+04 2.963309036260211915e+00
2.106902967466208065e+04 3.520544140693654622e+00
2.107158247647706594e+04 4.146995449875191753e+00
2.107604062780406821e+04 3.169942875375237890e+00
2.108187183748627649e+04 3.108087418654700507e+00
2.108441815805026999e+04 3.280087052319282215e+00
2.108828449135653500e+04 3.478241557212581103e+00
2.109083142985785889e+04 2.882740106674478220e+00
2.109529252154956703e+04 3.429555367539446564e+00
2.110112950301843739e+04 3.433137480655729767e+00
2.110367582891718484e+04 2.968277520814933457e+00
2.110755158367447439e+04 3.110563392848205044e+00
2.111010823115620587e+04 3.945806944668246885e+00
2.111456685027605999e+04 3.218893544435411869e+00
2.112040279166316759e+04 3.641410602089409032e+00
2.112295636805308823e+04 3.181365332893028697e+00
2.112682872797919481e+04 3.119943140090875477e+00
2.112937879206183425e+04 3.099203653035179418e+00
2.113383145355842498e+04 3.655789636586547431e+00
2.113965383918665248e+04 3.519630626253831274e+00
2.114220425752730807e+04 3.214382038919248341e+00
2.114607536874433572e+04 3.256229462040230338e+00
2.114863350748315861e+04 3.296644251146460647e+00
2.115308441600831429e+04 3.334481199925255712e+00
2.115891424456279856e+04 3.525787554906777199e+00
2.116147273701989252e+04 2.953854662049706814e+00
2.116534119039375219e+04 3.237044037949262432e+00
2.116789618158824669e+04 4.006768224468292061e+00
2.117235877148161671e+04 3.523941082613916809e+00
2.117819545622908845e+04 3.236713957088956484e+00
2.118074696747255803e+04 2.413708937017003731e+00
2.118462351427110480e+04 3.926340620709815710e+00
2.118718494657636620e+04 3.991723088011051246e+00
2.119164175990937656e+04 3.414047043832676653e+00
2.119747063733933464e+04 3.188042932434513421e+00
2.120002003306881670e+04 3.278050493667521437e+00
2.120446940742194784e+04 3.373434967993754530e+00
2.121030320618490077e+04 3.166157722189553603e+00
2.121285747346669814e+04 3.633409054144812078e+00
2.121672029731256771e+04 3.390587571787917920e+00
2.121927742524101996e+04 3.563018165404897797e+00
2.122373661064309999e+04 3.375803285751047156e+00
2.122956469723461487e+04 3.796977042116177259e+00
2.123212168246217334e+04 3.447098355262224967e+00
2.123599263720493400e+04 3.268681812432887135e+00
2.123855258323892849e+04 3.072317216060476586e+00
2.124301065863858457e+04 3.114020881019273990e+00
2.124885007356546339e+04 3.706552631102209450e+00
2.125140992146026110e+04 3.129140531480587128e+00
2.125527595232779640e+04 3.263048267465678443e+00
2.125783522159098356e+04 3.082427831619464431e+00
2.126229450036861090e+04 3.492452078842917196e+00
2.126812965810633978e+04 3.382461237351721994e+00
2.127068009567418267e+04 3.093477400738773753e+00
2.127456470239321061e+04 3.147547024207967503e+00
2.127710537159806336e+04 3.808551924322018500e+00
2.128155488326883642e+04 3.325125899545100960e+00
2.128739588679767985e+04 3.452399120264055377e+00
2.128995723565925800e+04 3.231551088039529951e+00
2.129381862678326434e+04 3.573400157943352529e+00
2.129637029145382257e+04 3.244137305622024403e+00
2.130082085874034237e+04 3.197987977115911207e+00
2.130662088773482901e+04 3.784673903772912684e+00
2.130921656139118568e+04 3.639101433750004944e+00
2.131308478361697416e+04 3.125491839842929664e+00
2.131564794450490081e+04 3.203959477080974505e+00
2.132010203257657122e+04 3.797653342424199607e+00
2.132594165402545332e+04 3.595483385040561863e+00
2.132850766359245972e+04 2.847220939049323274e+00
2.133237417840764101e+04 3.533202416371591159e+00
2.133493576317030602e+04 3.544616113003165481e+00
2.133938970519113718e+04 3.255868143381360991e+00
2.134523256761076482e+04 3.302946589607891781e+00
2.134777350476120046e+04 3.645862879872160178e+00
2.135164352239381333e+04 3.178015748494298354e+00
2.135420523801327727e+04 3.526837987541865616e+00
2.135865349387579045e+04 3.066093732196729427e+00
2.136451270455123449e+04 3.490878320435828019e+00
2.136705725713916399e+04 3.544033900510107138e+00
2.137092231936904864e+04 3.395205001668581080e+00
2.137348237048539522e+04 3.145072501294247314e+00
2.137796555493169217e+04 3.046802874838804520e+00
2.138377214292994904e+04 3.352700387437761442e+00
2.138633537529716341e+04 3.322281650030948885e+00
2.139019839442065859e+04 3.526769619448899107e+00
2.139276491301391070e+04 3.898179302445135885e+00
2.139721288888596246e+04 3.113944555300149464e+00
2.140308049090785426e+04 3.407254798185635369e+00
2.140561378166371651e+04 3.611675837432619662e+00
2.140947584136985097e+04 3.387128461526181411e+00
2.141202227638656404e+04 3.090052532451465606e+00
2.141649060874625502e+04 3.412592906506070278e+00
2.142232429212320130e+04 3.288768547012864918e+00
2.142491042973308868e+04 3.474735176051975127e+00
2.142875305170588763e+04 2.982012611049932094e+00
2.143133480053098901e+04 3.242147698202988870e+00
2.143576585596815130e+04 3.406057667291985780e+00
2.144160736901424025e+04 3.283294433342071272e+00
2.144418253425261355e+04 3.161657844324728295e+00
2.144803470517792812e+04 3.325213390718798845e+00
2.145060164351745698e+04 3.409827369849503853e+00
2.145509607179158411e+04 3.428862140201987874e+00
2.146088912659516791e+04 3.318969051084883048e+00
2.146347725275291668e+04 3.237668566936414916e+00
2.146728794760434903e+04 3.392489684554403251e+00
2.146990972512988083e+04 3.798043318634560350e+00
2.147433849876581371e+04 3.062555819566274096e+00
2.148015378299706572e+04 3.351217550571198522e+00
2.148269613087154357e+04 3.541563203789431125e+00
2.148656491552352236e+04 3.319336675767409872e+00
2.148912642463488737e+04 2.628918613716912933e+00
2.149359760202286634e+04 3.144641556947924244e+00
2.149944728516976829e+04 3.242966556354875074e+00
2.150202144821456022e+04 2.590188912573835989e+00
2.150588159914327844e+04 3.484775671198457658e+00
2.150845079779188382e+04 3.665667544934192446e+00
2.151290569431363110e+04 3.253118839664788986e+00
2.151874638893410156e+04 3.181490915933608221e+00
2.152131771105424195e+04 3.203657068186990475e+00
2.152517091515807988e+04 3.086350225473923459e+00
2.152773864514222441e+04 2.193326132821977303e+00
2.153218614756930401e+04 3.720193052072079620e+00
2.153802326686780725e+04 3.256916305364188080e+00
2.154060270455462523e+04 4.065765710622781803e+00
2.154446004777888447e+04 2.939723693000414695e+00
2.154703889833933135e+04 3.137462191391944266e+00
2.155148586836087270e+04 3.385479090719972106e+00
2.155731682312405610e+04 3.598273024388488395e+00
2.155988902277945090e+04 3.006928118382968584e+00
2.156373074537102730e+04 3.266287152360951573e+00
2.156631268910902145e+04 3.027710418674966153e+00
2.157075409330302136e+04 3.263782594213646249e+00
2.157659272315464841e+04 3.002904455770578629e+00
2.157917321265985447e+04 3.271357938589989800e+00
2.158302702575752119e+04 3.325053653065095371e+00
2.158560737785716628e+04 3.521289099467316497e+00
2.159005099614231221e+04 2.996205498818371726e+00
2.159587538309487354e+04 3.178378295775423634e+00
2.159850014101202760e+04 2.619253015330798018e+00
2.160231495642879599e+04 3.248806989317325922e+00
2.160493084060322872e+04 3.181861640408699898e+00
2.160933392293174256e+04 3.165831758721080025e+00
2.161516852283576372e+04 3.147363060507611277e+00
2.161775120053278079e+04 3.447416037950981060e+00
2.162159512330186044e+04 2.911943937685699257e+00
2.162417631486850951e+04 2.404395289083209875e+00
2.162862031632765502e+04 3.096163350660145142e+00
2.163445658557276329e+04 3.199590503105783856e+00
2.163704390144241188e+04 3.226893503291487164e+00
2.164089131562021430e+04 2.949062542584914848e+00
2.164349423852383552e+04 3.006364582168015165e+00
2.164791399545147942e+04 3.232528555542695248e+00
2.165374874480978178e+04 3.153862333367799753e+00
2.165633728947097916e+04 3.593183038783970495e+00
2.166017987242069648e+04 2.870930271030285308e+00
2.166276431505441360e+04 2.752100224032701270e+00
2.166720390157377551e+04 3.146754213251861554e+00
2.167304133818816263e+04 3.111497188817375026e+00
2.167562735901710039e+04 3.035976419023094675e+00
2.167947459345127209e+04 2.964864976494957727e+00
2.168205122112112804e+04 3.378478652866002907e+00
2.168650100396887137e+04 2.610813223301510444e+00
2.169232584436156685e+04 3.539568784180342043e+00
2.169490240319765144e+04 3.785074664133945888e+00
2.169875324934708988e+04 2.785138684255929586e+00
2.170134236358764974e+04 2.443891889608175827e+00
2.170578296640498957e+04 2.931491666028480214e+00
2.171162302693715537e+04 2.927260777127585367e+00
2.171422034830515986e+04 2.404496356501478971e+00
2.171806208503080052e+04 3.250501273839629945e+00
2.172064991188255590e+04 2.724092934607877936e+00
2.172512030403062454e+04 3.403449271470824211e+00
2.173092904280054790e+04 3.164288250759405230e+00
2.173350189700440751e+04 2.896659903689581483e+00
2.173735206565448607e+04 2.996851060039689596e+00
2.173993383269691185e+04 3.082727531264149334e+00
2.174437471901567551e+04 3.129712406100258804e+00
2.175020479775175045e+04 3.085916271568544644e+00
2.175280211824391517e+04 2.916964220052727708e+00
2.175663881554901309e+04 3.140654936640329353e+00
2.175922588805530177e+04 2.909936688312809050e+00
2.176366992003340783e+04 2.908499535482417908e+00
2.176950178160807263e+04 3.104872187231281444e+00
2.177209450980796828e+04 3.192123752983781149e+00
2.177592391115710052e+04 3.106799255792372261e+00
2.177851152430037837e+04 2.800774967815204075e+00
2.178293890596440906e+04 3.375242131364742271e+00
2.178878330222957084e+04 2.501601794522310129e+00
2.179138328518229173e+04 2.721719930814619826e+00
2.179522411730614112e+04 3.141330618161819466e+00
2.179781698312787557e+04 2.581164228978057640e+00
2.180225751224988926e+04 3.146723333179060056e+00
2.180810050575932837e+04 3.353362229815574747e+00
2.181069964398994489e+04 3.388922308092532809e+00
2.181454057625446148e+04 2.405738955890847297e+00
2.181714184396322162e+04 2.581286408814411182e+00
2.182156703190596818e+04 2.963849575162533334e+00
2.182738084893113773e+04 2.904195749294939510e+00
2.182998938503362660e+04 2.735389346958234658e+00
2.183382358598564315e+04 2.855253107414588154e+00
2.183641653985903758e+04 2.743881140012847109e+00
2.184085239389551498e+04 2.993510213169539913e+00
2.184667719704463161e+04 2.942946260180649087e+00
2.184926693281894768e+04 2.952199052392594059e+00
2.185307494683821642e+04 2.754989409263332689e+00
2.185570540754733156e+04 3.189432580318820598e+00
2.186013688231766355e+04 2.545022617980427615e+00
2.186597800614406879e+04 3.372313435531961723e+00
2.186858385697015910e+04 3.010248681318521857e+00
2.187241425685642389e+04 2.720211576654543606e+00
2.187501545963156241e+04 3.118785935639158513e+00
2.187945133606035961e+04 3.111694318028187300e+00
2.188529054922684736e+04 2.963110888268806420e+00
2.188789398332409473e+04 2.937728209873541552e+00
2.189172928540490830e+04 3.236859111157239344e+00
2.189432765408859268e+04 3.666958266172075209e+00
2.189874547158025962e+04 2.596771134772165812e+00
2.190458015143338343e+04 3.012075167057765679e+00
2.190718547590723028e+04 3.253081586153119709e+00
2.191101782872165131e+04 2.900171855728640224e+00
2.191362343937102560e+04 2.664843004509549473e+00
2.191744602697871960e+04 2.826939837923420740e+00
2.192387544830580737e+04 2.511225444140588792e+00
2.192654184870738391e+04 2.334066320230348879e+00
2.193029147033312984e+04 3.260175589837008392e+00
2.193293671155172342e+04 4.217634017386278522e+00
2.193733707308088560e+04 2.403617315474850358e+00
2.194316340281029989e+04 2.296912156335666033e+00
2.194585802933559899e+04 3.781127753638203970e+00
2.194960882900358411e+04 2.368728434792986004e+00
2.195221626092902079e+04 2.010821572715021599e+00
2.195664768681757414e+04 2.857268046985343091e+00
2.196248762149519825e+04 2.593533001138657035e+00
2.196509955430832269e+04 2.442296297773272062e+00
2.196893208084601065e+04 3.082733919078414875e+00
2.197154683313273199e+04 3.119915204616140691e+00
2.197596341233587009e+04 2.641897888291118601e+00
2.198178051586544461e+04 2.976813327223769789e+00
2.198439194928625147e+04 2.733206830289437228e+00
2.198821359630574807e+04 3.116108191767702706e+00
2.199082332095155652e+04 2.902662645794278351e+00
2.199524972600051115e+04 2.610608665787541138e+00
2.200108092599191150e+04 2.897097268690338012e+00
2.200369430845360694e+04 2.916334645751982091e+00
2.200753791638604162e+04 2.920725404260957614e+00
2.201012973362558478e+04 2.706685348253699885e+00
2.201452804605784695e+04 2.929098919549772528e+00
2.202038542560125279e+04 3.065384596576245180e+00
2.202300025842089235e+04 2.745812920978125682e+00
2.202681413517763940e+04 2.779628465292625084e+00
2.202942173075997925e+04 3.006395467348129014e+00
2.203384444936342334e+04 2.641757565542986352e+00
2.203967714576593426e+04 2.501987403253496112e+00
2.204229834203429709e+04 3.193232015883311625e+00
2.204612004678688754e+04 2.925187432844652768e+00
2.204874043354169771e+04 2.595561097132975448e+00
2.205315896047872957e+04 2.451365423983459024e+00
2.205899781456850178e+04 2.716310936657462705e+00
2.206162285856963354e+04 2.864875229161237602e+00
2.206544003351771607e+04 2.541366433343337228e+00
2.206805267675286814e+04 2.240777748083346843e+00
2.207247199790311788e+04 2.803206908159336042e+00
2.207827652960316846e+04 2.275749348398991234e+00
2.208092440409529809e+04 3.351943201610827039e+00
2.208473076760353433e+04 2.811086882890644567e+00
2.208734807905653724e+04 2.208511017062116721e+00
2.209176933132853810e+04 2.611349209738795807e+00
2.209759341200080598e+04 3.171186196007484082e+00
2.210021103580967974e+04 2.880201508965339219e+00
2.210401040975467185e+04 2.090081700735793468e+00
2.210663646258773952e+04 1.496735033092964517e+00
2.211105688009026926e+04 3.313623821470864872e+00
2.211689638815458966e+04 2.810257263505378855e+00
2.211952546267342041e+04 3.049868408432275579e+00
2.212333858684078950e+04 2.103296858546651382e+00
2.212596120190128204e+04 1.666571173581635756e+00
2.213038168541394407e+04 3.056819291658778415e+00
2.213622297087022525e+04 2.045339765831172496e+00
2.213884452423390030e+04 2.319450924625983568e+00
2.214266750327569025e+04 2.921034186045472936e+00
2.214527700081553849e+04 2.534038278614109352e+00
2.214968589577776220e+04 2.388673849366409918e+00
2.215550927384233728e+04 2.479688147119802455e+00
2.215814362791339590e+04 2.781277226596801100e+00
2.216194820401192555e+04 2.547806979096536750e+00
2.216458193142273376e+04 2.823385079633394579e+00
2.216899002341004598e+04 2.392457216278309318e+00
2.217481888669083492e+04 2.460523994872822584e+00
2.217745532447399455e+04 2.557286625196253826e+00
2.218125507414462118e+04 2.766713472594323431e+00
2.218388855359348963e+04 2.669720485759696338e+00
2.218829966565448558e+04 2.689415505596032929e+00
2.219412612508777238e+04 2.661285849352029498e+00
2.219676353422733155e+04 2.515341538323376813e+00
2.220056397860929064e+04 2.339162948809414555e+00
2.220320265673520771e+04 2.578830133780210421e+00
2.220760585697343777e+04 2.706234963503208135e+00
2.221343410115514052e+04 2.609324610122851329e+00
2.221607531105837552e+04 2.089603898292753836e+00
2.221987338257303054e+04 3.035733790710303470e+00
2.222250997667543561e+04 2.660549615821746983e+00
2.222690598465967560e+04 2.143101885136481588e+00
2.223273306451298413e+04 2.832876840167491306e+00
2.223537774062458993e+04 2.653763754956026233e+00
2.223917351889424390e+04 2.761866791078365857e+00
2.224182157124771038e+04 3.200997452048200298e+00
2.224622326245825388e+04 2.399086735135771420e+00
2.225205341863417561e+04 2.434582337412070530e+00
2.225470320507612632e+04 2.240995245066196073e+00
2.225849412061620387e+04 2.698473669279512155e+00
2.226113904864894357e+04 3.195041996152459429e+00
2.226553979016376616e+04 2.102350168662723284e+00
2.227136127734477122e+04 2.594391209704232537e+00
2.227400989276569089e+04 2.831298844506483281e+00
2.227779433892052839e+04 2.498960928848878993e+00
2.228044952165154609e+04 2.207208018584377207e+00
2.228483833633079121e+04 2.442559698689024117e+00
2.229065459477312106e+04 2.571855530335684481e+00
2.229330736920981508e+04 2.662801888897332159e+00
2.229709105831991110e+04 1.911947564933791144e+00
2.229974575232361167e+04 1.820459569652172149e+00
2.230414586027419136e+04 2.865129624723829149e+00
2.230997609023282712e+04 2.368117403439142787e+00
2.231263045562253319e+04 1.864910011234819143e+00
2.231641782491564300e+04 3.024954911129975610e+00
2.231907562218866224e+04 2.595903408718810201e+00
2.232347186918176521e+04 2.318129122785682394e+00
2.232929911522943439e+04 2.473238704073243532e+00
2.233195486803490712e+04 2.655293624908253047e+00
2.233572805032221731e+04 2.719235237613818246e+00
2.233837814322736449e+04 2.409006343556369778e+00
2.234277313817183312e+04 2.481340148427576331e+00
2.234859001561913828e+04 2.196182011426149217e+00
2.235125535179976941e+04 2.425844672334903418e+00
2.235503412617695722e+04 2.347708128641389003e+00
2.235769457561393210e+04 2.613151953579670117e+00
2.236208309015518898e+04 2.684124187327086464e+00
2.236790404881106952e+04 2.414552132326323264e+00
2.237057215216430632e+04 2.806866833407207995e+00
2.237429622267037485e+04 2.358757573837785504e+00
2.237700995766467167e+04 2.209461198064067933e+00
2.238135939091044202e+04 2.535462281496529968e+00
2.238717931045623118e+04 2.344556796481395367e+00
2.238988402359333122e+04 2.359477098411772111e+00
2.239365279183138409e+04 2.469927162878707616e+00
2.239632441651707632e+04 1.906998830257720101e+00
2.240070228534824128e+04 2.787109287120526524e+00
2.240652812478496344e+04 2.488558239944857142e+00
2.240919822707940330e+04 2.641252214613754479e+00
2.241296615569606001e+04 1.987153916729517800e+00
2.241563166383510907e+04 2.577103465268459903e+00
2.242001562105115590e+04 2.432047683526241233e+00
2.242583732603425233e+04 2.293113349046071558e+00
2.242851139436204539e+04 2.022658852241653982e+00
2.243227744626802087e+04 2.360394638211600782e+00
2.243494827971093764e+04 2.364881200940403883e+00
2.243870967900428514e+04 1.842554420408495375e+00
2.244515062157927241e+04 2.190362953002484847e+00
2.244782269982323851e+04 2.218509186274778333e+00
2.245159318016481484e+04 2.199474471796572406e+00
2.245426452976895962e+04 2.844523640982629331e+00
2.245865782921494974e+04 2.500810211350195100e+00
2.246447722417191108e+04 2.334613205334632458e+00
2.246714460744873213e+04 1.929448544629543960e+00
2.247092734383422794e+04 2.211518117583485488e+00
2.247359755181970468e+04 2.495117590163472343e+00
2.247795623166825681e+04 2.166258703034615873e+00
2.248381456095544490e+04 2.504873748893118535e+00
2.248646041066443286e+04 2.258661308746335195e+00
2.249023529350635727e+04 2.611793532809733254e+00
2.249289021951876202e+04 2.219027346821630609e+00
2.249727406970638185e+04 2.255870694907102791e+00
2.250308103387803203e+04 2.276939868271608436e+00
2.250576687066542581e+04 2.501412249762054785e+00
2.250951710462553092e+04 2.435454932967769270e+00
2.251221508804314726e+04 2.559546688294863870e+00
2.251658188889432495e+04 2.617748870938914063e+00
2.252240415009895514e+04 2.556724482002122212e+00
2.252510052314625136e+04 2.019095426936316606e+00
2.252884587610096060e+04 2.834132802295950437e+00
2.253153916416188076e+04 1.244547910621397913e+00
2.253590363269552836e+04 2.262653119803068602e+00
2.254171212824990653e+04 2.283430837396255964e+00
2.254440839109469380e+04 2.555195835559151973e+00
2.254814917243591844e+04 2.341095157124768456e+00
2.255084794202529883e+04 2.050892400856155096e+00
2.255518491238319621e+04 2.271274800270159488e+00
2.256102673898183639e+04 2.306952527830207433e+00
2.256372410727797978e+04 2.449636568605207732e+00
2.256745745125373287e+04 2.469573630871671810e+00
2.257015856079989680e+04 2.350632371022403522e+00
2.257451907313919946e+04 2.416117900669081386e+00
2.258033369978878181e+04 2.638143411234999292e+00
2.258305649546715722e+04 2.600312356114562462e+00
2.258679600922346071e+04 2.299603693872719123e+00
2.258947915337645463e+04 1.938043352552281995e+00
2.259383894379843696e+04 2.284665799919308515e+00
2.259964916109854676e+04 2.495656902435171798e+00
2.260236110637069214e+04 2.439486627064875179e+00
2.260608415004697599e+04 2.528533668097693088e+00
2.260879871386902960e+04 2.232439302359891631e+00
2.261314960707731370e+04 2.296330394896077820e+00
2.261895927992805809e+04 2.779946100818430743e+00
2.262167420466367912e+04 2.505174775982991431e+00
2.262540781193188377e+04 1.919139696341100487e+00
2.262812051736189824e+04 2.039085025278538410e+00
2.263246696439495281e+04 2.485734646596093445e+00
2.263828185054683127e+04 2.652873077875107288e+00
2.264100318065027022e+04 2.456897886526410169e+00
2.264471972142771847e+04 2.014670017189149842e+00
2.264744338960229288e+04 2.410255923806765566e+00
2.265178448093283077e+04 2.304024746090983733e+00
2.265758511349636319e+04 2.418003634372293931e+00
2.266032233372129122e+04 2.430061968600378819e+00
2.266402257015015493e+04 2.373559180590654627e+00
2.266675753247919420e+04 2.121374635089465777e+00
2.267107975961640841e+04 2.109769780208934797e+00
2.267691144048183924e+04 2.294596556495721806e+00
2.267963685485067253e+04 1.781817871012428389e+00
2.268331740538725717e+04 2.444788165000548297e+00
2.268607730151706346e+04 2.728589740741099057e+00
2.269041325400081769e+04 2.418361577350155667e+00
2.269622133032265992e+04 2.190811494923933900e+00
2.269895980443118242e+04 1.234474544939407670e+00
2.270264480875369918e+04 2.188956395293523371e+00
2.270540351194198593e+04 2.045316265993825766e+00
2.270971544814922527e+04 2.253998016963351336e+00
2.271553018027183134e+04 2.344858413147346887e+00
2.271827769679559424e+04 2.587829446739964290e+00
2.272196201198908238e+04 2.292265589098011702e+00
2.272470937161007896e+04 1.504762409945200607e+00
2.272903324668727873e+04 2.448149443514401113e+00
2.273484758340063127e+04 2.270337585179497797e+00
2.273759738428556011e+04 2.320675156374296666e+00
2.274128973275720637e+04 2.118589760860019933e+00
2.274404087421275108e+04 2.367513449455742158e+00
2.274834715690862140e+04 2.659356373359645698e+00
2.275416928343796462e+04 1.949334712529912528e+00
2.275692391146365844e+04 3.077278353675215516e+00
2.276060890480006128e+04 2.058596539442978379e+00
2.276335736905991143e+04 2.130364168222120380e+00
2.276767835018053665e+04 2.295634813091603110e+00
2.277351381063462759e+04 2.667840935248549705e+00
2.277623334214778515e+04 2.359304607319701041e+00
2.277992198741111497e+04 1.891204432800633217e+00
2.278267552031919331e+04 2.599843077545550774e+00
2.278700196425354443e+04 2.343417857514890734e+00
2.279279434131938615e+04 2.170895503371500279e+00
2.279555686054577745e+04 2.371576047177922586e+00
2.279923597372737277e+04 2.392390657940882903e+00
2.280199229558818115e+04 2.726850132749332634e+00
2.280631139703740337e+04 2.426474896913887846e+00
2.281208478196733995e+04 2.341421117778931027e+00
2.281487276937910792e+04 1.778878719413476972e+00
2.281855282093876667e+04 2.269365147252851767e+00
2.282131779923605791e+04 2.292249969182326819e+00
2.282562700567529464e+04 2.279650148233857365e+00
2.283142930576445360e+04 2.419666016869520764e+00
2.283419587319331549e+04 3.193156110193544617e+00
2.283785553641179285e+04 2.065063076113334173e+00
2.284063338341167400e+04 1.661005390328926801e+00
2.284494499834359885e+04 2.307473745129271947e+00
2.285074242527690512e+04 2.575490834227438519e+00
2.285351251507133202e+04 2.779755049544058831e+00
2.285718333422080104e+04 2.313810030822408326e+00
2.286006331536795551e+04 2.225978150548032275e+00
2.286427698674729254e+04 2.223712964325228025e+00
2.287293242202093097e+04 7.501462483104233137e-01
2.287649828959360821e+04 2.437124169614426350e+00
2.287927019815820313e+04 2.667190641514397331e+00
2.288357142126030521e+04 2.182359889135467856e+00
2.288936656175657481e+04 2.436538389749133948e+00
2.289215443383919410e+04 2.698063572435175139e+00
2.289580939079680320e+04 2.107765959608211226e+00
2.289859822820854606e+04 1.505591750375895987e+00
2.290288756928089060e+04 2.401780523389867916e+00
2.290868885590801801e+04 2.215978372776554295e+00
2.291147992057527881e+04 2.521377534904768680e+00
2.291512261685288468e+04 2.172687705720053319e+00
2.291791567087524891e+04 2.588465866376553848e+00
2.292220431945568635e+04 2.560582126497388256e+00
2.292797407901184124e+04 2.012580826452653682e+00
2.293079734520036072e+04 2.478888533461713894e+00
2.293444270848595625e+04 2.421414582465463372e+00
2.293724163733675232e+04 1.497382864781196865e+00
2.294152542812835964e+04 2.270442068179891582e+00
2.294732036782295108e+04 2.341649583488783826e+00
2.295012544085170521e+04 1.989783009864729113e+00
2.295375885504684265e+04 2.112270506705688611e+00
2.295655958740050119e+04 2.151543386916368039e+00
2.296084161331439100e+04 2.025489375842347783e+00
2.296663101627041760e+04 2.527404366928237778e+00
2.296944320721754411e+04 2.552701941097366589e+00
2.297307031442757943e+04 2.000237182288002735e+00
2.297588654323494484e+04 2.215834057224297826e+00
2.298015691802342917e+04 2.303219620585381211e+00
2.298594823664856813e+04 2.533808314842700860e+00
2.298876748359340854e+04 2.395895322735182909e+00
2.299239240278598663e+04 2.267277273008156069e+00
2.299520461745801367e+04 1.449439722120141605e+00
2.299948225886377259e+04 2.514458228803557738e+00
2.300526581248561706e+04 2.350442413227149974e+00
2.300808694703446963e+04 2.931734631810079428e+00
2.301170549640491299e+04 2.128323597778038589e+00
2.301452978326900848e+04 2.511350891057948509e+00
2.301879389934925712e+04 2.178161654543930847e+00
2.302458104861554966e+04 1.964505460422598437e+00
2.302740972654474172e+04 2.236857608046603385e+00
2.303101989170670277e+04 2.450754683910811416e+00
2.303384593820610826e+04 2.792196567439658494e+00
2.303745702031676410e+04 2.187851276980713688e+00
2.304308890632309340e+04 2.126614848811980263e+00
2.304672462264770002e+04 2.928870640701227934e+00
2.305033225680396208e+04 2.122172957149942363e+00
2.305317160195446195e+04 2.503056852848756453e+00
2.305673960008522772e+04 1.966294708688930637e+00
2.306238056107718148e+04 2.352661677208347069e+00
2.306605381631017735e+04 1.998328459793910605e+00
2.306964974171483118e+04 2.423887929876451963e+00
2.307249045085987746e+04 2.653440655960075834e+00
2.307608797725328259e+04 2.304006929126176662e+00
2.308169926376204239e+04 2.024074668316035108e+00
2.308537492022638980e+04 1.762689379910424625e+00
2.308896538858027270e+04 2.412760458506294725e+00
2.309181859026585516e+04 2.096520893417095799e+00
2.309540486277992750e+04 2.243919149822327874e+00
2.310102005317700605e+04 2.401144457996425619e+00
2.310470223740181245e+04 2.632169548818439342e+00
2.310829335293173426e+04 2.280682856612069376e+00
2.311113912394185172e+04 1.904373272725831123e+00
2.311471709138711594e+04 2.276514655267966702e+00
2.312033109163149129e+04 2.187223145034165039e+00
2.312406145282971556e+04 2.189190830911921903e+00
2.312759592097482528e+04 2.236612226700240846e+00
2.313046258962892534e+04 2.387607854700727117e+00
2.313403201592702681e+04 2.293007276478119749e+00
2.313964267453191860e+04 2.178033699730136608e+00
2.314334433230989816e+04 2.234403557751149183e+00
2.314690463381137670e+04 2.267469609402533059e+00
2.314977690845215329e+04 2.390877776832978974e+00
2.315334931278814111e+04 2.187059523974353326e+00
2.315896188647169038e+04 2.375498764682586472e+00
2.316266230177150646e+04 1.736641189944081232e+00
2.316625429558234828e+04 2.447939671750273938e+00
2.316910908175440636e+04 2.746345354366062086e+00
2.317266374914430344e+04 1.756721080937022617e+00
2.317828221090335137e+04 2.505996057052304771e+00
2.318198999289816129e+04 2.326533225794369830e+00
2.318553977457825022e+04 2.271684005799473383e+00
2.318843059197163529e+04 2.851929695140288601e+00
2.319197924247714764e+04 2.112426012967497879e+00
2.319759764942305628e+04 2.472070816791954950e+00
2.320130899071261229e+04 2.411530417611878363e+00
2.320484830210666405e+04 2.621408900641228445e+00
2.320775104854064557e+04 2.632396924989004905e+00
2.321129010898088018e+04 1.984698589681527015e+00
2.321691120045547359e+04 2.248721021808617770e+00
2.322063257305901425e+04 2.800994469128840425e+00
2.322416360190551131e+04 2.005721187139328787e+00
2.322706851696905505e+04 2.193061391679803407e+00
2.323060244049545145e+04 2.120734402839906441e+00
2.323622715605936537e+04 2.432298767297071951e+00
2.323995451617798972e+04 2.460738541760673304e+00
2.324345571624164586e+04 1.980048778706752888e+00
2.324639478361990405e+04 1.884574577660536709e+00
2.324991291241029103e+04 2.609415738834158560e+00
2.325554359210103212e+04 2.137273777170638489e+00
2.325927890492284860e+04 2.319717205039203201e+00
2.326279074392499751e+04 2.190685117415099192e+00
2.326570928109842862e+04 2.616450677092732935e+00
2.326922885837591821e+04 2.071294293029896760e+00
2.327485681739851861e+04 2.155642464069572828e+00
2.327859372389430064e+04 2.676407072050769553e+00
2.328210495616923436e+04 2.132183323007602826e+00
2.328503683072892454e+04 2.678293226766115254e+00
2.328854598746850024e+04 2.295682224175649377e+00
2.329417113480941771e+04 2.324579512724878061e+00
2.329791742601424266e+04 2.805802928074648595e+00
2.330141494769339988e+04 2.101177413542977490e+00
2.330435127139801625e+04 1.956046670502117113e+00
2.330785438042978421e+04 2.226095180336280510e+00
2.331348661154489673e+04 2.198579915771410764e+00
2.331723165314707512e+04 2.180722369870963462e+00
2.332072712418399169e+04 2.054142372858898113e+00
2.332367482324539014e+04 2.699126833371082501e+00
2.332716596797772581e+04 1.856097745490777440e+00
2.333279649522331965e+04 2.176951843605912540e+00
2.333657345744735358e+04 2.554175326652746936e+00
2.334003996828530217e+04 2.302870138463346095e+00
2.334299301458712944e+04 2.256184118098152336e+00
2.334648127583819951e+04 2.034077857087545294e+00
2.335211349160277678e+04 2.175457074070714203e+00
2.335584004959570666e+04 2.554671881418118407e+00
2.335935151895044692e+04 2.449527656073677395e+00
2.336232156444893553e+04 2.344963983292310150e+00
2.336580744680698626e+04 1.790410335010819809e+00
2.337143835836958169e+04 2.654693617825653718e+00
2.337519662860217795e+04 2.384316500254653359e+00
2.337866276777393068e+04 2.244993818998407331e+00
2.338163337663815764e+04 2.794108934069049699e+00
2.338510115892017348e+04 2.289767789578543322e+00
2.339073788147657615e+04 1.708675920522162883e+00
2.339451672716390385e+04 2.130389553134796277e+00
2.339797597228232189e+04 2.133043179334863204e+00
2.340096149162534130e+04 2.315041116517393860e+00
2.340441262955807179e+04 3.055912125305222382e+00
2.341006090804608175e+04 2.296068064942030418e+00
2.341384318333255578e+04 1.986332827029686499e+00
2.341729979882458792e+04 2.237235511242258390e+00
2.342030203467403408e+04 2.658337474890233310e+00
2.342372208713280997e+04 2.483791938966812829e+00
2.342936674753576517e+04 1.963620301817899927e+00
2.343315770697766129e+04 3.002844153945551486e+00
2.343659783285510275e+04 2.274333863247338883e+00
2.343960214472280495e+04 2.178303635905573188e+00
2.344303245147458074e+04 2.168708819254106857e+00
2.344867607969588062e+04 2.482903336979617404e+00
2.345248535488371635e+04 2.023991838106945274e+00
2.345590693163536343e+04 2.354065754933536425e+00
2.345892121780255547e+04 2.491436409984015388e+00
2.346233799569643816e+04 2.582248666322305652e+00
2.346798448247701162e+04 2.137964419705184138e+00
2.347179792532326246e+04 1.824532672754617391e+00
2.347522172746228898e+04 2.359266139198986423e+00
2.347824460487930628e+04 2.604464495121505241e+00
2.348166142553132886e+04 2.016423611860762577e+00
2.348731005263032421e+04 2.297797113341379038e+00
2.349112389345490737e+04 2.371250674870748476e+00
2.349453477895938340e+04 2.392360309429166332e+00
2.349756018618752205e+04 2.685377128145235215e+00
2.350094927791761802e+04 1.883204798660318868e+00
2.350661819149952862e+04 2.594299326759756497e+00
2.351044195632664923e+04 3.000718711983265674e+00
2.351383821600450028e+04 1.853005199550123105e+00
2.351688445189068807e+04 3.723892011400147251e-01
2.352028428207078832e+04 2.858376380893317581e+00
2.352331296541104530e+04 2.157298640521540189e+00
2.352741729618806130e+04 2.358357210054073949e+00
2.353314933301930432e+04 2.404652641615586894e+00
2.353619764475776901e+04 2.475893868608686432e+00
2.353959169515724352e+04 2.286037769721540158e+00
2.354264124136069950e+04 2.220095709863467270e+00
2.354672599551876556e+04 2.227627166888007881e+00
2.355245676941467536e+04 1.770798452960538727e+00
2.355552071189352864e+04 1.798533372379606865e+00
2.355885854850073883e+04 3.097885619683869773e+00
2.356195550149910923e+04 2.762603525369054402e+00
2.356603958601150225e+04 2.356247442989590990e+00
2.357177309405831693e+04 2.596610379832791526e+00
2.357483905510108889e+04 2.553744256328841722e+00
2.357821210490442536e+04 3.004313924069550001e+00
2.358127781356611376e+04 2.640039007093033518e+00
2.358534766672914338e+04 1.994127323123390028e+00
2.359107388877859921e+04 2.536140844338771849e+00
2.359415996002334577e+04 2.651360137212408041e+00
2.359750512534807422e+04 2.068139446334432918e+00
2.360059439069212385e+04 1.784271587919067814e+00
2.360465107232810624e+04 2.412434247751538585e+00
2.361037474771412599e+04 2.493000572339888699e+00
2.361347436060918699e+04 2.734915865000922874e+00
2.361680925515421404e+04 1.894558289244564264e+00
2.361991490337689902e+04 2.410425217553075150e+00
2.362395823973230654e+04 2.773947339511338317e+00
2.362968078924248766e+04 2.060929282959223396e+00
2.363279565075804567e+04 1.843101796727416808e+00
2.363611840135368766e+04 1.877861040779510438e+00
2.363922815608029487e+04 2.280358921013454054e+00
2.364328840174462312e+04 1.808693173782024655e+00
2.364898722984443157e+04 2.709256191622892995e+00
2.365210764852041393e+04 2.894847086899750455e+00
2.365541913094279153e+04 2.516207403020620514e+00
2.365854929240349884e+04 2.952173954305383319e+00
2.366257546382833243e+04 1.699657975643363184e+00
2.366828635276427667e+04 2.967855088119631723e+00
2.367142925841854230e+04 2.596502492168441201e+00
2.367472416721864283e+04 2.215008857446506774e+00
2.368037719665957775e+04 1.980124429750315329e+00
2.368430348655017951e+04 1.655210939548167781e+00
2.368758936475835071e+04 2.824194322487015629e+00
2.369073641747226793e+04 2.764166689873566174e+00
2.369402843130995097e+04 1.913720937887149809e+00
2.369718112278919580e+04 2.631677512653824547e+00
2.370118003186208080e+04 1.968927249792430612e+00
2.370689642966195606e+04 2.072063473214385443e+00
2.371006097528336250e+04 8.467105426465000306e-01
2.371333577097368106e+04 2.925731155474202705e+00
2.371649939431262464e+04 4.061093662611081179e+00
2.372050349344037750e+04 2.448773734120336165e+00
2.372620452087056037e+04 1.658709977651803724e+00
2.372937620756056276e+04 1.901499613542590561e+00
2.373264083854913770e+04 2.867931070546936301e+00
2.373581166449056764e+04 2.135602971955476548e+00
2.373980347514475216e+04 2.367438912632831904e+00
2.374550552842211619e+04 2.390786812403388861e+00
2.374868727404022502e+04 1.639122847692261686e+00
2.375194065708548442e+04 2.354561546302750497e+00
2.375511845495199304e+04 2.398108850200483477e+00
2.375910408468216337e+04 2.158598074976150194e+00
2.376480568246861367e+04 2.303342406052149460e+00
2.376800250186073026e+04 1.843766735927711231e+00
2.377124194510046436e+04 2.141655201594754754e+00
2.377444377342380540e+04 1.819727237628849581e+00
2.377841341596108759e+04 1.979403694345929221e+00
2.378411272840206584e+04 2.422854367376656270e+00
2.378731530955559356e+04 2.386531716375319689e+00
2.379054413961387763e+04 2.368778716986926103e+00
2.379374895163546898e+04 2.013460222102663622e+00
2.379772074776577938e+04 2.672425078377362428e+00
2.380341252048945898e+04 2.100253117659086399e+00
2.380662657089287313e+04 2.272844314361480933e+00
2.380983963382932052e+04 2.099454265134054864e+00
2.381306948711602308e+04 2.704036041268779389e+00
2.381701638689913671e+04 2.245429963561526687e+00
2.382270622683843612e+04 1.806875270563924607e+00
2.382594210171396116e+04 1.797226367888132614e+00
2.382914474581868126e+04 2.719563203572101795e+00
2.383238016796514785e+04 1.939648611667120104e+00
2.383632410379624343e+04 1.937747189168718132e+00
2.384197620949330667e+04 2.199754756048762250e+00
2.384525688619594075e+04 1.731293265085283473e+00
2.384844823115077452e+04 1.808678489015932422e+00
2.385169439715210319e+04 2.356576832521805720e+00
2.385562846445902687e+04 2.611181591229099652e+00
2.386130862603839705e+04 2.473325924691364808e+00
2.386456988958914008e+04 2.526620215315468432e+00
2.386774361937256981e+04 2.507480346917405623e+00
2.387100817951596036e+04 1.511898633422730898e+00
2.387492862549619895e+04 2.149356600469249479e+00
2.388061177534857052e+04 1.763132376566247883e+00
2.388388163896382684e+04 1.807511074557386799e+00
2.388704318697569033e+04 2.392791859730351245e+00
2.389346945013424556e+04 1.820786684860880245e+00
2.389675233307854069e+04 1.443485737723776863e+00
2.389990249112915990e+04 2.311886530447732735e+00
2.390319414221060651e+04 2.955032282847663616e+00
2.390633558884285958e+04 1.821630878447109136e+00
2.391204199018985673e+04 2.208028355318860214e+00
2.391606917089667695e+04 2.758472110309812653e+00
2.391920292151785907e+04 1.600256754834458173e+00
2.392250574792307452e+04 1.691977995841669635e+00
2.392563747790054185e+04 2.130219019499036914e+00
2.393134628150502976e+04 1.897149995451519855e+00
2.393537887722101732e+04 2.579845709548383326e+00
2.393849563445122112e+04 2.256400813976485953e+00
2.394182145293986105e+04 1.457651501576816999e+00
2.394492555638012345e+04 2.236606212792191073e+00
2.394824393871200300e+04 2.706116976912170902e+00
2.395214610106545661e+04 2.124493382747849601e+00
2.395778674212049737e+04 2.518037948385040803e+00
2.396112509898007556e+04 2.628869647114137287e+00
2.396422114417132616e+04 2.287632103019931584e+00
2.396994141675836363e+04 2.080463746201405950e+00
2.397399944266474995e+04 1.919510714544974794e+00
2.397708890138802235e+04 2.257170375951612851e+00
2.398044123568838404e+04 2.390928972742014214e+00
2.398351989146964115e+04 2.047495485220840905e+00
2.398923808644221936e+04 1.901408167434901042e+00
2.399330987092644136e+04 1.643854365078624591e+00
2.399638089350087103e+04 2.306074391754400210e+00
2.399974463480473059e+04 2.120737079676731973e+00
2.400281066457255656e+04 2.199811526336141299e+00
2.400853729803548777e+04 2.123300955487811059e+00
2.401261472861380025e+04 2.017656940345093020e+00
2.401566658181201274e+04 2.244726058879874309e+00
2.401905232919233822e+04 2.207336802906959328e+00
2.402209972710914735e+04 2.032612656256401529e+00
2.402782587000365675e+04 1.957442903049303018e+00
2.403192123818537948e+04 1.804960402001777098e+00
2.403495957324968549e+04 2.000890441669973985e+00
2.403835914644649529e+04 1.746014813310740932e+00
2.404139206218568506e+04 1.493305045563510181e+00
2.404710602344039944e+04 1.919316508167461244e+00
2.405122830084818997e+04 1.246180273973060304e+00
2.405425224995484677e+04 2.202885061336570693e+00
2.405766862377661892e+04 1.777556290867282618e+00
2.406068113970299237e+04 2.386619765300553642e+00
2.406641608195123990e+04 1.795626116884658119e+00
2.407054039304896651e+04 2.302895582823255793e+00
2.407354457897518660e+04 1.910995510794333274e+00
2.407697306269429828e+04 1.815623874188112774e+00
2.407997323617774964e+04 1.589147079068504720e+00
2.408571288515527340e+04 2.378642050108636941e+00
2.408984254346567468e+04 2.391529653417396428e+00
2.409283126218225880e+04 1.977730663917257603e+00
2.409627774757804582e+04 1.893791636864685435e+00
2.409925942745788416e+04 2.231684555461351138e+00
2.410500613468324809e+04 2.144400843929823886e+00
2.410915029559737741e+04 2.028079649473354173e+00
2.411212698608088249e+04 2.051554988153096559e+00
2.411560926986815684e+04 1.782650676545716628e+00
2.411854876170022908e+04 1.648623691094829091e+00
2.412428907969530701e+04 1.794435304864722802e+00
2.412844399149244418e+04 2.083349522336855664e+00
2.413140370672486461e+04 2.450732093027261360e+00
2.413488450230345552e+04 2.599090385089590782e+00
2.413782788801367133e+04 6.617158808697196637e-01
2.414357399507497757e+04 2.366891922666160220e+00
2.414775393002094279e+04 2.131656644383415955e+00
2.415068585717835231e+04 1.140358178186067661e+00
2.415418727410474457e+04 1.881044369280851392e+00
2.415712271847662487e+04 2.958833909537718743e+00
2.416287344687156292e+04 1.447476744874322652e+00
2.416705396001262852e+04 1.678176733056979231e+00
2.416997422075687427e+04 1.641947674344851116e+00
2.417349127320816842e+04 1.060180848719478597e+00
2.417640186830022867e+04 1.515701923255345029e+00
2.418215768131236473e+04 1.479864191326622391e+00
2.418635987859240777e+04 1.210659772617269647e+00
2.418926045376902402e+04 2.404562640640238502e+00
2.419279638118011644e+04 2.215234347214146027e+00
2.419569515589394359e+04 1.322592186740553455e+00
2.420145840324410528e+04 1.839742027339352326e+00
2.420566183247874142e+04 1.362804805763110139e+00
2.420855115005971311e+04 1.545635178300751367e+00
2.421209943595344157e+04 2.015370018898338333e+00
2.421497111466616116e+04 2.350539073680063318e+00
2.422072969556344469e+04 1.489842015653611185e+00
2.422495778042055827e+04 1.332010500533071129e+00
2.422782227441114810e+04 2.142990660126736557e+00
2.423138686508783212e+04 2.000912231247534923e+00
2.423424890069610410e+04 1.775745651747278497e+00
2.424001777457373828e+04 1.702463987774587739e+00
2.424425289921793956e+04 2.034131431447720573e+00
2.424706249246112930e+04 1.271572776234096036e+00
2.425069463157833525e+04 2.256384010398509332e+00
2.425353366041015397e+04 2.404868442618521840e+00
2.425930305494076310e+04 1.432863627389970640e+00
2.426356132089773382e+04 2.215418416202707519e+00
2.426638432671501869e+04 1.888003801976910756e+00
2.426999595229664192e+04 1.310236774736155407e+00
2.427279060168282012e+04 1.895518034585459199e+00
2.427858971293638024e+04 2.132436890260735574e+00
2.428285407761792521e+04 9.663045234922528204e-01
2.428566417693963376e+04 2.128991671045192824e+00
2.428928954845816406e+04 2.027527369205194496e+00
2.429208906548958112e+04 1.688548331553420878e+00
2.429790630893217894e+04 1.522553414915251979e+00
2.430215500657927987e+04 1.905779252444742999e+00
2.430496814542887660e+04 1.828298202827133734e+00
2.430858077150469035e+04 1.394104394530840896e+00
2.431135942150122355e+04 1.598716854441089463e+00
2.431714382081024814e+04 2.104418899127012299e+00
2.432144358256874693e+04 1.221595165028180441e+00
2.432421120242343386e+04 1.904421617858517379e+00
2.432788168602997030e+04 2.495175573689293991e+00
2.433062920071057306e+04 2.143892466603285030e+00
2.433641994778331355e+04 1.758073254625654780e+00
2.434073943369368862e+04 1.905936982780243039e+00
2.434348004888901050e+04 1.184810282826445516e+00
2.434717283488838802e+04 1.620698978540950463e+00
2.434991024962395022e+04 2.479213821854463262e+00
2.435571038426056475e+04 1.598555501525358746e+00
2.436004048608695666e+04 3.367484882995259277e+00
2.436277098604035928e+04 1.006967387127795099e+00
2.436648838520688150e+04 7.615449495999604412e-01
2.436920660745604255e+04 1.995989832922979934e+00
2.437500212557168197e+04 1.535091119049598385e+00
2.437934816012347801e+04 1.679385796768448014e+00
2.438204363939478208e+04 1.840147624813043059e+00
2.438576910380311892e+04 1.680974672470590292e+00
2.438846028080908945e+04 2.346644068848166231e+00
2.439426374056867280e+04 2.124326317626116456e+00
2.439862349160871599e+04 1.782548418496129550e+00
2.440131119059071352e+04 1.721855765726878706e+00
2.440505812362428696e+04 1.139277091455884294e+00
2.440773591774149827e+04 1.697589056003366625e+00
2.441353859414839826e+04 1.739851315331114145e+00
2.441791819512444636e+04 2.070986117557547246e+00
2.442057581665816178e+04 1.905861744548976500e+00
2.442434434328745192e+04 1.221010876364794662e+00
2.442700133404296503e+04 1.350198241671958677e+00
2.443281100779909320e+04 1.667019521872792120e+00
2.443719702657990274e+04 1.644063925878089583e+00
2.443984150972457428e+04 1.865013661338535522e+00
2.444363220115226432e+04 1.422640809657832683e+00
2.444626275609215372e+04 1.563244324508104688e+00
2.445207823917110363e+04 1.592917548744329670e+00
2.445649584861167023e+04 1.207141807976186643e+00
2.445910753987789576e+04 8.767166611877522664e-01
2.446292374435307647e+04 1.600067928192602018e+00
2.446554206723096650e+04 2.655455328533627757e+00
2.447136760691189920e+04 9.720550713114841646e-01
2.447578931818854471e+04 1.006632193432153821e+00
2.447838982931508144e+04 2.687900219606953911e+00
2.448222472314917832e+04 2.440261069770989000e+00
2.448480611664113530e+04 1.220024774035970649e+00
2.449062648717314732e+04 2.020599068894968653e+00
2.449506768809551431e+04 1.234057660522783761e+00
2.449764037425325660e+04 2.717374359714209486e+00
2.450149608343098589e+04 9.913491021178478801e-01
2.450406673564154698e+04 8.754632615336012114e-01
2.450990480788470086e+04 3.026733635155368418e+00
2.451435998232334168e+04 9.979533125028273721e-01
2.451692119059667675e+04 2.322639089538858670e+00
2.452079994386287217e+04 2.197690609490624336e+00
2.452334349783628568e+04 1.635870912632149343e+00
2.452917291170025783e+04 1.298255364068169770e+00
2.453364554750443131e+04 7.424331235481781421e-01
2.453617263176213601e+04 1.513551197690457206e+00
2.454006395494899334e+04 1.415370823373069520e+00
2.454260107334069107e+04 8.559220012023607271e-01
2.454844200224671295e+04 1.469678901224901191e+00
2.455293306669914091e+04 1.227406620462709430e+00
2.455544761214406026e+04 2.054420532074401340e+00
2.455936616561384290e+04 9.604077453003611042e-01
2.456186850789118034e+04 1.810031020556980286e+00
2.456770332470702124e+04 1.518581234537009550e+00
2.457220808880440745e+04 1.729861321358940440e+00
2.457470243550180021e+04 1.717416243798279396e+00
2.457863187969200590e+04 1.731928616263573417e+00
2.458112372335911277e+04 1.989199147975003967e+00
2.458696876133518526e+04 2.006913126936943570e+00
2.459148648602441608e+04 1.355913403030629460e+00
2.459395870934441336e+04 1.279152290219539356e+00
2.459791676848710267e+04 8.245351811311674162e-01
2.460037739842156589e+04 1.887469003998292205e+00
2.460621651039132485e+04 1.067894554297299958e+00
2.461075981153434986e+04 6.211090183969036893e-01
2.461320360914949924e+04 1.594197885914644619e+00
2.461718399967719233e+04 1.507237386129899770e+00
2.461962827524661043e+04 2.066938282600058852e+00
2.462549046534078661e+04 8.736478381468846255e-01
2.463004924650659814e+04 2.316080132715956807e+00
2.463247687306555963e+04 3.049099712571086140e+00
2.463648457781513935e+04 2.554441659683776233e+00
2.463890238906551531e+04 1.131688793527837023e+00
2.464476262143046188e+04 1.214306961200521284e+00
2.464933517811604906e+04 1.844186731416655123e+00
2.465172603011421961e+04 2.387444587299176302e+00
2.465575193537180530e+04 1.273274020084338876e+00
2.465813898803948905e+04 1.507195342198727861e+00
2.466400681073962551e+04 1.868407214382085790e+00
2.466859337586240144e+04 8.320145555718657659e-01
2.467097321336271125e+04 1.561375228753820510e+00
2.467502749594730631e+04 1.874198921330107126e+00
2.467739641381401452e+04 1.294104590692604750e+00
2.468327202991963350e+04 1.882205996329912479e+00
2.468788314888840614e+04 1.935021523504607099e+00
2.469023695222980677e+04 1.209264622596192940e+00
2.469430260891819853e+04 1.394018623421524161e+00
2.469664399296045667e+04 2.345522750354232855e+00
2.470250467596384624e+04 1.773987959268764403e+00
2.470713365459656416e+04 1.619740069443619923e+00
2.470945703589233381e+04 2.038633650483650861e+00
2.471356605938612483e+04 -8.969981150874908327e-01
2.471588413162158031e+04 1.820487420545353840e+00
2.472177420823281500e+04 6.983505708275823398e-01
2.472643071183735447e+04 -3.694878139033153652e-01
2.472874002016856684e+04 3.747805644632111743e-01
2.473285995840777832e+04 1.857219957166412749e+00
2.473516209562714357e+04 1.258261052030620775e+00
2.474105182100829916e+04 1.224602234041225701e+00
2.474570165372163683e+04 2.499684415109597602e+00
2.474798114105970672e+04 1.913130388429410633e+00
2.475438675804904778e+04 2.247365817068815996e+00
2.476027866600915149e+04 1.269986478813401654e+00
2.476496480129479824e+04 1.108248795361510997e+00
2.476721257652426721e+04 1.770823206580816267e+00
2.477311770876923401e+04 1.942612360413566996e+00
2.477952173728039270e+04 1.404398086983184024e+00
2.478422439483362541e+04 1.220354891718823609e+00
2.478644933007463624e+04 6.659617798167416503e-01
2.479235387814333080e+04 9.487371450810405671e-01
2.479877080798386305e+04 1.695605581878007140e+00
2.480350272242114079e+04 5.834890482744780060e-01
2.480569869263390137e+04 2.676882530414824934e+00
2.481161344009406821e+04 2.066325948929837786e+00
2.481802522889745524e+04 8.846237989786083222e-01
2.482276059077482932e+04 2.279795659188339041e+00
2.482493257076886584e+04 8.608946175472829143e-01
2.483084949794000931e+04 1.482796553452768507e+00
2.483726600721744762e+04 1.969417866085013902e+00
2.484203809293976155e+04 1.619183387642968874e+00
2.484418101763543382e+04 2.475626173387094120e+00
2.485010585086450374e+04 1.718538802055721515e+00
2.485651468952814321e+04 1.180409093649712471e+00
2.486128143563845515e+04 3.171556318294411203e-01
2.486340511042508297e+04 2.112901630823356136e+00
2.486933223841604922e+04 1.196002053010657429e+00
2.487575035280388329e+04 1.345215987208685293e+00
2.488056228842686323e+04 2.469005648372187167e+00
2.488265216119515389e+04 2.918832551189468827e+00
2.488858847824313125e+04 2.227232768205870794e+00
2.489500355685242175e+04 2.046560122591754016e+00
2.489981760017166016e+04 2.619283910943260088e-02
2.490187915679192520e+04 2.259911822393181335e+00
2.490781717486095295e+04 9.944897377978318964e-01
2.491264729700543103e+04 2.188491779304290841e+00
2.491469941013698917e+04 2.790348395446392793e+00
2.491907422712794869e+04 3.178568814710121870e+00
2.492110599741273109e+04 5.844945065191947675e-01
2.492704737268517783e+04 9.654499962513269917e-01
2.493190966795911663e+04 1.076369376307128700e+00
2.493392644825736352e+04 1.204418571424239026e+00
2.493832362576500236e+04 1.267661060020684127e+00
2.494034278861448911e+04 8.091489702390307626e-01
2.494629332594204607e+04 3.000945799182811680e+00
2.495117038194443012e+04 1.370149197923135498e+00
2.495317331371491309e+04 9.948412867440383778e-01
2.495760449776724272e+04 -5.709816516698413835e-01
2.495958418135103420e+04 3.165048360729883381e+00
2.496553870005620047e+04 1.999512287392353871e+00
2.497042961911334714e+04 9.895405790556052184e-01
2.497239568713890912e+04 3.030324567663629232e+00
2.497683563871790466e+04 1.902313145732295485e+00
2.497880073996324427e+04 7.759245719607629210e-01
2.498476412547013751e+04 1.266934515033205200e+00
2.498967482850643864e+04 8.970408627164981885e-01
2.499161945579216626e+04 1.734291000043534758e+00
2.499609464978797041e+04 -8.941063734682371811e-01
2.499802529114166828e+04 1.197654799576593154e+00
2.500398540081609826e+04 1.829132663454387631e+00
2.500892230920734073e+04 1.073317986696675108e+00
2.501082443601089471e+04 8.356216827045048756e-01
2.501532570145876889e+04 6.549155457004097736e-01
2.501723202389676953e+04 1.385208920576653124e+00
2.502321123818291380e+04 1.446722146619701999e+00
2.502816409702282544e+04 3.783680077623571836e-01
2.503005830773538764e+04 1.990778088421250924e+00
2.503459627388416993e+04 1.566552014227795775e+00
2.503646574491688079e+04 6.168809477141541375e-01
2.504243641373757418e+04 4.139543811807139484e+00
2.504742771698835713e+04 3.129449219592968401e+00
2.504928017444320722e+04 -3.251054537816849277e-01
2.505383940412039010e+04 2.314743099656149550e+00
2.505568671430268660e+04 2.613655836305959212e+00
2.506163247311310988e+04 2.039000866116846389e+00
2.506667581333478665e+04 1.121072399309791745e+00
2.506851124225188323e+04 2.306591433698955917e+00
2.507309703060829270e+04 8.556333298530117704e-01
2.507503274097259055e+04 2.001563055484782971e+00
2.508088936568998179e+04 1.633233036102200053e+00
2.508590916055399066e+04 9.674809083010342814e-01
2.508769503029678526e+04 3.076652227305296972e+00
2.509369176125749436e+04 3.073334778052659200e+00
2.510010634766659132e+04 2.272167466992842222e+00
2.510515084979115272e+04 1.296243025020648920e+00
2.510691840075462460e+04 -1.685172913063601285e+00
2.511292285431910932e+04 3.147155611446766255e+00
2.511934107664750991e+04 -1.283051180036532513e+00
2.512440718193235443e+04 4.368848657835791016e+00
2.512613902525776939e+04 2.462633935654322315e+00
2.513213321577427632e+04 1.353691895499308517e-01
2.513853628674202264e+04 1.561887087347816117e+00
2.514362406511758672e+04 -7.004705923812633017e-01
2.514532898828707039e+04 2.159177354375497515e+00
2.515134195745483521e+04 1.681517827964328138e+00
2.515775437713224164e+04 2.230026663431006195e+00
2.516287820451574589e+04 -3.556904752629144628e+00
2.516455147472598765e+04 2.050773060781653445e+00
2.517057383027801916e+04 1.551325149738200126e+00
2.517701928550244702e+04 3.781494847834928841e+00
2.518239752525206131e+04 -2.433645662461003667e+00
2.518376209071136327e+04 -3.880919587303475748e-01
2.518985548576045039e+04 1.367406478713605766e+00
2.519626072321048559e+04 9.230466887789742225e-01
2.520151554726809627e+04 9.374473785362054556e+00
2.520295695780780079e+04 1.170088223935060512e+00
2.520935795100946780e+04 3.477277378434437072e+00
2.521537028209691198e+04 2.273244005195791839e+00
2.522049971421253213e+04 -1.690332318144543544e+00
2.522215064821725173e+04 1.951575508555050131e+00
2.522818546911699377e+04 1.472370639466448639e+00
2.523459637190913782e+04 2.974349101821399666e-01
2.523980093101802049e+04 -6.685389958573937363e-01
2.524135250426074344e+04 3.774594069457552603e+00
2.524740641085726384e+04 0.000000000000000000e+00


==> anc/Gemini_GNIRS_60398.81.txt <==
8.256766743539796153e+03 0.000000000000000000e+00
8.261173845117767996e+03 2.688414352029936367e+02
8.265233705469066990e+03 2.773158918380533464e+02
8.268656336114341684e+03 2.696441626089317651e+02
8.273078691612283365e+03 2.838607774759658469e+02
8.276871768500530379e+03 2.658541916306701864e+02
8.280910548684098103e+03 2.872278967713057796e+02
8.285104880453542137e+03 3.014189530254996043e+02
8.288470437692762061e+03 3.116532570838826928e+02
8.292596931884787409e+03 3.179734299916945588e+02
8.296110485118882934e+03 3.431011577383632698e+02
8.299614289930572340e+03 3.255354058730558791e+02
8.304281851230553002e+03 3.390982297676969779e+02
8.307776765708218591e+03 3.266448456113235466e+02
8.311295547412615633e+03 3.432059091412459679e+02
8.315971921960117470e+03 3.662197459091367477e+02
8.319468000362212479e+03 3.606857117119230907e+02
8.322975595784351754e+03 3.661461803273056148e+02
8.327175757734903527e+03 3.574348350601276820e+02
8.330428700993941675e+03 3.792930629176596540e+02
8.334672128033587796e+03 3.868524171721872449e+02
8.338812844926467733e+03 3.685658686391479364e+02
8.342155302702149129e+03 3.918121591226716305e+02
8.346370445967693740e+03 3.986201270120321851e+02
8.350461666569734007e+03 4.025334558614364369e+02
8.353907057209496998e+03 4.115377720876948047e+02
8.358077673475851043e+03 4.137108716220740234e+02
8.362129331198979344e+03 4.367556353436626750e+02
8.365657357157486331e+03 4.321526685201947657e+02
8.369125953041819230e+03 4.461430240278717747e+02
8.373232854139545452e+03 4.392478320273835948e+02
8.377421252549702331e+03 4.714860675211696730e+02
8.380812805085291984e+03 4.661157483203072616e+02
8.384951408070890466e+03 4.757154427467723394e+02
8.389182519472922650e+03 4.802732203041929893e+02
8.392508679744032634e+03 4.909933963537097839e+02
8.396687282492875966e+03 4.877194531309148147e+02
8.400210469354675297e+03 4.521283177072003241e+02
8.403739266520631645e+03 5.114621332972592427e+02
8.408439335445475081e+03 5.255511516540931325e+02
8.411961139163919142e+03 5.351702573659827067e+02
8.415495943679748962e+03 5.356600083758117989e+02
8.420202333192584774e+03 5.589964371825878970e+02
8.423729328943343717e+03 5.285554158420379736e+02
8.427267138591969342e+03 5.472447760014765663e+02
8.431543409826657808e+03 5.725722511333476632e+02
8.434719919639237560e+03 5.741934178766990726e+02
8.439053912985144052e+03 5.726109842089987296e+02
8.442587214922539715e+03 5.362842179608519473e+02
8.446132990887144842e+03 6.141644064280135353e+02
8.450857467269199333e+03 6.096277303520496389e+02
8.454393940676380225e+03 5.675985279090650693e+02
8.457944208893766699e+03 6.035825331546457164e+02
8.462171097244749035e+03 5.460124951620548472e+02
8.465489124739884574e+03 6.282624844163464104e+02
8.469769386126734389e+03 6.250320017652421711e+02
8.473982048541640324e+03 6.330669600381734199e+02
8.477343182479102325e+03 6.399037872021605153e+02
8.481615535512941278e+03 6.443027660235036365e+02
8.485811459087393814e+03 6.418061637633080636e+02
8.489219576095885714e+03 6.545428884771173443e+02
8.492918274898120217e+03 6.284813837644562682e+02
8.496352092875808012e+03 6.512753974479700219e+02
8.500605084107841321e+03 6.820096426727786820e+02
8.504777110030212498e+03 6.743394427005415537e+02
8.508250638852974589e+03 6.557218661770319841e+02
8.512495367589619491e+03 6.891386676308719643e+02
8.516662714861513450e+03 6.726046088323421372e+02
8.520161142758190181e+03 6.743048943318600550e+02
8.523793990315805786e+03 6.732507115451719528e+02
8.527328240409728096e+03 6.597839522359078046e+02
8.531552351341919348e+03 6.900017620732008936e+02
8.535710941651303074e+03 6.917068780395619569e+02
8.539272122989197669e+03 6.912820757785833621e+02
8.542869152904579096e+03 6.755728664892121742e+02
8.547018543989708633e+03 6.602564951302795180e+02
8.551233994721847921e+03 6.838472415537376037e+02
8.554814511928980210e+03 6.931333281959938404e+02
8.558415559823793956e+03 6.883335913698017521e+02
8.561985807609800759e+03 6.774639912579687007e+02
8.566163183500622836e+03 6.967156097832187243e+02
8.570396904093555349e+03 6.552550174660492530e+02
8.573962249228372457e+03 6.945019417462038973e+02
8.577605194934749306e+03 6.783308988650730953e+02
8.581805271440875003e+03 6.852176497545254961e+02
8.585965471974574029e+03 6.929803752702158590e+02
8.589616469944296114e+03 6.924659955860337277e+02
8.593170285699759916e+03 6.920913115682315038e+02
8.596826610828709818e+03 6.866745851453970317e+02
8.601037202589246590e+03 6.781598108487369245e+02
8.605190612713549854e+03 6.899234343533905758e+02
8.608867851862301904e+03 6.715780248118549025e+02
8.612412865200289161e+03 6.806676199299485006e+02
8.616641921288721278e+03 6.782034492444486204e+02
8.620930937921630175e+03 6.757519062520350417e+02
8.624467092808954476e+03 6.707832431298521669e+02
8.628165779635724903e+03 6.739680823699956136e+02
8.631704632141661932e+03 6.750671224106588397e+02
8.635948864224255885e+03 6.686949449916447747e+02
8.640245882709903526e+03 6.686094122820638859e+02
8.643793879847105927e+03 6.667490089547605976e+02
8.647504890871710813e+03 6.625448992446673628e+02
8.651047554173357639e+03 6.548473210912093236e+02
8.654765661002978959e+03 6.657638917599667820e+02
8.658319417508728293e+03 6.586152472316127842e+02
8.662577718023874695e+03 6.557949587157853557e+02
8.666877527081191147e+03 6.436410986039151112e+02
8.670445185828553804e+03 6.550127700879930899e+02
8.674160537296062103e+03 6.391533298426019201e+02
8.677713230070492500e+03 6.414028187203487050e+02
8.681979214727331055e+03 6.351465932125947802e+02
8.686286411133096408e+03 6.275005451750831753e+02
8.689864224403514527e+03 6.212243645955951479e+02
8.693588802713291443e+03 6.241862742905395862e+02
8.697161607189022106e+03 6.233682584261207467e+02
8.701424365332821253e+03 6.096630445040442510e+02
8.705738123230801648e+03 6.100267177108861461e+02
8.709333518307335908e+03 5.924916615215400952e+02
8.713043770103167844e+03 6.037215571504722220e+02
8.716635221861044556e+03 5.906141129800195131e+02
8.720352178757801084e+03 5.857647185305150970e+02
8.723954897744573827e+03 5.761877482221309492e+02
8.728227549884244581e+03 5.777683308569850169e+02
8.732539984429204196e+03 5.687734906510268047e+02
8.736156311968792579e+03 5.616420732292835964e+02
8.739863086876901434e+03 5.530380880404986783e+02
8.743484717892139088e+03 5.501335309265664364e+02
8.747753007514555065e+03 5.429709651739671017e+02
8.752074690536304843e+03 5.359824026946101867e+02
8.755705895287590465e+03 5.277849476831776201e+02
8.759402934886467847e+03 5.235578650813710055e+02
8.763048352947944295e+03 5.193283895618951647e+02
8.766740551602946653e+03 5.097980762286430831e+02
8.770385866944247027e+03 5.027210893120073933e+02
8.774656625746833015e+03 4.923819818057526163e+02
8.778970202426227843e+03 4.903159140587128491e+02
8.782633551312670534e+03 4.842382211419289320e+02
8.786305133690566436e+03 4.818174207506958169e+02
8.789980754181311568e+03 4.629788501652741957e+02
8.793650159960994642e+03 4.730030321259520179e+02
8.797965774706101001e+03 4.646851323194722454e+02
8.802243059842961884e+03 4.537397296657499055e+02
8.805271643343985488e+03 4.499761477885763270e+02
8.809577060021763828e+03 4.410571567163663076e+02
8.817502635570650455e+03 4.380440336726245505e+02
8.821000963860715274e+03 3.630717293955954688e+02
8.824944086671723198e+03 4.288374607236086149e+02
8.829235153058263677e+03 4.344717495660852364e+02
8.832870113515320554e+03 4.246932212547646373e+02
8.836784239936345330e+03 4.105166497713544231e+02
8.844652484621821714e+03 4.210235967230703977e+02
8.847648833362884034e+03 4.123599619557923006e+02
8.852034569162327898e+03 4.135018584276289744e+02
8.856266532865143745e+03 4.030855932237791421e+02
8.860417539766109257e+03 4.070840248440886171e+02
8.863610815928437660e+03 3.945479505245426139e+02
8.866640831597198485e+03 4.049908460846720004e+02
8.870732481183904383e+03 3.914635542030067086e+02
8.878887053651444148e+03 4.016185784521321693e+02
8.883312793339042400e+03 4.038639314830580247e+02
8.886304716888831535e+03 4.083037480338924183e+02
8.890694087168934857e+03 3.994585711979860321e+02
8.895480623369216119e+03 4.036215331791662493e+02
8.898066042376754922e+03 4.071762990622104326e+02
8.901374081986830788e+03 3.955784184820709015e+02
8.906045022394493571e+03 4.015902185622795741e+02
8.909643173720603954e+03 4.014324918787954743e+02
8.912744724816475355e+03 4.073465418775579678e+02
8.921276977950805303e+03 4.006471730253786063e+02
8.925304158631841347e+03 3.951336770406687151e+02
8.929021850526545677e+03 3.775174443633840156e+02
8.933052733287857336e+03 4.056042354610084431e+02
8.936599636431235922e+03 3.992761180354714270e+02
8.944838197531740661e+03 3.964164131412844654e+02
8.948360998882822969e+03 3.999102415355782796e+02
8.952124183697789704e+03 4.000145380743239798e+02
8.954373262532028093e+03 3.145753059264508806e+02
8.960050148097894635e+03 3.954073292315760568e+02
8.964910890352930437e+03 3.794864430757238551e+02
8.967472864219722396e+03 3.938300912301966150e+02
8.971795088331002262e+03 3.948203128628670129e+02
8.975370173597932080e+03 3.899189551938351315e+02
8.979420017522264970e+03 3.815921626034242990e+02
8.982776967260964739e+03 3.939474509284460169e+02
8.987187289814810356e+03 3.858414703770908432e+02
8.990797939591519025e+03 3.860865370633653697e+02
8.994442946773091535e+03 3.738210646233247871e+02
8.998743929084344927e+03 3.718639238226124348e+02
9.002918886166700759e+03 3.713970091349591485e+02
9.006570390314192991e+03 3.671971350811000434e+02
9.014274875689938199e+03 3.791140920886207368e+02
9.017874674675325878e+03 3.707502091913087838e+02
9.021280334960871187e+03 3.726145979296774726e+02
9.025935379390955859e+03 3.722836564882820767e+02
9.028809845089059309e+03 3.669177018609927927e+02
9.033792962150815583e+03 3.730118397876146901e+02
9.037313806834314164e+03 3.696191445830330622e+02
9.041196853111250675e+03 3.744247070792683871e+02
9.044857786002277862e+03 3.816984779276625659e+02
9.048749257461227899e+03 3.765367037611334240e+02
9.052879049737439345e+03 3.740615934311890669e+02
9.056352966017875588e+03 3.713600039781422879e+02
9.060780899332208719e+03 3.727662656226220861e+02
9.064211558573284492e+03 3.800658902170803231e+02
9.067962797233420133e+03 3.737037715113984859e+02
9.071754743303143186e+03 3.744622825338979055e+02
9.075502451604439557e+03 3.710257702824533794e+02
9.079830007548520371e+03 3.712897791723469823e+02
9.083385903871709161e+03 3.682503154599598361e+02
9.087685561065578440e+03 3.662243900964554655e+02
9.091016754791133280e+03 3.747689521101667083e+02
9.094690681625988873e+03 3.619047526937069392e+02
9.098590216877102648e+03 3.680536753468202278e+02
9.102464582042959591e+03 3.748185440056985840e+02
9.107072476663026464e+03 3.621625484629019525e+02
9.110820326485176338e+03 3.787435325119930667e+02
9.114537266694986101e+03 3.744751115528148944e+02
9.118262711922778180e+03 3.879372702797218722e+02
9.121876432871229554e+03 3.763686239718707611e+02
9.126007332403971304e+03 3.652602261661328953e+02
9.129587991363438050e+03 3.764306808904399873e+02
9.133890822579553060e+03 3.653550694196346740e+02
9.137710758969746166e+03 3.613967166453805362e+02
9.141426397104009084e+03 3.649741731533217148e+02
9.145157929821567450e+03 3.691615398958610399e+02
9.148775437054677241e+03 3.750970752883777095e+02
9.153271574846263320e+03 3.806062706417857271e+02
9.156247853919267072e+03 3.822229704614877051e+02
9.161153104080745834e+03 3.733763006587622613e+02
9.164489325485727022e+03 3.684885297535521431e+02
9.168022872694566104e+03 3.820652596766875604e+02
9.172653033781107297e+03 3.937036646010486720e+02
9.176609413235171814e+03 3.885439354531102367e+02
9.180040551228239565e+03 3.777128616961656462e+02
9.183730962877962156e+03 3.719516060334121335e+02
9.187547529176779790e+03 3.893428623059275537e+02
9.191378092100327194e+03 3.938080391023763127e+02
9.195108473513404533e+03 3.855370456364262282e+02
9.199643340074240768e+03 3.920885395543024856e+02
9.203146187670585277e+03 4.086903929226680816e+02
9.206792735970955619e+03 3.896148011490886347e+02
9.210682379593559745e+03 4.035660266060736490e+02
9.214363149844963118e+03 4.050394132051511633e+02
9.218926954000771730e+03 4.040040646429670232e+02
9.222786470989138252e+03 3.997864727090762926e+02
9.226011769088696383e+03 3.919368423157214352e+02
9.229776299223196474e+03 4.025008464322110058e+02
9.233586241667522700e+03 4.028027140258784016e+02
9.238069464989601329e+03 4.144335535303071651e+02
9.241936813153361072e+03 4.122934353589876650e+02
9.245520628587197280e+03 4.111126918587913224e+02
9.249208266447965798e+03 4.134289042344724407e+02
9.252790916731812104e+03 4.159454839874452432e+02
9.257204676742550873e+03 4.095702902306671263e+02
9.261064787034993060e+03 4.039604938980542670e+02
9.264858326173651221e+03 4.088812581632026308e+02
9.268655227439094233e+03 4.171509053343626192e+02
9.272455402247360325e+03 4.099483030630485700e+02
9.276638317798884600e+03 4.251806793252137027e+02
9.280213435719660993e+03 4.151084093632268832e+02
9.284101527466076732e+03 4.164317023393544446e+02
9.287989174223186637e+03 4.125497515851214985e+02
9.291884663222184827e+03 4.137166726510758963e+02
9.296218200250450536e+03 4.121985332076276336e+02
9.299340838772599454e+03 4.066088207154333531e+02
9.303238739806858575e+03 4.165016326709374539e+02
9.307495021999913661e+03 4.173945924036484598e+02
9.311243465769053728e+03 4.187944773062737909e+02
9.315384319063787188e+03 4.095983815424387444e+02
9.318986206539679188e+03 4.153128410828664414e+02
9.322653461625322961e+03 3.944862235923163212e+02
9.326630507562331331e+03 4.083571988197762153e+02
9.330373941052543159e+03 3.932013717719653982e+02
9.334535395807315581e+03 4.064191343871477216e+02
9.338114548686065973e+03 3.990212168828786616e+02
9.341798976861680785e+03 3.887499548899261868e+02
9.345631814710752224e+03 3.562211637732340819e+02
9.350791578181575460e+03 3.604144818880379262e+02
9.358009161179805233e+03 4.152893994515333134e+02
9.361360653470243051e+03 3.718269367661082470e+02
9.365147246757749599e+03 3.843614598078781910e+02
9.368829773289879085e+03 4.003426205840489729e+02
9.372822169795497757e+03 3.835390573622148622e+02
9.376996487548511141e+03 3.841073563261300023e+02
9.380782969743480862e+03 3.776152414021306072e+02
9.384663624175604127e+03 3.806354081495597370e+02
9.388356988595491202e+03 3.866648832537861153e+02
9.391958592458417115e+03 3.890525926992234531e+02
9.396137923459424201e+03 4.102247356581759732e+02
9.399936140056357544e+03 4.249083160200871134e+02
9.403810022521482097e+03 3.959356877956058725e+02
9.407517953161501282e+03 4.040949002087366466e+02
9.411101326351816169e+03 4.101176074853032105e+02
9.415428173368432908e+03 3.967146801442524406e+02
9.419376735956690027e+03 3.903870474416094680e+02
9.423328767238564978e+03 3.902065602740996724e+02
9.427488133944016226e+03 3.963767714904602713e+02
9.430436694716125203e+03 3.814066622876235897e+02
9.434582314590577880e+03 3.628526401909008996e+02
9.438538919368491406e+03 3.861595234624030581e+02
9.442502090053629217e+03 3.857418762981125724e+02
9.446813513135521134e+03 3.488049284751205050e+02
9.449785446795120151e+03 3.625766400658141038e+02
9.453749739115210105e+03 3.733445657752747593e+02
9.457715973788484916e+03 3.775164186692329054e+02
9.461688670822328277e+03 3.708575182938999433e+02
9.465971328833926236e+03 3.693213061302652136e+02
9.469566635151702940e+03 3.709732180100813821e+02
9.473277697941739461e+03 3.780404252072457894e+02
9.477141371265184716e+03 3.683186550887595558e+02
9.481037624317217706e+03 3.719695761109692853e+02
9.485243239281622664e+03 3.602311510984089864e+02
9.488818057944354223e+03 3.610078350145009267e+02
9.492614005267572793e+03 3.691019858806990328e+02
9.496237039598509000e+03 3.657393711943090580e+02
9.500367583592917072e+03 3.598158514769424983e+02
9.504493044238239236e+03 3.452920982491014570e+02
9.508070274025245453e+03 3.453852915182032461e+02
9.511868802809978661e+03 3.575741178828064903e+02
9.515497056147594776e+03 3.677571224071353413e+02
9.519628410180795981e+03 3.622308873021326576e+02
9.523756101433205913e+03 3.533988216906803927e+02
9.527334092434155536e+03 3.429268523882880686e+02
9.531137062561980201e+03 3.442805774041603399e+02
9.534769093742175755e+03 3.647198215916688468e+02
9.538902843077079524e+03 3.499313982074150999e+02
9.543030148291882142e+03 3.578609763339479173e+02
9.546610105489729904e+03 3.430958097188014335e+02
9.550418630385678625e+03 3.386055460072824417e+02
9.554054109293676447e+03 3.464051814485060277e+02
9.558187813400105370e+03 3.418220774991650615e+02
9.562320626089960570e+03 3.364073081876094875e+02
9.565899361760259126e+03 3.465328815954009656e+02
9.569711927113829006e+03 3.361833589570003937e+02
9.573349320536695814e+03 3.390447579538797527e+02
9.577482100003602682e+03 3.334910140235308518e+02
9.581618681329806350e+03 3.434641380251928808e+02
9.585201502782665557e+03 3.320266556100732487e+02
9.589017429593108318e+03 3.352658892412400178e+02
9.592649135026267686e+03 3.335157518286457048e+02
9.596793974584423268e+03 3.254534653434241136e+02
9.600931060200557113e+03 3.279231679908216961e+02
9.604514244976855480e+03 3.275914769334868311e+02
9.608336836517299162e+03 3.362942838176475107e+02
9.611971170246020847e+03 3.169399507385455763e+02
9.616114033752732212e+03 3.322572904201462052e+02
9.620250512282980708e+03 3.211656066123584878e+02
9.623839395859700744e+03 3.273136265096504189e+02
9.627668818863166962e+03 3.147856325319010580e+02
9.631298468518287336e+03 3.233413739588355611e+02
9.635443564837145459e+03 3.221338338290572665e+02
9.639584349808717889e+03 3.230253505728404662e+02
9.643172131304690993e+03 3.150545389267931000e+02
9.646998486514508841e+03 3.168967901320507963e+02
9.650645877184419078e+03 3.221656400562807221e+02
9.654783280411995293e+03 3.173707909028769336e+02
9.658918897258909055e+03 3.221723440761832080e+02
9.662517279555644564e+03 3.134182006878201605e+02
9.666351686742706079e+03 3.164751091566903938e+02
9.670000235943900407e+03 3.171564037523676802e+02
9.674134303331020419e+03 3.125330951598105003e+02
9.678271068304635264e+03 3.207834245011005692e+02
9.681876608646292880e+03 3.168719624062952676e+02
9.685705969626949809e+03 3.107672773156208450e+02
9.689356510180081386e+03 3.175562107753122518e+02
9.693489758492145484e+03 3.144719580601032476e+02
9.697616468508565958e+03 3.150280749016038726e+02
9.700417098304160390e+03 3.179641683730871478e+02
9.704555831915071394e+03 3.127144111287719852e+02
9.708707950148949749e+03 3.044122946077763459e+02
9.712853221758983636e+03 3.114645128382542794e+02
9.716975333104895981e+03 3.084802607717317073e+02
9.719783617028819208e+03 3.021458681923968470e+02
9.723944086881332623e+03 3.107802281159677591e+02
9.728074974842491429e+03 3.043064818642891964e+02
9.731663935972343097e+03 3.029347752507213158e+02
9.735516044060825152e+03 3.073565061603364370e+02
9.739157880349237530e+03 3.017840351448174374e+02
9.743308956675204172e+03 3.014542799228053127e+02
9.747454548482628525e+03 3.061805723141167164e+02
9.751051954008944449e+03 2.966019920515558965e+02
9.754883706360840733e+03 3.009934282313405447e+02
9.758567061096857287e+03 2.988458743639593536e+02
9.762685610704440478e+03 2.965079083814275123e+02
9.766830156749676462e+03 2.999192414756220160e+02
9.770419906618666573e+03 2.972760604257970840e+02
9.774260930543732684e+03 3.038821936384967444e+02
9.777944702753396996e+03 2.902829520159011167e+02
9.782077690254678600e+03 3.000645107398214577e+02
9.786207934128588022e+03 3.003803120292296285e+02
9.789832931272656424e+03 2.989208543244267275e+02
9.793685755642753065e+03 2.983793806400689164e+02
9.797314392347649118e+03 2.987482001385888566e+02
9.801469388665038423e+03 2.954074671958736076e+02
9.805588972718291188e+03 3.011220402811221675e+02
9.809221362104295622e+03 2.978526519381831008e+02
9.813079870986526657e+03 3.013917313125294868e+02
9.816724675237141128e+03 3.014247529778176045e+02
9.820863395949263577e+03 2.977784635946059666e+02
9.824985716429193417e+03 3.005349637343047107e+02
9.827815527811497304e+03 2.967384237483927336e+02
9.831955844800284467e+03 2.979416528055233471e+02
9.836118465967098018e+03 3.014771219017164299e+02
9.840261854990560096e+03 2.999624451628888551e+02
9.844379800327205885e+03 2.889252610323924841e+02
9.847202057878263076e+03 3.042706927757462267e+02
9.851376148230860053e+03 2.977322366967478615e+02
9.855543636819356834e+03 2.939410441123365558e+02
9.859111590303084085e+03 2.960469023116436915e+02
9.862928925388290736e+03 2.980489183812622969e+02
9.866618374385478091e+03 2.973490692426207147e+02
9.870747639067865748e+03 2.973704130137867878e+02
9.874936924243611429e+03 3.049846242549356248e+02
9.878524419509521977e+03 2.880712148588274886e+02
9.882354655368835665e+03 3.019613738678920072e+02
9.885974398616861436e+03 2.932035574239841367e+02
9.890179021984857172e+03 2.953568105328879483e+02
9.894347756114231743e+03 2.917789109164008323e+02
9.897927420067746425e+03 2.951082906552492204e+02
9.901760699341200961e+03 2.938995088975377143e+02
9.905506501383775685e+03 2.958138325387948271e+02
9.909596241614966857e+03 2.935120458938635579e+02
9.913717225997510468e+03 2.972470993967672825e+02
9.917307788797590547e+03 2.926357567240562503e+02
9.921137173378192529e+03 2.949523491864829907e+02
9.924849000423657344e+03 2.964273209910623450e+02
9.929025946419862521e+03 2.935523285480824711e+02
9.933163391008754843e+03 2.904888349336205238e+02
9.935936223230584801e+03 2.878916038615521416e+02
9.940098298064391201e+03 2.933588598278930704e+02
9.944345216474666813e+03 2.779592454364973264e+02
9.947853562373496970e+03 2.871885698907040023e+02
9.951704912673163562e+03 2.822781501787818570e+02
9.955302577155889594e+03 2.817363671937015397e+02
9.959468376349466780e+03 2.880531839419764992e+02
9.963648527410765382e+03 2.914842121066554910e+02
9.967304657551041601e+03 2.828183200807382605e+02
9.971096784952627786e+03 2.864063337722816414e+02
9.974821926046184672e+03 2.884022008629865468e+02
9.978917047249944517e+03 2.839514909976995227e+02
9.983015343448843851e+03 2.851569707849214410e+02
9.986667327823613959e+03 2.838640214168372609e+02
9.990486196119529268e+03 2.808954466758094668e+02
9.994214426442600598e+03 2.810576983660497490e+02
9.998378371075606992e+03 2.793466718237335158e+02
1.000249170210250850e+04 2.758158525641814549e+02
1.000609346379684939e+04 2.787405710562837271e+02
1.000987537710734068e+04 2.785935581634507798e+02
1.001354481532117643e+04 2.756835244370224700e+02
1.001777967516766148e+04 2.751698827537219927e+02
1.002194462156619556e+04 2.773540177948856922e+02
1.002478967764145636e+04 2.777327264400523745e+02
1.002883733649229180e+04 2.786750058249456856e+02
1.003300726932648831e+04 2.687808448933002978e+02
1.003667477108614003e+04 2.729072075875615155e+02
1.004046857563548656e+04 2.800771840135254820e+02
1.004408529130679017e+04 2.735819149944555875e+02
1.004859533892932268e+04 2.796714567283885344e+02
1.005227086298318682e+04 3.023284137612196787e+02
1.005605181349168561e+04 2.750632853386126726e+02
1.005986083402448276e+04 2.691508685246420214e+02
1.006347079480366119e+04 2.728813915424216248e+02
1.006766472294811683e+04 2.747541852986346953e+02
1.007176438819098621e+04 2.749699884789907856e+02
1.007541393571146182e+04 2.716628084772714260e+02
1.007925151795877355e+04 2.684482836732756823e+02
1.008285221672096304e+04 2.710690579552912141e+02
1.008707288274008897e+04 2.694855981637448963e+02
1.009113010467011736e+04 2.778375553601500769e+02
1.009478339416864583e+04 2.627270758875149568e+02
1.009867843841931790e+04 2.728525478553937091e+02
1.010225005866620813e+04 2.656928748603660324e+02
1.010645065296487155e+04 2.709162878469034581e+02
1.011048727806321949e+04 2.676056160575041645e+02
1.011367909275275633e+04 2.701986742760038283e+02
1.011759563875068488e+04 2.687187311131038427e+02
1.012160030638827266e+04 2.677584276405378318e+02
1.012576533982208093e+04 2.685651572280378332e+02
1.012993172184066316e+04 2.642505645588112770e+02
1.013304126367040772e+04 2.699967402949462780e+02
1.013698287067811179e+04 2.645753932255056498e+02
1.014107997911749953e+04 2.650860077540327211e+02
1.014408763153605105e+04 2.342149361769961899e+02
1.014861364655974467e+04 2.648766014397943991e+02
1.015224014975006685e+04 2.646398878807224264e+02
1.015629271380069986e+04 2.629359419689837409e+02
1.016028561824727149e+04 2.629078164576981749e+02
1.016398889534592308e+04 2.602542632757874799e+02
1.016800318666837120e+04 2.628263308956523474e+02
1.017177025263799442e+04 2.577317623452706243e+02
1.017569362243492651e+04 2.621240251280705706e+02
1.017961246903908614e+04 2.632357778970584832e+02
1.018332506012129124e+04 2.656428484253156626e+02
1.018734329460363733e+04 2.575930607309829270e+02
1.019110267330407987e+04 2.548875491344163322e+02
1.019501992496867933e+04 2.574731861175678773e+02
1.019899673635792169e+04 2.625758266432090977e+02
1.020274975574725067e+04 2.615492322086614081e+02
1.020667758091902942e+04 2.572841636620897248e+02
1.021045596690290586e+04 2.556141031802544603e+02
1.021438889889821985e+04 2.561648919800973658e+02
1.021825553937112272e+04 2.586168902979014206e+02
1.022208261550542557e+04 2.584474692125942283e+02
1.022605509250120849e+04 2.557342816817352400e+02
1.022965375464100180e+04 2.560319832987140671e+02
1.023371212023697626e+04 2.540312754928772847e+02
1.023775946216317061e+04 2.577522862111524091e+02
1.024147685864872619e+04 2.500701963433972139e+02
1.024532230305027588e+04 2.554082241842718304e+02
1.024911199246971228e+04 2.542814874136616083e+02
1.025304683339083385e+04 2.482309866278775985e+02
1.025706713858142939e+04 2.558324920980778927e+02
1.026019693928657398e+04 2.469833505448553979e+02
1.026425724398149214e+04 2.514813635716728015e+02
1.026830542792217966e+04 2.484992128216644858e+02
1.027236181291077264e+04 2.449935049426620708e+02
1.027635455801417083e+04 2.555452210272012792e+02
1.027950645855101538e+04 2.457290457600077218e+02
1.028356920387853461e+04 2.473285254780392108e+02
1.028772294741834048e+04 2.427708869960937932e+02
1.029166560718890469e+04 2.428950097497430249e+02
1.029427642907035806e+04 2.703352183695399731e+02
1.029917573829128014e+04 2.407046575004975182e+02
1.030301077084948884e+04 2.345965843722662498e+02
1.030710110958603764e+04 2.398558597190124146e+02
1.031098556513973563e+04 2.343940217461557722e+02
1.031506428870977834e+04 2.348140818917025854e+02
1.031845978541081422e+04 2.365093295944450915e+02
1.032221431621008924e+04 2.326018469493416490e+02
1.032622012403184999e+04 2.271534325290020320e+02
1.033028339864723239e+04 2.255773723541162212e+02
1.033417689374959991e+04 2.301352120931870502e+02
1.033740538727635794e+04 2.263665118739607465e+02
1.034166416126691547e+04 2.208314940649514710e+02
1.034550982074375315e+04 2.267515702495746837e+02
1.034954054555276343e+04 2.199681324298326501e+02
1.035322518790138020e+04 2.212964584198848002e+02
1.035703428925194385e+04 2.224187197758715229e+02
1.036095131221494557e+04 2.140044431871545783e+02
1.036487672400554584e+04 2.085996551597825146e+02
1.036881257749444012e+04 2.141571361476495952e+02
1.037272686559921567e+04 2.138836414348727430e+02
1.037632683534297394e+04 2.093864994118184768e+02
1.038024464177566915e+04 2.068568606397432461e+02
1.038416404944583883e+04 2.041692274736841739e+02
1.038807705377839557e+04 2.052977297093819686e+02
1.039197770007152030e+04 2.031093717684244950e+02
1.039560659974074042e+04 1.914227948080641397e+02
1.039935921183302526e+04 1.947087121442501143e+02
1.040343198413569007e+04 1.907073865534245272e+02
1.040733463195099102e+04 1.930146336502483280e+02
1.041109327574112467e+04 2.138921785505049797e+02
1.041592505935939698e+04 2.077981795986565601e+02
1.041877799117088398e+04 1.871560153380864620e+02
1.042257129782547418e+04 1.911256899358765509e+02
1.042657366044495575e+04 1.812755007327915848e+02
1.043067011657513285e+04 1.890241110394912312e+02
1.043428812699147784e+04 1.915545748064152178e+02
1.043829059153880735e+04 1.862126906168624316e+02
1.044180809579211927e+04 1.879595026526194204e+02
1.044580446774238590e+04 1.849940642148923473e+02
1.044970722730883790e+04 1.931354030975048488e+02
1.045352725310716232e+04 1.859572161166917397e+02
1.045768287236733704e+04 1.865131077846411358e+02
1.046118376461701519e+04 1.822712761675998081e+02
1.046505972235340960e+04 1.864217473678324097e+02
1.046914055881644890e+04 1.817514297279562356e+02
1.047303081972014661e+04 1.838223643073021094e+02
1.047692752590388773e+04 1.835770080178783701e+02
1.048042918099273265e+04 1.885402983726117156e+02
1.048425838715339160e+04 1.781192349854357246e+02
1.048818547643587590e+04 1.864638650481069533e+02
1.049227479948350992e+04 1.883633253965033987e+02
1.049616280216071755e+04 1.840994824560135044e+02
1.049965970393377575e+04 1.786382490048602563e+02
1.050345876966282412e+04 1.850737074956990682e+02
1.050740611349033315e+04 1.851311219739299929e+02
1.051180001048052691e+04 1.796332277004758282e+02
1.051591815791561567e+04 1.947049913158424772e+02
1.051887463762303560e+04 1.872060109128308341e+02
1.052294463592307329e+04 1.861713957249390319e+02
1.052758757384711862e+04 1.923920209185759234e+02
1.053126825860692043e+04 1.859719283704224608e+02
1.053498057367659385e+04 1.849207994009943548e+02
1.053849249693747879e+04 1.867760305726080503e+02
1.054246317912031554e+04 1.892008806387503057e+02
1.054652279571238796e+04 1.863117659168535454e+02
1.055027414044752004e+04 1.856161627503270495e+02
1.055434843080358041e+04 1.877215024656726712e+02
1.055775599998658618e+04 1.883100001426396375e+02
1.056131487163044949e+04 1.879717585700452105e+02
1.056465487953823686e+04 1.937743149264319982e+02
1.056962954972525222e+04 1.847129779259725808e+02
1.057318905274428471e+04 1.881152561896080897e+02
1.057730914756280436e+04 1.888959236988698933e+02
1.058088401796626022e+04 1.915305666522215517e+02
1.058429794081304681e+04 1.953479609703482538e+02
1.058860830600527152e+04 1.938328196792855067e+02
1.059277940800877877e+04 1.897461348057589419e+02
1.059647626464064706e+04 1.937449425093248010e+02
1.060005782841288419e+04 2.002146609640685995e+02
1.060389080915743216e+04 1.989043867740426776e+02
1.060806736663195079e+04 2.039587453369946672e+02
1.061197726117932325e+04 1.959522725048383336e+02
1.061563261585273176e+04 1.963140620753695487e+02
1.061926914602720171e+04 1.982563873790228115e+02
1.062308196350229264e+04 2.012878886590388277e+02
1.062727827320367214e+04 2.067324460454438224e+02
1.063086858580108128e+04 2.037281732727212784e+02
1.063492205722342987e+04 1.955707921905028002e+02
1.063900823883313933e+04 2.105908414152965236e+02
1.064343722610894474e+04 1.989474370924249058e+02
1.064738978557087103e+04 2.117850304764642999e+02
1.065071761499106105e+04 2.059806628126716248e+02
1.065423693030738468e+04 2.105144585123786101e+02
1.065761826788904364e+04 2.093985180147797394e+02
1.066188529248361738e+04 2.098893154050011560e+02
1.066659133794467925e+04 2.070834583069329824e+02
1.067016133114361583e+04 2.110634400905118753e+02
1.067378243286134966e+04 2.103657188536664933e+02
1.067678335361791505e+04 2.089498355956184810e+02
1.068089176753495849e+04 2.131855920233255119e+02
1.068527499499005717e+04 2.055819657951615795e+02
1.068929406590254257e+04 2.063905462964072228e+02
1.069295599491206485e+04 2.043347572946609034e+02
1.069636916607401508e+04 2.107147864654849343e+02
1.070026377592842618e+04 2.102568499618007820e+02
1.070448234604895515e+04 2.119297572816411446e+02
1.070841609338981834e+04 2.122592629518516105e+02
1.071212532896055018e+04 2.178901963425454653e+02
1.071584714034030912e+04 2.156967636070991432e+02
1.071970997142364649e+04 2.259571971614949177e+02
1.072391285586978302e+04 2.156634148324913838e+02
1.072784609141646251e+04 2.270058793115707090e+02
1.073127961035547560e+04 2.193865517644577778e+02
1.073494578110018847e+04 2.216782598060893861e+02
1.073890939444553987e+04 2.267141886940361815e+02
1.074331430394761992e+04 2.166631327208492337e+02
1.074745159019537641e+04 2.212795522208922421e+02
1.075079910700319124e+04 2.211510655724521826e+02
1.075426003731876335e+04 2.150264204214431345e+02
1.075808985568948992e+04 2.259213967338948237e+02
1.076243519808586461e+04 2.201202184955737380e+02
1.076660375361296792e+04 2.304047500350690996e+02
1.077010878552169015e+04 2.223465398999468334e+02
1.077369099990948416e+04 2.175941628479664587e+02
1.077758668014105751e+04 2.319131917783213055e+02
1.078183252919731058e+04 2.218813834870522328e+02
1.078579206623906975e+04 2.185041805955833638e+02
1.078920156504198167e+04 2.066362917562659334e+02
1.079285179049927683e+04 2.245562593893886287e+02
1.079699258501686745e+04 2.177903235344188602e+02
1.080130094680877664e+04 2.257569769310571530e+02
1.080518478324268472e+04 2.175737060039219557e+02
1.080862184361089749e+04 2.217030923556837081e+02
1.081199139746986657e+04 2.134202172910158879e+02
1.081608950419069697e+04 2.246789533917311132e+02
1.082049490807280927e+04 2.206897319671465993e+02
1.082449573929130020e+04 2.250440223418358698e+02
1.082777946909126877e+04 2.213573620779397686e+02
1.083125354445080120e+04 2.284053229813762869e+02
1.083539279081067798e+04 2.363529944774212197e+02
1.083994928159535993e+04 2.244780487690228483e+02
1.084414500034169396e+04 2.390267319660513010e+02
1.084736431046576763e+04 2.377250549647953051e+02
1.085058113186818628e+04 2.291826373921711308e+02
1.085472268716468352e+04 2.367398467801516233e+02
1.085857831123475444e+04 2.344004100053338391e+02
1.086347830529504245e+04 2.416065782902044532e+02
1.086669088290598665e+04 2.302960367884550408e+02
1.086989973103659577e+04 2.369012730659787280e+02
1.087403934219192161e+04 2.408725001004264072e+02
1.087858245460083526e+04 2.375718217796256226e+02
1.088278277342841102e+04 2.503117640403573603e+02
1.088600463421634959e+04 2.377470840294268442e+02
1.088923657547502989e+04 2.340250135035958010e+02
1.089337542321539695e+04 2.381206614751101256e+02
1.089792814052434915e+04 2.351445834327731745e+02
1.090213077952884123e+04 2.452894236221069946e+02
1.090534570745476049e+04 2.329496819907675160e+02
1.090857116399851657e+04 2.338642845855345058e+02
1.091270842970351077e+04 2.332866601358041407e+02
1.091726073997484127e+04 2.212636445775845573e+02
1.092144817975517799e+04 2.337387263431776034e+02
1.092466822091121321e+04 2.202747153155297610e+02
1.092789558062341530e+04 2.187171186002825607e+02
1.093204706804689704e+04 2.282181551459900106e+02
1.093659637180970640e+04 2.195961321575732654e+02
1.094080712459580718e+04 2.309164212712106234e+02
1.094403328661190062e+04 2.165800500380747167e+02
1.094725922688427454e+04 2.186297205550741864e+02
1.095139166718379056e+04 2.210975493937953900e+02
1.095594603380707485e+04 2.138285252365920712e+02
1.096014459139204882e+04 2.208343149182137495e+02
1.096336636461458511e+04 2.177486669982785372e+02
1.096659371544018177e+04 2.140701888109705635e+02
1.097073661005065151e+04 2.203490584202012315e+02
1.097458500866990835e+04 2.093293826032663958e+02
1.097851521380925442e+04 2.162965021302444768e+02
1.098272099019485540e+04 2.032331231276599226e+02
1.098595353431892545e+04 2.145956739291771953e+02
1.099008889697167797e+04 2.149215504788855355e+02
1.099392998115734736e+04 2.138462369927632380e+02
1.099784923005470773e+04 2.126798822086800271e+02
1.100205374195415970e+04 2.073644617610156615e+02
1.100527946096350570e+04 2.205020880260100000e+02
1.100850779419391256e+04 2.133761870581324445e+02
1.101265025302072718e+04 2.164103599118171530e+02
1.101719296924601258e+04 2.151381597292838137e+02
1.102139900646075694e+04 2.128636795112571747e+02
1.102462521816704248e+04 2.114689772258525124e+02
1.102784808558706573e+04 2.180423321357876034e+02
1.103199608013443321e+04 2.129970994013628740e+02
1.103653875362203144e+04 2.134493072456827178e+02
1.104074200467446826e+04 2.167802670536513574e+02
1.104396930264265211e+04 2.130000077073016485e+02
1.104719197402232930e+04 2.143859748630083288e+02
1.105134196297959170e+04 2.095696607334286057e+02
1.105588147384981858e+04 2.085433214145949421e+02
1.106008963773302276e+04 2.069721947699824511e+02
1.106331641817349555e+04 2.023623802510645078e+02
1.106654018700460438e+04 2.071733050984420288e+02
1.107069091381428370e+04 2.039561463710257954e+02
1.107523035639851696e+04 2.116243640120135012e+02
1.107943958459400528e+04 2.041948796046152097e+02
1.108266523451156900e+04 2.085940029374659161e+02
1.108588904525664111e+04 2.085627805927821612e+02
1.109004166038073708e+04 2.042384769402357847e+02
1.109457916058383307e+04 2.070746169148901572e+02
1.109878705414480828e+04 2.066178193556299902e+02
1.110201317866007957e+04 2.065391753863600854e+02
1.110523741974342192e+04 2.026923944852866271e+02
1.110939101521441262e+04 2.070044395139807705e+02
1.111392783352478364e+04 2.047764365102082706e+02
1.111813916695565240e+04 2.001026923881906328e+02
1.112136428051070106e+04 2.054576627536199283e+02
1.112458739022143527e+04 2.028862383300595411e+02
1.112874206326722378e+04 2.038456077060030793e+02
1.113327673194902309e+04 2.064050636004198225e+02
1.113749168550002287e+04 1.957686168615860538e+02
1.114071814468327466e+04 2.009326904649812491e+02
1.114394066476821899e+04 2.082313535995950247e+02
1.114809539004595354e+04 2.007306142166631560e+02
1.115262867848594942e+04 2.040195693877962242e+02
1.115684403650846252e+04 1.942500060684269556e+02
1.116007054786754998e+04 1.936224386778883684e+02
1.116328866418343023e+04 2.062459012558780103e+02
1.116744990387857069e+04 1.923909391386532093e+02
1.117197959727447596e+04 1.918565763202697667e+02
1.117619531861931137e+04 1.958544654111424279e+02
1.117941939631183232e+04 1.942859919048499080e+02
1.118264573991598627e+04 1.976279586664958003e+02
1.118680585101863471e+04 1.939774855164828580e+02
1.119133304930425948e+04 1.930555710093416621e+02
1.119555269948032765e+04 1.850085306708951407e+02
1.119877887010874838e+04 1.876337705677917711e+02
1.120200245620624810e+04 1.971204044178443837e+02
1.120616057296999315e+04 1.897844213363270569e+02
1.121068672765648807e+04 1.919096094861930908e+02
1.121489778318390381e+04 1.874817185608594343e+02
1.121813182302471796e+04 1.823804326509685438e+02
1.122139178330679169e+04 1.887869298437976795e+02
1.122461543669611274e+04 1.856517997258163746e+02
1.122873628797393758e+04 1.729354550469149956e+02
1.123325187350293709e+04 1.804948238385507864e+02
1.123745702154555875e+04 1.920889836344176445e+02
1.124069444705330352e+04 1.787012627930549513e+02
1.124398166112231593e+04 1.836184115577164846e+02
1.124813347269187216e+04 1.868931180521847182e+02
1.125266857955905834e+04 1.913097756421807389e+02
1.125688946372341888e+04 1.764637819803840841e+02
1.126010621537669067e+04 1.725477688103464970e+02
1.126329947142312449e+04 1.849675810638784696e+02
1.126744866468264809e+04 1.799634182570640917e+02
1.127198313028365556e+04 1.797640448900739045e+02
1.127618543452670383e+04 1.809814840238709905e+02
1.127946637753031791e+04 1.838170984236423919e+02
1.128269402362937399e+04 1.780360607779109898e+02
1.128686963911639577e+04 1.796567312200761819e+02
1.129134005089879247e+04 1.757359805949292024e+02
1.129559876799743870e+04 1.780724740599806637e+02
1.129881776282567807e+04 1.811874048466558236e+02
1.130210658752220661e+04 1.745408249973916099e+02
1.130620559870137004e+04 1.842330567184541223e+02
1.131073021276215513e+04 1.861350433857083999e+02
1.131493805814603184e+04 1.835175830878533816e+02
1.131814801664293009e+04 1.870934967907057001e+02
1.132142148042461849e+04 1.879555568304649000e+02
1.132556317811194640e+04 1.836369325106878421e+02
1.133008525826622827e+04 1.799173462885245272e+02
1.133429295152580380e+04 1.807265785476385531e+02
1.133753555784547279e+04 1.738164570818592267e+02
1.134077800071277670e+04 1.733866773233125969e+02
1.134489890909349378e+04 1.843778147791121569e+02
1.134942940213588190e+04 1.669040515856912066e+02
1.135364265402748788e+04 1.552405354193471112e+02
1.135689755474112644e+04 1.719356828619127100e+02
1.136013726913591563e+04 1.829545427587427469e+02
1.136426324781403673e+04 1.760177578045962719e+02
1.136878282121805751e+04 1.778260225574048548e+02
1.137300238254171200e+04 1.814915693127485667e+02
1.137626891749776587e+04 1.821601907425572051e+02
1.137953607517976525e+04 1.779444459392017279e+02
1.138365990244304339e+04 1.824706981826001027e+02
1.138814531598782014e+04 1.777808539641287950e+02
1.139235332501831726e+04 1.784957937120779832e+02
1.139559976265656405e+04 1.868064887378189098e+02
1.139885062639322496e+04 1.815732732778540992e+02
1.140301354024064676e+04 1.793720047463285709e+02
1.140749567693419158e+04 1.759334210243316932e+02
1.141170019705629420e+04 1.737168170542475139e+02
1.141497047461719194e+04 1.774942795668744679e+02
1.141824359341232594e+04 1.759526781569011575e+02
1.142151344053509456e+04 1.792871311760176241e+02
1.142624683794389966e+04 1.775235558803008757e+02
1.143102309810137922e+04 1.793137548988063656e+02
1.143429927123277957e+04 1.719216862172254707e+02
1.143757765592374199e+04 1.730845276890144646e+02
1.144086214410541470e+04 1.693855111146179695e+02
1.144495455689862683e+04 1.734923405107300312e+02
1.144945952550100628e+04 1.667652865146093291e+02
1.145366490288428031e+04 1.765772273929901246e+02
1.145694476332691193e+04 1.705586303446432908e+02
1.146016732284301725e+04 1.719317918900811435e+02
1.146434079378122624e+04 1.751968714756885959e+02
1.146880876140496002e+04 1.705648189709056339e+02
1.147300905236523067e+04 1.699141401944394261e+02
1.147629288075584373e+04 1.724321805769262426e+02
1.147957589366244429e+04 1.756814623392029375e+02
1.148369117084301979e+04 1.835105982217608016e+02
1.148815578402229403e+04 1.791750131298296935e+02
1.149234753798152815e+04 1.762009963669556498e+02
1.149563543419597409e+04 1.807813643000747561e+02
1.149892330284897434e+04 1.778239095675552335e+02
1.150302164439070293e+04 1.759609458704639167e+02
1.150750467469389514e+04 1.806853351340444647e+02
1.151171875608314258e+04 1.845273497394824744e+02
1.151497952434297986e+04 1.790627168953405999e+02
1.151819401623390877e+04 1.799051117138901361e+02
1.152236172358501790e+04 1.812385875589829709e+02
1.152684903208317519e+04 1.752970418206097918e+02
1.153106744527987212e+04 1.752510625543887670e+02
1.153432150947648552e+04 1.825134243472043636e+02
1.153758037684961528e+04 1.813136095230975684e+02
1.154172947940188533e+04 1.829994280996570239e+02
1.154621011508865740e+04 1.782078452290851658e+02
1.155045937038715601e+04 1.851219337748262603e+02
1.155366327590208130e+04 1.853899636121007291e+02
1.155695719256849407e+04 1.818425002206396357e+02
1.156108681109990175e+04 1.853952526821731794e+02
1.156555766368715740e+04 1.843868133696643667e+02
1.156974474053532504e+04 1.901175735549122123e+02
1.157299478890325554e+04 1.842640183929074169e+02
1.157627554091943966e+04 1.859442827943510963e+02
1.158042813264095093e+04 1.860835077392804351e+02
1.158487574168906031e+04 1.801865918945597400e+02
1.158901791457503714e+04 1.824747354548910323e+02
1.159232736565523373e+04 1.887322121114195284e+02
1.159563447799570895e+04 1.790247429128669694e+02
1.159979469582482670e+04 1.882365774547413366e+02
1.160421106298865743e+04 1.869165881110760097e+02
1.160834226454342934e+04 1.860408930668768051e+02
1.161165550662727219e+04 1.863746351124181615e+02
1.161496818306758360e+04 1.843914546404224097e+02
1.161910933472683428e+04 1.940844541492384678e+02
1.162359527572278057e+04 1.861957074453444818e+02
1.162775342751459903e+04 1.911006824758089522e+02
1.163102803829135519e+04 1.873987675999393332e+02
1.163429813283266049e+04 1.908846467578941883e+02
1.163758407129231273e+04 1.935494332806568138e+02
1.164174063089570882e+04 1.871952204981462557e+02
1.164624888121317053e+04 1.901595284592361850e+02
1.165040253921664771e+04 1.829546453167396294e+02
1.165364419480929064e+04 1.885371321431570379e+02
1.165695899934584850e+04 1.912711448506920533e+02
1.166107625348338115e+04 1.865429338212623804e+02
1.166550421474633185e+04 1.853426894279680539e+02
1.166962510796960851e+04 1.889343392535120643e+02
1.167295367026823260e+04 1.853711285432511886e+02
1.167631030022049890e+04 1.893688383954781500e+02
1.168041063270445375e+04 1.856464997012501499e+02
1.168483636255546844e+04 1.873102885337305565e+02
1.168894341494108812e+04 1.891224986261696301e+02
1.169228030666268933e+04 1.847261782668799981e+02
1.169561936658274499e+04 1.841603596484042384e+02
1.169974578127235691e+04 1.867106113742825926e+02
1.170416699171835353e+04 1.869437919432016599e+02
1.170825829233699369e+04 1.832619330340628210e+02
1.171159947565931361e+04 1.856553914527017923e+02
1.171494389952959682e+04 1.827543908633862770e+02
1.171909934496497954e+04 1.885081333210899572e+02
1.172349429931109080e+04 1.820784986235123881e+02
1.172756925445444722e+04 1.834192855299798453e+02
1.173091364540930954e+04 1.813362676728974918e+02
1.173426373620329105e+04 1.901646861996067628e+02
1.173840325836638840e+04 1.826598421671929202e+02
1.174292858405405423e+04 1.824782206435207854e+02
1.174688476545237972e+04 1.815903892602832173e+02
1.175022698874706839e+04 1.821530103284136999e+02
1.175358594005653504e+04 1.848315205955937301e+02
1.175772808045756574e+04 1.832858402179473671e+02
1.176226548484236264e+04 1.813346998734403144e+02
1.176639528257386337e+04 1.819453952710062481e+02
1.176954432277280830e+04 1.807662294754356367e+02
1.177290631635279351e+04 1.832588074292328884e+02
1.177705275344952861e+04 1.813310573788878060e+02
1.178156370817961033e+04 1.777502884398380729e+02
1.178548818818500695e+04 1.807278433768385639e+02
1.178884774809510964e+04 1.812875395299326158e+02
1.179226566731157254e+04 1.818243216266040747e+02
1.179637136189371631e+04 1.810316989435690402e+02
1.180077386467901852e+04 1.780167443164031056e+02
1.180478712847810311e+04 1.814379459249642537e+02
1.180815242093259803e+04 1.757689234960296290e+02
1.181152315588587408e+04 1.810104750650597794e+02
1.181569001402534923e+04 1.783349293811878908e+02
1.182008850921122212e+04 1.769062212621622905e+02
1.182429976121669824e+04 1.766437178832088080e+02
1.182760300139500760e+04 1.764110827908274075e+02
1.183091232580817632e+04 1.802689586498450467e+02
1.183509732985166374e+04 1.799862722419922534e+02
1.183939990330128421e+04 1.751481596619504728e+02
1.184361139551343513e+04 1.744886000185201738e+02
1.184691979332240408e+04 1.747668726332641995e+02
1.185023087285400652e+04 1.769854968402156601e+02
1.185386010752604670e+04 1.721591893321698024e+02
1.185810539913838693e+04 1.767921755504741270e+02
1.186254654976166239e+04 1.783190535589361616e+02
1.186653943991958295e+04 1.691882465302132914e+02
1.186993323165924448e+04 1.755638422673376624e+02
1.187332509292085888e+04 1.717704235443100629e+02
1.187734578475951457e+04 1.732193986457535857e+02
1.188172093224798664e+04 1.728636629572115169e+02
1.188563371971992638e+04 1.700129199264665658e+02
1.188924609417552165e+04 1.722189781752594229e+02
1.189277511963331563e+04 1.773220705706454794e+02
1.189666827721211303e+04 1.719631592289848356e+02
1.190104117059448254e+04 1.736703770163651939e+02
1.190515829217250393e+04 1.707145738453685340e+02
1.190856611659530245e+04 1.712381684135897615e+02
1.191196564450338883e+04 1.701608282880412162e+02
1.191598932049975701e+04 1.708158064507461518e+02
1.192035823675098072e+04 1.707840532367950459e+02
1.192445711313763604e+04 1.680666189214064161e+02
1.192786382447555297e+04 1.714592609664256031e+02
1.193127962689424749e+04 1.691379361820750944e+02
1.193531585874384837e+04 1.664741955619180942e+02
1.193968277727911845e+04 1.681935359491469058e+02
1.194377162928753023e+04 1.662212691961982216e+02
1.194718471753103950e+04 1.668493884288689912e+02
1.195059392510970429e+04 1.681909654704402328e+02
1.195462487916442115e+04 1.673472664107561343e+02
1.195899341486744561e+04 1.662948665098823824e+02
1.196306486798307924e+04 1.651902529325666364e+02
1.196648820856578823e+04 1.673635945837218628e+02
1.196991017196352732e+04 1.632013718776345286e+02
1.197394674637931166e+04 1.637138751602782065e+02
1.197831193679312855e+04 1.642755652868436300e+02
1.198237050776071737e+04 1.591670448498817620e+02
1.198580154147254325e+04 1.649216538198039075e+02
1.198922775759605247e+04 1.622806428735341342e+02
1.199326658752582443e+04 1.583068497998231123e+02
1.199762271071610849e+04 1.640047919947523383e+02
1.200166611750342236e+04 1.564270631733539574e+02
1.200509878729844786e+04 1.627746592874847806e+02
1.200852956298679237e+04 1.585317086995792408e+02
1.201257612156081632e+04 1.610588735150414550e+02
1.201693040111930350e+04 1.577275213049509830e+02
1.202095773635771911e+04 1.598256403018756373e+02
1.202439329434822321e+04 1.582354276292820998e+02
1.202783545528874129e+04 1.606629743031527653e+02
1.203212706920759047e+04 1.573864274546733952e+02
1.203623916770551477e+04 1.594797747476702625e+02
1.204025009430476166e+04 1.578633315684378999e+02
1.204369284086851985e+04 1.600829698787674715e+02
1.204713243721424988e+04 1.586816099925893866e+02
1.205118913158936084e+04 1.608452147705530706e+02
1.205553433838419369e+04 1.577722571253258650e+02
1.205953230906741919e+04 1.599334425804809996e+02
1.206330025547408513e+04 1.599652085240547876e+02
1.206715915764819874e+04 1.582500407146892201e+02
1.207105818883625579e+04 1.562705055914833849e+02
1.207539514883685115e+04 1.556307992637092639e+02
1.207936684850854726e+04 1.570619135427489823e+02
1.208300983550979254e+04 1.546782625293178910e+02
1.208646869386142498e+04 1.542826206065740848e+02
1.209037247440637839e+04 1.569525985254023794e+02
1.209470004607739429e+04 1.536837033890493274e+02
1.209886050230100773e+04 1.516707558913363130e+02
1.210204646835414678e+04 1.560739797270879023e+02
1.210579622418802683e+04 1.529712277745461790e+02
1.210969161731213717e+04 1.542408440845549933e+02
1.211402551517577558e+04 1.493460385057254314e+02
1.211817762706973917e+04 1.539801642802033257e+02
1.212164920636040188e+04 1.498235085684315493e+02
1.212512065689807059e+04 1.534553292314112696e+02
1.212901075843462604e+04 1.514622170615786274e+02
1.213334137121920867e+04 1.483893459568538447e+02
1.213748235835733976e+04 1.521757516395845755e+02
1.214095716141874072e+04 1.538713305121700898e+02
1.214443553714754671e+04 1.514666369153569860e+02
1.214832968930386232e+04 1.530696740284990938e+02
1.215231246151279993e+04 1.529709558860798779e+02
1.215608027752095586e+04 1.490482674860148222e+02
1.216027172619022713e+04 1.532264919286703275e+02
1.216375050465179083e+04 1.486367321448427958e+02
1.216763703575061663e+04 1.527466503129123794e+02
1.217162605051585888e+04 1.464097300799755033e+02
1.217512212629811438e+04 1.464431334815133710e+02
1.217929051781370072e+04 1.489018035464870877e+02
1.218305989019206572e+04 1.489471179389724114e+02
1.218694665099104350e+04 1.544319169324653558e+02
1.219092039545157240e+04 1.486749208725103983e+02
1.219469949859895314e+04 1.467411412803974997e+02
1.219887058054184672e+04 1.496246201665938145e+02
1.220236143928199090e+04 1.482334275831027526e+02
1.220625786305147449e+04 1.481791786229903778e+02
1.221022491365395945e+04 1.463193193820277997e+02
1.221400490208832161e+04 1.471489173700873891e+02
1.221816566524228438e+04 1.483858500279477823e+02
1.222166331970901228e+04 1.452378699180133879e+02
1.222556367830552699e+04 1.451654797790965290e+02
1.222952709317121662e+04 1.418702585091042749e+02
1.223331862744547107e+04 1.465040581877990746e+02
1.223746716008780822e+04 1.431263583998155866e+02
1.224096710029059795e+04 1.481314063221398385e+02
1.224486659070230780e+04 1.476424536814164981e+02
1.224882774085465826e+04 1.442593822337060772e+02
1.225262457821287353e+04 1.469530189805564078e+02
1.225676539337468239e+04 1.412354703408118723e+02
1.226027369468322468e+04 1.454539242127263492e+02
1.226417177105275186e+04 1.444127162359433783e+02
1.226812828016850108e+04 1.474745614637138829e+02
1.227192254373656397e+04 1.428881810049603587e+02
1.227605485412894632e+04 1.440026943759119433e+02
1.227956971684710516e+04 1.434273971873622031e+02
1.228347070738289221e+04 1.416231179449243598e+02
1.228742815649371005e+04 1.457986487870438737e+02
1.229123486292376583e+04 1.420683356625868043e+02
1.229536119069508095e+04 1.448301237714850345e+02
1.229887529165669730e+04 1.452460468310494548e+02
1.230239741612256694e+04 1.428369584523326239e+02
1.230623083388787200e+04 1.453914317417905409e+02
1.231053789692678947e+04 1.430104761292109004e+02
1.231465052743187152e+04 1.452524283765304176e+02
1.231817058206921138e+04 1.429859221937341545e+02
1.232169956430694583e+04 1.438212094437072039e+02
1.232553716089251247e+04 1.443964948047373014e+02
1.232984341493573993e+04 1.441256543015352349e+02
1.233394319036669549e+04 1.437357431870237008e+02
1.233747011108071274e+04 1.436219612596681259e+02
1.234100258910642697e+04 1.407448921129067401e+02
1.234484099147084089e+04 1.444153214355720252e+02
1.234914270325493271e+04 1.402345111457497353e+02
1.235324127401767873e+04 1.434830585309466642e+02
1.235676823739264910e+04 1.501294769153453217e+02
1.236029432187148268e+04 1.483460348116685452e+02
1.236413506779747149e+04 1.482496847583748547e+02
1.236843892691597284e+04 1.467955021165982714e+02
1.237253237009576696e+04 1.475833285355796534e+02
1.237610974902601265e+04 1.523194005067751675e+02
1.237825004706706750e+04 1.471751436188604885e+02
1.238146411248255026e+04 1.487972973036545739e+02
1.238774729050701171e+04 1.499308238233482200e+02
1.239182631003798451e+04 1.481804029948690982e+02
1.239536784490654099e+04 1.482589969051714718e+02
1.239925717469732081e+04 1.502925693038937709e+02
1.240320139885521348e+04 1.481506201559334102e+02
1.240703408411144483e+04 1.492164580100087221e+02
1.241110691465001582e+04 1.472631676342792844e+02
1.241465864285247699e+04 1.514095779352759052e+02
1.241855602900822123e+04 1.495855695763595747e+02
1.242250537418785461e+04 1.421829791004519734e+02
1.242634376469979907e+04 1.425454205416018567e+02
1.243041194159176666e+04 1.492776120604804078e+02
1.243397487634767276e+04 1.434704180523673926e+02
1.243786926223912997e+04 1.430641562222881760e+02
1.244181390636796095e+04 1.423837965716875544e+02
1.244564089804069772e+04 1.410948608764074947e+02
1.244970502389268950e+04 1.428616607834877641e+02
1.245326703675077079e+04 1.461638765055519968e+02
1.245714800698117506e+04 1.463274374467943915e+02
1.246108793748628341e+04 1.474730056669145029e+02
1.246492722026828415e+04 1.467144340945217493e+02
1.246898651743540722e+04 1.455830162696855155e+02
1.247255200484067427e+04 1.452803428111323853e+02
1.247643868582688447e+04 1.447314921041174784e+02
1.248038409710178712e+04 1.439495689576211532e+02
1.248423008775037488e+04 1.475555572785507366e+02
1.248827080792827473e+04 1.461228262787872438e+02
1.249184454968318823e+04 1.426198017520198107e+02
1.249572899342922028e+04 1.466085799870813275e+02
1.249967793846590030e+04 1.459550865842718963e+02
1.250352332698514874e+04 1.423129116733838941e+02
1.250756790467870087e+04 1.449030084311769144e+02
1.251114535700387569e+04 1.439427393394124408e+02
1.251502313938341103e+04 1.424548115136671811e+02
1.251896726424199915e+04 1.410183792032313193e+02
1.252281470707738845e+04 1.450002788910696268e+02
1.252685494271101015e+04 1.424147342348475433e+02
1.253044108991854955e+04 1.439389296455933049e+02
1.253431543202526518e+04 1.433354167752050046e+02
1.253826368177941367e+04 1.426740951284463961e+02
1.254210986812405463e+04 1.419144643964801844e+02
1.254614234973196835e+04 1.454098383601281625e+02
1.254973192440431376e+04 1.429600785045774387e+02
1.255360396142129139e+04 1.440590383891067177e+02
1.255755412067622819e+04 1.434647587691752335e+02
1.256140416246749555e+04 1.426947764933784129e+02
1.256543034376915421e+04 1.411963695007765978e+02
1.256903016260123877e+04 1.439966077654067362e+02
1.257289585040974271e+04 1.448422872055238315e+02
1.257684955467165855e+04 1.400392106532879950e+02
1.258069485901166445e+04 1.426468833791934685e+02
1.258471947923373591e+04 1.392180173917992363e+02
1.258832272750697302e+04 1.396895441921833765e+02
1.259219197787549092e+04 1.433216491279595459e+02
1.259614248594939272e+04 1.379330508331725298e+02
1.259999111796424404e+04 1.383574274156435138e+02
1.260401295004538952e+04 1.344484102723532146e+02
1.260762104971360714e+04 1.399103157437754703e+02
1.261148111457091545e+04 1.363161767262353123e+02
1.261544074932991134e+04 1.384708180342072694e+02
1.261928447927234447e+04 1.385086754830140023e+02
1.262330575014863098e+04 1.405847473979138158e+02
1.262691677133259873e+04 1.402456373446958366e+02
1.263076984390906364e+04 1.391810671092814573e+02
1.263472840597730465e+04 1.423375126308474137e+02
1.263832815518237476e+04 1.351204791968573602e+02
1.264271575685834068e+04 1.347398944438308206e+02
1.264658451033283382e+04 1.321772384364612947e+02
1.265043506216729475e+04 1.305042065411427927e+02
1.265429590522768558e+04 1.318632777337532218e+02
1.265815940134806260e+04 1.268657579954079466e+02
1.266202006465719387e+04 1.408805605761861557e+02
1.266587870985539303e+04 1.319916018606213584e+02
1.266973991263568496e+04 1.347821786550427419e+02
1.267359686379860432e+04 1.263901738444169354e+02
1.267745789164433154e+04 1.296176420673213556e+02
1.268131729355696916e+04 1.273853569418360365e+02
1.268517814534701029e+04 1.224246265454608107e+02
1.268903771949610564e+04 1.409396897080401629e+02
1.269289939010397211e+04 1.127451103911494528e+02
1.269675850828191324e+04 1.209361146393209197e+02
1.270061983334792239e+04 1.355657875718981416e+02
1.270447869740246279e+04 1.246772176682950999e+02
1.270834019285078284e+04 1.274297067791309388e+02
1.271219661970986999e+04 1.256739358715913966e+02
1.271605450932213716e+04 1.289104272336687416e+02
1.271991445491747982e+04 1.362638034870819297e+02
1.272377640007591617e+04 1.291407164503307001e+02
1.272763908605204051e+04 1.278248625331444970e+02
1.273149841510058286e+04 1.346191110973595926e+02
1.273535618171921124e+04 1.309650697196576630e+02
1.273921841727923857e+04 1.295723685477364597e+02
1.274308032012460899e+04 1.264229816788623566e+02
1.274694316429292667e+04 1.306165816978320606e+02
1.275080181956024353e+04 1.263690636834176217e+02
1.275466492771812955e+04 1.310349973475578054e+02
1.275852400335158018e+04 1.179749667536596149e+02
1.276238660495600379e+04 1.313072375266255278e+02
1.276624679769135764e+04 1.240774309068361561e+02
1.277010182203750628e+04 1.256293172187402405e+02
1.277395622055361127e+04 1.259514266630209107e+02
1.277781799031915943e+04 1.260165254257735796e+02
1.278168140442014374e+04 1.277934946945605788e+02
1.278554290608380325e+04 1.292728357012001652e+02
1.278940554611937478e+04 1.289474722908842352e+02
1.279326648972707699e+04 1.295971881292388446e+02
1.279713200748443523e+04 1.237218341780447446e+02
1.280099083232416342e+04 1.297562708243908389e+02
1.280485326316480678e+04 1.252193594364923541e+02
1.280871594797783837e+04 1.274471666706597688e+02
1.281258277136682591e+04 1.262808932294556712e+02
1.281644526358206349e+04 1.231639328409825964e+02
1.282030508272263614e+04 1.295158665753384639e+02
1.282416354562529887e+04 1.279613374306547513e+02
1.282802562322018457e+04 1.257174398773311310e+02
1.283188887317941953e+04 1.260911650269344477e+02
1.283574975291319970e+04 1.262157038824914679e+02
1.283961461051317019e+04 1.257991465539984546e+02
1.284347006729654640e+04 1.262386895632791806e+02
1.284733275988994137e+04 1.312497979512079951e+02
1.285119575244590669e+04 1.227495016553457674e+02
1.285506257189803000e+04 1.259766857779917757e+02
1.285892251634409331e+04 1.268883310127117880e+02
1.286278758661519532e+04 1.258271876413330688e+02
1.286664988018230542e+04 1.249796953639924055e+02
1.287051425481732804e+04 1.284438584455830892e+02
1.287437637281988646e+04 1.243510458550757392e+02
1.287823823365427415e+04 1.260025539689763292e+02
1.288210036114991817e+04 1.247081336687567443e+02
1.288596540472106608e+04 1.237963588883541917e+02
1.288982647940372408e+04 1.219394133007850911e+02
1.289368666370731808e+04 1.280110733580915223e+02
1.289754620416580656e+04 1.186006939548065446e+02
1.290141195987310311e+04 1.276352919583740828e+02
1.290527514545301165e+04 1.246479136871194555e+02
1.290914027665170761e+04 1.160046209421186205e+02
1.291300284211708640e+04 1.217387320717394914e+02
1.291686643865462975e+04 1.223940427398478192e+02
1.292072782782670038e+04 1.215261368647184241e+02
1.292460084769898458e+04 1.234670799754544674e+02
1.292845817479748985e+04 1.206637505046876555e+02
1.293231939459273417e+04 1.229435773794699287e+02
1.293618225463145427e+04 1.194641688699825437e+02
1.294004882498423285e+04 1.265538867220584081e+02
1.294390988250243754e+04 1.202425497879350900e+02
1.294777588239993202e+04 1.197665674760964833e+02
1.295163264812832131e+04 1.210524187044211004e+02
1.295550185578777746e+04 1.190355005369267616e+02
1.295936353889390193e+04 1.198131236703106310e+02
1.296322999828849242e+04 1.207115906031606443e+02
1.296709811834606080e+04 1.174528162214757288e+02
1.297095750680650053e+04 1.202432395538938863e+02
1.297481795307511311e+04 1.170486440897015825e+02
1.297868539534215961e+04 1.170838014424565330e+02
1.298254877262463560e+04 1.156699279077418225e+02
1.298641484948514517e+04 1.226984285753259627e+02
1.299027740293939678e+04 1.119425239706833537e+02
1.299414402894594059e+04 1.195454254109593819e+02
1.299800477774784667e+04 1.157992266394310690e+02
1.300186985687831293e+04 1.177953660181384379e+02
1.300573276783115580e+04 1.148563097594451961e+02
1.300959386232525139e+04 1.192365972733623352e+02
1.301345713137558050e+04 1.124808887621617401e+02
1.301732365733878032e+04 1.159145416920076315e+02
1.302118863524740300e+04 1.130361365560364817e+02
1.302505558477142768e+04 1.128143234087876294e+02
1.302892251591174681e+04 1.129790128773292679e+02
1.303279008080497988e+04 1.187912547597113360e+02
1.303664856939897254e+04 1.116458981551096059e+02
1.304051474328653421e+04 1.138427264299236299e+02
1.304437945921649589e+04 1.122772034870938853e+02
1.304824766881119285e+04 1.101337848651118634e+02
1.305211153615608055e+04 1.118487437844870982e+02
1.305597850830033167e+04 1.144743618073170950e+02
1.305984156622741830e+04 1.092789597912980213e+02
1.306371385479621676e+04 1.148820228814750521e+02
1.306756868672258497e+04 1.097184526531436717e+02
1.307143426656693919e+04 1.075114805121248054e+02
1.307530099097941638e+04 1.066862114029079720e+02
1.307917093143626334e+04 1.118288485222153810e+02
1.308304006813621527e+04 1.059656656821422587e+02
1.308690460446499856e+04 1.045718858472088471e+02
1.309076340295524278e+04 1.093238428199352938e+02
1.309463029255592119e+04 1.094209974382687705e+02
1.309849080849244092e+04 1.067920418242286189e+02
1.310235919902718160e+04 1.107913860202468612e+02
1.310622152433000883e+04 1.071019713172652956e+02
1.311009022137951433e+04 1.080828544858195812e+02
1.311395362053705139e+04 1.081205717098225847e+02
1.311782096705215918e+04 1.096370906109350756e+02
1.312168725402460223e+04 1.067931998790718779e+02
1.312555597844316435e+04 1.080055944189066111e+02
1.312942049776894783e+04 1.042779192070422312e+02
1.313328832216847513e+04 1.070866977411146763e+02
1.313715329053646019e+04 1.092834275040484044e+02
1.314101751769579096e+04 1.035506243709917840e+02
1.314487953322783687e+04 1.047476997541154446e+02
1.314875016526530999e+04 1.074741733296880000e+02
1.315261561265644013e+04 1.035837446055989375e+02
1.315648331320738725e+04 1.103742041282285982e+02
1.316035119835471232e+04 1.071280812453890832e+02
1.316421934742152916e+04 1.086250312043642197e+02
1.316808160106257492e+04 1.069274351057451469e+02
1.317194890455377026e+04 1.082969902660320116e+02
1.317581228680263484e+04 1.032914293525843732e+02
1.317968101736208155e+04 1.052050586565136996e+02
1.318355045345397593e+04 1.044788619366126738e+02
1.318741257865747866e+04 1.060663463922176533e+02
1.319128209967325529e+04 1.027237642821199159e+02
1.319514625693846938e+04 1.077070611090317698e+02
1.319901105566604019e+04 1.038802472926637535e+02
1.320288056862342819e+04 1.081710250812590601e+02
1.320674763495439583e+04 9.885989863247203857e+01
1.321061616025598414e+04 1.062510375853325115e+02
1.321448258893021375e+04 1.038116747253131251e+02
1.321835100297877034e+04 1.053186234921460027e+02
1.322221330190738809e+04 1.009364912383021817e+02
1.322608073258219702e+04 1.021412283056803290e+02
1.322994769694368551e+04 1.038905575626105104e+02
1.323382101296964720e+04 1.019810697617729289e+02
1.323768439262647735e+04 1.021148445155365465e+02
1.324155452961054834e+04 1.034279541634169419e+02
1.324542064227219089e+04 1.033952943759414183e+02
1.324928719587580417e+04 1.048492585996275750e+02
1.325315010481813988e+04 1.074670033058544618e+02
1.325701995496366726e+04 1.044082706530002582e+02
1.326088560613750815e+04 1.028675784542827500e+02
1.326475567374866114e+04 1.114678144442909371e+02
1.326861801975764138e+04 1.016826595126419477e+02
1.327248913620823078e+04 1.033802607022034863e+02
1.327635649798283885e+04 1.035567297260288200e+02
1.328022497914101587e+04 1.027608271427246365e+02
1.328409016859273834e+04 1.010593494846303031e+02
1.328796166245017048e+04 1.008475423028491065e+02
1.329128777278348934e+04 1.020597926893199343e+02
1.329367941615501513e+04 1.029816804594594686e+02
1.329754953242622287e+04 1.043231756225554960e+02
1.330141661640366328e+04 1.064742611573726947e+02
1.330528575281330450e+04 1.016747687841856163e+02
1.330915156991345611e+04 1.060971571511612268e+02
1.331301870364718525e+04 1.039875105515979783e+02
1.331688708758411303e+04 1.011003848995315764e+02
1.332075716448176900e+04 1.048288354826999296e+02
1.332462118251221727e+04 1.072463863371038286e+02
1.332849458594431962e+04 1.025269004895903180e+02
1.333236179792222356e+04 1.072817166060153369e+02
1.333623008544309596e+04 1.066406534540211624e+02
1.334008920916207171e+04 1.040622025384688953e+02
1.334396688021538466e+04 1.060587565111955968e+02
1.334783285803346007e+04 1.071761708346774213e+02
1.335170269520028887e+04 1.064008625718370951e+02
1.335556741115448676e+04 1.072853803549721761e+02
1.335943785406319330e+04 1.093053428548124799e+02
1.336330417232143191e+04 1.053424908529550805e+02
1.336717655816618753e+04 1.063811055120299471e+02
1.337104200867480904e+04 1.068513177954887965e+02
1.337490571576973889e+04 1.068254442499887205e+02
1.337878053386107968e+04 1.076977602449208007e+02
1.338265351589776947e+04 1.072265409252685231e+02
1.338651840648436337e+04 1.072640842236324943e+02
1.339038878308679159e+04 1.089112841667545268e+02
1.339425689239952408e+04 1.091722732422506681e+02
1.339812162485010413e+04 1.063953981046010711e+02
1.340199275867550932e+04 1.093092589869498426e+02
1.340586479182183757e+04 1.083880393374814872e+02
1.340973090307513849e+04 1.058359649913079323e+02
1.341360289365413519e+04 1.076443388207052436e+02
1.341747029421573097e+04 1.093656535818960975e+02
1.342134091186600381e+04 1.092107678323017126e+02
1.342520853809118853e+04 1.115997042011811544e+02
1.342908169096672827e+04 1.103499363249091374e+02
1.343294513091961380e+04 1.074765602675091429e+02
1.343681616789211876e+04 1.084655211582451813e+02
1.344068736785311921e+04 1.080255749871068218e+02
1.344455399040606608e+04 1.062191567452152725e+02
1.344842290878276435e+04 1.078837538562344776e+02
1.345229471648945218e+04 1.062745958378862525e+02
1.345615867460211848e+04 1.094808488603506476e+02
1.346003013319691127e+04 1.093616300144312135e+02
1.346389970452164016e+04 1.099261862782117589e+02
1.346777046015807719e+04 1.051997524560875092e+02
1.347163714971361878e+04 1.065171110340895524e+02
1.347552201445894570e+04 1.087032190307645010e+02
1.347935052368557990e+04 1.070421136359935730e+02
1.348324508950223390e+04 1.014880604153734396e+02
1.348713751895415407e+04 1.081474722869513698e+02
1.349099002398772791e+04 1.077099642824235417e+02
1.349484761566228553e+04 1.045533501555382401e+02
1.349872652223122896e+04 1.065805045082753679e+02
1.350259367922881938e+04 1.079786527794314424e+02
1.350646750674961004e+04 1.052838986016784872e+02
1.351033769129506072e+04 1.027732565440077224e+02
1.351420852848777577e+04 1.046630905744966498e+02
1.351807514208388966e+04 1.081027597305550358e+02
1.352194940252596098e+04 1.023582665337595188e+02
1.352581585201681810e+04 1.022187629038286616e+02
1.352968857576837036e+04 1.051912500586997226e+02
1.353355847408927548e+04 1.013588790112277849e+02
1.353742878287324129e+04 9.664442141505055872e+01
1.354131196151346921e+04 1.012652865289553574e+02
1.354517560959569892e+04 1.036942145616333448e+02
1.354903588219834819e+04 9.751748639220490134e+01
1.355290562446625154e+04 9.757064347588342912e+01
1.355677908431505966e+04 1.064034713150866480e+02
1.356067040942560743e+04 1.005583349783554752e+02
1.356452393797632249e+04 9.810601584320438917e+01
1.356839533152917102e+04 1.044934727824448544e+02
1.357225274023105521e+04 1.032253614301873341e+02
1.357612879029237956e+04 9.768513693377005325e+01
1.357999899580657620e+04 1.009567600627338493e+02
1.358387112271075239e+04 1.001318505391425759e+02
1.358773943529443932e+04 9.759244137944642716e+01
1.359161144837849315e+04 9.968697028877893729e+01
1.359547945828342745e+04 1.003017709665385411e+02
1.359936696407212730e+04 9.355361174670154867e+01
1.360322232823341619e+04 9.367511055847391788e+01
1.360709937713969703e+04 9.992921247984995148e+01
1.361097679943075855e+04 9.409804378899742971e+01
1.361483772290778870e+04 7.537238712465031654e+01
1.361870310664178214e+04 8.624722774606637188e+01
1.362258232387904354e+04 9.978320258682265376e+01
1.362643836450433992e+04 9.569322726501749798e+01
1.363035573069847487e+04 9.017745378875295614e+01
1.363418806241210586e+04 9.443548289533617890e+01
1.363808007608263506e+04 9.721863633062645249e+01
1.364192228393962978e+04 9.928294185360890367e+01
1.364580211295974550e+04 8.731535808838923174e+01
1.364966789814013828e+04 9.709484570288657324e+01
1.365356007112110638e+04 9.786958232275893010e+01
1.365740320515922031e+04 9.582930513971346898e+01
1.366129308224871238e+04 9.558348093506337761e+01
1.366515688074791979e+04 9.711832479515881289e+01
1.366763042072417375e+04 9.709213014664126717e+01
1.367214063215909118e+04 8.656731584715062411e+01
1.367538109588774569e+04 9.162908795094358538e+01
1.367924950517049729e+04 7.811000780233953833e+01
1.368266071674064369e+04 8.797983629229098312e+01
1.368653345655886915e+04 8.607559225513203671e+01
1.369088292056493992e+04 9.118108985190360727e+01
1.369426936854118685e+04 9.693994445114071823e+01
1.369814045782381436e+04 9.462490735152749721e+01
1.370201571256842544e+04 9.191738970570614242e+01
1.370588815133477146e+04 8.813601808189216058e+01
1.370975768824299121e+04 8.240520614455294890e+01
1.371363198900996758e+04 8.754411418478652251e+01
1.371750297099516320e+04 8.757619180023422700e+01
1.372138320276524792e+04 9.495109344377608807e+01
1.372524731068455367e+04 8.976798079687307563e+01
1.372914216413349277e+04 9.373596016361865679e+01
1.373299560777686565e+04 9.933259969727905059e+01
1.373686055921856132e+04 9.329412736338878176e+01
1.374073164668524441e+04 9.469064823085115279e+01
1.374460380851455375e+04 9.973778129456532326e+01
1.374847461342463612e+04 9.022301053195938891e+01
1.375235068438352027e+04 9.292471464609469933e+01
1.375622426176466070e+04 9.330533857289164246e+01
1.376008797977439644e+04 9.464540054410127823e+01
1.376395924037698569e+04 8.941035823067950616e+01
1.376783692300496114e+04 9.413515316411019285e+01
1.377171635583157331e+04 9.221772026976010750e+01
1.377604367215957427e+04 8.612036019718540558e+01
1.377944777235344554e+04 9.156991740392621182e+01
1.378332776954763722e+04 9.935918767669551244e+01
1.378764972436235803e+04 8.873897356323330143e+01
1.379102612635012338e+04 9.478319800699732411e+01
1.379492816965865859e+04 8.385337548041647437e+01
1.379879372143475121e+04 9.453159188576040606e+01
1.380312508386132686e+04 7.986702911899882906e+01
1.380652958052080248e+04 8.471598795453890318e+01
1.381043642319651190e+04 8.165170846283020012e+01
1.381431551598582701e+04 7.424359514718707942e+01
1.381816947762662676e+04 8.597823067165649036e+01
1.382204699481067291e+04 8.677675167896197195e+01
1.382590663010527533e+04 7.460276753733519683e+01
1.382978781338636145e+04 8.230118701994923924e+01
1.383366304898805902e+04 7.335485256249579322e+01
1.383753143411029305e+04 9.410098326618995657e+01
1.384140395047081984e+04 8.031564491966425123e+01
1.384527930659046979e+04 8.437012598106568362e+01
1.384914866235643422e+04 8.545286141620876208e+01
1.385302719385078490e+04 7.699571569833408091e+01
1.385690291819402228e+04 7.826701639835519586e+01
1.386122361334005473e+04 8.714297771026548389e+01
1.386463619437092348e+04 8.815784538869172593e+01
1.386851768696056570e+04 8.392441457715810316e+01
1.387238399618971198e+04 8.870852961919733559e+01
1.387629167161663281e+04 9.041151155442213394e+01
1.388013228012887157e+04 8.953308426160720046e+01
1.388402096004668419e+04 7.699165315884883398e+01
1.388829384483540161e+04 8.867392092242704393e+01
1.389174939734483814e+04 9.420185445585434536e+01
1.389561627392939226e+04 8.959420443802753198e+01
1.389949043809134491e+04 8.797491405221489913e+01
1.390336428785105090e+04 8.672662416448217471e+01
1.390723813621353293e+04 9.109275303116373834e+01
1.391111052637950888e+04 8.519372966880723652e+01
1.391498446040106683e+04 8.148826825466278478e+01
1.391885252318532002e+04 9.657650261994672292e+01
1.392272585952236841e+04 8.762123417172345796e+01
1.392660402670806798e+04 7.868673413827070817e+01
1.393048918782175497e+04 7.697066992159179222e+01
1.393435042925852395e+04 9.111199383206820812e+01
1.393821719901359756e+04 8.277872462639913920e+01
1.394210292765775375e+04 8.046150585418357082e+01
1.394596482491143252e+04 8.516942604398498418e+01
1.394986086751697258e+04 7.668673964580503366e+01
1.395371168705603486e+04 7.107874542329311396e+01
1.395758587369551060e+04 7.141778849011416241e+01
1.396145152126062021e+04 8.293437547731276993e+01
1.396533523013267950e+04 8.566275226734995840e+01
1.396924744164235744e+04 8.481951400778761752e+01
1.397307489695938966e+04 8.892999789360911223e+01
1.397695666039159005e+04 8.065086325069475492e+01
1.398082112414496805e+04 9.137424406200725002e+01
1.398469749807939297e+04 8.636489305103182801e+01
1.398857046505939252e+04 7.898442314995615732e+01
1.399243420032511676e+04 8.413947571992585495e+01
1.399631096159199114e+04 7.277567172810873330e+01
1.400019899676406203e+04 7.744600621156236286e+01
1.400406305825378149e+04 6.763388017889900539e+01
1.400793254381058796e+04 6.643591972538904145e+01
1.401180766478148325e+04 8.902985527050635994e+01
1.401568303843654030e+04 7.188174710124557976e+01
1.401955702498587198e+04 7.885257513443352195e+01
1.402343074486222758e+04 8.475466908938608412e+01
1.402730345041636792e+04 8.654253244705606107e+01
1.403163336712870296e+04 8.342199184913133081e+01
1.403491982440478023e+04 7.579649662418606226e+01
1.403896418302621532e+04 8.174823987293517291e+01
1.404267942946596850e+04 7.677482047098975215e+01
1.404697927484369575e+04 7.649781479815925422e+01
1.405071202605326653e+04 7.415246793728232433e+01
1.405442931329545172e+04 7.510964317724997841e+01
1.405874379200830663e+04 7.741521693811243665e+01
1.406216368359443186e+04 8.045242251652024379e+01
1.406623040678885445e+04 7.485538190587631391e+01
1.407002195150933767e+04 8.194965360742577332e+01
1.407389506280483511e+04 7.549162250505521854e+01
1.407755603642326787e+04 7.743277754453505679e+01
1.408198436084489731e+04 7.858049373253247438e+01
1.408549390218545159e+04 7.382412209683435833e+01
1.408932675709703290e+04 7.814542621749421869e+01
1.409302589209845428e+04 8.258822584330333427e+01
1.409684033523076687e+04 6.002430049674587309e+01
1.410061335331931696e+04 7.023647147623334774e+01
1.410477499315174828e+04 8.148135435967360252e+01
1.410895589338697209e+04 7.563888345896792487e+01
1.411266591669144509e+04 7.876584348249359380e+01
1.411642753917014852e+04 7.444593457500249656e+01
1.412017092470023454e+04 7.603280859749133924e+01
1.412400933033329966e+04 7.940528856682202274e+01
1.412815746118436437e+04 7.309865545607448212e+01
1.413197364090986594e+04 7.515662464766914752e+01
1.413568243276940302e+04 7.669328904539054292e+01
1.413947241097628830e+04 7.381249614260742931e+01
1.414326608610984658e+04 7.274428189272011025e+01
1.414741769286141607e+04 7.221895332519473243e+01
1.415128436632343801e+04 6.908503078872631420e+01
1.415531262240008255e+04 7.324451553093410894e+01
1.415900391819781726e+04 7.836501073290509112e+01
1.416287862804583165e+04 7.827621139837955866e+01
1.416667495976483951e+04 7.378596333378794725e+01
1.417083518950343932e+04 7.434881763549208245e+01
1.417462433643757504e+04 7.357867287214217811e+01
1.417835202060369738e+04 6.893017456745093341e+01
1.418211320906202491e+04 7.868758668584587213e+01
1.418593341060401326e+04 6.478344688740013169e+01
1.419009776207396499e+04 7.912051671587573765e+01
1.419393949484702171e+04 6.561866996899979654e+01
1.419761520058973110e+04 6.347005149141005376e+01
1.420141475051043017e+04 7.245203463921025389e+01
1.420546699769148108e+04 7.393792170422860011e+01
1.420936087500944814e+04 7.069379205810120936e+01
1.421324243829286024e+04 7.189262783711450311e+01
1.421686700673908672e+04 7.398114721998518917e+01
1.422070512068821881e+04 7.203310082486893862e+01
1.422444132100216484e+04 7.409043143429653355e+01
1.422861370715139128e+04 7.451505474818192454e+01
1.423278722751212263e+04 7.197006643150238858e+01
1.423660242781912166e+04 7.035687437598193128e+01
1.424000222883505739e+04 7.207423042985050188e+01
1.424369507103408614e+04 7.051245577521687835e+01
1.424811387832852415e+04 7.603672945313807929e+01
1.425204784869236937e+04 7.097859984506349917e+01
1.425591062025277097e+04 7.173570356032479367e+01
1.425955626820264479e+04 7.125998355779303495e+01
1.426336290416043448e+04 7.063505939961892466e+01
1.426710188577368717e+04 7.327295658550680457e+01
1.427131337551210163e+04 7.104998422654925605e+01
1.427521847629964395e+04 7.090572823627611854e+01
1.427881115202049477e+04 6.938236487009378095e+01
1.428265123367294109e+04 6.832905155256709406e+01
1.428638521204286917e+04 6.978661306743821058e+01
1.429057080891847909e+04 6.887469882452556647e+01
1.429452806565488208e+04 7.271100793376346871e+01
1.429859118705254332e+04 7.083796969225124940e+01
1.430195123640132260e+04 7.056146105769001053e+01
1.430563435453261991e+04 6.790510688266905959e+01
1.430983335307629932e+04 7.320176402369055779e+01
1.431398296075077815e+04 6.941877874645363988e+01
1.431790332763493825e+04 6.705562828981834400e+01
1.432124160013122855e+04 6.953477494627320254e+01
1.432488707511600296e+04 7.287416187034277471e+01
1.432905514114803555e+04 7.197148000770381771e+01
1.433348584386161383e+04 7.545435311462767913e+01
1.433720530655385846e+04 7.175408783418021130e+01
1.434077463219219862e+04 7.259997452341600876e+01
1.434461300212865535e+04 6.241515817681025169e+01
1.434833771386371336e+04 7.091653200120136091e+01
1.435244088660402667e+04 6.789219706908285445e+01
1.435651544964554523e+04 7.016203391424456015e+01
1.436003336402447712e+04 7.190926400256122974e+01
1.436391106764544566e+04 7.229301730620363742e+01
1.436759216578681117e+04 6.562496866212288182e+01
1.437180504792948159e+04 6.963107908028875670e+01
1.437602070753548651e+04 6.978162059071443934e+01
1.437990571016379545e+04 6.742363270257160934e+01
1.438320273832634120e+04 6.508503268390620633e+01
1.438563539850151938e+04 5.778446409641464498e+01
1.439970415916695856e+04 6.472741530126370435e+01
1.440309937231437289e+04 7.006071532049489292e+01
1.440658818433016131e+04 6.822878560509852264e+01
1.441031499571810855e+04 6.851189618823524086e+01
1.441454361532786788e+04 6.845041964714454252e+01
1.441851558655704866e+04 6.629497653603222318e+01
1.442201805811996928e+04 6.429892537745223535e+01
1.442634758608477023e+04 7.088118404983475784e+01
1.442956931455067388e+04 6.721969760771401070e+01
1.443379879953521413e+04 6.556624571310385363e+01
1.443796530978421106e+04 7.199106031380274828e+01
1.444191482713171899e+04 6.939473612596182761e+01
1.444517237024891438e+04 6.368397761656527223e+01
1.444882624074935302e+04 6.738752160279766201e+01
1.445306644966442218e+04 6.689620821251158134e+01
1.445712086985649512e+04 7.099400454183914633e+01
1.446090715749566698e+04 5.876609243208922351e+01
1.446509885285467863e+04 6.984869789677266283e+01
1.446857828735709336e+04 6.687756929456637067e+01
1.447186322780096816e+04 6.322249300118708248e+01
1.447537881852239843e+04 6.512948523311851545e+01
1.447902456718773647e+04 6.623570577033339646e+01
1.448227987057558494e+04 6.870090553817429679e+01
1.448614454800923158e+04 6.674777498776595053e+01
1.449039373098762371e+04 6.554035312454681161e+01
1.449460603794295093e+04 6.468420933414742535e+01
1.449884816474952459e+04 6.224493123545941131e+01
1.450319425500639227e+04 5.568869149045448097e+01
1.450533474727753855e+04 6.320179739993589152e+01
1.450959731540858047e+04 6.347701716655438986e+01
1.451386001953788582e+04 6.306094631661157024e+01
1.451758812136116467e+04 6.507582905973312393e+01
1.452133820757612375e+04 6.617345428797577256e+01
1.452496538902784596e+04 6.151115561149503463e+01
1.452889805064742723e+04 6.623944195801550450e+01
1.453316330504079815e+04 6.514720273080445168e+01
1.453694886123156539e+04 6.599948041303257185e+01
1.454064907787453558e+04 6.428919241627654912e+01
1.454430406545651931e+04 6.739584448603601174e+01
1.454816817485243337e+04 6.467393819551462286e+01
1.455244574726259270e+04 6.372914460519382374e+01
1.455626709763805047e+04 6.123864709981182841e+01
1.455990702937591959e+04 6.552591627135791441e+01
1.456359247068491641e+04 6.037511770315961002e+01
1.456745225351628687e+04 6.338720244076853305e+01
1.457172958185143762e+04 6.371585322333503143e+01
1.457600696234662973e+04 6.643681985080610275e+01
1.457970341668866422e+04 6.677001591872249264e+01
1.458289885518051051e+04 6.391202060398404683e+01
1.458670863510751951e+04 6.529890797185373685e+01
1.459046263383936093e+04 6.462350634257671800e+01
1.459489215370097554e+04 6.466091431987278781e+01
1.459840681393036357e+04 5.860821190635296318e+01
1.460120783607780140e+04 5.926722838862118437e+01
1.460596793120367147e+04 6.051849562299354801e+01
1.461023672086989609e+04 5.791452394258315906e+01
1.461452775302234477e+04 6.566217752167914057e+01
1.461833003365860714e+04 6.280662195302145534e+01
1.462198610471989014e+04 6.178382424087605784e+01
1.462563556425607567e+04 6.409893271542911464e+01
1.462953012663767549e+04 6.351620926787352772e+01
1.463381804062005540e+04 6.414903320725028379e+01
1.463765043334270740e+04 6.090298375650709772e+01
1.464125498752603744e+04 6.103475873719720113e+01
1.464493165014895749e+04 6.191518921015909882e+01
1.464879083354451177e+04 6.624383334033976212e+01
1.465309470316325860e+04 6.107766883682073455e+01
1.465697525195864000e+04 6.350454909822356342e+01
1.466053516422707980e+04 6.193086170319471506e+01
1.466424591811096070e+04 6.186963987505867379e+01
1.466806414737992964e+04 6.032802543178132026e+01
1.467237108439201984e+04 6.182766318969932229e+01
1.467668020462133791e+04 6.039834698511646849e+01
1.468044068647810491e+04 6.156912972680355267e+01
1.468351730075561863e+04 6.202329917388428271e+01
1.468731126187683731e+04 6.186959110561855368e+01
1.469162622073820421e+04 6.476611243757160707e+01
1.469593205372120610e+04 5.968890588125288588e+01
1.469973159684156963e+04 5.490141728957872402e+01
1.470281860244349082e+04 5.858497743847163264e+01
1.470657452312167152e+04 6.502486967324333023e+01
1.471089202540840961e+04 5.954071428648178710e+01
1.471523284109846645e+04 5.832049440785233685e+01
1.471907120280630988e+04 6.082994728915501526e+01
1.472213597158359516e+04 6.098864628970027013e+01
1.472584979605511398e+04 6.211425192268504958e+01
1.473017379987025924e+04 5.957128441592552548e+01
1.473450006333572674e+04 6.223524033911134268e+01
1.473838603844509453e+04 6.191029165646003918e+01
1.474141589716859562e+04 5.992695939917889092e+01
1.474439034740623720e+04 6.089950506872414593e+01
1.474851013978151423e+04 6.322426921998758331e+01
1.475284286673041424e+04 6.512730809600331838e+01
1.475643977851794989e+04 6.404395372155511268e+01
1.476026500976641000e+04 6.171222848122936711e+01
1.476369672749230813e+04 6.390326738189659039e+01
1.476778637855827765e+04 5.849144081084352820e+01
1.477212155715398148e+04 6.013707203465155970e+01
1.477576164814074218e+04 6.517681016110874737e+01
1.477954558822001309e+04 5.915295996433296466e+01
1.478300379560157307e+04 5.835514053657538369e+01
1.478706433201907748e+04 5.983038601394990508e+01
1.479140818910228518e+04 6.169054856569135836e+01
1.479508403585652923e+04 6.263570625620432253e+01
1.479882596597746124e+04 5.702237966559637528e+01
1.480231421635384140e+04 5.742316106592132030e+01
1.480634632635696107e+04 6.097113185530926671e+01
1.481069583917882483e+04 5.572400609889324130e+01
1.481504098582973347e+04 6.150767184053400882e+01
1.481856139608542253e+04 6.200935122248288422e+01
1.482159186677099569e+04 5.944155457305942036e+01
1.482559140632327944e+04 5.806655308428487672e+01
1.482994048410586765e+04 6.194744083884976504e+01
1.483364610942493891e+04 6.213145799978883588e+01
1.483790446632154453e+04 6.604629012709420977e+01
1.484092662813980860e+04 6.230552480564425366e+01
1.484488490019941673e+04 6.229862381020165429e+01
1.484922997923243929e+04 6.247118873723109544e+01
1.485359217190297932e+04 6.137759783971158356e+01
1.485721291973207008e+04 6.250845046874947286e+01
1.486022112168864260e+04 6.416124815384725366e+01
1.486416345792484935e+04 5.909675818817577664e+01
1.486852837243576505e+04 5.876714146366322922e+01
1.487289966920108782e+04 5.920254393789431901e+01
1.487655580520124931e+04 5.897351252764273966e+01
1.487953070112634850e+04 5.936806820152253295e+01
1.488344559145545463e+04 5.643595008956427961e+01
1.488781729670043387e+04 5.746888980495933907e+01
1.489219311098729486e+04 5.892631102897156836e+01
1.489588675263000005e+04 6.227110676661385469e+01
1.489959522746878247e+04 5.818067665555745549e+01
1.490306588449666378e+04 6.138215378249696386e+01
1.490710196332004489e+04 6.031251906395738871e+01
1.491147979135005698e+04 6.229076569857326717e+01
1.491520336544959719e+04 6.066548229283330329e+01
1.491887741384689252e+04 6.059815537800729857e+01
1.492237718082673200e+04 6.009045242713139601e+01
1.492638209201156496e+04 6.017672813003061094e+01
1.493076669359453808e+04 5.948363430882195502e+01
1.493452995930603356e+04 5.969620403955815391e+01
1.493816626621136129e+04 5.964347639562893733e+01
1.494169134057887095e+04 6.006741924692155266e+01
1.494566679049685627e+04 6.045249157853830724e+01
1.495004781984588590e+04 6.053216188362452499e+01
1.495385336864927012e+04 6.092924608327091818e+01
1.495744423424126944e+04 5.700391067597899308e+01
1.496099638291114388e+04 6.087660359871689764e+01
1.496494556730433578e+04 6.094099429398462320e+01
1.496933947753377652e+04 5.855115583368559840e+01
1.497316868210449684e+04 5.997233848699565328e+01
1.497672891708458519e+04 6.019168897526319739e+01
1.498030003031771412e+04 6.163980940621507187e+01
1.498422758030654950e+04 5.860804682423940193e+01
1.498862559377207253e+04 5.886531020435747763e+01
1.499302978980828448e+04 5.956759619255088012e+01
1.499672462283898858e+04 5.984345134676724598e+01
1.499961031682182875e+04 6.000127584454008201e+01
1.500350807395496304e+04 5.783693191873052086e+01
1.500791487205633348e+04 6.116267047861934714e+01
1.501232197539449589e+04 5.912094871173920296e+01
1.501604902769247747e+04 5.903621547819410154e+01
1.501891525618174637e+04 5.897996524584101508e+01
1.502278725335045419e+04 6.083271369125967709e+01
1.502719815226431456e+04 5.761659773747071256e+01
1.503159648263584495e+04 5.799916751093667244e+01
1.503531590787093046e+04 5.971694118517851280e+01
1.503815208597331912e+04 5.854311554135163220e+01
1.504202952797448779e+04 5.364850422978766176e+01
1.504644326086471665e+04 5.011349611354044242e+01
1.505086547275451267e+04 5.341969932328407822e+01
1.505466806319655916e+04 5.101193165919727335e+01
1.505751488276116288e+04 5.671162691231064912e+01
1.506135488305146646e+04 4.994633711730259051e+01
1.506577514276977126e+04 5.207406641433270522e+01
1.507019777027584314e+04 5.519322576243170886e+01
1.507402151187541676e+04 5.740990462157584773e+01
1.507683410223670398e+04 5.540395733648597343e+01
1.508063006320412751e+04 5.828208072260132155e+01
1.508505650948115181e+04 5.402082662719014650e+01
1.508948689490502147e+04 5.936674298037741693e+01
1.509334523295384133e+04 5.653811785149923708e+01
1.509613930455723494e+04 5.801778631098077454e+01
1.509991492838939848e+04 5.905659516332851666e+01
1.510434525217904229e+04 5.948821482800721583e+01
1.510878326869639204e+04 5.882504742895262950e+01
1.511266477966004095e+04 5.801672103779354472e+01
1.511615131701573046e+04 5.717979610620174213e+01
1.511973046350532422e+04 5.871934636657413620e+01
1.512364227796160594e+04 5.973211304918687148e+01
1.512807532788857134e+04 5.681700882168752287e+01
1.513198754107477725e+04 5.886758972824647884e+01
1.513543870287030404e+04 5.861086376483549287e+01
1.513904114892145844e+04 5.880645601570182635e+01
1.514291980181587860e+04 5.619410293250104615e+01
1.514736694429966337e+04 5.893448186621792928e+01
1.515129697035808567e+04 5.896989330871046064e+01
1.515485877502364019e+04 5.397026216918978037e+01
1.515846234077147528e+04 5.455574790039947430e+01
1.516187907061785336e+04 5.589142482136615797e+01
1.516667457559079048e+04 5.536989680249784840e+01
1.517077077651318177e+04 5.610145815541753223e+01
1.517378240977253699e+04 5.297073160888493248e+01
1.517694159133671019e+04 5.441757751762681039e+01
1.518110180646624576e+04 5.454794275591214614e+01
1.518591290029220909e+04 5.531262489127517057e+01
1.519001461455060053e+04 5.226194904998127555e+01
1.519303074549009943e+04 5.424706109413362043e+01
1.519618953954092831e+04 5.156165509919138401e+01
1.520034608401429978e+04 5.266771700124763100e+01
1.520515163347324051e+04 5.356839791209251445e+01
1.520990523510992534e+04 5.354881563681789203e+01
1.521406443980301083e+04 5.423370554989241299e+01
1.521527443709955514e+04 5.240738387331850134e+01
1.521950884138969741e+04 5.469432250723350819e+01
1.522432464928187619e+04 5.260692636226548302e+01
1.522914352093934758e+04 5.278653253707571480e+01
1.523330837658252494e+04 5.337453536336479232e+01
1.523455854429699502e+04 4.440452438741944974e+01
1.523880164151858480e+04 5.163937283880731854e+01
1.524364635842763346e+04 4.841865310894007735e+01
1.524774785629514918e+04 5.423616702818483049e+01
1.525076621168660313e+04 4.979315619792545533e+01
1.525392443869036651e+04 5.196739022731301105e+01
1.525808100419930452e+04 5.222196255380284668e+01
1.526289114257908113e+04 5.230570150228738413e+01
1.526767410159961946e+04 5.413155441602106066e+01
1.527179984968295321e+04 5.231420081121981980e+01
1.527312391934402513e+04 5.461573654323072446e+01
1.527730685563699626e+04 4.858022029432605393e+01
1.528212391174710137e+04 5.051014884561049456e+01
1.528693968333949124e+04 5.220218506552559745e+01
1.529105916086956495e+04 5.142623853580005289e+01
1.529242641617965273e+04 4.846942303937039753e+01
1.529658726253338682e+04 4.954033956670687644e+01
1.530140118968384195e+04 5.100660236552249671e+01
1.530617849342764384e+04 5.146432786618498056e+01
1.531031103772821007e+04 5.293527522298699495e+01
1.531157606212945575e+04 5.256894538637144620e+01
1.531578702862783393e+04 5.095040663178815521e+01
1.532060941444250602e+04 4.540743718595858525e+01
1.532542878492759337e+04 5.222333517460812402e+01
1.532957094232277086e+04 4.691770072115274814e+01
1.533086732207068962e+04 4.083027088258884874e+01
1.533508133210325650e+04 4.397807333099902394e+01
1.533989970154134426e+04 5.187716348445240300e+01
1.534471787212090021e+04 5.247448104748598752e+01
1.534883245390587035e+04 4.991777161340127122e+01
1.535016354308510381e+04 5.010318841979054127e+01
1.535434308693245475e+04 5.216222198917260755e+01
1.535917656178720244e+04 5.217142621017854509e+01
1.536398714087815461e+04 5.090085670436759813e+01
1.536809165248530371e+04 5.240876391410039048e+01
1.536946203856041939e+04 5.155488709112717771e+01
1.537362158829994951e+04 5.275301280616113786e+01
1.537842387430015333e+04 5.148807242647732352e+01
1.538323296810683496e+04 5.032603638967290749e+01
1.538735534674052906e+04 4.914696077980149624e+01
1.538869379522636518e+04 5.011973856129495175e+01
1.539287199129323562e+04 4.868382120557603088e+01
1.539770678313308053e+04 5.055189954683791598e+01
1.540252465943692005e+04 4.760227211932619440e+01
1.540662928850450953e+04 5.147043128295877779e+01
1.540799893338954098e+04 5.315616124818603794e+01
1.541213974613022765e+04 5.136010681234700570e+01
1.541696576812872081e+04 5.053677094820969273e+01
1.542178961758416881e+04 4.890832508798089151e+01
1.542589150909619457e+04 4.561693541446460642e+01
1.542727027877966611e+04 4.678779373626829852e+01
1.543142677854908470e+04 4.530421478485128972e+01
1.543625155335024647e+04 4.636281930167350396e+01
1.544107094387970938e+04 4.821104919133296107e+01
1.544517151108523649e+04 5.005729637248929720e+01
1.544655012393618199e+04 4.907576742395774971e+01
1.545069828071109441e+04 4.873935976272177584e+01
1.545552014098538712e+04 5.036897145593597003e+01
1.546033944599737333e+04 4.901188390778040826e+01
1.546443683309940752e+04 4.818137912262442768e+01
1.546581937922855104e+04 4.793457697357717961e+01
1.546997653641140278e+04 5.019672770075644763e+01
1.547479579268643465e+04 4.904582183667501027e+01
1.547961327859911398e+04 4.748059243003045538e+01
1.548371111304525766e+04 5.015350324955755212e+01
1.548509658373607090e+04 5.129507816002636389e+01
1.548925182652982039e+04 4.752923972977739453e+01
1.549407163592986035e+04 4.934565492339512360e+01
1.549889161573102319e+04 4.778882890958755070e+01
1.550299064825939058e+04 4.523641458409382210e+01
1.550437990669420833e+04 4.715990475950619754e+01
1.550853499205945263e+04 4.852476882647763290e+01
1.551335040943365311e+04 5.168935197048766383e+01
1.551814924788051576e+04 4.330883501678660252e+01
1.552227248450804291e+04 4.952454794115498515e+01
1.552360890398925039e+04 4.890371605380698128e+01
1.552778994773255363e+04 4.721595624255889589e+01
1.553261395623996941e+04 4.668456584066395720e+01
1.553743805588600117e+04 4.223770357618354154e+01
1.554155380100538605e+04 4.914716554012148464e+01
1.554291121218404078e+04 5.005658443839141825e+01
1.554709585230233097e+04 4.748663845115717663e+01
1.555192399516171827e+04 4.686475791804402036e+01
1.555674295171536141e+04 4.627096606233019571e+01
1.556083700101824434e+04 4.872676518479266150e+01
1.556222814187866607e+04 4.795151343251613696e+01
1.556638561593845770e+04 4.466401417977984778e+01
1.557119549362758335e+04 4.850091541363340042e+01
1.557600522470531541e+04 4.781967681816729510e+01
1.558012404543146476e+04 4.685834484623531893e+01
1.558147113749285381e+04 4.735886058913833097e+01
1.558565019842121728e+04 4.816953594928213533e+01
1.559047705142987070e+04 4.436105762163648336e+01
1.559530250642258397e+04 4.294942250952683338e+01
1.559941317355294996e+04 4.723927281201503803e+01
1.560080117957061702e+04 4.706427771266537263e+01
1.560496818930372319e+04 4.648802353712791557e+01
1.560979229845386726e+04 4.655071331091662756e+01
1.561460580768692671e+04 4.565528473541827736e+01
1.561869950472446544e+04 4.693052971917234117e+01
1.562010122223422331e+04 4.845455914442281653e+01
1.562425624779469035e+04 4.365284317807231673e+01
1.562908141708802577e+04 4.305884016558977123e+01
1.563390564331601490e+04 4.449590542319081266e+01
1.563799590058841568e+04 4.529402064732303757e+01
1.563940880754608042e+04 4.132116296954284707e+01
1.564355493215107708e+04 4.489381941098831419e+01
1.564836788509532380e+04 4.420680302753583391e+01
1.565318415253831154e+04 3.934409017267226716e+01
1.565729058269071356e+04 4.460112781475937282e+01
1.565867095774096742e+04 4.720089674024073645e+01
1.566283754830081125e+04 4.503275694854766442e+01
1.566766381888343676e+04 4.598893409193746606e+01
1.567248101424741435e+04 4.572020645058905330e+01
1.567659439384512370e+04 4.713218022704887034e+01
1.567798384861560953e+04 4.837412333469155357e+01
1.568214537723030480e+04 4.474308838301952562e+01
1.568696939610219124e+04 4.513441449690360940e+01
1.569179485178672076e+04 4.612958077282706171e+01
1.569588375897980950e+04 4.576407130076534457e+01
1.569731822956016003e+04 4.718771705613291800e+01
1.570145467217370060e+04 4.487030712773572816e+01
1.570627408048509278e+04 4.650449257578044637e+01
1.571110062788923096e+04 4.656103455475298603e+01
1.571518676922348823e+04 4.615014143371470823e+01
1.571660549907390669e+04 4.435089413658227642e+01
1.572074898511183710e+04 4.542784585991126534e+01
1.572557519386914100e+04 4.700467185706456519e+01
1.573040071444967725e+04 4.373275159145986635e+01
1.573448521670542686e+04 4.568917412607034123e+01
1.573590883007272168e+04 4.840895335449543069e+01
1.574005274515212659e+04 4.610111292711528108e+01
1.574488019966603861e+04 4.502316390686087999e+01
1.574970422628376218e+04 4.395253673482932300e+01
1.575378809730026478e+04 4.641377905625741818e+01
1.575521520104819137e+04 4.517304736128122755e+01
1.575935875369949099e+04 4.432383453971576159e+01
1.576418582018540474e+04 4.501289186716785196e+01
1.576900833771758880e+04 4.551477994855531506e+01
1.577309465518950492e+04 4.532437161054168939e+01
1.577451872010582701e+04 4.515014648385073315e+01
1.577866450210645598e+04 4.405566308038925172e+01
1.578349455039522400e+04 4.393422983278102123e+01
1.578831528789532422e+04 4.464244019759971849e+01
1.579239825226280846e+04 4.347239622171912998e+01
1.579381173481687256e+04 4.105720873369701707e+01
1.579796511866246692e+04 4.321359844047052690e+01
1.580279448467972179e+04 4.655913406119972819e+01
1.580759556264521234e+04 3.759939266570337679e+01
1.581171148772358902e+04 4.517172789333732652e+01
1.581303453275982611e+04 4.725208432533619174e+01
1.581722852686958868e+04 4.652107444913870182e+01
1.582205935636360846e+04 3.840618120728451146e+01
1.582689149352493769e+04 4.012866889756048039e+01
1.583101984136021019e+04 3.751847738952639588e+01
1.583236805164317775e+04 4.079241932418269556e+01
1.583657489151909613e+04 3.825908378470629145e+01
1.584142580734645344e+04 3.558976733291547845e+01
1.584625519409027584e+04 3.827698990252932987e+01
1.585033350185589916e+04 4.159657284284052992e+01
1.585177134958249735e+04 3.873290328239448854e+01
1.585590666367129597e+04 3.941960448160012476e+01
1.586073567966618430e+04 4.488595891367285873e+01
1.586556354550461947e+04 4.082955366177797885e+01
1.586964554845307430e+04 4.296709504461934159e+01
1.587107885026791155e+04 4.428893278822803126e+01
1.587522382563116844e+04 4.252182254383383508e+01
1.588005286230142337e+04 4.164987162922454189e+01
1.588488001103819988e+04 4.190933346916380486e+01
1.588895881789284977e+04 4.360020501704547513e+01
1.589040651199521380e+04 4.321867772935596008e+01
1.589454564561423103e+04 4.168861930851896602e+01
1.589937647799678780e+04 4.251318803216582864e+01
1.590420632598760130e+04 4.175716280387555202e+01
1.590827868827126076e+04 4.183968151016700432e+01
1.590973310968726946e+04 4.110539281081859286e+01
1.591386386815892547e+04 4.123330101105214140e+01
1.591869497521246194e+04 4.189925177573596926e+01
1.592352369091545552e+04 4.158640639170070585e+01
1.592759501702319540e+04 4.296028893318423059e+01
1.592905232130234072e+04 4.233401378466057707e+01
1.593318491641431137e+04 4.255785920259718580e+01
1.593801490187759737e+04 4.195096324758014106e+01
1.594284393378855566e+04 4.240642127783609538e+01
1.594691340295309783e+04 4.262291352459021709e+01
1.594837647226918853e+04 4.138903001942689741e+01
1.595247534371382062e+04 4.118408054547737862e+01
1.595730837611251627e+04 4.219377487761263978e+01
1.596214483598357583e+04 3.953623359851571450e+01
1.596623472897322608e+04 4.191746472736810603e+01
1.596766411581693683e+04 4.080317852950049229e+01
1.597181258389954928e+04 4.185525966524507879e+01
1.597666478447622285e+04 4.015196713821617891e+01
1.598149655084458936e+04 4.117869401904277993e+01
1.598556391606470788e+04 4.185731294096949995e+01
1.598703179183570137e+04 4.033029224360463871e+01
1.599115703454535651e+04 4.191909690641554675e+01
1.599598638621209830e+04 4.186783231993709364e+01
1.600077677141625281e+04 4.071619948459846228e+01
1.600487914181382621e+04 4.150764366633833191e+01
1.600620109965437223e+04 4.293241350825032043e+01
1.601040430854149417e+04 4.136223214638588530e+01
1.601523985856697072e+04 3.862071331850582112e+01
1.602007825129408229e+04 4.323077216437072678e+01
1.602420534442907228e+04 3.766962332062841057e+01
1.602556801641366292e+04 3.427284773418489294e+01
1.602975100242911685e+04 3.756605058690075083e+01
1.603461049438348164e+04 3.397510886939091534e+01
1.603946297126991703e+04 4.035205359273928849e+01
1.604354200978666267e+04 4.070715098099658746e+01
1.604501992627752406e+04 3.858137809062426982e+01
1.604913825986137999e+04 4.128619899622218270e+01
1.605396967413761377e+04 4.073243132679651524e+01
1.605879919527077618e+04 4.101961172097871611e+01
1.606285278734272833e+04 4.158323139091032772e+01
1.606433886398157665e+04 3.934523239355129220e+01
1.606846140460235620e+04 3.945975165214449731e+01
1.607329785371867547e+04 4.133366554062756393e+01
1.607813150156250958e+04 3.601394683236383543e+01
1.608219008608821787e+04 4.163873839615383332e+01
1.608368339575249047e+04 4.035445438093275072e+01
1.608780232400345085e+04 4.014208857304124223e+01
1.609263804326022728e+04 4.089534828735201444e+01
1.609746523615161277e+04 4.052449688051897425e+01
1.610151988163434544e+04 4.006179122146222937e+01
1.610291341256837040e+04 4.019946685225512084e+01
1.610705697352065363e+04 4.061157236210377164e+01
1.611189280528444579e+04 3.986142658531424843e+01
1.611672716387742366e+04 3.931975508909307138e+01
1.612084880685160351e+04 3.870759224381670549e+01
1.612221858369790971e+04 2.981139187054595041e+01
1.612642693137291280e+04 3.560813698166155206e+01
1.613130154140683953e+04 4.051852256004403330e+01
1.613535401239827661e+04 3.561916307395079428e+01
1.613845512908826822e+04 3.805135842828555326e+01
1.614169119792460151e+04 4.153857586768346977e+01
1.614580412480997984e+04 3.862863198049458191e+01
1.615063163411964524e+04 4.150447203048809541e+01
1.615468243830645588e+04 3.930352170114746713e+01
1.615777977849716444e+04 4.027531283909311810e+01
1.616101992754625098e+04 4.059824561211812721e+01
1.616512392213186286e+04 3.979644663646188008e+01
1.616997085852683085e+04 4.086923748543409829e+01
1.617401788521270464e+04 3.859540050963999391e+01
1.617710459800219178e+04 3.949299755473033002e+01
1.618035655568386755e+04 4.272294328952173004e+01
1.618446770661726259e+04 3.943293124336374689e+01
1.618928861832958682e+04 3.838995017106046248e+01
1.619335486460784705e+04 3.971497736405839873e+01
1.619644055765076700e+04 3.943781540874834235e+01
1.619967122350749923e+04 3.960020202923779209e+01
1.620381331893031711e+04 3.904238564357087427e+01
1.620864778688824845e+04 4.155158537365253579e+01
1.621269164724664370e+04 3.985607839273436781e+01
1.621578370833557346e+04 3.986758484019288318e+01
1.621902637420993960e+04 4.024419582643599824e+01
1.622312205007621742e+04 3.921953835884534811e+01
1.622782346124401738e+04 3.185968007518640377e+01
1.623166435714956424e+04 6.127608885651484627e+01
1.623350832012376304e+04 3.587296922042636282e+01
1.623836806934942615e+04 3.502373900019319564e+01
1.624320784201098104e+04 3.832640577675425675e+01
1.624806441019737213e+04 3.752777455223003500e+01
1.625452084183402440e+04 2.689602014980576428e+01
1.625772591625190762e+04 4.148725976381908964e+01
1.626186390538810156e+04 2.925886359325399511e+01
1.626666684734723458e+04 4.080767512799031493e+01
1.627070675896256762e+04 4.100111405791793828e+01
1.627381688522751756e+04 4.137854788647450022e+01
1.627706971579336459e+04 4.116532573914818016e+01
1.628117417980711980e+04 4.215310721800385352e+01
1.628600891182921805e+04 4.134398481917832413e+01
1.629004555079158854e+04 4.180577139751864735e+01
1.629315610717732488e+04 4.209484633394347952e+01
1.629641265458249109e+04 4.181096679014243023e+01
1.630051314888358502e+04 4.077675132732316854e+01
1.630535038278991669e+04 4.057803130553232052e+01
1.630938869869279370e+04 4.061098577973609736e+01
1.631250396477421782e+04 3.982413071028935292e+01
1.631575995655590668e+04 4.060072304595816206e+01
1.631986170189289260e+04 4.068441346904237577e+01
1.632470114186052706e+04 4.265223178458965947e+01
1.632873427646278287e+04 4.301859509910501345e+01
1.633184741606717034e+04 4.296463999662852018e+01
1.633509991506888582e+04 4.192370217853081016e+01
1.633920212939217708e+04 4.185977650814879070e+01
1.634404261036608841e+04 4.356744147175583493e+01
1.634807651519590218e+04 4.120007315447772100e+01
1.635119350742471215e+04 3.837709272558776519e+01
1.635445464152631212e+04 3.959626079483314243e+01
1.635855597295906045e+04 4.419320679516757622e+01
1.636338615254229626e+04 4.267855122115484789e+01
1.636742234684593313e+04 4.295921593330573529e+01
1.636893210510599783e+04 4.012320492890018642e+01
1.637304438113405376e+04 4.483445815612427765e+01
1.637788174458524554e+04 4.347432643800213015e+01
1.638272254012942540e+04 4.248372545690039459e+01
1.638676558742800989e+04 4.382200730472742833e+01
1.638829357033528868e+04 4.066786816439255148e+01
1.639240035934699699e+04 4.430485375142961146e+01
1.639724491570841201e+04 4.326319797991125427e+01
1.640208143780317550e+04 4.554715672332675780e+01
1.640610870027744386e+04 4.447573752835809557e+01
1.640766157351547736e+04 4.464277796089031369e+01
1.641175887724551649e+04 4.621715068348878219e+01
1.641661091486108489e+04 4.586791658441593711e+01
1.642143406316230903e+04 4.515159085584611631e+01
1.642543733945582426e+04 4.555090329288808704e+01
1.642706538633431774e+04 4.953101088910924688e+01
1.643113080014837760e+04 4.266424240333530804e+01
1.643596711598163529e+04 4.371141668915877432e+01
1.644080967228853842e+04 4.434047457753885624e+01
1.644480616260195893e+04 4.710353736992769313e+01
1.644642665023747759e+04 4.359131695816627428e+01
1.645048077284018655e+04 4.655566915631590064e+01
1.645527640099932250e+04 4.614445226577808512e+01
1.646010836737639693e+04 4.820345451401743730e+01
1.646414907400146330e+04 4.534363588535989464e+01
1.646567713293527777e+04 4.538528078211155758e+01
1.646978803546688141e+04 4.465998344702414613e+01
1.647462834546138401e+04 4.784381585334833886e+01
1.647947645964648109e+04 4.432507125400871217e+01
1.648350459459443664e+04 4.610635448963461869e+01
1.648507029483962833e+04 4.784233715275788512e+01
1.648915731180439616e+04 4.838325088219901460e+01
1.649396850997133879e+04 4.723757909804623267e+01
1.649871993061670219e+04 4.537095263052029992e+01
1.650264711799935685e+04 4.570189929221096037e+01
1.650434134417145833e+04 5.008363617873919083e+01
1.650837374187839305e+04 4.219517774278817512e+01
1.651321535588464394e+04 4.665415662400830143e+01
1.651717296793456626e+04 4.967081528449481453e+01
1.652039461581228534e+04 4.829053210992189094e+01
1.652374943848042676e+04 4.636036574042157099e+01
1.652779317577829715e+04 4.899741236019384161e+01
1.653269765783846015e+04 4.774311218147036584e+01
1.653671198513721538e+04 4.829830025780650971e+01
1.653984528799450345e+04 4.758768375247083071e+01
1.654312556517067424e+04 4.665756135878282862e+01
1.654721300520531076e+04 4.817482985048593491e+01
1.655204030990070532e+04 4.513812880547373396e+01
1.655606778997653601e+04 4.791118292829370517e+01
1.655919761965527505e+04 4.730766251187829141e+01
1.656246683623701756e+04 4.688389576566978434e+01
1.656655812574955053e+04 4.666993977109453340e+01
1.657139665701671402e+04 4.730050183960498345e+01
1.657541770356114284e+04 4.859030516780936892e+01
1.657855827949443119e+04 4.699201846942509064e+01
1.658183728628190147e+04 4.737962047012375422e+01
1.658592168036510702e+04 4.934500235407466562e+01
1.659075746815151433e+04 4.761943459853800675e+01
1.659477235096049117e+04 4.777720535849067574e+01
1.659791273471944078e+04 4.753571451215194088e+01
1.660119251517675366e+04 4.920736591346101818e+01
1.660527454827348993e+04 4.838547065820447557e+01
1.661011293230667798e+04 4.718620943977897753e+01
1.661412490121657902e+04 4.762476690771558907e+01
1.661727119702596974e+04 4.806773433119104766e+01
1.662055153692657041e+04 4.949056272833379921e+01
1.662463312588003100e+04 4.855097719610685658e+01
1.662946548170084134e+04 4.788810356634285625e+01
1.663347613601994817e+04 4.942309815224574976e+01
1.663662441945240789e+04 4.838518380864163504e+01
1.663990286735700283e+04 4.853611710622542574e+01
1.664398352774319937e+04 4.920391318599110519e+01
1.664882514655065825e+04 4.837240609018926563e+01
1.665282735369241709e+04 4.970633252803041557e+01
1.665597798678143590e+04 4.994405559806525474e+01
1.665922214225786229e+04 5.068763196212013611e+01
1.666325518061729599e+04 5.083312474867463493e+01
1.666871869628224158e+04 4.833685249582701715e+01
1.667356932167168998e+04 4.885154527197724406e+01
1.667842508290271144e+04 5.347960835815562319e+01
1.668327383919759450e+04 3.840335375915988436e+01
1.669145474270205523e+04 4.301868037657806809e+01
1.669303861942492586e+04 3.685802892672909081e+01
1.669736390429170206e+04 5.009514143659486507e+01
1.670197710380429635e+04 5.229428070159696063e+01
1.670676272104444433e+04 4.793747356464356102e+01
1.671249262094097867e+04 4.391159503045955859e+01
1.671733289732880439e+04 4.724344501511023253e+01
1.672131415657067191e+04 5.098206033915543145e+01
1.672622282410870321e+04 4.820683848650804038e+01
1.673021181232446179e+04 5.018890923162281581e+01
1.673185209548344210e+04 4.894611435059275095e+01
1.673592557617006241e+04 4.880090684806370405e+01
1.674076674689542779e+04 4.973460465815501408e+01
1.674560364772514367e+04 4.974797130658041766e+01
1.674960528487680131e+04 5.280441702328293729e+01
1.675120747803523045e+04 5.108566736228636529e+01
1.675528224207284075e+04 5.021026691639429629e+01
1.676012538318995576e+04 5.087969361137097479e+01
1.676496373293614306e+04 4.998433498707197487e+01
1.676896315236023293e+04 5.045406582826436903e+01
1.677057975037698998e+04 5.061948121838024406e+01
1.677464372124953661e+04 4.976500892795225184e+01
1.677948366535385139e+04 5.224950401569429914e+01
1.678431646580898450e+04 4.956979888291616732e+01
1.678831399607449566e+04 5.023819881041528390e+01
1.678993428809235775e+04 4.978748046540088978e+01
1.679399464798026384e+04 5.049295263672181733e+01
1.679883901733001403e+04 4.984184564552526098e+01
1.680367714688105843e+04 4.882020014004937991e+01
1.680767300302442891e+04 5.191543315808782921e+01
1.680929822993802736e+04 4.921140457093577680e+01
1.681335520697804895e+04 4.967437997837409824e+01
1.681819801827958145e+04 4.943043111417521374e+01
1.682299910198652651e+04 4.907468427590789162e+01
1.682702396305256480e+04 5.093324871010814547e+01
1.682859419668965347e+04 5.015928520127590673e+01
1.683268813862985189e+04 4.777652097483478855e+01
1.683751167434825766e+04 4.877553840534138629e+01
1.684151100021534512e+04 4.948540270725811041e+01
1.684468708964863617e+04 4.763872364409459692e+01
1.684801822654449279e+04 5.004656875267818350e+01
1.685285741961982785e+04 4.915643656885478663e+01
1.685769724916027917e+04 4.808617519272191032e+01
1.686090277952940232e+04 4.902993258559128265e+01
1.686406691792226775e+04 4.985891099194997622e+01
1.686737267643915766e+04 4.932580886335568238e+01
1.687140532141620497e+04 4.864982040447136313e+01
1.687621206264717330e+04 4.921481103912311994e+01
1.688023270443500223e+04 4.954545778267887357e+01
1.688662691736773559e+04 4.834194230365070410e+01
1.689627441117273338e+04 4.269532122797569684e+01
1.689980345507806851e+04 4.771698011327451638e+01
1.690465146846404241e+04 3.815808925081904590e+01
1.690939501628576545e+04 -1.925231442174784036e+02
1.693024952575190036e+04 4.235929696794988786e+01
1.693346765835879705e+04 5.001906114123041647e+01
1.694467677321707379e+04 4.861349580248807456e+01
1.695436215991576319e+04 5.315453360753397760e+01
1.695926431937943562e+04 4.152516050229837674e+01
1.696902066124894554e+04 4.957098330766251593e+01
1.697385639119418192e+04 4.643575054401899393e+01
1.697854917979467791e+04 4.720445833924677004e+01
1.698339743850836385e+04 5.045262847876043111e+01
1.698824332696372949e+04 4.474200336253231569e+01
1.699310281858617964e+04 4.588775460328727007e+01
1.699789680960556507e+04 5.301935895119283515e+01
1.700274488859917983e+04 3.471429009442603331e+01
1.700765448967947304e+04 9.511157440357733250e+00
1.701593281259031937e+04 -2.347508860213104356e+02
1.702227854438689974e+04 5.257764496295870771e+01
1.703151954743602255e+04 6.033844178858848295e+01
1.703634870792599395e+04 3.154984715355637803e+01
1.704161047188166049e+04 4.918556657541356003e+01
1.704571821510461814e+04 4.689911493119932828e+01
1.705056066737776564e+04 4.828095274751307642e+01
1.705454634952620836e+04 4.789434690388291216e+01
1.705611266987148338e+04 4.704343350614687580e+01
1.706014382533295429e+04 4.760092824691177071e+01
1.706498427612857631e+04 4.613710224821684136e+01
1.706982921984906716e+04 4.869862731420683843e+01
1.707379126219081809e+04 4.838990695875479275e+01
1.707544861956157547e+04 4.367857573666080384e+01
1.707949747505694540e+04 4.816209716386408246e+01
1.708432259373604029e+04 4.714523591542609182e+01
1.708916366115287019e+04 4.645083980671489599e+01
1.709310143976949621e+04 4.844154583769006450e+01
1.709471758622064590e+04 4.753163956572849713e+01
1.709953578948354698e+04 4.562267291868561614e+01
1.710436375803219198e+04 4.967661166765770986e+01
1.710921579773917620e+04 4.675341083888257998e+01
1.711260347601321337e+04 4.629345968006775536e+01
1.711405229417453302e+04 4.355833107773992907e+01
1.711889980308302620e+04 4.644185416392049603e+01
1.712210388657904332e+04 4.605158454322791073e+01
1.712692546130346091e+04 4.653857081693232800e+01
1.714724586348023513e+04 4.582841067212435604e+01
1.715124685256493467e+04 4.658545788081036676e+01
1.715291537409028751e+04 4.680714281452846848e+01
1.715695591815629814e+04 4.636610725622542617e+01
1.716179243650930584e+04 4.561574549373583665e+01
1.716576134796764381e+04 4.594416144810605829e+01
1.716895137619274101e+04 4.521525118355601336e+01
1.717227491359252235e+04 4.610454626540216339e+01
1.717631409434725720e+04 4.562756222136179929e+01
1.718115220020320703e+04 4.433303857242109558e+01
1.718513384629719440e+04 4.743939017968875760e+01
1.718830912489547336e+04 4.602592481493897481e+01
1.719162781832969267e+04 4.503231503630915000e+01
1.719566487385870278e+04 4.551707395096953235e+01
1.720050415005004470e+04 4.612241768658110175e+01
1.720447134286179789e+04 4.442895920974694945e+01
1.720766294075695623e+04 4.333154332051354629e+01
1.721098810291447808e+04 4.269284515494787513e+01
1.721502671228982945e+04 4.509872322373382758e+01
1.721986618391390948e+04 4.378912680092235377e+01
1.722382716424783939e+04 4.531163287304296006e+01
1.722701919696928962e+04 4.497598518609724039e+01
1.723031103667839125e+04 4.474760351695405092e+01
1.723436982422101937e+04 4.512345305038950727e+01
1.723921178943560881e+04 4.528773315756661333e+01
1.724317832352596452e+04 4.179629487664900012e+01
1.724637264612006038e+04 4.195425613009626176e+01
1.724970578675156867e+04 4.461736961094967313e+01
1.725374004094646807e+04 4.724053263199414232e+01
1.725857858264690367e+04 4.287358233148485454e+01
1.726253788775888825e+04 4.406399304906277337e+01
1.726572853887796737e+04 4.348361726925626414e+01
1.726904977923888146e+04 4.425001316838462628e+01
1.727308443014934164e+04 4.409991055599833487e+01
1.727792255723109338e+04 4.302037576747157743e+01
1.728188298983828281e+04 4.234102551916303980e+01
1.728507882584944673e+04 4.343941521044020959e+01
1.728840900613256963e+04 4.157447055728902541e+01
1.729243990766693969e+04 4.282361046758845191e+01
1.729727564423831063e+04 4.295491440486414803e+01
1.730123375863728506e+04 4.281743976011038910e+01
1.730443073810892020e+04 4.266733645094705452e+01
1.730775951511718449e+04 4.306696769216539167e+01
1.731179122827103129e+04 4.293879970705858540e+01
1.731662296590823098e+04 4.258169075810791071e+01
1.732058288375891425e+04 4.307822555672314735e+01
1.732378046625828938e+04 4.244939008746335674e+01
1.732711165149226508e+04 3.956193301994924383e+01
1.733114227960966673e+04 4.169785368184620467e+01
1.733598041239161103e+04 4.278167271342967126e+01
1.733993711816204450e+04 3.983497489166973082e+01
1.734313419081669781e+04 4.101638621376214644e+01
1.734646021043985820e+04 4.314188897402370060e+01
1.735049065152081312e+04 4.180176666764319293e+01
1.735532880025886334e+04 4.205547821947817511e+01
1.735928802176759928e+04 4.233902430010006412e+01
1.736244904347867487e+04 4.075852652903880369e+01
1.736568739732295217e+04 4.085160924940692695e+01
1.736977639350211757e+04 3.977989681500831409e+01
1.737461763952783076e+04 4.246505428624665512e+01
1.737863239923575020e+04 3.964046068333153983e+01
1.738022086512666283e+04 3.720246443252170820e+01
1.738430112358734186e+04 3.843093357357965800e+01
1.738916618188549182e+04 4.133148827580899365e+01
1.739402324566579409e+04 3.723640354569774047e+01
1.739798986088423771e+04 4.087916659150475596e+01
1.739966133613948114e+04 4.169363970522041285e+01
1.740367527220008560e+04 4.060345475458404962e+01
1.740850927703699563e+04 3.969770842959620438e+01
1.741335002994038950e+04 3.980307400159436781e+01
1.741732783668134653e+04 4.037059555233131647e+01
1.741900994135326982e+04 4.266351693968992720e+01
1.742304560988743106e+04 3.789496120318388961e+01
1.742788563227728810e+04 4.021705373176401821e+01
1.743272228899539186e+04 3.960239595094986242e+01
1.743667379311068362e+04 3.954126634558907227e+01
1.743837438206296429e+04 3.904470028964465200e+01
1.744239696533425740e+04 3.589774207612339296e+01
1.744723663541972928e+04 4.050372148428958496e+01
1.745207332847274665e+04 3.578340114450472242e+01
1.745602551251395926e+04 3.749739959362776176e+01
1.745773208627915301e+04 4.062130110171896291e+01
1.746175344649492399e+04 3.924099373286053805e+01
1.746658806224661748e+04 3.793199388821731333e+01
1.747052996560502652e+04 3.825184847655207676e+01
1.747373077992276740e+04 3.815613873298864434e+01
1.747707511235666971e+04 3.910099876033082467e+01
1.748109029992242722e+04 3.791118904324540040e+01
1.748592559284119488e+04 3.937117805946760285e+01
1.748986980101899098e+04 3.924540943248590708e+01
1.749307424254657963e+04 3.833807666843355122e+01
1.749641471998667839e+04 3.779748189656479695e+01
1.750043415031976110e+04 3.822518786705144578e+01
1.750527403566653084e+04 3.737414331667892498e+01
1.750921869862686435e+04 3.768063407687079547e+01
1.751242555925158013e+04 3.804403459721241632e+01
1.751576474410644732e+04 3.877624313700014369e+01
1.751978073979019246e+04 3.818235825167193553e+01
1.752461567345266667e+04 3.735197956285045962e+01
1.752856287492931006e+04 3.865675881503186417e+01
1.753176720287462376e+04 3.842077747401035026e+01
1.753510898632010139e+04 3.629751889095948059e+01
1.753913418420428206e+04 3.766941000509200421e+01
1.754396008261991665e+04 3.716526115715244316e+01
1.754790017615396573e+04 3.777961228118081038e+01
1.755109602403381359e+04 3.894302941783306693e+01
1.755444918015248913e+04 3.709936000792608723e+01
1.755846127830506884e+04 3.686454190427310351e+01
1.756329972822220225e+04 3.886791095423172493e+01
1.756724486966082986e+04 3.744746808367028734e+01
1.757044927893659406e+04 3.786140791615976298e+01
1.757379520067885096e+04 3.779095608334638001e+01
1.757780007532391392e+04 3.723337521264857486e+01
1.758263587246064344e+04 3.753464952794119824e+01
1.758657714492760715e+04 3.801450158206154128e+01
1.758978011041443824e+04 3.778725838412891846e+01
1.759313049531728393e+04 3.633907739636235590e+01
1.759714194073379622e+04 3.790775943049384722e+01
1.760197696046898272e+04 3.795894363523862580e+01
1.760591495735125864e+04 3.833445661293980322e+01
1.760912402092110278e+04 3.779151583019493188e+01
1.761246767515028114e+04 3.717852481032849710e+01
1.761647899503705412e+04 3.723982931228367477e+01
1.762131870266010810e+04 3.769799740499166063e+01
1.762523834674644968e+04 3.783135424727515073e+01
1.762840404297896021e+04 3.771959776110854534e+01
1.763170257578758537e+04 3.796828996789126620e+01
1.763576678432658809e+04 3.674730501510352809e+01
1.764062794046376439e+04 3.544158382515819739e+01
1.764458756459220240e+04 3.446870918070849399e+01
1.764778149687984114e+04 3.192555633637313051e+01
1.765111246536957333e+04 3.925676764061545754e+01
1.765514986832507930e+04 3.442782635943191849e+01
1.765998556312796791e+04 3.321189841650777907e+01
1.766392885725944871e+04 3.528057318147509136e+01
1.766712550008089966e+04 3.370363280653369742e+01
1.767045759592482500e+04 3.214538464027169340e+01
1.767447812367834558e+04 3.738013179784652351e+01
1.767931522840497928e+04 3.522222555317184600e+01
1.768326086539165772e+04 3.867255924714259407e+01
1.768646012664123555e+04 3.645648453734700212e+01
1.768980738826574088e+04 3.823472141132368307e+01
1.769382249571641660e+04 3.738389973061025984e+01
1.769865756844676071e+04 3.595993254962346697e+01
1.770259185628610430e+04 3.674256924959692583e+01
1.770580502737891948e+04 3.662632781772806112e+01
1.770916513793394915e+04 3.548517506019575762e+01
1.771315696420938184e+04 3.669789568864094775e+01
1.771798431753363911e+04 3.580728582239846958e+01
1.772191757873738607e+04 3.808727063302784899e+01
1.772513245515035305e+04 3.797206778762456736e+01
1.772847880165087190e+04 3.392612634360023094e+01
1.773248405976860886e+04 3.522339851348405659e+01
1.773731932312902791e+04 3.774493221516056707e+01
1.774125049423922610e+04 3.630690858567995605e+01
1.774446311183787111e+04 3.676708068755846881e+01
1.774781495642957816e+04 3.439892006182375184e+01
1.775181352424009674e+04 3.555674079887648276e+01
1.775664503459006664e+04 3.712129219121901968e+01
1.776057453319815249e+04 3.659792215275863470e+01
1.776378701197463670e+04 3.685239369877858451e+01
1.776714033725792615e+04 3.460344226384913924e+01
1.777113986883807956e+04 3.637514994407128910e+01
1.777596910085672062e+04 3.553735700593368563e+01
1.777990246321507948e+04 3.629697326619366748e+01
1.778312475309739966e+04 3.751746208046536424e+01
1.778647012483617073e+04 3.574283223491585915e+01
1.779046653619748759e+04 3.520220022430467566e+01
1.779529532865636793e+04 3.680147600839963928e+01
1.779922209691702665e+04 3.514914745899881865e+01
1.780244106965397077e+04 3.540450493931250975e+01
1.780579210676348885e+04 3.682600695180131822e+01
1.780979300973830686e+04 3.503996301866092011e+01
1.781462662428555632e+04 3.514662349187823764e+01
1.781855237455663155e+04 3.429327746123769316e+01
1.782177132868183980e+04 3.681163437988340092e+01
1.782514907483576098e+04 3.781330306368191430e+01
1.782911800672644677e+04 3.661673057387329067e+01
1.783394834062215887e+04 3.636730945451862596e+01
1.783787088555781520e+04 3.639930567374562997e+01
1.784108925782578444e+04 3.687335301782078290e+01
1.784444148495893023e+04 3.603647151213360189e+01
1.784842156807125502e+04 3.582751460921705444e+01
1.785321381867665696e+04 3.605632051935321414e+01
1.785719383304559960e+04 3.598425053232362814e+01
1.786032361346570906e+04 3.584062274462266373e+01
1.786361180917855381e+04 3.495734089632610164e+01
1.786768314878347155e+04 3.769762387747788779e+01
1.787251968447144827e+04 3.433824842362689367e+01
1.787812910222134815e+04 3.891763506032167896e+01
1.788296442337801636e+04 2.647379069902458326e+01
1.788780611223040614e+04 3.699183985819055920e+01
1.789263901573444673e+04 3.749313488035288344e+01
1.789745688956410959e+04 3.800850847356939965e+01
1.790233872290990985e+04 3.652385675209960425e+01
1.790722801000448817e+04 3.719543371804433463e+01
1.791122413210536615e+04 3.681444146749546320e+01
1.791514295920399672e+04 3.585962207111580824e+01
1.791688718209034778e+04 3.688476219351666430e+01
1.792087904085645641e+04 3.534386418199137125e+01
1.792570688526993763e+04 3.721576211825637159e+01
1.793053847534419401e+04 3.607571009981401744e+01
1.793445499651605496e+04 3.537095433681043488e+01
1.793620301161502357e+04 3.596315542048194658e+01
1.794019613332532754e+04 3.667703162644266257e+01
1.794502422590926653e+04 3.541892285913984040e+01
1.794985171711359362e+04 3.637752084083595605e+01
1.795376382514757643e+04 3.694222412845227410e+01
1.795551566484246723e+04 3.861088029336099936e+01
1.795948555971232781e+04 3.617934773183195318e+01
1.796423000047078312e+04 3.566696170489893802e+01
1.796901923318971603e+04 3.766979282251521965e+01
1.797290900918847183e+04 3.568831654342576343e+01
1.797614219681663599e+04 3.650425753390049977e+01
1.797950953881913301e+04 4.022234716288656386e+01
1.798350628798203252e+04 3.722902031832806102e+01
1.798834042859295732e+04 3.233868740005028286e+01
1.799231594377780493e+04 3.888425788242714276e+01
1.799401529326225864e+04 3.258770230790828037e+01
1.799809262536972528e+04 3.389655161999282740e+01
1.800295738800838444e+04 3.277312494438522350e+01
1.800778694770714355e+04 3.722327767687447420e+01
1.801169331610120571e+04 3.377148174628675292e+01
1.801344358181460120e+04 3.440387643573713206e+01
1.801742972197521158e+04 3.531408430544252042e+01
1.802225521706663494e+04 3.377839154761090867e+01
1.802708324411824287e+04 3.522153552200414595e+01
1.803099267416165094e+04 3.570997781018639472e+01
1.803274988431974270e+04 3.651870832919707510e+01
1.803673584147352085e+04 3.575940244210605101e+01
1.804155893691194797e+04 3.692964303891598377e+01
1.804638737656946614e+04 3.606999114743725698e+01
1.805028885673516561e+04 3.604765470432507612e+01
1.805204615694932727e+04 3.638975389356276224e+01
1.805603266631929000e+04 3.454106319538678349e+01
1.806085923864975121e+04 3.671793021921951095e+01
1.806568883572189588e+04 3.402740715421319351e+01
1.806959515195012136e+04 3.288375178241133767e+01
1.807136144476538902e+04 3.954628632856523751e+01
1.807534295055348412e+04 3.499211439645787181e+01
1.808017012670505210e+04 3.608783003615982921e+01
1.808499161079998885e+04 3.776275873727411181e+01
1.808886114174584873e+04 3.716587384700464725e+01
1.809065713591381791e+04 3.844879233808188701e+01
1.809457415462377685e+04 3.642564557131076697e+01
1.809936987262879484e+04 3.793451569490324715e+01
1.810500381434313022e+04 2.531949433176424336e+01
1.810817129453373127e+04 3.423674510254659253e+01
1.810983158161425308e+04 3.915579611839402219e+01
1.811387760807407176e+04 3.047111872948826772e+01
1.811873225728348552e+04 3.147896857709505269e+01
1.812355150626714749e+04 3.624554794896904752e+01
1.812748472685798333e+04 3.825533694410511032e+01
1.812920086535333394e+04 3.191145691639675874e+01
1.813320548876789326e+04 3.555418918217288393e+01
1.813801711310110841e+04 3.655124508170868580e+01
1.814286168167555297e+04 3.822558163293277289e+01
1.814678565647836149e+04 3.822011798400313864e+01
1.814853853319992413e+04 3.791039042940005288e+01
1.815257502605512491e+04 3.599093942043045047e+01
1.815734058502733387e+04 3.656671727418551399e+01
1.816216535274200214e+04 3.431847415627828468e+01
1.816606113115732296e+04 3.614823124279876509e+01
1.816782191989348576e+04 3.923530778785224982e+01
1.817180764867320977e+04 3.802316838108804120e+01
1.817661488408295554e+04 3.723112740525314734e+01
1.818143732724213987e+04 3.692700383770201711e+01
1.818528528448025463e+04 3.496092163524414076e+01
1.818711727189176236e+04 3.627010319122484105e+01
1.819109128183180292e+04 3.513388537290137492e+01
1.819595002280871267e+04 3.859161054473809571e+01
1.819941890825699738e+04 2.775252133708804436e+01
1.820424870467485016e+04 2.390560102811402032e+01
1.820775912526974571e+04 3.196945944720965116e+01
1.821123253425040821e+04 3.487145280920258728e+01
1.821519996575263212e+04 3.335357105605079653e+01
1.822002419626865230e+04 3.903904708772110865e+01
1.822391364641626205e+04 3.569061684981835469e+01
1.822570123133580273e+04 3.522237726310369510e+01
1.822966190749680027e+04 4.244999649893925664e+01
1.823448110182848905e+04 4.097556806042723565e+01
1.823929560856005992e+04 3.906943679861429075e+01
1.824318344165703820e+04 3.938770996161701987e+01
1.824497621523770067e+04 3.803572581133565933e+01
1.824894085026319590e+04 3.706213819660619890e+01
1.825376038853665159e+04 3.327687048245173429e+01
1.825858281023270320e+04 3.446599590882561159e+01
1.826246762619358196e+04 3.651832020876825169e+01
1.826426459407687435e+04 3.836029687379059538e+01
1.826822704153231098e+04 3.179451979850462706e+01
1.827305410856703747e+04 3.724393396555136349e+01
1.827784314399957657e+04 4.029146106986031128e+01
1.828173264508330249e+04 3.815401615901879495e+01
1.828355142857768806e+04 4.001871053585803395e+01
1.828752681561679856e+04 3.706345249654569329e+01
1.829232100059420554e+04 3.436222507447404695e+01
1.829714255954701366e+04 3.835884187611389251e+01
1.830101060376161695e+04 3.736678328317127296e+01
1.830424246831125129e+04 3.813416530710956920e+01
1.830762744655893766e+04 3.639098283255915334e+01
1.831157092755528356e+04 3.427948420372597127e+01
1.831639022053594454e+04 3.885828285864499776e+01
1.832025878800181090e+04 3.793994655035756125e+01
1.832352321450146337e+04 4.111396749892070090e+01
1.832689981137057475e+04 3.783489699801701533e+01
1.833085082278564005e+04 3.734695214117608941e+01
1.833567667166889441e+04 4.004779382302100288e+01
1.833954182756596492e+04 3.802264706840042408e+01
1.834277004782366566e+04 3.697397732183453911e+01
1.834613552951133897e+04 3.744892943293781684e+01
1.835015791596475538e+04 3.741475435317605047e+01
1.835494344206874302e+04 2.952914154971350413e+01
1.835883390969134780e+04 3.189278719393391270e+01
1.836205588262758829e+04 3.440423964327272444e+01
1.836543603610628998e+04 4.017221155192291349e+01
1.836939479463730095e+04 3.460357485763002217e+01
1.837420001018870244e+04 4.018980559099907879e+01
1.837806945021535284e+04 4.319056006283032190e+01
1.838131919580491012e+04 3.251587916536017531e+01
1.838471651406855017e+04 3.466359259663074255e+01
1.838866640181488401e+04 3.960019980573542853e+01
1.839346513588685775e+04 3.637844039940305407e+01
1.839731915077584563e+04 3.594101230110341305e+01
1.840055952571662056e+04 2.906602665315926615e+01
1.840395413215100052e+04 3.555061283879160072e+01
1.840789416729730146e+04 3.300052559927687668e+01
1.841271392154777277e+04 3.662942605198019663e+01
1.841659250134591639e+04 4.064277522546684907e+01
1.841982736349945480e+04 3.457226573211638510e+01
1.842321315616209540e+04 3.021672007491400080e+01
1.842717743168263769e+04 4.133698832539543133e+01
1.843196952841764869e+04 4.584715955085905392e+01
1.843583163385562875e+04 4.332219258133014961e+01
1.843909297328166213e+04 4.194730129691184572e+01
1.844246753242881459e+04 4.404966644928086339e+01
1.844641094815192628e+04 4.163621010390608745e+01
1.845121689339481600e+04 3.712080878521626914e+01
1.845507372259673502e+04 3.902519591775107699e+01
1.845833332788167172e+04 3.949131030547199828e+01
1.846172346054855007e+04 3.258354840910259043e+01
1.846565814004999629e+04 3.031874210391625013e+01
1.846951556973865809e+04 2.676599584677464350e+01
1.847432707505000508e+04 2.015575829120405871e+01
1.847758285133111713e+04 1.923733519244436607e+01
1.848096965793869094e+04 4.638894758466246770e+01
1.848490173248520659e+04 3.188231895966625373e+01
1.848972417332110490e+04 5.217671551961121423e+01
1.849355667253047795e+04 4.802092933993064605e+01
1.849682446376776352e+04 4.134860866942366187e+01
1.850021514889824539e+04 4.599234290125460944e+01
1.850413903344471692e+04 4.278251260334850770e+01
1.850895071995063699e+04 4.035057452977981995e+01
1.851280170207539049e+04 3.997601600737868921e+01
1.851606400176780880e+04 4.273047004477647448e+01
1.851945811465286897e+04 4.483480958311422881e+01
1.852338322741905358e+04 3.787046466260095912e+01
1.852818613645552614e+04 3.717874756723327323e+01
1.853205951488613209e+04 2.966297388655214107e+01
1.853530776702404910e+04 3.094130075541841762e+01
1.853870441105501959e+04 3.015607130665997460e+01
1.854263359897749979e+04 4.339346838384584260e+01
1.854743115565510016e+04 5.158630737629695773e+01
1.855128424295739387e+04 4.719617507714536231e+01
1.855453732408852375e+04 4.298705562684000370e+01
1.855793259594126721e+04 4.444977405830048411e+01
1.856186289454578582e+04 3.775056833600996242e+01
1.856666946361734881e+04 3.483099074181038191e+01
1.857049799034121315e+04 2.289166800604669305e+01
1.857376724896146698e+04 3.969124836234032472e+01
1.857714001009168351e+04 3.357568847877009688e+01
1.858109179793183284e+04 4.911597896850693701e+01
1.858589469193240075e+04 3.833707503509490522e+01
1.858972580531811764e+04 3.855346183311755226e+01
1.859298785870727443e+04 3.171715936775163769e+01
1.859640078211848595e+04 2.800250872672603819e+01
1.860031233399176199e+04 2.316654260546620492e+01
1.860512001208597940e+04 3.358047936512278397e+01
1.860895346355079164e+04 4.539528003561537162e+01
1.861223579641710967e+04 5.313163546271233173e+01
1.861567540380837454e+04 4.846163100220772435e+01
1.861953378384597090e+04 4.705360827108930266e+01
1.862434235096941484e+04 4.151883971536678786e+01
1.862816258953179204e+04 3.875447154565166130e+01
1.863296385679754530e+04 3.515818076873099329e+01
1.863624727065762272e+04 3.557754501326403584e+01
1.863966666733101738e+04 3.256534823025732095e+01
1.864355301455768495e+04 3.452775341073862592e+01
1.864836725570233102e+04 3.887042281679289601e+01
1.865226321018602539e+04 3.811609231027863842e+01
1.865546007792718956e+04 4.391259697820643737e+01
1.865887175564638164e+04 4.625447672837947977e+01
1.866276863978358961e+04 4.123458728999668921e+01
1.866659136960803517e+04 3.706954001635190110e+01
1.867138100415371446e+04 2.810325932655999637e+01
1.867466239011653306e+04 2.310235998884931519e+01
1.867810046108101596e+04 2.569415934706148619e+01
1.868198791934991459e+04 2.361535251552472303e+01
1.868677177357789697e+04 3.682033279244527790e+01
1.869061262804107537e+04 4.055576430139611688e+01
1.869249843142044119e+04 3.242617326230076458e+01
1.869644267024709552e+04 1.897200264999758446e+01
1.870071365195990802e+04 1.998440095806999395e+01
1.870613705354096601e+04 2.181543748503989022e+01
1.870901098219687628e+04 2.816991706986853927e+01
1.871402574752545843e+04 3.430195555865817880e+01
1.871650998669644468e+04 3.974040241706351395e+01
1.871998010827673352e+04 2.433291639091006786e+01
1.872526082177192075e+04 3.075362159555623620e+01
1.872810031143580272e+04 3.004866260793991017e+01
1.873204967486777605e+04 2.725578506173136262e+01
1.873705501717382504e+04 1.409220991065234507e+01
1.873986911170686653e+04 4.066599046904305226e+01
1.874439501589919018e+04 2.669658799010449712e+01
1.874718733388513283e+04 3.111255196279848789e+01
1.875171545992624306e+04 3.075874560299867966e+01
1.875616215963266586e+04 2.715061256433076764e+01
1.875899183359575545e+04 3.332600603877953205e+01
1.876351675700469787e+04 2.657342808209726570e+01
1.876626616074240519e+04 2.964886346589999633e+01
1.877119138734719309e+04 3.528828133647278520e+01
1.877525972619388631e+04 3.576661600085955683e+01
1.877777493631931429e+04 3.470904344170192957e+01
1.878370763311130577e+04 3.222271048937845705e+01
1.878459573973370425e+04 2.627607657801747720e+01
1.879023708098398129e+04 3.226543938740995543e+01
1.879510138150187777e+04 3.100899118516384689e+01
1.879722273733183829e+04 3.240970867064835659e+01
1.880234108823740098e+04 3.035179696358485302e+01
1.880576404863120479e+04 3.069633625401715094e+01
1.880860567060282119e+04 3.291980520031827240e+01
1.881412440801885532e+04 3.885620276551315300e+01
1.881669147247965157e+04 3.823018189349475193e+01
1.882045222642256704e+04 3.221559135225613346e+01
1.882493674691877459e+04 4.013141672651440217e+01
1.882898133790566499e+04 2.624153722344630069e+01
1.883309173280576942e+04 2.988642498261929603e+01
1.883532464070288916e+04 3.224747096764703969e+01
1.883944526281580329e+04 3.302008763880425590e+01
1.884515186230115432e+04 2.609768378700529468e+01
1.884801127195159643e+04 2.697421111860615284e+01
1.885086425721576961e+04 3.498325701115708597e+01
1.885986320196363886e+04 2.946473520557629300e+01
1.886455594036149341e+04 3.270991807845528854e+01
1.886741997025266392e+04 3.066123528481376681e+01
1.887132570052331357e+04 3.291173969462572302e+01
1.887394630132511884e+04 3.283207619492511498e+01
1.887755840298414114e+04 3.037135896597260754e+01
1.888348081425439887e+04 3.412918053084676018e+01
1.888650173571374762e+04 2.984211822350643217e+01
1.889107444947784097e+04 2.911753832971523792e+01
1.889400569994647958e+04 2.645251253824105575e+01
1.889772935922135366e+04 3.169104273324429855e+01
1.890161765595750694e+04 2.515803343736434883e+01
1.890511177301720818e+04 3.875533532982040441e+01
1.891016438034577368e+04 3.021698609757187270e+01
1.891463801153070381e+04 2.852673291120492038e+01
1.891739314435094639e+04 2.940290249690392699e+01
1.892188808947968573e+04 2.793417073113348081e+01
1.892466844526186469e+04 2.708301458198597444e+01
1.892925376864600912e+04 3.001098375635601556e+01
1.893375293410554150e+04 2.778032480038393359e+01
1.893647994122730233e+04 2.835372806780135946e+01
1.894100470550698083e+04 2.840645309414805908e+01
1.894319162917015274e+04 2.745928728792386764e+01
1.894854630174276099e+04 2.816173260256753252e+01
1.895375426599121420e+04 2.679027490059269567e+01
1.895593385050636061e+04 2.752501449923759225e+01
1.896006988678949710e+04 2.923348878127555750e+01
1.896225217052610969e+04 2.915180663860268950e+01
1.896755527767200692e+04 2.975296465071721386e+01
1.897273278212144578e+04 2.824024719846390141e+01
1.897497616227721664e+04 2.946261712307584091e+01
1.898023251492304189e+04 2.997531083748284431e+01
1.898660347550941515e+04 3.106026635522734836e+01
1.899180991665725014e+04 2.579676396740477884e+01
1.899393497481510713e+04 2.504178524352641233e+01
1.899930838012139793e+04 3.493029753567290641e+01
1.900567507841835322e+04 2.800478867840685737e+01
1.901090379882054185e+04 2.222265462482563336e+01
1.901311845113811796e+04 1.978401033763805827e+01
1.901841968886524046e+04 2.037802158126276808e+01
1.902358190602767718e+04 2.409739571557873106e+01
1.902576355547124695e+04 2.668781903925088983e+01
1.902992786293240351e+04 2.882943250182001194e+01
1.903211181615283567e+04 3.151902871609962276e+01
1.903742510214036156e+04 2.940705860746939848e+01
1.904264142046237248e+04 2.437348080411571161e+01
1.904482878601179618e+04 2.058038907760001379e+01
1.904899506218641181e+04 2.631740695988244028e+01
1.905118104625133492e+04 2.543177123025919073e+01
1.905648115269987102e+04 3.340750457925814487e+01
1.906167670206934054e+04 2.732632686057001337e+01
1.906389932428857355e+04 1.756185230634687144e+01
1.906810659130211207e+04 2.900893063241971959e+01
1.907025098660860385e+04 2.747949638002336670e+01
1.907661104007574249e+04 2.188758771218948240e+01
1.908086407135091213e+04 2.415291406539159169e+01
1.908297808946093573e+04 2.469899922378787949e+01
1.908826421587960431e+04 2.508849730573218650e+01
1.909461318049199690e+04 2.785444369336009984e+01
1.909983508971115225e+04 2.696595203163985133e+01
1.910202683267865723e+04 2.737571125828851137e+01
1.910732418662048440e+04 2.657317600908027444e+01
1.911257318009819210e+04 3.136947042153233767e+01
1.911890519298417712e+04 2.886450567699816006e+01
1.912107280740093120e+04 2.972298390079163610e+01
1.912639382356165152e+04 2.331275071841977109e+01
1.913162254566078991e+04 2.424356836793008796e+01
1.913380847278722649e+04 2.814957538742550014e+01
1.913798082470629015e+04 3.156883479820319849e+01
1.914016938465565545e+04 3.262342138785565737e+01
1.914548503734847327e+04 2.750933515522079276e+01
1.915076306787192516e+04 2.203415572183579840e+01
1.915290819731339070e+04 2.005384229458667278e+01
1.915706290598903797e+04 2.308122313414042281e+01
1.915924889825532955e+04 2.531617845374214326e+01
1.916456200175713820e+04 2.880244454624080319e+01
1.916978673131989490e+04 3.113170673151548939e+01
1.917196919614675062e+04 2.768908986295577535e+01
1.917611317176901139e+04 2.742669129911755022e+01
1.917835766444762703e+04 2.286010689731149270e+01
1.918364025898127511e+04 2.318910191441294089e+01
1.918885664624817946e+04 2.568949267745936993e+01
1.919105171542216340e+04 2.658830420414467355e+01
1.919521863568489789e+04 2.620323619786593383e+01
1.919745192015397697e+04 2.501549107699698737e+01
1.920271694625074451e+04 3.633646026532505147e+01
1.920794823447012459e+04 3.648235884651909089e+01
1.921014371529286291e+04 3.440200513847225494e+01
1.921644747082878530e+04 2.598734394707953754e+01
1.922182319858721166e+04 2.264414992764488943e+01
1.922705136498693173e+04 2.402591317156649708e+01
1.922924143806575739e+04 2.415599880280625555e+01
1.923452877688023000e+04 2.364938332554380551e+01
1.923975080507896200e+04 2.736635481359268596e+01
1.924194743047049997e+04 2.415005208258382297e+01
1.924611692436748490e+04 3.204980864561063214e+01
1.924831349894195228e+04 2.635775578104587780e+01
1.925363287977695654e+04 2.779773881314660500e+01
1.925884965931816623e+04 2.257578343445755209e+01
1.926105145310459193e+04 2.466194545620751555e+01
1.926521623440100666e+04 2.447242818728978619e+01
1.926741969211077230e+04 2.676571732608715237e+01
1.927272031824095393e+04 2.795931988951227609e+01
1.927793390147751779e+04 2.632221921307379731e+01
1.928013800651026395e+04 2.679990072611829177e+01
1.928430684132548049e+04 2.500899092442829996e+01
1.928650505791861724e+04 2.468818075150636915e+01
1.929181777489048181e+04 2.557918896701645650e+01
1.929703286821117581e+04 2.283790713242710524e+01
1.929923516605136319e+04 2.250960001224220974e+01
1.930339755661256277e+04 2.351741344116952348e+01
1.930561237205437646e+04 2.571563478899629729e+01
1.931092168747809046e+04 2.681156097339994204e+01
1.931613186906542978e+04 2.570780904862160554e+01
1.931833716184007062e+04 2.599500833530487398e+01
1.932363126463125445e+04 2.303335604042921148e+01
1.933001148044402726e+04 2.410589034905412120e+01
1.933523042382051790e+04 2.496902159252232067e+01
1.933743318021642699e+04 2.582664367790812321e+01
1.934274904360766232e+04 2.539029974287261382e+01
1.934911901129317630e+04 2.499216621360167068e+01
1.935434042436007803e+04 2.357951679036366599e+01
1.935654788881272907e+04 2.130397394286309520e+01
1.936184359466153182e+04 2.474830280298287377e+01
1.936707946420856024e+04 2.636845836196054904e+01
1.936928869526254493e+04 2.767763878912391107e+01
1.937344300553134599e+04 2.336548843896749261e+01
1.937564513762952265e+04 2.162113096111206900e+01
1.938095351244683116e+04 2.354301126382492271e+01
1.938617913191231492e+04 2.377275240992993233e+01
1.938838616010115220e+04 2.537441560693455145e+01
1.939255010952417069e+04 2.271314562938338710e+01
1.939475991664304092e+04 2.297923463946592193e+01
1.940007424017085577e+04 2.530918699418759132e+01
1.940529502941113606e+04 2.272635288514324259e+01
1.940750567506170046e+04 2.267749355553625534e+01
1.941166827032811852e+04 2.317958804154630315e+01
1.941387645686775431e+04 2.306833832497269299e+01
1.941919162185752430e+04 2.567065600394423441e+01
1.942440905435500099e+04 2.432210589003939916e+01
1.942663591414731491e+04 2.329494150106255290e+01
1.943078917967121379e+04 2.364050640802613046e+01
1.943301048732325944e+04 2.399872053690416251e+01
1.943828981493508763e+04 2.455900803133688370e+01
1.944354033318763322e+04 2.501411830718576113e+01
1.944575977652685106e+04 2.548020493647122109e+01
1.945104811652166609e+04 2.406323069329080866e+01
1.945742176187694349e+04 2.413751046416015100e+01
1.946264041873946917e+04 2.286914772638735016e+01
1.946485303545041461e+04 2.336752461469943754e+01
1.947016557726751853e+04 2.363612273971146038e+01
1.947653839052405965e+04 2.437101730095042740e+01
1.948175984009077001e+04 2.440957867957424909e+01
1.948397425164783999e+04 2.552029763719146160e+01
1.948928698177824845e+04 2.268988749021253426e+01
1.949450503060419214e+04 2.447978521181930134e+01
1.949672079348904299e+04 2.451544205102581842e+01
1.950087923244153717e+04 2.478998705667662605e+01
1.950309353223431390e+04 2.406235492210112881e+01
1.950841050495264790e+04 2.420409545816916719e+01
1.951363179797996054e+04 2.417464871506376767e+01
1.951584769538767068e+04 2.449973177106775779e+01
1.952000679638160364e+04 2.402126018757002157e+01
1.952222746690600979e+04 2.569120204732242030e+01
1.952754143487356851e+04 2.431820746833769320e+01
1.953276015355951677e+04 2.473917691850575551e+01
1.953497951852696497e+04 2.732389164202824361e+01
1.953914856195402172e+04 2.599145054344988992e+01
1.954135036570861848e+04 2.645474236800675172e+01
1.954666809983025450e+04 2.441022613946885045e+01
1.955188775170087320e+04 2.446819414385283054e+01
1.955410523100611317e+04 2.476638691298139605e+01
1.955826700181284468e+04 2.554378489992818757e+01
1.956048640795636675e+04 2.718855104464787686e+01
1.956580179624087032e+04 2.505219379104089938e+01
1.957101559546495992e+04 2.446524963853937251e+01
1.957324083885481741e+04 2.473757035804761983e+01
1.957739926563298286e+04 2.546400899027628384e+01
1.957961911098192286e+04 2.410708440060908941e+01
1.958493040465269223e+04 2.374680598130655085e+01
1.959015436660455453e+04 2.406887569293068196e+01
1.959237397828841495e+04 2.464613271668078909e+01
1.959769276345568505e+04 2.489758743214285985e+01
1.960407105796254109e+04 2.382887967378254501e+01
1.960929058660283772e+04 2.252654512709704093e+01
1.961151385613031744e+04 2.302531025943782339e+01
1.961682680691682617e+04 2.519919338325884084e+01
1.962320516082034737e+04 2.391965982700877191e+01
1.962842539083993324e+04 2.431538428177220368e+01
1.963064974468394576e+04 2.526699859819249028e+01
1.963596874051348641e+04 2.480506039264612994e+01
1.964118847379658473e+04 2.488706138115194477e+01
1.964341559605079601e+04 2.531041259979336999e+01
1.964757010422913663e+04 2.396168864901349238e+01
1.964979996439026218e+04 2.306762676528139977e+01
1.965511409395823648e+04 2.598636092162627875e+01
1.966034762916952968e+04 2.399372336382299409e+01
1.966255995076970430e+04 2.486506465666810328e+01
1.966671067151011084e+04 2.451704414222664141e+01
1.966893387681528475e+04 2.496647614245931734e+01
1.967425609390049794e+04 2.483016645681024670e+01
1.967947194561519063e+04 2.472492596441080792e+01
1.968169912945929536e+04 2.501864457715565848e+01
1.968585362265040021e+04 2.392732778557541806e+01
1.968808469455820523e+04 2.379252056979751728e+01
1.969339427602725482e+04 2.459086938986737181e+01
1.969862121576329082e+04 2.448474202400224087e+01
1.970084253615766283e+04 2.550236427919332982e+01
1.970500434125876927e+04 2.341217579000108628e+01
1.970722687646383929e+04 2.403129036771265703e+01
1.971255521288568707e+04 2.418609806502888659e+01
1.971777623808673525e+04 2.250607836106508586e+01
1.972000113137874723e+04 2.017872213826266403e+01
1.972415074676123186e+04 2.335964332156854084e+01
1.972638266775679949e+04 2.309314041672854145e+01
1.973170160614704582e+04 2.347355788939424670e+01
1.973691892382021251e+04 2.235543874231842310e+01
1.973915235417126314e+04 2.154006006961231279e+01
1.974330478391940414e+04 2.371574781330698656e+01
1.974553802524387356e+04 2.365571565390474618e+01
1.975085272024739970e+04 2.244934217677681687e+01
1.975607165240167888e+04 2.361518318272535666e+01
1.975830590036788635e+04 2.406299744436749677e+01
1.976362390391019289e+04 2.251814765202624358e+01
1.977000644673667193e+04 2.012780426324546568e+01
1.977523143349625025e+04 2.310767371077450605e+01
1.977746139912636863e+04 2.089365003611078109e+01
1.978278324231303850e+04 2.224189718546195138e+01
1.978917332979887215e+04 2.270974577856597421e+01
1.979438876750004783e+04 2.169110878035726131e+01
1.979661476540903459e+04 2.091766735573156311e+01
1.980194284505891846e+04 2.312234262519120875e+01
1.980715848108365026e+04 2.218439887349613926e+01
1.980939777085845708e+04 2.284209939678549617e+01
1.981354625865029811e+04 2.162767828762696709e+01
1.981578492368452862e+04 2.151347912993967526e+01
1.982109418324807484e+04 2.263720677216873156e+01
1.982631622003403027e+04 2.217283422170365625e+01
1.982855949455111477e+04 2.293444018957615071e+01
1.983270731953305949e+04 2.208149671912062573e+01
1.983494705376174534e+04 2.195370402838910806e+01
1.984026568328422218e+04 2.123195808971344434e+01
1.984548602583965840e+04 2.261165176660836451e+01
1.984772927335829081e+04 2.190762767246051723e+01
1.985187461237054595e+04 2.271602792269891680e+01
1.985413184303005255e+04 2.008198545466718699e+01
1.985943398005356721e+04 2.137266493450363924e+01
1.986464484758643448e+04 2.089844421990586909e+01
1.986689560685575270e+04 2.188639082226822552e+01
1.987103401528155155e+04 2.104153520922981002e+01
1.987327642172219566e+04 2.142407793444507291e+01
1.987859239740663543e+04 2.127650439835179341e+01
1.988381642534304046e+04 2.195776504619332670e+01
1.988605508154727795e+04 2.174112803550701756e+01
1.989020845844908763e+04 2.116471904213377186e+01
1.989244788804679411e+04 2.104447569600639412e+01
1.989776292084556189e+04 2.161788192864292668e+01
1.990298116598684283e+04 2.251512162270336148e+01
1.990523210996176931e+04 2.189634545850639924e+01
1.990934122221447979e+04 2.163030474457927710e+01
1.991161822380667218e+04 2.119453783342228448e+01
1.991693718997803808e+04 2.132373638340877520e+01
1.992215600968580111e+04 2.151750278218440826e+01
1.992440303020303327e+04 2.170125853611157041e+01
1.992854543723130337e+04 2.155117632192160926e+01
1.993079807126358719e+04 2.193980232697188626e+01
1.993611009066816769e+04 2.112353408496894858e+01
1.994132835657044052e+04 2.170791976584171223e+01
1.994357926695626520e+04 2.248168743173647144e+01
1.994888965805566841e+04 2.126820158768587987e+01
1.995528232233640665e+04 2.051766871337545695e+01
1.996047468425047919e+04 2.089640117731069324e+01
1.996272288092556118e+04 2.139669839647702787e+01
1.996805453320386732e+04 2.195112566180268843e+01
1.997446248759340233e+04 2.198987540786173156e+01
1.997966435437824839e+04 2.127789829923194276e+01
1.998193442547142331e+04 2.258198047023084953e+01
1.998723503863358201e+04 2.412955800355813807e+01
1.999246166364198507e+04 2.140232684492358928e+01
1.999471440826519756e+04 2.130836791077943815e+01
1.999885845735154362e+04 2.233360678568869417e+01
2.000110982179234998e+04 2.337020639853326642e+01
2.000642990513249970e+04 2.016544522742584888e+01
2.001164986425113966e+04 2.304151344717753958e+01
2.001390395362967683e+04 2.015028627566955421e+01
2.001804620519147284e+04 2.961882875939140547e+01
2.002030254471983426e+04 2.979263958904524756e+01
2.002561666777906794e+04 2.519236724789893245e+01
2.003083359958296569e+04 2.716241996938257230e+01
2.003308664754628626e+04 3.047063881501664184e+01
2.003722635726511726e+04 2.271620298374733338e+01
2.003948353774224961e+04 2.480320026935904210e+01
2.004480118524680438e+04 2.298437559883658565e+01
2.005001745974320511e+04 2.534737316830591780e+01
2.005227285662897702e+04 2.586011389835018193e+01
2.005640944659460001e+04 2.507248399742216094e+01
2.005866610519434835e+04 2.550610105892664947e+01
2.006398280739304028e+04 2.660289935961557006e+01
2.006922605798545555e+04 2.293833052499274672e+01
2.007145958519883789e+04 2.397674132585250106e+01
2.007559733544529445e+04 2.475150553014483634e+01
2.007786909881092288e+04 2.503263040609758150e+01
2.008316215471832766e+04 2.468523625030126212e+01
2.008838978127117298e+04 2.329623499402396547e+01
2.009064628779743725e+04 2.246299699270376138e+01
2.009478460544178597e+04 2.249514302847268965e+01
2.009704459302827672e+04 2.262371156115081305e+01
2.010235773661574058e+04 2.295861208032112444e+01
2.010754756144660860e+04 2.284496992258918624e+01
2.010983840222355138e+04 2.458791284654154197e+01
2.011397429267409098e+04 2.408166406356167499e+01
2.011625365617731586e+04 2.591429290614069458e+01
2.012155558222776381e+04 2.372792784141521238e+01
2.012677115758736909e+04 2.471578818659347476e+01
2.012903257502986889e+04 2.484114153241263878e+01
2.013316840842705278e+04 2.367095347994638033e+01
2.013543076221310548e+04 2.617177198032947416e+01
2.014074344995520369e+04 2.402672222857037809e+01
2.014598659767195932e+04 2.157082851238094179e+01
2.014822975459767622e+04 2.139787274019378316e+01
2.015236253878142816e+04 2.353618757170446329e+01
2.015462317752231684e+04 2.390795045477085168e+01
2.015994191573798162e+04 2.152661352802315875e+01
2.016515968226400946e+04 2.156514082613476901e+01
2.016742337627508823e+04 2.134624289585504542e+01
2.017273666403165771e+04 2.268154809379090509e+01
2.017913698800008933e+04 2.261299213282910614e+01
2.018435579393597800e+04 1.988365734041676092e+01
2.018662341216234927e+04 2.198858715072616121e+01
2.019193871410605425e+04 2.194468297625268605e+01
2.019834007820201077e+04 2.099705998082536595e+01
2.020355909941786012e+04 2.147342313839285666e+01
2.020582862274307263e+04 2.081631732337919516e+01
2.021114521237610097e+04 2.115054790673307750e+01
2.021753913493815708e+04 2.100589183875606381e+01
2.022275396607074799e+04 2.097662160313563007e+01
2.022503205547351899e+04 2.095883974457488819e+01
2.023034007266817571e+04 2.039196987907220660e+01
2.023555906025986042e+04 2.082803325015272833e+01
2.023783070033351396e+04 2.106941745762882334e+01
2.024196130650155101e+04 1.977004922930255759e+01
2.024422937042451667e+04 1.994532666674330201e+01
2.024953978041959999e+04 2.048035439322593732e+01
2.025474992636670504e+04 2.097747647696035500e+01
2.025701995625472046e+04 2.113366133032328520e+01
2.026115915898920503e+04 1.860966509199778685e+01
2.026343169696206314e+04 1.800210252062518634e+01
2.026874830300522444e+04 2.048248656262217438e+01
2.027396811955240628e+04 1.939900387092278677e+01
2.027621999973174388e+04 1.854015817152178869e+01
2.028037205845639619e+04 1.889979052832736173e+01
2.028262816214412305e+04 1.792511148113261754e+01
2.028795426901550672e+04 2.011693902086306807e+01
2.029318610140124292e+04 1.911493559685961685e+01
2.029543999013376015e+04 1.922415810744787734e+01
2.029957909004239264e+04 1.997458509416973982e+01
2.030183321189900016e+04 1.940108521357559823e+01
2.030716740881563965e+04 2.013614101998757633e+01
2.031238172833060889e+04 1.981612825648652176e+01
2.031465615785901900e+04 1.964323511418342605e+01
2.031877897181019216e+04 1.967084369464475557e+01
2.032105483910552357e+04 1.943979704171225720e+01
2.032637317849247847e+04 1.940965959695918741e+01
2.033159212360201855e+04 1.988554487902876744e+01
2.033387078534150714e+04 1.913430061921298631e+01
2.033799813803975121e+04 1.924045533933060170e+01
2.034027028920341036e+04 1.629170115677204933e+01
2.034558912621320633e+04 1.933574160691924959e+01
2.035081190703348693e+04 1.927570966445169987e+01
2.035308575954565822e+04 1.938161972688289580e+01
2.035722022150534394e+04 1.874507244279730145e+01
2.035948739996042787e+04 1.932107016691020718e+01
2.036480192934198567e+04 1.964213801871041198e+01
2.036999246504214898e+04 1.951750110273691874e+01
2.037229777946655668e+04 1.965854343157837647e+01
2.037642283717263126e+04 1.916212718958757577e+01
2.037869687081454322e+04 1.986838521170796312e+01
2.038400032179936534e+04 1.943752074478413761e+01
2.038922234658616435e+04 2.023183749763084194e+01
2.039150440208768850e+04 2.087704049144382168e+01
2.039563179343886804e+04 1.962383898806934823e+01
2.039792498085846819e+04 1.925273456896711366e+01
2.040324096848482804e+04 1.951241632095511491e+01
2.040845259327312306e+04 1.819070369774719609e+01
2.041073429039386247e+04 2.092996968218865561e+01
2.041486022346770551e+04 1.785999334758026791e+01
2.041715250824106624e+04 2.060409528045428473e+01
2.042246461160336912e+04 2.039968345209376466e+01
2.042768266332097119e+04 1.900423071736673108e+01
2.042997443711937376e+04 1.892454692660423987e+01
2.043408739215603418e+04 1.904542131757849788e+01
2.043636888186124997e+04 1.953326973855012483e+01
2.044167595747314408e+04 1.984786561779236180e+01
2.044689164511116178e+04 1.931134891321821456e+01
2.044917652693002310e+04 1.998328858274111042e+01
2.045449026582790611e+04 1.954479432990512677e+01
2.046089714597952479e+04 1.941499914115479086e+01
2.046611240331846057e+04 1.994105210775778758e+01
2.046839885106684960e+04 1.994398835810168436e+01
2.047371962701668235e+04 1.945820804809867255e+01
2.048011502852352351e+04 1.966639557666537641e+01
2.048533201626675145e+04 1.977832548570306770e+01
2.048762198539590099e+04 2.033959607385951074e+01
2.049293672179572968e+04 1.961204188052629860e+01
2.049934742291185830e+04 2.088154997711025729e+01
2.050456219401018097e+04 2.012750215361659301e+01
2.050685640688308558e+04 2.019369379113634011e+01
2.051216734914443805e+04 1.994202994582625621e+01
2.051738178625121873e+04 2.067577854934764758e+01
2.051967399413990279e+04 2.235220117618733582e+01
2.052378859266743166e+04 2.014923029140606658e+01
2.052608489942456436e+04 1.913935841339758426e+01
2.053138152096888007e+04 2.060282816767212921e+01
2.053662431539693716e+04 2.116279160226045164e+01
2.053885831216480437e+04 2.237304669852940364e+01
2.054300733469306215e+04 2.059681806374632629e+01
2.054527364237593792e+04 1.953010309946337486e+01
2.055060440643191760e+04 2.080608412027164889e+01
2.055583383010153557e+04 1.958107680153651486e+01
2.055810749179474078e+04 2.006538096819841144e+01
2.056224602425931516e+04 1.970202513507970821e+01
2.056452195068309811e+04 1.961712160038467090e+01
2.056985827736560168e+04 1.990807956213112817e+01
2.057507287464146793e+04 1.892901166108233468e+01
2.057737260201801109e+04 2.018410172045463469e+01
2.058148627631894851e+04 2.140324873926464733e+01
2.058378667100416351e+04 2.097067045431779775e+01
2.058908662122627720e+04 2.129768632783709847e+01
2.059430263466987162e+04 2.031427125801477018e+01
2.059660305602139852e+04 2.066117950583727847e+01
2.060067670541738335e+04 2.024430983024483766e+01
2.060300800691663244e+04 1.999619822017818294e+01
2.060831625207218531e+04 1.982819964886910569e+01
2.061352578658249695e+04 2.003468732658424400e+01
2.061582303524424060e+04 2.068018014623025280e+01
2.061993919668088711e+04 1.998170953249766768e+01
2.062224158447772061e+04 2.071912879053267176e+01
2.062754801997278992e+04 2.008283342355970902e+01
2.063276394463457109e+04 2.077866755638986263e+01
2.063506469257178105e+04 2.148766261665896238e+01
2.063917566947693558e+04 2.066281489074927791e+01
2.064147466652539515e+04 2.027348945344726516e+01
2.064678972138743484e+04 2.049357908569271558e+01
2.065200577063206583e+04 2.067941568879057357e+01
2.065430364716867916e+04 2.147543809567309481e+01
2.065841703377804151e+04 2.066472862698898538e+01
2.066071981402823803e+04 1.956395256871070742e+01
2.066602796975870297e+04 2.118916086222016659e+01
2.067124181618380317e+04 2.124172438794674278e+01
2.067354614132004281e+04 2.129930176576750611e+01
2.067765229651800837e+04 2.105242880139841333e+01
2.067995540720888312e+04 2.046176333346758724e+01
2.068526942881256036e+04 2.071810375547262240e+01
2.069047846604213191e+04 2.070407950380710460e+01
2.069278414093801621e+04 2.102827996914035680e+01
2.069689438721547049e+04 2.085841826927935116e+01
2.069919927118499254e+04 2.064636405984983725e+01
2.070450092153234436e+04 2.048325264065251972e+01
2.070971137664677372e+04 2.072827390843931994e+01
2.071202524984129195e+04 2.093828405210426169e+01
2.071613124743694425e+04 1.933749074386788180e+01
2.071844498049926915e+04 1.932421516224473024e+01
2.072375601389709482e+04 2.066468386130882351e+01
2.072896469224172688e+04 2.095272435410991463e+01
2.073127388167451500e+04 1.692432662594903903e+01
2.073538285962522787e+04 2.101250698495745795e+01
2.073769432066679292e+04 1.998838979635388569e+01
2.074300392323171400e+04 1.973561273382561154e+01
2.074821684478094539e+04 2.072800720104676486e+01
2.075052759280945975e+04 2.079891352651048209e+01
2.075462241563599673e+04 2.060491827115659547e+01
2.075693120784316125e+04 2.049844407958508086e+01
2.076223982364983021e+04 2.070222506980526234e+01
2.076744899524817447e+04 2.096075441591186106e+01
2.076976148537175686e+04 2.128481969423621578e+01
2.077386587751372281e+04 2.119167722330605486e+01
2.077618145461696986e+04 2.081880358993537072e+01
2.078148355255092611e+04 2.035740776827873688e+01
2.078672024081301424e+04 2.051676296300899693e+01
2.078901051673048642e+04 2.117126091126776544e+01
2.079310987981495782e+04 2.112080591188111356e+01
2.079542442615724212e+04 2.008737939627921776e+01
2.080073302622099436e+04 2.066281215916131586e+01
2.080594222688949958e+04 2.064406819503027180e+01
2.080825554932085652e+04 2.050667061250019785e+01
2.081236007576150223e+04 2.071682236136318878e+01
2.081467775083611923e+04 1.965014107995108006e+01
2.081998477992616972e+04 2.033277592769533726e+01
2.082519557801139308e+04 2.124101565253753066e+01
2.082751321275208829e+04 2.101443710968261414e+01
2.083160889991541990e+04 2.064143737859505023e+01
2.083393699330720483e+04 2.054684681459916007e+01
2.083923163453827146e+04 2.046360778547871462e+01
2.084444121421270393e+04 2.055538310912992017e+01
2.084675935049691543e+04 2.080512025869395742e+01
2.085086043798036189e+04 2.101499160618222817e+01
2.085317940643243855e+04 2.137170409731255916e+01
2.085848668170044039e+04 1.995788771934675410e+01
2.086369739493777524e+04 2.091238419035171248e+01
2.086601907790192854e+04 2.053458233500427355e+01
2.087132642912232404e+04 2.086945218452246564e+01
2.087774437233474237e+04 2.126085670204784961e+01
2.088294888362201891e+04 2.071192464493277896e+01
2.088526528119321665e+04 2.061441006735063297e+01
2.089057129455578252e+04 2.086733158001023014e+01
2.089699158366234406e+04 2.035655874766608875e+01
2.090220089697079675e+04 2.055625367804698200e+01
2.090452820870593496e+04 2.277550561990101485e+01
2.090983325401215552e+04 2.110197976763949868e+01
2.091625544900469686e+04 1.919367331871920257e+01
2.092146373521964779e+04 2.154018308946124094e+01
2.092378727862985761e+04 2.204913236463148607e+01
2.092909670317333439e+04 2.077680740179176766e+01
2.093550637660198481e+04 2.019630701905929016e+01
2.094071225007773319e+04 2.111909617097413161e+01
2.094303792701392376e+04 2.117298407913320801e+01
2.094834309394681259e+04 2.032420116944971511e+01
2.095476245359921813e+04 2.060834620940940809e+01
2.095996750439113748e+04 2.026340595536355238e+01
2.096229457003654898e+04 2.111812428326456015e+01
2.096760348829418945e+04 2.042380194818579753e+01
2.097281001561988887e+04 2.029920518089503645e+01
2.097512901858488112e+04 2.002500236707264847e+01
2.097922713045704586e+04 2.061835451583321088e+01
2.098155727796309293e+04 2.086802131741471911e+01
2.098686126814454474e+04 2.005410847407152275e+01
2.099206495947887015e+04 2.063324339384827510e+01
2.099439499177012840e+04 1.988794715524319301e+01
2.099848682883770744e+04 2.083219458279961600e+01
2.100081929406875133e+04 2.077184041093459754e+01
2.100612410505908701e+04 2.021706143340433570e+01
2.101133006839917653e+04 2.027986880308139206e+01
2.101365994219704589e+04 1.922692207209912141e+01
2.101775066402993616e+04 2.051491186593255378e+01
2.102008400189167878e+04 2.089430086897974093e+01
2.102538839098931203e+04 2.007721013675774202e+01
2.103059358324936693e+04 1.997715231211144271e+01
2.103292767127935804e+04 1.896698050376197386e+01
2.103701395757475257e+04 2.008234638798851535e+01
2.103935110553841878e+04 1.923381984988557747e+01
2.104465092668174475e+04 2.061028306236445928e+01
2.104985260252979788e+04 1.933346591436518480e+01
2.105218778304199441e+04 1.924642633069505493e+01
2.105627608208161109e+04 2.034651937138250233e+01
2.105861399633437031e+04 1.903617592217012344e+01
2.106391801186955490e+04 1.964333988632452943e+01
2.106912224561677431e+04 1.997201894953060020e+01
2.107146015919912315e+04 2.012544543073362391e+01
2.107554474022761497e+04 2.023133818563293573e+01
2.107788136742624556e+04 2.020388793295271412e+01
2.108318349615144325e+04 1.963137397600737089e+01
2.108838444526559033e+04 1.939675062178643472e+01
2.109071889177672347e+04 1.855968922112924702e+01
2.109480566377873038e+04 2.008448072061681700e+01
2.109714509181635003e+04 1.999494491916004790e+01
2.110244872285647943e+04 1.961985204424246376e+01
2.110765473192058926e+04 1.898695555933345958e+01
2.110999502373236828e+04 1.896384228783961134e+01
2.111407951931373100e+04 1.975638343943253616e+01
2.111641920456182925e+04 1.932940997686095130e+01
2.112172494213321261e+04 2.067062660451719580e+01
2.112692796606531192e+04 1.928963308564396684e+01
2.112926856939033314e+04 1.927509333034087646e+01
2.113335325260132959e+04 2.026644990913320754e+01
2.113568859041186079e+04 1.929453400638968930e+01
2.114098495514524984e+04 1.990627522083635270e+01
2.114618871888384820e+04 1.952194590334604030e+01
2.114853344645163452e+04 1.984119332611104980e+01
2.115261177110850622e+04 1.984483059715058673e+01
2.115495137294293454e+04 1.901257885361371791e+01
2.116025638195743159e+04 2.000771555145350433e+01
2.116545957090361844e+04 1.989791092016354668e+01
2.116780317311503677e+04 1.819050201410229661e+01
2.117188479871550589e+04 2.040651105194661596e+01
2.117423027381935026e+04 2.004190306428095170e+01
2.117953175263592129e+04 2.057193285309437414e+01
2.118473736107496370e+04 1.925169300867158029e+01
2.118708383922860230e+04 1.960541417430017574e+01
2.119114619038655292e+04 1.982588078079997373e+01
2.119350923359997978e+04 1.911206836353314031e+01
2.119880684870074401e+04 2.031555068640719242e+01
2.120400419869524558e+04 1.959016668152817076e+01
2.120634827893041438e+04 1.957762876730532753e+01
2.121042184811619882e+04 1.978049106231173226e+01
2.121277354035072494e+04 1.962920812604257392e+01
2.121807289519647020e+04 1.961722994773817774e+01
2.122327343568126889e+04 1.988404546953936958e+01
2.122562481908138216e+04 1.932384323556679107e+01
2.122969571831150097e+04 1.951452245577235090e+01
2.123204662205276327e+04 1.890289339637982025e+01
2.123735060082997734e+04 1.990171316320545714e+01
2.124255135782119032e+04 1.961973007435187810e+01
2.124490406305848592e+04 1.931349156206219320e+01
2.124897680089083588e+04 1.961609309405063684e+01
2.125133204903382284e+04 1.804130403361549995e+01
2.125663200208509807e+04 1.990378510376529420e+01
2.126183130571974107e+04 1.999114039618027050e+01
2.126418580546386147e+04 1.878923538829990036e+01
2.126825549358216813e+04 1.919978255433282754e+01
2.127060471182303445e+04 1.981510253225994234e+01
2.127590371434551707e+04 1.997887311093020912e+01
2.128110138667037972e+04 1.970297912879149749e+01
2.128345548317468274e+04 1.940973308726547941e+01
2.128752750868519070e+04 1.945017535917578755e+01
2.128988625221004622e+04 1.919602485322388574e+01
2.129518053988735119e+04 1.944273331621224798e+01
2.130037448421199588e+04 1.994916672603455865e+01
2.130272894297059975e+04 1.984386046414060090e+01
2.130680078871160367e+04 1.984245462709067098e+01
2.130915589680774065e+04 1.980962881576776979e+01
2.131445884159369962e+04 1.867254075027206994e+01
2.131965684150049856e+04 1.963289759641679666e+01
2.132201512452611132e+04 1.833495838513216825e+01
2.132608484126578696e+04 2.007525514467842243e+01
2.132844731379596487e+04 1.968331367640771745e+01
2.133374412018320436e+04 1.983893607676192516e+01
2.133894186634982543e+04 1.920316584259079917e+01
2.134130191306152847e+04 2.004602367811212815e+01
2.134536356392750895e+04 1.966081957566792227e+01
2.134771952599077122e+04 1.906150497231224605e+01
2.135301967343587239e+04 1.979376570975341210e+01
2.135821512557800088e+04 1.914296036969496839e+01
2.136057215983092465e+04 1.952579721060848783e+01
2.136464483921519422e+04 1.961642419851061092e+01
2.136700879683101448e+04 2.028903664510060878e+01
2.137230147318644231e+04 1.923699823162848688e+01
2.137750503571348963e+04 1.931729700120115112e+01
2.137986204680051742e+04 1.915819277847204205e+01
2.138392996177621535e+04 1.921021653042474853e+01
2.138628783038655820e+04 1.935201518483770755e+01
2.139158755666739307e+04 1.980659079169452497e+01
2.139677818956541159e+04 1.890921022556695519e+01
2.139910614199643533e+04 1.849686894045339258e+01
2.140320527915706407e+04 1.952522274292246252e+01
2.140557313157708268e+04 1.950148148116202407e+01
2.141086512153733202e+04 1.948353844114403799e+01
2.141606008998893594e+04 1.939484795521642013e+01
2.141842825165613976e+04 1.919297330758651654e+01
2.142249067888458012e+04 1.948885072447014011e+01
2.142485429364375159e+04 1.902963661274743856e+01
2.143015334019667716e+04 1.986236822191438378e+01
2.143534477902449362e+04 1.898843282871462534e+01
2.143771091866838469e+04 1.911655644655327180e+01
2.144177198082984614e+04 1.980184888515334762e+01
2.144414400949150149e+04 1.951111391178421783e+01
2.144943455526465550e+04 1.933404248060542230e+01
2.145463072400384044e+04 1.936843519410748016e+01
2.145700211720598600e+04 1.954580670313956148e+01
2.146104407635071402e+04 1.919162696040904947e+01
2.146342876939405323e+04 1.932815724897828602e+01
2.146872440340652247e+04 1.973493711861808819e+01
2.147391323082366944e+04 1.887816422468986843e+01
2.147628289298343589e+04 1.846424653548719519e+01
2.148033661780843613e+04 1.980321949903322221e+01
2.148268431771859105e+04 1.956247943214182428e+01
2.148799423070962803e+04 1.942251052314609083e+01
2.149319824267562581e+04 1.879981895392612046e+01
2.149556240169922603e+04 1.835308457633978918e+01
2.149963113613692622e+04 1.740960242916313305e+01
2.150200723938249575e+04 1.637233253920475562e+01
2.150730252583508263e+04 1.797785224715246954e+01
2.151249417537684349e+04 1.799198383069585105e+01
2.151487291504443419e+04 1.932496085758136317e+01
2.151892450837794604e+04 1.845718370324934199e+01
2.152130175127939583e+04 1.921339840988773773e+01
2.152659141602502496e+04 1.840793162759609913e+01
2.153178013126179212e+04 1.864642368840727116e+01
2.153415793991870305e+04 1.996335986687691033e+01
2.153821077288655943e+04 1.907790315368973211e+01
2.154059008819300652e+04 1.963410667653548458e+01
2.154588528893212424e+04 1.904206124785025267e+01
2.155107479444984347e+04 1.830858661859425141e+01
2.155345621046776068e+04 1.967178078992777301e+01
2.155750201258487141e+04 1.895505874068343743e+01
2.155987550446994646e+04 1.924406225010991633e+01
2.156516163204921395e+04 1.880873717079978746e+01
2.157035519992829359e+04 1.926460500040796120e+01
2.157272975155609674e+04 1.893882350855214369e+01
2.157678876431440949e+04 1.866854984858260025e+01
2.157916433467923707e+04 1.907594239412415149e+01
2.158446555555200393e+04 1.967689372201991915e+01
2.158965255403743504e+04 1.889797749272546312e+01
2.159203819567787650e+04 1.828323603418901655e+01
2.159608280794685197e+04 1.933163667152099308e+01
2.159846958244447524e+04 1.969917990140856645e+01
2.160375404618724133e+04 1.943695297060257943e+01
2.160893464773127562e+04 1.929734961288327355e+01
2.161132872130088072e+04 1.770886599171537412e+01
2.161536726188172543e+04 1.885272047737487000e+01
2.161775585388618492e+04 1.919936312423727642e+01
2.162304440294278174e+04 1.942558305533366081e+01
2.162823124870009269e+04 1.883776613640058528e+01
2.163062073518388934e+04 1.862874752532185241e+01
2.163466256878498825e+04 1.860654774657248822e+01
2.163705447439034469e+04 1.879347389856916806e+01
2.164234016048955527e+04 1.919846768967333261e+01
2.164752752436466835e+04 1.933979746681733047e+01
2.164991946425001515e+04 1.931835342040360004e+01
2.165395614607399693e+04 1.878727741662695649e+01
2.165634675761700419e+04 1.915471109156028717e+01
2.166163537246569467e+04 1.893575337084923760e+01
2.166681814950845001e+04 1.889850582045293947e+01
2.166921074036683785e+04 1.890806921822512621e+01
2.167325149547959154e+04 1.941102102658282647e+01
2.167564679023223653e+04 1.845057349562432591e+01
2.168093044190133514e+04 1.890891877307644720e+01
2.168611207635865867e+04 1.893492480815555368e+01
2.168850862538536239e+04 1.817980577256783548e+01
2.169253997075126608e+04 1.921094648008244832e+01
2.169493894741654003e+04 1.790481609065062329e+01
2.170022748873428645e+04 1.860409945046183111e+01
2.170541050446942972e+04 1.735663844783398346e+01
2.170780815497380536e+04 1.745712874756123867e+01
2.171184437124700344e+04 1.919579274977633077e+01
2.171425062960390642e+04 1.823839577881478036e+01
2.171952918798365863e+04 1.902985381685086352e+01
2.172471358754384346e+04 1.808615197689999832e+01
2.172711674063832834e+04 1.810711696379285840e+01
2.173114797850116884e+04 1.845170227623644621e+01
2.173354021886008923e+04 1.894020042221101718e+01
2.173882237690742841e+04 1.922918757173716031e+01
2.174400318139360024e+04 1.808952929977231605e+01
2.174640505249114722e+04 1.825894802114755322e+01
2.175045455152629438e+04 1.913649582773008362e+01
2.175284072555723469e+04 1.869598852031657543e+01
2.175812089403607024e+04 1.835088246064057671e+01
2.176330175465997672e+04 1.881902772245383204e+01
2.176570525328146323e+04 1.853598436299402152e+01
2.176973473731612103e+04 1.862966750023880280e+01
2.177213840201495623e+04 1.881299226422531845e+01
2.177741477142845542e+04 1.839486286805558279e+01
2.178258891565384693e+04 1.813965526152447794e+01
2.178496977491258440e+04 1.823218429091678061e+01
2.178902758531945801e+04 1.845314107537017634e+01
2.179137560751178171e+04 1.674138303221561941e+01
2.179669106184731572e+04 1.704054708531675644e+01
2.180190003852792142e+04 1.697488947088821476e+01
2.180425786372370931e+04 1.749011017231637766e+01
2.180833567684758236e+04 1.773542526411471343e+01
2.181073053362856081e+04 1.841828669002794783e+01
2.181602910311628511e+04 1.771614256081897665e+01
2.182120908570606116e+04 1.823718507534861288e+01
2.182360771041847693e+04 1.759709369537488755e+01
2.182762981267815485e+04 1.847071352793927801e+01
2.183003548705631692e+04 1.818725562080482661e+01
2.183532098923379090e+04 1.812555255785979469e+01
2.184049590085003365e+04 1.881566379165213476e+01
2.184291352581025058e+04 1.814114011640032587e+01
2.184694507950776460e+04 1.752757778397909050e+01
2.184934051462661591e+04 1.746826702096210937e+01
2.185461667421086167e+04 1.804836893540706200e+01
2.185979640777537861e+04 1.835171115139156939e+01
2.186221028531952106e+04 1.780360266584800755e+01
2.186623204795885613e+04 1.802763665148199124e+01
2.186865038848293261e+04 1.694051515097019589e+01
2.187392822477020309e+04 1.745028392348013213e+01
2.187910427946794152e+04 1.756441050564005479e+01
2.188152697408003587e+04 1.793130258789615539e+01
2.188554127038979277e+04 1.712545196302068007e+01
2.188796298541088618e+04 1.697239187604074573e+01
2.189323725389734682e+04 1.871012725778020069e+01
2.189840421608751785e+04 1.797349249932203463e+01
2.190082649005160783e+04 1.741554472927409591e+01
2.190483746164705735e+04 1.815168265072147591e+01
2.190726162334062246e+04 1.748313415261938175e+01
2.191253649935364228e+04 1.764432799790596818e+01
2.191770566360334487e+04 1.768462385550552085e+01
2.192012971023511636e+04 1.827187951426665791e+01
2.192413672486074938e+04 1.758710233263328249e+01
2.192656030001003455e+04 1.778750503653170156e+01
2.193183016057204441e+04 1.795388250471879132e+01
2.193699915402634724e+04 1.708041328354813970e+01
2.193942836518380500e+04 1.597274670360984672e+01
2.194343973208119496e+04 1.757767270395140713e+01
2.194586993966965019e+04 1.691623977415646962e+01
2.195114492563267413e+04 1.693842075262725899e+01
2.195631361287719847e+04 1.625633557937446838e+01
2.195874778026511922e+04 1.390905175875414379e+01
2.196275324310091310e+04 1.691145191263500180e+01
2.196518823740218795e+04 1.828830340746670302e+01
2.197046152173109294e+04 1.738230900142677982e+01
2.197562694355889835e+04 1.676826545264981405e+01
2.197805152122949949e+04 1.648806996436524841e+01
2.198204734889731481e+04 1.686206627171318218e+01
2.198448502157990879e+04 1.707259978262010236e+01
2.198975397420465379e+04 1.707398513131229478e+01
2.199492214243689159e+04 1.659549899474851387e+01
2.199735821936860521e+04 1.740776551868004063e+01
2.200135725451883263e+04 1.755729035625631695e+01
2.200379347683169908e+04 1.688845152839273211e+01
2.200906387253288995e+04 1.769710172942464865e+01
2.201422041877686934e+04 1.730733863469698619e+01
2.201666495249402942e+04 1.706432855472266752e+01
2.202066144662549050e+04 1.689228626121725441e+01
2.202310198280101395e+04 1.756589713795771956e+01
2.202836737139666366e+04 1.716039223101117983e+01
2.203353094235096069e+04 1.619725063232107587e+01
2.203597261050832458e+04 1.682389011755122965e+01
2.203996812688247883e+04 1.652597003845098200e+01
2.204240941042586201e+04 1.484395584567390358e+01
2.204767969125004311e+04 1.807622750512914678e+01
2.205284117426148441e+04 1.557002353973288500e+01
2.205528882862356477e+04 1.551104766802184365e+01
2.205928083740111470e+04 1.637043080970970266e+01
2.206172887066343537e+04 1.584224486203722293e+01
2.206699474769497101e+04 1.670812693232237578e+01
2.207215411962649523e+04 1.650787475469503107e+01
2.207460031487890956e+04 1.634439793663803897e+01
2.207858462417209375e+04 1.685894682902027597e+01
2.208103114096826539e+04 1.574266407668938150e+01
2.208628780037716569e+04 1.636876201077808446e+01
2.209145122682336296e+04 1.626051117739212515e+01
2.209390261652085610e+04 1.578347725609568641e+01
2.209788903884623505e+04 1.634314114189085032e+01
2.210033702851447379e+04 1.694007301127887644e+01
2.210559564044422586e+04 1.521478364014086893e+01
2.211075922354398790e+04 1.616527623718559070e+01
2.211321456071909051e+04 1.646679762563565319e+01
2.211720050542126774e+04 1.531263148605538227e+01
2.211965282864366236e+04 1.335440540575850932e+01
2.212490433024412778e+04 1.573493970204539316e+01
2.213008003561523947e+04 1.523152018259795781e+01
2.213251298108044648e+04 1.376722012769921122e+01
2.213651877358251295e+04 1.501868049312249553e+01
2.213895316919363904e+04 1.623915660862287069e+01
2.214422537282619669e+04 1.576366701772786172e+01
2.214939105040292270e+04 1.582013506076751064e+01
2.215181819682943387e+04 1.602703978579554089e+01
2.215581840640120208e+04 1.538286165344108447e+01
2.215827603141072177e+04 1.536007756787470946e+01
2.216353745902797527e+04 1.569528493636261501e+01
2.216869212131765016e+04 1.533434458166740910e+01
2.217115187902835896e+04 1.574667233622786533e+01
2.217512808646091071e+04 1.541947884387122691e+01
2.217758908171837538e+04 1.566211576908892589e+01
2.218284707193902068e+04 1.578965863435951178e+01
2.218800199145861552e+04 1.576076913355093190e+01
2.219046709597197332e+04 1.525627796388475765e+01
2.219443997555756505e+04 1.568095944978709433e+01
2.219690135925218055e+04 1.566781836566851460e+01
2.220216537431442339e+04 1.491365621908827066e+01
2.220731266847833103e+04 1.612094612199709687e+01
2.220977992000486483e+04 1.532867414337242096e+01
2.221374753392849379e+04 1.507733253507276849e+01
2.221621975730020131e+04 1.503014902796411612e+01
2.222148217419720095e+04 1.552304017569450423e+01
2.222661989188009102e+04 1.522568991724508614e+01
2.222909058556920354e+04 1.470487837559601019e+01
2.223305723598364057e+04 1.502200606569584451e+01
2.223553102677268544e+04 1.553086473439824644e+01
2.224078707213369489e+04 1.479493750355363879e+01
2.224593644635472810e+04 1.542480450372567446e+01
2.224840884735643704e+04 1.472762967415434332e+01
2.225237461288683699e+04 1.477103620077863688e+01
2.225485356851639153e+04 1.528109574132375670e+01
2.226010449772930588e+04 1.440266155723292307e+01
2.226525128608818704e+04 1.508820478602202364e+01
2.226772900383348679e+04 1.455431391415661935e+01
2.227168404416316116e+04 1.495122412300492876e+01
2.227416253284305640e+04 1.516887052242632095e+01
2.227941299052941758e+04 1.569327544199197355e+01
2.228455943531266894e+04 1.498348099895550334e+01
2.228703867444538264e+04 1.394212195726456116e+01
2.229099044138417594e+04 1.473759517889163995e+01
2.229347433101298520e+04 1.536478332114959500e+01
2.229872333138812246e+04 1.457561925924753155e+01
2.230387036621950028e+04 1.433750813715955097e+01
2.230635797492763959e+04 1.237035429124840746e+01
2.231030958023077255e+04 1.429338152278467078e+01
2.231279618319947622e+04 1.315375584733619618e+01
2.231804712744908102e+04 1.485579310099716466e+01
2.232318960433175380e+04 1.439235961396047614e+01
2.232567981624720414e+04 1.334268563228557092e+01
2.232962832157179218e+04 1.410358598232018146e+01
2.233212172103534976e+04 1.393325925489536843e+01
2.233735788335118559e+04 1.468501315847703204e+01
2.234249711766236942e+04 1.447509931868651556e+01
2.234499376181664411e+04 1.427559357303696252e+01
2.234893558195229343e+04 1.407830663125777271e+01
2.235143093382425650e+04 1.406728744851183244e+01
2.235668541844588981e+04 1.479746382946473737e+01
2.236180915021458713e+04 1.400034274884703933e+01
2.236430569127766285e+04 1.389131286242638375e+01
2.236824519170146596e+04 1.395673375345716494e+01
2.237071982968615339e+04 1.423347919599454769e+01
2.237598397519461651e+04 1.407397560245618706e+01
2.238111740528126393e+04 1.411635440411848563e+01
2.238362624459081417e+04 1.443767934690476373e+01
2.238747025032850433e+04 1.378485451915080340e+01
2.239007132825709778e+04 1.371074491511384963e+01
2.239519206666617902e+04 1.374687543047304672e+01
2.239985667248305253e+04 1.081626313538906992e+01
2.240294120997689970e+04 1.416303266969607932e+01
2.240665010049084594e+04 1.313765023321206726e+01
2.240938446509369533e+04 1.322200921262576578e+01
2.241451860011438475e+04 1.396119168147663459e+01
2.241963751064596363e+04 1.318777786257540363e+01
2.242226416372360109e+04 1.291291135774042154e+01
2.242608439875182376e+04 1.375088047220723553e+01
2.242871907852070581e+04 1.381849107201841420e+01
2.243393691815306738e+04 1.408976769566986675e+01
2.243906465533428127e+04 1.281083360546125682e+01
2.244158030992744534e+04 1.341772469316607186e+01
2.244551154395136473e+04 1.299054402991959023e+01
2.244805001066180193e+04 1.310224283527970179e+01
2.245326227023221509e+04 1.295227480557810473e+01
2.245838180035915138e+04 1.210791710114698461e+01
2.246090555050700277e+04 1.160336173409082861e+01
2.246482442820080178e+04 1.276708270454107108e+01
2.246734197935767588e+04 1.273000516039194174e+01
2.247257787121054207e+04 1.350212346587165335e+01
2.247770212710242413e+04 1.355859404984796157e+01
2.248021533459286002e+04 1.354070457199954447e+01
2.248413644054255928e+04 1.359028151797900819e+01
2.248666116630171746e+04 1.251548035385740043e+01
2.249188723598031356e+04 1.356864206714250543e+01
2.249700843960786369e+04 1.376320670664895829e+01
2.249953384089272004e+04 1.332688734371220818e+01
2.250344854055245014e+04 1.297771865522157242e+01
2.250597456118249465e+04 1.252648795308494556e+01
2.251120673112342411e+04 1.445962565060485083e+01
2.251632941874292737e+04 1.291176991947960850e+01
2.251886037776216835e+04 1.282803091741446622e+01
2.252276849941018372e+04 1.268894514308829535e+01
2.252530492675683854e+04 1.338560146620271318e+01
2.253052963917202942e+04 1.372182926225422861e+01
2.253564930860949971e+04 1.302716821596316521e+01
2.253818424349348788e+04 1.260140120314502710e+01
2.254208389811822417e+04 1.359512544016258317e+01
2.254462215153904981e+04 1.353484378294987778e+01
2.254984558038169780e+04 1.297027800223211358e+01
2.255498446733054880e+04 1.302072902074086080e+01
2.255749824895878555e+04 1.381179714750678045e+01
2.256139601117751590e+04 1.313265445118649843e+01
2.256393848538957172e+04 1.280283006357978337e+01
2.256915984970971840e+04 1.317418307429471724e+01
2.257428118840176103e+04 1.335293622933964386e+01
2.257682185601246601e+04 1.230760290942278523e+01
2.258071400259363509e+04 1.305200499819122406e+01
2.258325518936281514e+04 1.344375409207295569e+01
2.258848229953430564e+04 1.279689522776210886e+01
2.259359406385180409e+04 1.299179931379639719e+01
2.259613810306970481e+04 1.350279517450020528e+01
2.260003319907384139e+04 1.278669530866189241e+01
2.260258118835046844e+04 1.271107609691242857e+01
2.260779784763748830e+04 1.282686844131910853e+01
2.261290856980156241e+04 1.299367610629322733e+01
2.261546274264407839e+04 1.247403745728865232e+01
2.261934515816955900e+04 1.283125764436771554e+01
2.262189994694766938e+04 1.344374170044652139e+01
2.262713325436925879e+04 1.319842576191071792e+01
2.263225845599213790e+04 1.227372347091370308e+01
2.263478252395741947e+04 1.325115161335553182e+01
2.263867363701700742e+04 1.299337969723709740e+01
2.264122597967943875e+04 1.224044617672319113e+01
2.264643705341281384e+04 1.240834196116433930e+01
2.265153460091139277e+04 1.293536015712872889e+01
2.265410854844687128e+04 1.392171167213500027e+01
2.265799657360634228e+04 1.179630653548116648e+01
2.266054072872467441e+04 1.244533669891747252e+01
2.266575653392722234e+04 1.315695393971229521e+01
2.267085402091279684e+04 1.279552302861754143e+01
2.267342283357356428e+04 1.275320174674619089e+01
2.267729387789008615e+04 1.269506678613125494e+01
2.267986588794793715e+04 1.272354949002622782e+01
2.268507317875640365e+04 1.341331330086894624e+01
2.269017447759885181e+04 1.235673073025443180e+01
2.269274963414832382e+04 1.233065741873339327e+01
2.269661026488249991e+04 1.262201075040198717e+01
2.269919083339051940e+04 1.262706349677262274e+01
2.270440033911931459e+04 1.327430044892596683e+01
2.270949764971241893e+04 1.308322554504578328e+01
2.271207180342803622e+04 1.222811284374777330e+01
2.271592954056618328e+04 1.231893616983072093e+01
2.271851003544744890e+04 1.262630786122520199e+01
2.272371394128410611e+04 1.345891964093435433e+01
2.272883959823578334e+04 1.257281136451970305e+01
2.273139353256001777e+04 1.185032228201487570e+01
2.273524847919050080e+04 1.275934147196117330e+01
2.273783355386341282e+04 1.389081422969959334e+01
2.274303852240732886e+04 1.281733740432490798e+01
2.274812862330150165e+04 1.266179136665395788e+01
2.275071749038161579e+04 1.292149798389341520e+01
2.275456945902799634e+04 1.251911916254385204e+01
2.275715946997360152e+04 1.251362031159451682e+01
2.276236042103048385e+04 1.317178724004913981e+01
2.276744996712359716e+04 1.311285858127777360e+01
2.277004050496164200e+04 1.299858593948984087e+01
2.277388792120177459e+04 1.294131879369387761e+01
2.277648078190241358e+04 1.277305743628041057e+01
2.278167925726608155e+04 1.312460873528889849e+01
2.278676425221896716e+04 1.314898721074325216e+01
2.278935908943031609e+04 1.216555630610580785e+01
2.279320477696715534e+04 1.326350714273995379e+01
2.279580261512931975e+04 1.326595355968598966e+01
2.280099504728971806e+04 1.240199700478826017e+01
2.280608041490778851e+04 1.304601799572439447e+01
2.280868372091546553e+04 1.236797124675360848e+01
2.281252307195480535e+04 1.242444027289526787e+01
2.281512139028896854e+04 1.267366786139829671e+01
2.281896509559278638e+04 1.290721358810545993e+01
2.282340305254949635e+04 1.251647039783477489e+01
2.282800662348689366e+04 1.263740958868928921e+01
2.283184192776078635e+04 1.252990513061042854e+01
2.283444801870559968e+04 1.289499681953083510e+01
2.283827704246666326e+04 1.264122265040190740e+01
2.284088619778957946e+04 1.288214793256760515e+01
2.284607894140278950e+04 1.286789613266520860e+01
2.285115595860032408e+04 1.284859127531144907e+01
2.285376997623263742e+04 1.216422037603852147e+01
2.285759380387316196e+04 1.255695006632127786e+01
2.286021159480742426e+04 1.214433128978217624e+01
2.286539513370741406e+04 1.236887009616689959e+01
2.287046474601773298e+04 1.216649365810511085e+01
2.287309352607558685e+04 1.355998172098127519e+01
2.287690755597708267e+04 1.201523422293400323e+01
2.287953373609941264e+04 1.171921263564776972e+01
2.288471622942354225e+04 1.248453156149062515e+01
2.288978318971573026e+04 1.151100434940675932e+01
2.289241349695269673e+04 1.129260654265702435e+01
2.289619344013671798e+04 1.318004276080375270e+01
2.289885670490182383e+04 1.287209954762090902e+01
2.290402479560362917e+04 1.168331416031059611e+01
2.290909071171817050e+04 1.204143354300934732e+01
2.291174120059952475e+04 1.138410508061677362e+01
2.291554672911438684e+04 1.327158539311063556e+01
2.291820625713267873e+04 1.224609547367338180e+01
2.292336624567861509e+04 1.218679062367368182e+01
2.292842716638037746e+04 1.194432771725279885e+01
2.293106421751935704e+04 1.292761220032008751e+01
2.293484780775618128e+04 1.280475338633852544e+01
2.293750524943079290e+04 1.253211584748634344e+01
2.294268153464978604e+04 1.221201980119015751e+01
2.294774692839931595e+04 1.206723247542746158e+01
2.295038936490815104e+04 1.210296985893178601e+01
2.295418651998003406e+04 1.228911428609114154e+01
2.295683415010276440e+04 1.244414376426566982e+01
2.296200260331608297e+04 1.245063474706911677e+01
2.296706306268696062e+04 1.189151264471751013e+01
2.296970724164814965e+04 1.313651648875978495e+01
2.297349955943455279e+04 1.168124728680897206e+01
2.297615450579557364e+04 1.167591212941519174e+01
2.298132396920293468e+04 1.255161387174792686e+01
2.298638230541604207e+04 1.230895553539860998e+01
2.298903580816492104e+04 1.207006575184646913e+01
2.299281769184222503e+04 1.229003004288062328e+01
2.299547897090795232e+04 1.222020293921895373e+01
2.300064602977227332e+04 1.268429643066573398e+01
2.300569942256646027e+04 1.205338055685458087e+01
2.300835571425836679e+04 1.194123874536838770e+01
2.301213862407682245e+04 1.242208216199776238e+01
2.301480096869998670e+04 1.272156833213819915e+01
2.301996293408400743e+04 1.191747022164642900e+01
2.302501383574250212e+04 1.227980992776259406e+01
2.302767955052591424e+04 1.222127781049518092e+01
2.303145408226950894e+04 1.247664984520162434e+01
2.303411885891977363e+04 1.257847409819089535e+01
2.303929433708655051e+04 1.165802139314889807e+01
2.304432884062823359e+04 1.227767153851999637e+01
2.304700235557357519e+04 1.136598925407683147e+01
2.305077249463721819e+04 1.267026596290544482e+01
2.305344515816366766e+04 1.210321423228151794e+01
2.305860605948983721e+04 1.185122158921834767e+01
2.306365157396945870e+04 1.210873590317439152e+01
2.306633668999717702e+04 1.321468732934111401e+01
2.307008118885641670e+04 1.165321907836058912e+01
2.307276601920344547e+04 1.235680117703764225e+01
2.307792567684498135e+04 1.218732522529230167e+01
2.308296680770629246e+04 1.208479975999320644e+01
2.308564814350042434e+04 1.117023635105074320e+01
2.308940681960753136e+04 1.154757630009306091e+01
2.309209557540070455e+04 1.223994526019169271e+01
2.309724635054364262e+04 1.222975618614880311e+01
2.310228329312966525e+04 1.214304462802604156e+01
2.310497675695389989e+04 1.239579507804874581e+01
2.310871986720449058e+04 1.220643647556909350e+01
2.311141527975905046e+04 1.213695694820991910e+01
2.311656507185645023e+04 1.257238939480555651e+01
2.312159650995314951e+04 1.166875241536910934e+01
2.312429535968069467e+04 1.120865054636247038e+01
2.312803409974324313e+04 1.235313743562203470e+01
2.313073954310541740e+04 1.269384505029222332e+01
2.313588418188494325e+04 1.158244174496442014e+01
2.314089867288956520e+04 1.222625019129006319e+01
2.314362115707095654e+04 1.231504002995816371e+01
2.314735308571632049e+04 1.184662115369903290e+01
2.315006171336256011e+04 1.245162570712493633e+01
2.315520492698040107e+04 1.077965365107004736e+01
2.316022951200269017e+04 1.154611509282490722e+01
2.316294243623582952e+04 1.152398842645060917e+01
2.316666701896585801e+04 1.106098176906562713e+01
2.316938670401865602e+04 1.124712996925662978e+01
2.317452534641700549e+04 1.201725433569709622e+01
2.317954894738044095e+04 1.180057296372218012e+01
2.318227400138239318e+04 1.173460427068098788e+01
2.318602135439864651e+04 1.301554675539938088e+01
2.318871181183408044e+04 1.257418509141185936e+01
2.319384759599375684e+04 1.278665889791316346e+01
2.319886244620322759e+04 1.185515509184264893e+01
2.320158960280619795e+04 1.167628558746135070e+01
2.320530087542327237e+04 1.267518209898700476e+01
2.320803333460760405e+04 1.297075774711904472e+01
2.321315586064378658e+04 1.164786750189472642e+01
2.321817753104148505e+04 1.186278514503679382e+01
2.322091879552055616e+04 1.138777302182964668e+01
2.322461634988433798e+04 1.284167111755897750e+01
2.322735787543448168e+04 1.139192143954711689e+01
2.323248429339028735e+04 1.269955922658436975e+01
2.323749616056020022e+04 1.180863307542730922e+01
2.324023645237114397e+04 1.116398179874204466e+01
2.324392895360452894e+04 1.190933109005684187e+01
2.324668054985700655e+04 1.278038801766497379e+01
2.325180224844282930e+04 1.183262888590684270e+01
2.325680634632799047e+04 1.195167290518176983e+01
2.325956124620065748e+04 1.152984500860869588e+01
2.326324577857300392e+04 1.191295393234261724e+01
2.326599999959317211e+04 1.220186177274327299e+01
2.327111263810662058e+04 1.155027128036861761e+01
2.327612059848752688e+04 1.216489275609062837e+01
2.327887975812804871e+04 1.261845609273366087e+01
2.328255824270126686e+04 1.159336055470593330e+01
2.328531169668665825e+04 1.134969412774250230e+01
2.329043121186552162e+04 1.165992668241903907e+01
2.329543419493755937e+04 1.231233313318747591e+01
2.329819857067007979e+04 1.221217194456219168e+01
2.330187226916707732e+04 1.138655319591112658e+01
2.330463768463333690e+04 1.120619070761881986e+01
2.330975674758523382e+04 1.195874580775121210e+01
2.331474588268118896e+04 1.147975480944674054e+01
2.331752630119258538e+04 1.200664667510023520e+01
2.332118533431057949e+04 1.185723900451972135e+01
2.332397970692968011e+04 1.157239889085494688e+01
2.332907538179682524e+04 1.166756027186950817e+01
2.333406078104504195e+04 1.187465576868359562e+01
2.333686105384053371e+04 1.180994302999576817e+01
2.334049683167512558e+04 1.216125367620892206e+01
2.334328909799105895e+04 1.072960985877756634e+01
2.334839184044070862e+04 1.260962394383610707e+01
2.335337294061472494e+04 1.145518409656334313e+01
2.335616769401362035e+04 1.098556427675908687e+01
2.335981234790548115e+04 1.215327795995316862e+01
2.336260647705328302e+04 1.190881995427218953e+01
2.336770849888847079e+04 1.256553227681762053e+01
2.337268832620600006e+04 1.116004479865604182e+01
2.337548672631827139e+04 1.114989721947523371e+01
2.337912332520488053e+04 1.238766246975147922e+01
2.338192770623647812e+04 1.127515979677258429e+01
2.338702677622193733e+04 1.180990367281761699e+01
2.339199633742058722e+04 1.181590534076276811e+01
2.339480595082978107e+04 1.201144399655237649e+01
2.339843724276798821e+04 1.235104798757417655e+01
2.340125196611379943e+04 1.202867485129434755e+01
2.340634082900842986e+04 1.170988927637979948e+01
2.341131295196269639e+04 1.197903894068884512e+01
2.341409806405943527e+04 1.169179167706324662e+01
2.341775197001442575e+04 1.272834261192033090e+01
2.342056982453577075e+04 1.208924346513928860e+01
2.342565910181459549e+04 1.163521038717239087e+01
2.343062158102371541e+04 1.185453598460558133e+01
2.343344843638793827e+04 1.198644063821035921e+01
2.343705783371969665e+04 1.254515248486006307e+01
2.343989313929313357e+04 1.316688832534146947e+01
2.344497461148122966e+04 1.191788394884862434e+01
2.344993405601349514e+04 1.211576850487380419e+01
2.345276986849039895e+04 1.201680394195965818e+01
2.345636900323633017e+04 1.234822639350937479e+01
2.345920977920274163e+04 1.286594167747807838e+01
2.346429108154953065e+04 1.189569713625891723e+01
2.346924405608610323e+04 1.184281070680050973e+01
2.347208697089106499e+04 1.245066958040239413e+01
2.347568209788530294e+04 1.286751528288288604e+01
2.347853059694798503e+04 1.161427494554373219e+01
2.348360360868448333e+04 1.205777907215847833e+01
2.348855397071041079e+04 1.286768482547757309e+01
2.349141053912095595e+04 1.165010577678800807e+01
2.349499553459253730e+04 1.223957873384358130e+01
2.349784799594935612e+04 1.181178337004273082e+01
2.350292246814706596e+04 1.206971562530358888e+01
2.350787070575388861e+04 1.191636390801218504e+01
2.351072872823196667e+04 1.109526185375482754e+01
2.351430767891219875e+04 1.275788209668612438e+01
2.351716977410680192e+04 1.197657808165906168e+01
2.352223415141315127e+04 1.161279605047236885e+01
2.352717539845743522e+04 1.240032398949996306e+01
2.353004803660133257e+04 1.168493401292926137e+01
2.353361236665533579e+04 1.224428645235880886e+01
2.353648626284226339e+04 1.157538818570630745e+01
2.354154874867650142e+04 1.261749511453976780e+01
2.354648352115703165e+04 1.200575051845666152e+01
2.354935975171198515e+04 1.031403759090805394e+01
2.355291799297552643e+04 1.280780945958416517e+01
2.355580601612794999e+04 1.342963077067109090e+01
2.356085990533518998e+04 1.232193554541159308e+01
2.356579094573342081e+04 1.251664978705748510e+01
2.356868411050548093e+04 1.321065049483786069e+01
2.357222602332225870e+04 1.216954346266286890e+01
2.357512049067705811e+04 1.296088795258539150e+01
2.358017407380323493e+04 1.259817801536808091e+01
2.358509915792456377e+04 1.248461315252641946e+01
2.358799966121880425e+04 1.176889131010823064e+01
2.359153525233020264e+04 1.288524749662309610e+01
2.359444197134915885e+04 1.311610379945766702e+01
2.359948700054952496e+04 1.247290371914849771e+01
2.360440788263126524e+04 1.274270385613709777e+01
2.360731809881782829e+04 1.329074989207259883e+01
2.361083973274180971e+04 1.235467423407097165e+01
2.361375349421104693e+04 1.297589653340234150e+01
2.361879770000872304e+04 1.255572470248418426e+01
2.362371219806787121e+04 1.256475727079622828e+01
2.362663215324660268e+04 1.128314265212857492e+01
2.363014962026976718e+04 1.233208235743065373e+01
2.363307396306703595e+04 1.252474496280310490e+01
2.363810705353754747e+04 1.239337695826281305e+01
2.364301978903160852e+04 1.264922680114674414e+01
2.364595308142227441e+04 1.276857131628772102e+01
2.364945233119417026e+04 1.183850387635694901e+01
2.365238902696738296e+04 1.174940888575383902e+01
2.365742036620134604e+04 1.240668363347174008e+01
2.366232431926572463e+04 1.265575782642766889e+01
2.366526589078568213e+04 1.191498037527475518e+01
2.366875698416680461e+04 1.263727490350300542e+01
2.367170471071265274e+04 1.246105876116332212e+01
2.367673076070106617e+04 1.188416260783520961e+01
2.368162722296363063e+04 1.261789270752600167e+01
2.368458255502067550e+04 1.200979429299347601e+01
2.368806131285033916e+04 1.246990582297874006e+01
2.369101719531496565e+04 1.217243096090972898e+01
2.369604025157384967e+04 1.220863423298552775e+01
2.370092752676280361e+04 1.199851678072240801e+01
2.370389320312723430e+04 1.133919307953301114e+01
2.370736656580299677e+04 1.279577135068858063e+01
2.371033660796899858e+04 1.255678914661375067e+01
2.371535218882328627e+04 1.088570489255670282e+01
2.372023883406191817e+04 1.339228698059317857e+01
2.372321735400319812e+04 1.436183986007984892e+01
2.372667365160646295e+04 1.294451400914019956e+01
2.372965057353341763e+04 1.154922095197270870e+01
2.373466093090859431e+04 1.387287394199240076e+01
2.373954016346686331e+04 1.244924582040353123e+01
2.374252344498011371e+04 1.330519784524221905e+01
2.374595391478410602e+04 1.358294178711720512e+01
2.374896259015281976e+04 1.168820003632662008e+01
2.375396501760640240e+04 1.267193486827339299e+01
2.375883885392988304e+04 1.258463499755470494e+01
2.376183784861007371e+04 1.223784025726364888e+01
2.376527261474718034e+04 1.277339437461509597e+01
2.376827247381599227e+04 1.241524968273728113e+01
2.377326092945562777e+04 1.173161290953791536e+01
2.377814317380101420e+04 1.181359735263479216e+01
2.378115031566914695e+04 1.083023512539366706e+01
2.378457567521677629e+04 1.400727319477804400e+01
2.378758889373522834e+04 1.204626594899214531e+01
2.379258089085853135e+04 1.194263459857208254e+01
2.379744011763281378e+04 1.212564879962401854e+01
2.380044769779123089e+04 1.134487693889908044e+01
2.380387919855591463e+04 1.284230866923027037e+01
2.380689954465532719e+04 1.295959100449527135e+01
2.381188947915762401e+04 1.163854099951517362e+01
2.381674233879147141e+04 1.201156793137665879e+01
2.381977008950962045e+04 1.113556831135216463e+01
2.382317659502769311e+04 1.188703865395451054e+01
2.382621035619873146e+04 1.134064957841839139e+01
2.383119025583569237e+04 1.181808323427403806e+01
2.383603991405558190e+04 1.120526940924206549e+01
2.383908475378432559e+04 1.042700962479379001e+01
2.384247372434423232e+04 1.197649536193130082e+01
2.384552204649910345e+04 1.189124624509865313e+01
2.385050015877615078e+04 1.237824966246200908e+01
2.385534311185583647e+04 1.156913386007359534e+01
2.385839605584260426e+04 1.265306305781144758e+01
2.386177323753432938e+04 1.168344461650663568e+01
2.386483183285735868e+04 1.122203039517595613e+01
2.386980182690687798e+04 1.161173861800422991e+01
2.387463694824663980e+04 1.161348924786077319e+01
2.387770601738402183e+04 1.170339189168030281e+01
2.388107133143620013e+04 1.192376666578032030e+01
2.388413909259339198e+04 1.238335469515970821e+01
2.388910600800257089e+04 1.237669280321553877e+01
2.389393580085363647e+04 1.235905193223815779e+01
2.389701353407138231e+04 1.194809439792473071e+01
2.390036639382634894e+04 1.251625904287350011e+01
2.390345015537178551e+04 1.212665118051013557e+01
2.390840654588067264e+04 1.178482163964670981e+01
2.391322863454825711e+04 1.207346438196293015e+01
2.391632207718211794e+04 1.130106800303216197e+01
2.391966361794542536e+04 1.335338239676478445e+01
2.392275876717106439e+04 1.222682040578451712e+01
2.392771336553962101e+04 1.245701151248427863e+01
2.393252968151529058e+04 1.237106747368726012e+01
2.393562727588450434e+04 1.226685042874106912e+01
2.393895721869035697e+04 1.210867501926661660e+01
2.394206495837344846e+04 1.152889349993986734e+01
2.394700960452294748e+04 1.226975389818471740e+01
2.395181731796679014e+04 1.121248250474140029e+01
2.395493476451350944e+04 1.094298167779304265e+01
2.395824970872842459e+04 1.252812159686125426e+01
2.396137142935263546e+04 1.113680194074842511e+01
2.396631203070441916e+04 1.206874189042067869e+01
2.397111360878350388e+04 1.190349430805673059e+01
2.397424295545678251e+04 1.203919425088476558e+01
2.397754560398972535e+04 1.226558373530916057e+01
2.398068100675131427e+04 1.087716622573950431e+01
2.398561055613025746e+04 1.256658650014515288e+01
2.399037495417545870e+04 1.287271353593123990e+01
2.399354798031823884e+04 1.180946325530296015e+01
2.399683370110419128e+04 1.157447528467053743e+01
2.399998192999542880e+04 1.158346144788204235e+01
2.400490944431959360e+04 1.191430504714204730e+01
2.400969642234173807e+04 1.144417234105915071e+01
2.401285241722237333e+04 1.071818448935510659e+01
2.401612480608525584e+04 1.200812137650043709e+01
2.401928917353933502e+04 1.188575870370203447e+01
2.402420339740478084e+04 1.263580874481216298e+01
2.402898464484834403e+04 1.159022201370887295e+01
2.403215718567394651e+04 1.094064766549823808e+01
2.403541474210870365e+04 1.177726044579785736e+01
2.403859136315439173e+04 1.208250581064407037e+01
2.404350247322414361e+04 1.209693449439692436e+01
2.404827631347491115e+04 1.164892187373066612e+01
2.405146092729391967e+04 1.022495158475549637e+01
2.405470541749199765e+04 1.237627352432346051e+01
2.405789871951223176e+04 1.189861041082101067e+01
2.406113441926523592e+04 1.143477140692216487e+01
2.406587805861566449e+04 1.152693067679773620e+01
2.407076739873373299e+04 9.911685094805157803e+00
2.407399466630873576e+04 1.179709350691932812e+01
2.407720063521629709e+04 1.119282263992830906e+01
2.408042240575425967e+04 1.144373784959089768e+01
2.408517543032140748e+04 1.149002966188732699e+01
2.409006708322517807e+04 1.028994527945987336e+01
2.409327915565207877e+04 1.191377398702928225e+01
2.409650225814331861e+04 1.207414846830165445e+01
2.409970735053456156e+04 1.166589550216431093e+01
2.410446897438291489e+04 1.190988237379618830e+01
2.410936927298422597e+04 1.042312284115118004e+01
2.411256428318628969e+04 1.181200239530842211e+01
2.411580352993624911e+04 1.132379876727932100e+01
2.411899574767665035e+04 1.201032274860832594e+01
2.412376090214052238e+04 1.119114704943557470e+01
2.412866823275665593e+04 1.150014047701385422e+01
2.413185000087596563e+04 1.133978252682454979e+01
2.413510424637336109e+04 1.085594143374541432e+01
2.413827597023061026e+04 1.205317181868163878e+01
2.414305037057718437e+04 1.138877779970571602e+01
2.414796734119244502e+04 1.184309806227152251e+01
2.415113402939671141e+04 1.062132248980915605e+01
2.415440100248073577e+04 1.093744122379796657e+01
2.415756470229775368e+04 1.202130087288069937e+01
2.416234597089315503e+04 1.195355845641906889e+01
2.416726781534755355e+04 9.484598351573714226e+00
2.417041864389569673e+04 1.058906030801782094e+01
2.417370313561404328e+04 1.275533688969504809e+01
2.417684614569075347e+04 1.157204338793230214e+01
2.418163360223642303e+04 1.168233058597467355e+01
2.418656680461135329e+04 1.052122840243837842e+01
2.418970205930720113e+04 1.068798548510454616e+01
2.419299773829046899e+04 1.032123588381863932e+01
2.419612988686768949e+04 1.044005640163221216e+01
2.420092920970940759e+04 1.120839574722815080e+01
2.420586516273995949e+04 1.164026956842811700e+01
2.420898271434800699e+04 1.173037195212834050e+01
2.421229386296411758e+04 1.252760048175133356e+01
2.421540712768287995e+04 1.195949682441302997e+01
2.422021098484086906e+04 1.121240297463403479e+01
2.422515585067760549e+04 1.090867003612414621e+01
2.422825930814490857e+04 1.186434040182976446e+01
2.423158505054601846e+04 1.093522151827317401e+01
2.423468670573904819e+04 1.089480787848293630e+01
2.423949992029847999e+04 1.097454547555786597e+01
2.424445078864490279e+04 1.217919696853580369e+01
2.424753775588025019e+04 1.056997978698990970e+01
2.425088542361136933e+04 1.147626081663555730e+01
2.425396574378928563e+04 1.169085168890467585e+01
2.425880754113751391e+04 1.089957927169857044e+01
2.426374549044206651e+04 1.009123593529722029e+01
2.426681492178444387e+04 1.106005967820079761e+01
2.427017971490135824e+04 1.125000153554049653e+01
2.427324200803273925e+04 1.132065616702034383e+01
2.427805674905596607e+04 1.076254413446466351e+01
2.428303722774365815e+04 1.169688622290336077e+01
2.428609206839809849e+04 1.155713801333557100e+01
2.428947031100985623e+04 1.135766296220503513e+01
2.429427811117313831e+04 1.153118710179435347e+01
2.429894136213296952e+04 1.101010756354324904e+01
2.430233025716885822e+04 1.094036005949987000e+01
2.430536470289013596e+04 1.031036439451140652e+01
2.430875807837695538e+04 1.154260299877192431e+01
2.431356193438779519e+04 1.094753149670551551e+01
2.431821383729667650e+04 1.044058601818515442e+01
2.432161765475755601e+04 1.194550924285505111e+01
2.432463912131747566e+04 1.107988063969172288e+01
2.432805207995443197e+04 1.086367390619094309e+01
2.433284130419252324e+04 1.076698717986032605e+01
2.433748541998588917e+04 9.510475601635505427e+00
2.434090926808509903e+04 9.940023370591520191e+00
2.434390914349082595e+04 1.047044047377976206e+01
2.434733867233239653e+04 1.167642081812422106e+01
2.435212737203040524e+04 1.028922404009098379e+01
2.435676172883859181e+04 9.117721791941864495e+00
2.436020572200951210e+04 1.106385799802096059e+01
2.436318689156217079e+04 8.981855323932849799e+00
2.436663877948476875e+04 8.915139917688794213e+00
2.437141364979052014e+04 1.058494391878153351e+01
2.437603944994447011e+04 1.197853758881016972e+01
2.437949869722226140e+04 1.164840745852126247e+01
2.438245880814097472e+04 1.185670527300447397e+01
2.438591775383855565e+04 1.038867389812567943e+01
2.439068656395981816e+04 1.147436249900901828e+01
2.439530178056338991e+04 1.041302728048547088e+01
2.439880725927170351e+04 1.039288040835871030e+01
2.440172479872072654e+04 1.137882224377917417e+01
2.440520330393135009e+04 1.102837665275940537e+01
2.440996178130570843e+04 1.059877928446692152e+01
2.441456698076085013e+04 1.093253212355222637e+01
2.441806020982609698e+04 1.130691651082806359e+01
2.442098927050052225e+04 1.110543702423683143e+01
2.442448617452555118e+04 1.130647759063346314e+01
2.442924072421768506e+04 1.043596943022150114e+01
2.443383557411227957e+04 1.031375597427403967e+01
2.443734157007537215e+04 9.913086790495942324e+00
2.444025227696824004e+04 1.082336530490195514e+01
2.444377134582880171e+04 1.143001888557305890e+01
2.444850771006024297e+04 1.107969085556598721e+01
2.445309657536989107e+04 1.112095895298189596e+01
2.445662847179474920e+04 1.001508833336169602e+01
2.445951825281521451e+04 9.747786274061599698e+00
2.446305575410115853e+04 1.021121450590508317e+01
2.446779040009575692e+04 9.477521307974038578e+00
2.447236485496742898e+04 1.039938453548191966e+01
2.447591595772265646e+04 1.094504488240136908e+01
2.447878596572817332e+04 1.020168796092509567e+01
2.448234464508531164e+04 9.971623311692853875e+00
2.448706057309119205e+04 1.131841229069655164e+01
2.449162228975598919e+04 1.055109659048637027e+01
2.449519083429203238e+04 9.443680562140718493e+00
2.449804048187872104e+04 9.767545416293302196e+00
2.450161575344346784e+04 1.199555511097656790e+01
2.450633196472940108e+04 1.033898737498804898e+01
2.451088729497510576e+04 8.614596599131820298e+00
2.451447486500067316e+04 8.250003462879332616e+00
2.451730889507095708e+04 9.609768086624196570e+00
2.452090453018955304e+04 1.357545317311235422e+01
2.452560363930715175e+04 9.235603987665490067e+00
2.453014626210183997e+04 1.171567395717945281e+01
2.453375492041266625e+04 9.943395158820869995e+00
2.453656357504222251e+04 1.006098629285281199e+01
2.454017704925810540e+04 9.959150664647122397e+00
2.454487211524727900e+04 9.074482193530226226e+00
2.454940424580242325e+04 9.140919833143504647e+00
2.455303262111359072e+04 1.098003807337212479e+01
2.455582618421620646e+04 1.056143524091447361e+01
2.455945949484307130e+04 1.022646894134252804e+01
2.456413940520893811e+04 1.040799246323920180e+01
2.456866030728592887e+04 1.005434138944176148e+01
2.457230470586899901e+04 1.098739195576576577e+01
2.457507685379086615e+04 9.356433143404469632e+00
2.458005009409132981e+04 1.007481539796897430e+01
2.458515712857303879e+04 1.020333606024176554e+01
2.458791142779564325e+04 1.052436071917064986e+01
2.459157655791552315e+04 9.126184090628575163e+00
2.459432964935080963e+04 1.015960121104458125e+01
2.459931680978349323e+04 1.087050708514264130e+01
2.460442373236689309e+04 9.635422650099357611e+00
2.460716072623589935e+04 1.078931552971714680e+01
2.461084880822544801e+04 1.010330683516444239e+01
2.461357654843620912e+04 9.545681672013854424e+00
2.461857722729941452e+04 9.397256220889349976e+00
2.462370233433836984e+04 9.180339095319784093e+00
2.462641944646855700e+04 1.005447761409154239e+01
2.463012662148868912e+04 8.870794184505530922e+00
2.463283819598592891e+04 9.050501637717129455e+00
2.463784886602131883e+04 8.827142362032207146e+00
2.464297972158874472e+04 9.411201685495186098e+00
2.464567183781498170e+04 1.104608925342104087e+01
2.464940262553851790e+04 9.463268880807298444e+00
2.465208743533227243e+04 1.013159165568433195e+01
2.465709898729334964e+04 9.963216976974461403e+00
2.466224251171207652e+04 1.062443456570361278e+01
2.466491607794782612e+04 9.759534994917377304e+00
2.466866263752349550e+04 8.619594247831654954e+00
2.467133372314145890e+04 9.833773311693658314e+00
2.467636292215696085e+04 1.003225487872281008e+01
2.468151026533879485e+04 8.328364673446795763e+00
2.468400992156541906e+04 1.028332101546999766e+01
2.468793655090165339e+04 9.897026722681424360e+00
2.469043612214969471e+04 9.729398972152564440e+00
2.469555547954962822e+04 9.906702991366694633e+00
2.470077491945011934e+04 8.956548635238457123e+00
2.470328646161675351e+04 9.183997774490642030e+00
2.470719227632420007e+04 8.677137707049979554e+00
2.470977869763483977e+04 9.420937525289101444e+00
2.471485430889165582e+04 9.458176851339924696e+00
2.472004187765949246e+04 8.037291655947687019e+00
2.472262273970914248e+04 8.061295629577848842e+00
2.472647060300334124e+04 8.082306414374633263e+00
2.472906985122420156e+04 1.018515179136255178e+01
2.473413499527724707e+04 7.503661316911697021e+00
2.473932422245680937e+04 9.896464409670203466e+00
2.474190260954074984e+04 1.128209460310837997e+01
2.474573679434558653e+04 1.089051080033962293e+01
2.474831386189242767e+04 9.606010027601064039e+00
2.475338222470350229e+04 1.022659565532490866e+01
2.475857029427774251e+04 9.875174412827748327e+00
2.476113489685621244e+04 1.014960294621151249e+01
2.476499391868219391e+04 9.139126517379725811e+00
2.476754644228719917e+04 9.921759725601511093e+00
2.477263061453399132e+04 9.855924737680965109e+00
2.477783380033184585e+04 9.686263702915775653e+00
2.478036964912141775e+04 9.576733246314150350e+00
2.478425110877313273e+04 8.412926411673401716e+00
2.478678098247035814e+04 1.000708653115683333e+01
2.479187702497280770e+04 9.030233168476744510e+00
2.479709270238163299e+04 9.538135817590299936e+00
2.479960683609912667e+04 8.646222805704013581e+00
2.480351627390720751e+04 8.603865166361599037e+00
2.480601929595060574e+04 9.788096690203053285e+00
2.481112910409617689e+04 9.562820565070902390e+00
2.481635964472442720e+04 7.899604303531238436e+00
2.481884450141857087e+04 7.911825576326941167e+00
2.482277150643471759e+04 9.632011258210818383e+00
2.482525124365854936e+04 8.945279813147436698e+00
2.483037342424031885e+04 7.481062990245793465e+00
2.483561149793809818e+04 1.101095652766575483e+01
2.483807405878272039e+04 8.393014246994908945e+00
2.484203264983995541e+04 8.900832993911413027e+00
2.484448404599815331e+04 8.100932589143612361e+00
2.484962192241816228e+04 9.115894628727808424e+00
2.485487098840684848e+04 6.267406354526294798e+00
2.485730745529002888e+04 1.038809234984287500e+01
2.486128227959180003e+04 8.555573898853985781e+00
2.486371214649740796e+04 8.868333187784172011e+00
2.486885709715052508e+04 8.723726046685980506e+00
2.487412034602158383e+04 1.001860419929507451e+01
2.487653408273662717e+04 6.933692405367189338e+00
2.488054243732060786e+04 1.072257133446841415e+01
2.488294622538328986e+04 7.621575122705212202e+00
2.488810613839546568e+04 9.590579436414049752e+00
2.489338389728577386e+04 1.031670082763778673e+01
2.489576584469813679e+04 8.672840578240354148e+00
2.489978938984930210e+04 9.688685535826014217e+00
2.490216911628254093e+04 9.375363952368688913e+00
2.490733577180364227e+04 1.114341798498980474e+01
2.491261676718144736e+04 7.287647449227546481e+00
2.491498335566184323e+04 9.824564534396099447e+00
2.491903715790571368e+04 1.144669302084484031e+01
2.492139290473134679e+04 8.687768243495044729e+00
2.492657578934535923e+04 8.643849760055895004e+00
2.493186859570682645e+04 5.331238557871708750e+00
2.493420707412429692e+04 9.209535872375427701e+00
2.493828439152544161e+04 8.150143561093349476e+00
2.494061585178420501e+04 7.957888885422360836e+00
2.494581393462984852e+04 7.327782304056349005e+00
2.495112409592931363e+04 9.648703140232274933e+00
2.495343415919692052e+04 6.827653466547295658e+00
2.495754477450704508e+04 8.175106034870228910e+00
2.495984369752229031e+04 1.020111651925666862e+01
2.496505329861887367e+04 9.481686965113715004e+00
2.497037180222963434e+04 1.006747043634978667e+01
2.497265241810723455e+04 1.006056776638569339e+01
2.497678089953018571e+04 8.038708395926716932e+00
2.497905816573887569e+04 1.039548733583054307e+01
2.498427922290266724e+04 9.855959557244005964e+00
2.498961002372772418e+04 8.443609445219999898e+00
2.499186775560272872e+04 9.402101809222671136e+00
2.499710192156658741e+04 9.678163314207605339e+00
2.500350822365418571e+04 8.590160519857903410e+00
2.500885077620548327e+04 9.185712408302547871e+00
2.501107637810286178e+04 9.382515146223031621e+00
2.501632158992618497e+04 1.072066263282583165e+01
2.502273426224843570e+04 8.273047003863140958e+00
2.502809234066378485e+04 9.896492795505482221e+00
2.503029518676734733e+04 9.499952017732022469e+00
2.503555314888610883e+04 6.876208160422907056e+00
2.504195723561763953e+04 9.711557463414782987e+00
2.504732621023908359e+04 9.890658505826223745e+00
2.504950842957556597e+04 7.397864595807870813e+00
2.505477020307113344e+04 9.513852766807648464e+00
2.506118118812069952e+04 1.051638719431708857e+01
2.506656013771933431e+04 1.025403604019985693e+01
2.506871920385428530e+04 8.487175893625298784e+00
2.507399946856913812e+04 1.033539432772707656e+01
2.507938214314216384e+04 8.601906367685588251e+00
2.508151961373319500e+04 1.203740683731586891e+01
2.508580078811101703e+04 1.049798639287654289e+01
2.508791612001027534e+04 1.094822467046109971e+01
2.509321936048355565e+04 8.014362314092563722e+00
2.509862679971901889e+04 8.428132225315856374e+00
2.510072138702619122e+04 9.107515828376236300e+00
2.510503688918493572e+04 9.866553313598682706e+00
2.510712589654567273e+04 7.054090075422098316e+00
2.511244476276046407e+04 5.973383413667073150e+00
2.511786311500600641e+04 1.181187849469465512e+01
2.511993104883576598e+04 6.167178099277042413e+00
2.512427784208933735e+04 9.123148450293674827e+00
2.512633165519243266e+04 9.626245221363932458e+00
2.513166091544831943e+04 1.045730794322592061e+01
2.513708996987253340e+04 6.535844731937382690e+00
2.513912472477037591e+04 1.190477978953158633e+01
2.514349636568078131e+04 1.027381909017017847e+01
2.514552486415627209e+04 8.561359085433313254e+00
2.515087176322598316e+04 5.895374984981475386e+00
2.515631565568836959e+04 1.012102941069925954e+01
2.515832658004033146e+04 4.431066011395280668e+00
2.516274384997259403e+04 3.943980085139193292e+00
2.516474523281717120e+04 -4.812649262653468374e-01
2.517010664294212620e+04 1.527545379163015760e+01
2.517558471340465985e+04 1.585028097781201240e+00
2.517752633041120498e+04 1.037298058658367772e+01
2.518199900046426774e+04 1.354118794619465582e+01
2.518392728429472481e+04 9.164334054140475416e+00
2.518931010917529784e+04 1.122714593368784541e+01
2.519476990876240234e+04 1.164175158703458735e+01
2.519671872035411434e+04 1.086462412562800672e+01
2.520118313053589372e+04 8.610991112840192585e+00
2.520311889730086477e+04 9.865435531885260900e+00
2.520850723327791275e+04 7.685951736753094288e+00
2.521399252431786954e+04 4.260631422201979213e+00
2.521590788686981250e+04 1.047027768945475401e+01
2.522039545731813996e+04 8.940249403475815981e+00
2.522230301686809617e+04 6.918133683773223019e+00
2.522770816101440505e+04 7.235302745574265337e+00
2.523321342582020952e+04 5.372448565120561348e+00
2.523509919822558368e+04 0.000000000000000000e+00


==> anc/Gemini_GNIRS_60406.15.txt <==
8.812886477588777780e+03 0.000000000000000000e+00
8.816790519789095924e+03 -1.258727581892109811e+04
8.826921566047289161e+03 2.567674595512849919e+03
8.900628179591449225e+03 -4.003923901678795119e+02
8.905848418333904192e+03 1.420499030110266858e+03
8.913840454742527072e+03 1.295702045063549576e+03
8.966359204156997293e+03 4.428714645528147003e+02
8.984705575071751809e+03 3.857909661718747998e+02
8.989953076425617837e+03 3.981130709856942644e+02
9.000855056837301163e+03 3.901914786073177766e+02
9.024754385230637126e+03 3.368993561084544694e+02
9.035442719827340625e+03 2.206736108368627640e+02
9.054118905645185805e+03 3.067941351588027601e+02
9.062031872043824478e+03 3.033940268724367684e+02
9.064245308746652881e+03 2.685529825080329260e+02
9.067406467247565161e+03 3.201874869061342679e+02
9.073146800459218866e+03 2.632074002360468512e+02
9.075399513991247659e+03 2.724792365797276830e+02
9.081806928927791887e+03 2.124642975145830803e+02
9.089109914948057849e+03 2.247936665395714328e+02
9.095286951328194846e+03 2.120882091269550926e+02
9.099651931552409224e+03 2.516954899144636499e+02
9.103926918099017712e+03 2.466977221704956662e+02
9.107315583205820076e+03 1.802710009064400651e+02
9.111014524060610711e+03 2.116542937158976940e+02
9.115412614660210238e+03 2.217467486963494991e+02
9.117752189867485868e+03 2.029337524002966120e+02
9.122732969142760339e+03 1.990770127826545774e+02
9.127185141797399410e+03 2.050353535734973605e+02
9.130815931897337578e+03 2.311755615725974735e+02
9.134145383864442920e+03 2.305812817173587916e+02
9.138062111496001307e+03 2.167752640566777700e+02
9.142029247928599943e+03 2.039665834227965604e+02
9.146080467310441236e+03 1.946106632747053595e+02
9.150045973016611242e+03 1.959295952314375597e+02
9.154234247394695558e+03 2.020999119810239790e+02
9.157978996561852910e+03 2.129599406280523226e+02
9.160698075743483059e+03 1.992372557678455394e+02
9.164761533206736203e+03 1.777444380302027014e+02
9.168682199885424779e+03 1.883788453251478359e+02
9.172996336519912802e+03 1.771910689680170208e+02
9.176681202386003861e+03 2.002329389815504896e+02
9.180036957124681066e+03 1.990595687778549348e+02
9.184592022836353863e+03 1.860522248147748883e+02
9.188659693168059675e+03 1.695439444873685773e+02
9.192591746581845655e+03 1.859778962534941797e+02
9.196026125193806365e+03 1.786518134447710509e+02
9.199631154492939459e+03 1.523302903418453127e+02
9.203399825382632116e+03 1.752332608164109331e+02
9.208674126213623822e+03 1.571222276517555372e+02
9.211991125390497473e+03 1.819419474567948498e+02
9.215034091274676030e+03 1.524054739045713234e+02
9.219337607441560976e+03 1.547875064260842919e+02
9.223120438135776567e+03 1.485311500315856961e+02
9.227216685823146690e+03 1.809070385329235648e+02
9.231254140803732298e+03 1.720702257245953604e+02
9.235280132388843413e+03 1.628109958061351961e+02
9.237665727096817136e+03 1.511067943645984144e+02
9.242305733728146151e+03 1.529346395073349640e+02
9.246655168044406309e+03 1.591461219216539291e+02
9.250320288604007146e+03 1.642246545236340580e+02
9.253896336611958759e+03 1.819647794773795226e+02
9.257805604851746466e+03 1.796631834193978250e+02
9.261937457900121444e+03 1.600359180128689616e+02
9.265604356869349431e+03 1.509623916801087944e+02
9.269942116796009941e+03 1.383054898018427536e+02
9.273231471889179375e+03 1.556967941621254283e+02
9.277031988313192414e+03 1.601352563603414012e+02
9.281297124964485192e+03 1.690123924667036874e+02
9.284488345658244725e+03 1.683872950166347948e+02
9.288683464031622862e+03 1.754894601046000275e+02
9.292735519360327089e+03 1.722933329825042961e+02
9.296816109830908317e+03 1.687275687254298191e+02
9.300735879528356236e+03 1.628686792795782594e+02
9.304635892048669120e+03 1.660530711863671058e+02
9.308115970332542929e+03 1.699630658061860231e+02
9.311925271766329388e+03 1.679691754016643586e+02
9.316198987958716316e+03 1.747456114803078151e+02
9.319911278525769376e+03 1.690327175478834931e+02
9.323603228163778113e+03 1.588949050889022772e+02
9.327981789535464486e+03 1.508644644350058002e+02
9.331637833992432206e+03 1.545118894264585094e+02
9.335629587391002133e+03 1.640461394885167010e+02
9.339581746604095315e+03 1.605889265652825486e+02
9.343044240997298402e+03 1.817094667911843544e+02
9.346781014340367619e+03 1.566474939100163795e+02
9.350481537691135600e+03 1.497138801872322347e+02
9.354850828441067279e+03 1.744617692898891050e+02
9.358532423055175968e+03 1.549483135701471781e+02
9.362287956835089062e+03 1.407547145850074060e+02
9.366491102655987561e+03 1.599495185884681803e+02
9.370652796623182439e+03 1.706622514123305905e+02
9.374723921362392502e+03 1.545261415651915229e+02
9.378091987898673324e+03 1.517603912087921003e+02
9.381546968153939815e+03 1.685928139710876792e+02
9.385494095111165734e+03 1.675268618884492753e+02
9.389861320828589669e+03 1.610379704538642613e+02
9.397214399135031272e+03 1.709147460906653464e+02
9.401569629017196348e+03 1.722717466877761296e+02
9.405361606991391454e+03 1.674239352034807098e+02
9.409690024007526517e+03 1.574470559128083380e+02
9.412474181374791442e+03 1.908883463785299455e+02
9.416114361502375687e+03 1.658316569587013021e+02
9.420527385344517825e+03 1.764250248937951824e+02
9.424622173372612451e+03 1.864678267667163709e+02
9.428687439606703265e+03 1.970041700781330292e+02
9.432402528192122190e+03 1.731796957110284154e+02
9.436068027758952667e+03 1.685266744172779170e+02
9.439503454083129327e+03 1.891685860515898128e+02
9.443562939299781647e+03 1.838316290152558281e+02
9.447647169109972310e+03 1.564849087449678677e+02
9.451731125639287711e+03 1.646646818447115663e+02
9.455743035662988405e+03 1.829329679055501856e+02
9.459458556615465568e+03 1.887536564466587379e+02
9.463207196443248904e+03 1.780413944501954688e+02
9.466609646781231277e+03 1.707207011255685245e+02
9.470690695257053449e+03 1.761984827822253976e+02
9.474769968648230133e+03 1.760029073056948050e+02
9.478841221790657073e+03 1.796371915053095449e+02
9.482909864748358814e+03 1.856941741138319912e+02
9.486567777317579385e+03 1.701166056773577679e+02
9.490410130786560330e+03 1.767030031130734358e+02
9.493796592626740676e+03 1.848572745824772880e+02
9.497873825366137680e+03 1.834238789678750550e+02
9.501947646326041649e+03 1.729689873472477473e+02
9.505577704794670353e+03 1.626827722838100101e+02
9.509483403420725153e+03 1.694650040389039418e+02
9.513716539545599517e+03 1.771921771237895484e+02
9.517702165786211481e+03 1.800024484319434634e+02
9.521020964400711819e+03 1.771689186978920816e+02
9.524618151385069723e+03 1.719574031155270575e+02
9.528615734848339343e+03 1.694378600377347937e+02
9.532767975699094677e+03 1.692591479899297440e+02
9.536818857057129208e+03 1.731117515631716515e+02
9.540957284515616266e+03 1.730894011938783876e+02
9.544503712976356837e+03 1.735954760476574563e+02
9.547761150762551551e+03 1.714224890264108296e+02
9.551854562321756021e+03 1.689569917512849315e+02
9.555971290176545153e+03 1.688644217300272032e+02
9.560043611967121251e+03 1.686603159866510850e+02
9.563630033693003497e+03 1.656943307680926694e+02
9.566935476094671685e+03 1.701943999711848505e+02
9.570955678268283009e+03 1.661093506008367058e+02
9.575154813493825714e+03 1.670714833510542405e+02
9.579142154669700176e+03 1.691051859738983580e+02
9.583392920529277035e+03 1.667289534237766873e+02
9.587328739674358076e+03 1.582824958713272281e+02
9.590996219615237351e+03 1.612998315653198063e+02
9.594373549535326674e+03 1.614015581231999761e+02
9.598280965175439633e+03 1.594361202914198543e+02
9.602611388662800891e+03 1.622496796123309366e+02
9.606495881087674206e+03 1.611533613727272893e+02
9.610186689905411185e+03 1.598096999067594481e+02
9.614300430572489859e+03 1.579379548014417765e+02
9.618418969588254186e+03 1.608171161479223201e+02
9.621865992925551836e+03 1.582286399302416271e+02
9.625664808199360778e+03 1.582306225243347342e+02
9.629410098519314488e+03 1.529418425393995733e+02
9.633525263476516557e+03 1.578507265049836121e+02
9.637638541629525207e+03 1.541098037919791182e+02
9.640394893145225069e+03 1.524103432946039050e+02
9.644526769422576763e+03 1.530701497923342345e+02
9.648651546579347269e+03 1.541620225030832785e+02
9.652775341746770209e+03 1.517191038118412507e+02
9.656905396532582017e+03 1.532779445626050006e+02
9.660669278947605562e+03 1.516440221513884410e+02
9.664428981388331522e+03 1.490778003568142651e+02
9.667921582865645178e+03 1.537733675386762684e+02
9.672051548058407207e+03 1.527123894510660307e+02
9.676172206523195200e+03 1.512356376785647285e+02
9.679924405174757339e+03 1.536012735023544167e+02
9.683763338864004254e+03 1.521233361811577254e+02
9.687219855166424168e+03 1.451869608882518321e+02
9.691355529110793213e+03 1.497604123213885430e+02
9.695477605684356604e+03 1.462744491691154280e+02
9.699197134940000979e+03 1.507081803902584056e+02
9.703123295280551247e+03 1.495960737862044994e+02
9.706534642993277885e+03 1.478555942040470654e+02
9.710686256361388587e+03 1.477517646779509448e+02
9.714823911289835451e+03 1.470104471593941184e+02
9.718484615321243837e+03 1.477465062355686030e+02
9.722507512793117712e+03 1.455434038335400260e+02
9.725886414127324315e+03 1.426411862245095392e+02
9.729552336925307827e+03 1.384607412352790732e+02
9.733612220994955351e+03 1.429264501489326449e+02
9.737807070341268627e+03 1.393140621072388114e+02
9.741904163459066694e+03 1.408865906333193152e+02
9.745253610881200075e+03 1.405300523130059105e+02
9.748878363124409589e+03 1.407227134190596303e+02
9.753029725216561928e+03 1.384292455078485773e+02
9.757139948121033740e+03 1.373896038019431671e+02
9.761334449699450488e+03 1.329136432815663795e+02
9.765399006484220081e+03 1.377336142235738521e+02
9.769084762934066021e+03 1.364614666542564692e+02
9.772473981030654613e+03 1.367249365491550464e+02
9.776534001549009190e+03 1.331232171096712875e+02
9.780182112675234748e+03 1.344788180286433033e+02
9.784329513099200994e+03 1.349244333615847609e+02
9.788493167076023383e+03 1.338942005044783627e+02
9.791914749924539137e+03 1.344765542113062224e+02
9.795884303865228503e+03 1.327705069594673262e+02
9.799584001874805836e+03 1.310160320644959029e+02
9.803785570725598518e+03 1.297846902771287034e+02
9.807940608634482487e+03 1.306918120245992725e+02
9.811390285827292246e+03 1.289702826851871009e+02
9.815334572806536016e+03 1.305341604709805381e+02
9.819080212265705995e+03 1.275192151652155275e+02
9.823207119336511823e+03 1.277789443629025783e+02
9.827395789230462469e+03 1.264117250488211397e+02
9.830183862709023742e+03 1.277403408799394100e+02
9.834363517347359448e+03 1.262595402001897327e+02
9.838540116986914654e+03 1.255227883411942145e+02
9.842703700827592911e+03 1.272628572300662313e+02
9.846824235946112822e+03 1.283613423317335673e+02
9.849575785235743751e+03 1.268944271607105350e+02
9.852630233881985987e+03 1.234001052332552746e+02
9.861721598615526091e+03 1.141814605994628380e+02
9.866318310116956127e+03 1.262371965937941667e+02
9.869118857036732152e+03 1.271506955452859700e+02
9.873294055693013433e+03 1.248273254621519897e+02
9.877451020609323677e+03 1.246214807390439461e+02
9.880299013759688023e+03 1.223887457850065488e+02
9.884431282665571416e+03 1.231641835329166526e+02
9.888612999855284215e+03 1.199232128865153300e+02
9.892762517934868811e+03 1.222791144468339866e+02
9.896914973142560484e+03 1.205276305324114645e+02
9.899770864611384241e+03 1.223975918202252444e+02
9.903956329565413398e+03 1.214349329913282673e+02
9.908087595676715864e+03 1.203637813620016459e+02
9.911895069126760063e+03 1.209283723473538714e+02
9.915754842459664360e+03 1.208492818552451524e+02
9.919248575724592229e+03 1.204414085879770084e+02
9.923451215060638788e+03 1.208582614367535228e+02
9.927703782402064462e+03 1.191991754861082313e+02
9.931467190296139961e+03 1.155970837741048172e+02
9.935317885760829085e+03 1.182400596775737682e+02
9.938702138839940744e+03 1.184843831953286610e+02
9.942654734870722677e+03 1.180895739209583866e+02
9.946586786432768349e+03 1.183158077281312046e+02
9.950861562015577874e+03 1.181261224091139326e+02
9.954764392709232197e+03 1.173437404555265715e+02
9.958329242266931033e+03 1.172831335777241719e+02
9.962126558839794598e+03 1.182111836842322248e+02
9.966077881788602099e+03 1.157546910452786335e+02
9.969472144617880986e+03 1.167575248527152496e+02
9.973664254346307644e+03 1.151701281792057046e+02
9.977768772134029859e+03 1.162404384577287288e+02
9.981689310324327380e+03 1.130709451055412842e+02
9.985700628719851011e+03 1.126243937330168450e+02
9.989020589072873918e+03 1.113205895698014842e+02
9.992723612563975621e+03 1.135306361800285089e+02
9.996738973808132869e+03 1.110960224922065009e+02
1.000112891907932681e+04 1.113197423784321103e+02
1.000514852647983389e+04 1.148619972925436912e+02
1.000849978427664428e+04 1.119745762216992802e+02
1.001210910503051855e+04 1.130233450458187434e+02
1.001647028593556752e+04 1.139691908091928951e+02
1.002061211425102556e+04 1.116448462912728559e+02
1.002411452026157349e+04 1.103609600206441854e+02
1.002760644454292196e+04 1.109522754937476634e+02
1.003157142712363566e+04 1.028960429305326301e+02
1.003611071701082619e+04 1.058096102891355486e+02
1.003877710597534497e+04 1.031997171479447104e+02
1.004329112555225038e+04 8.523857995444524249e+01
1.004649182002649286e+04 9.277897442777367587e+01
1.005144206302677048e+04 1.084662181498706985e+02
1.005555356507273791e+04 1.094335456922732703e+02
1.005885984746975737e+04 1.014237786127418985e+02
1.006244476404271154e+04 1.086405530368780603e+02
1.006663160973732374e+04 1.103548695889643909e+02
1.007085177631507941e+04 1.096292056719879895e+02
1.007496899917813971e+04 1.096343936883188235e+02
1.007836102092396322e+04 1.091170098055830948e+02
1.008195798423969609e+04 1.080561396071604037e+02
1.008602927528694818e+04 1.108917633717775573e+02
1.008965641482452520e+04 1.070309515850165667e+02
1.009336100880590857e+04 1.067897882011054946e+02
1.009735656344495692e+04 1.073934515244590244e+02
1.010150221505846093e+04 1.058644321940581818e+02
1.010566978527708852e+04 1.070228031889993332e+02
1.010917152379544677e+04 1.055513275757331400e+02
1.011285162579529060e+04 1.067334552847321874e+02
1.011683106120280172e+04 1.047031061928125695e+02
1.012097710206499141e+04 1.053504596431644558e+02
1.012486819754015960e+04 1.061027089750555348e+02
1.012870130343430537e+04 1.035042672726032293e+02
1.013235634256465164e+04 1.051985501251614750e+02
1.013622035077702640e+04 1.042691460707481639e+02
1.013986886567077090e+04 9.966714188825937981e+01
1.014399873749242761e+04 1.040173558515288050e+02
1.014819318939768709e+04 1.028036545282740093e+02
1.015180889189366280e+04 1.041271181377046560e+02
1.015564899064273777e+04 1.057764684385455354e+02
1.015921807016339335e+04 1.040422722073888906e+02
1.016347260313894367e+04 1.046259114921088269e+02
1.016755689385370533e+04 1.042498807945559065e+02
1.017124016242161088e+04 1.051577576882039438e+02
1.017498598808559291e+04 1.027399794592795388e+02
1.017874873022227075e+04 1.063659288330156159e+02
1.018297640251515622e+04 1.070018802392483366e+02
1.018699563439814665e+04 1.032559421441547443e+02
1.018989816055857045e+04 1.036309038799301447e+02
1.019387795402367919e+04 1.037315358321244219e+02
1.019769872141906671e+04 1.023994301992422606e+02
1.020242325148588498e+04 1.048866828111169411e+02
1.020637442370921417e+04 1.047671128329588868e+02
1.020926861362643285e+04 1.032341129909028723e+02
1.021348943106234583e+04 1.035165284053549186e+02
1.021773855021529562e+04 9.965128123838242402e+01
1.022178708625943909e+04 1.024866100936548747e+02
1.022573908881816715e+04 1.013473208127838632e+02
1.022863594927262420e+04 1.024873805334541572e+02
1.023286253609322011e+04 1.013037389342969021e+02
1.023710492584150052e+04 9.955665922973398096e+01
1.024066107187238049e+04 1.006764740742650304e+02
1.024508323711700177e+04 9.980318155179845974e+01
1.024801053770429826e+04 1.021538578504927983e+02
1.025223986187995433e+04 9.840266525340949499e+01
1.025634916662953765e+04 1.016884090162636198e+02
1.025999441494899111e+04 9.998444941781993123e+01
1.026380405215864084e+04 1.014218761386568417e+02
1.026779350904367857e+04 9.912242268115656429e+01
1.027189160417428866e+04 9.733556968796878550e+01
1.027603781004110715e+04 9.632071500103998574e+01
1.027921124083400537e+04 9.995124651361722101e+01
1.028318478968595446e+04 1.000221753565048317e+02
1.028704663320002510e+04 9.877590699871041124e+01
1.029076310549558366e+04 1.013561575869086937e+02
1.029466180790332146e+04 9.501954645337879413e+01
1.029851910900522671e+04 9.666323767704622583e+01
1.030253869937032687e+04 9.762454038155888725e+01
1.030656113596850446e+04 9.716901076347285482e+01
1.031035293862641993e+04 9.534151917808338794e+01
1.031430660940580310e+04 9.790922854447325108e+01
1.031821969613283363e+04 9.429920498519267369e+01
1.032188595740783967e+04 9.522831667142419576e+01
1.032576564433417116e+04 9.037938127325229232e+01
1.032938595920018270e+04 9.081163021222485554e+01
1.033353973271763061e+04 9.577649424517063892e+01
1.033757831778143736e+04 9.408319953041767292e+01
1.034087166431336482e+04 9.258712003351264741e+01
1.034482706278657133e+04 9.088671655916299130e+01
1.034863378089056641e+04 9.299047867379772470e+01
1.035283687446222575e+04 8.915127610064371311e+01
1.035670666903614074e+04 8.978294523100687741e+01
1.036002073704568102e+04 8.807934915000585363e+01
1.036430672968116050e+04 8.945380415201367441e+01
1.036862151310115041e+04 8.696904928393828982e+01
1.037244090019263058e+04 8.864552400862579873e+01
1.037626711854070345e+04 8.579938587259900373e+01
1.037945263966062885e+04 8.767844370405023824e+01
1.038356804126228599e+04 8.731339834665214994e+01
1.038775039211764306e+04 8.388746738774337075e+01
1.039170306877493204e+04 8.431577468582906931e+01
1.039533953084400309e+04 8.458876600131834778e+01
1.039911583838058323e+04 8.259524047370538824e+01
1.040325419516231159e+04 8.212713134487727018e+01
1.040738001965377589e+04 7.886487939920199608e+01
1.041113685734958744e+04 8.153399754750633122e+01
1.041484698853727059e+04 8.063975080692665642e+01
1.041860413145607345e+04 8.087379915102329164e+01
1.042268516293112953e+04 8.025221456655056329e+01
1.042654115730662306e+04 7.753671248118006076e+01
1.043026684390497212e+04 7.872886803434599301e+01
1.043398157321328290e+04 7.559487807297719542e+01
1.043776364703041145e+04 7.688193394914402745e+01
1.044189825165098409e+04 7.568360628532241208e+01
1.044582921800562326e+04 7.628228086679773412e+01
1.044975861073711167e+04 7.613474395760546543e+01
1.045334996290884555e+04 7.447200603162087873e+01
1.045704391616583416e+04 7.325145886309577747e+01
1.046124218240598748e+04 7.299621292221638669e+01
1.046531470619984975e+04 7.316041706974120018e+01
1.046906172421538213e+04 7.384410967786891433e+01
1.047270402803089382e+04 7.099034919570013358e+01
1.047644216732957648e+04 7.273522173160888826e+01
1.048058425198287478e+04 7.168986667836738036e+01
1.048465040918115301e+04 6.964272551768709718e+01
1.048837315315240994e+04 6.666273978534732692e+01
1.049198209466011940e+04 6.782566273588432182e+01
1.049563899464447968e+04 6.632175047286393976e+01
1.049987225589643094e+04 6.495379674763296407e+01
1.050394446546167637e+04 6.602306784741239198e+01
1.050769517401145822e+04 6.646612056411628089e+01
1.051123913287109281e+04 7.027900652194607289e+01
1.051523262292208892e+04 6.670247052045476721e+01
1.051939791250677445e+04 6.488946139092799115e+01
1.052323800711663353e+04 6.514703429194921114e+01
1.052691270698839980e+04 6.585191204456322112e+01
1.053096985566719923e+04 6.444386042470853226e+01
1.053521039596189621e+04 6.511952986093730544e+01
1.053910831974388748e+04 6.356875090100205483e+01
1.054237625027822287e+04 6.072601020376690428e+01
1.054609765427516686e+04 6.207145462372757549e+01
1.055018585230315148e+04 6.024417190871832872e+01
1.055440435195881037e+04 6.298468598901523308e+01
1.055843660805712170e+04 6.189540541294021381e+01
1.056155015737342183e+04 6.132145350097338365e+01
1.056551839426829974e+04 6.238039421127291462e+01
1.056948692924415263e+04 6.220297670752059815e+01
1.057350080460901154e+04 6.002288452929687423e+01
1.057709606292017452e+04 5.933186744722156192e+01
1.058158633459492557e+04 5.734956092549141715e+01
1.058497081285684908e+04 6.046620065167174829e+01
1.058866778772802172e+04 5.857687351177924029e+01
1.059284987153555448e+04 6.056753404549260011e+01
1.059679803448807979e+04 6.089935114636539026e+01
1.060051446824516279e+04 5.897813374227208527e+01
1.060404111130459569e+04 6.279048851122438890e+01
1.060811399715165680e+04 6.262669305461042768e+01
1.061245297209046475e+04 6.319679072533613606e+01
1.061609404006766454e+04 6.244212603784055204e+01
1.061908104710265434e+04 6.221561633653573153e+01
1.062382560662182186e+04 6.293428511642425605e+01
1.062750020094122738e+04 6.177473240362768792e+01
1.063161361376540481e+04 6.078275331478514687e+01
1.063543680293007674e+04 5.956199299334033270e+01
1.064746675901392337e+04 6.291038971476405095e+01
1.065089076475008005e+04 6.189740580513885249e+01
1.065501599372878263e+04 6.456887317583966990e+01
1.065852800577581729e+04 6.553854505079911519e+01
1.066230496801388836e+04 6.567715611744745274e+01
1.066631674631336682e+04 6.616519234255777349e+01
1.067021415275358413e+04 6.457237098973457989e+01
1.067406352983418765e+04 6.422916130724780714e+01
1.067768335815554929e+04 6.387316826833809102e+01
1.068123092843888844e+04 6.540685916166955849e+01
1.068545912082325958e+04 6.741584896158222762e+01
1.068966976288788646e+04 6.782949410412729208e+01
1.069350959308341044e+04 6.646822605036207676e+01
1.069734464914931050e+04 6.783912684246165270e+01
1.070077717019624470e+04 6.953138907478029296e+01
1.070456735205382938e+04 6.621844436644536813e+01
1.070870070099080476e+04 6.909192159431684388e+01
1.071254638714175599e+04 6.981592658231981829e+01
1.071627838064454590e+04 7.055837618278302159e+01
1.071997092732508281e+04 7.015925889230831558e+01
1.072398506323825677e+04 7.073087901156129931e+01
1.072820363422060109e+04 7.078384940354105481e+01
1.073235718438233198e+04 6.975723624182887761e+01
1.073575761176352717e+04 7.167824483539364167e+01
1.073938149844112377e+04 7.246570139080719741e+01
1.074337180953917959e+04 7.017862482570494365e+01
1.074751994034789277e+04 7.270490392228155940e+01
1.075122647501658321e+04 7.104216532453156674e+01
1.075482234002371297e+04 7.572898417144969585e+01
1.075857621604997803e+04 7.305385694498365012e+01
1.076239231514288622e+04 6.990680973094738704e+01
1.076743883955088313e+04 6.224093588447878744e+01
1.077515353311314720e+04 6.377961187683034439e+01
1.077881741763291393e+04 6.360002100469424846e+01
1.078217768727771909e+04 7.034469324734662621e+01
1.078658117832791686e+04 7.081548626261279367e+01
1.079019156262213073e+04 7.734244064102263394e+01
1.079361840070331164e+04 7.464719579676011563e+01
1.079720447727345345e+04 7.681298295606872273e+01
1.080222424265533664e+04 7.568072163561018328e+01
1.080611244596531651e+04 7.272193041356325693e+01
1.080958681566209816e+04 7.557156834426973546e+01
1.081309491481251098e+04 7.593293809292524088e+01
1.081635877081256695e+04 7.683772317479970582e+01
1.082118559340612774e+04 7.743274458796167892e+01
1.082553894811419923e+04 7.183556955346658413e+01
1.082886562534263612e+04 7.622281934614758825e+01
1.083208697099593701e+04 7.907556975029190482e+01
1.083644790946425201e+04 7.460807735911447480e+01
1.084096472236297268e+04 7.695338256409858957e+01
1.084497061440131256e+04 7.292667203772975881e+01
1.084819460729431012e+04 7.618324941344764056e+01
1.085141570440485339e+04 7.279034025166863842e+01
1.085577100852552940e+04 7.127222103959076094e+01
1.086030266940007823e+04 7.626662702660274817e+01
1.086430365581614024e+04 7.592327580475823368e+01
1.086753156927301825e+04 7.117387045390169931e+01
1.087074142822164868e+04 7.825110642727000254e+01
1.087509777934124759e+04 7.554960502035487480e+01
1.087962722883200331e+04 7.242837386476429629e+01
1.088363068277608181e+04 7.734263178255325499e+01
1.088684871497204040e+04 7.434223561707241856e+01
1.089008059163894541e+04 7.692278883994067940e+01
1.089442907246763934e+04 7.484278249086126777e+01
1.089895303009531744e+04 7.782478131751133787e+01
1.090295461212990995e+04 7.610839524928448441e+01
1.090616982928722427e+04 7.053790256849660523e+01
1.090940555502851203e+04 7.788983461320827928e+01
1.091376524043028621e+04 7.307089674039846727e+01
1.091828717910243176e+04 7.024049052748028998e+01
1.092229360143787926e+04 7.558936363794485658e+01
1.092551429379541878e+04 7.404710139275901781e+01
1.092873769375608208e+04 6.827691797837719889e+01
1.093309087716899739e+04 7.279234836501844086e+01
1.093762863783883222e+04 7.654144904104451541e+01
1.094162701065265901e+04 7.141825229363237781e+01
1.094484590293776455e+04 7.207328431088646425e+01
1.094807558066137972e+04 7.625872255015730161e+01
1.095243346977511646e+04 7.369608965554198221e+01
1.095695900583366347e+04 7.272923527348284267e+01
1.096096143377436601e+04 6.702435688947764447e+01
1.096418073419746543e+04 6.427663494377955544e+01
1.096741177067010904e+04 7.423069450056189567e+01
1.097176821626115452e+04 7.212791428042436337e+01
1.097629962892915319e+04 6.750557478741076523e+01
1.098031321553119960e+04 7.118025620973605783e+01
1.098353310427447104e+04 6.448942128124959083e+01
1.098675790973959738e+04 7.219217621522918193e+01
1.099110825211230258e+04 7.330200318004490612e+01
1.099564846549950016e+04 7.497085411631005059e+01
1.099965108280579443e+04 7.135141470996649105e+01
1.100287595286945179e+04 7.476370442497194801e+01
1.100610089018402505e+04 7.464115593278394556e+01
1.101045481580118212e+04 7.429805822587746889e+01
1.101499047768327000e+04 7.546690358215481353e+01
1.101899379869474615e+04 7.318724817090834733e+01
1.102221896098470643e+04 7.357774324040155989e+01
1.102544418900802157e+04 7.362367088473587273e+01
1.102979879131863891e+04 7.300607367395481617e+01
1.103434472683209788e+04 7.418569147147537990e+01
1.103834574556737061e+04 7.366405793419853865e+01
1.104156392019137638e+04 7.451488905863709533e+01
1.104478942131591430e+04 7.383643574697939016e+01
1.104914468153900998e+04 7.263831697622175909e+01
1.105369023944623041e+04 7.283515780538127160e+01
1.105769205150860398e+04 7.032390064242886751e+01
1.106091786236735061e+04 7.073169345377007744e+01
1.106414373317637182e+04 7.177352637082070430e+01
1.106849693495974134e+04 7.123316153772903192e+01
1.107303755365136931e+04 7.355921062506769204e+01
1.107704014812762580e+04 7.121886272490409908e+01
1.108026620645424009e+04 7.070101773921813049e+01
1.108349232318719260e+04 7.059837691480905164e+01
1.108784624993957186e+04 7.032550543039258173e+01
1.109239704570496906e+04 7.105486650151465255e+01
1.109639735790533996e+04 7.072017923804365580e+01
1.109961624901692448e+04 7.157874597936071837e+01
1.110284259450321770e+04 7.166140114987102550e+01
1.110719723211909150e+04 7.020028912575286029e+01
1.111174204681291303e+04 7.072532671300035645e+01
1.111573405662375626e+04 6.700961689734671722e+01
1.111896750820207853e+04 6.960483878441868910e+01
1.112219402998644364e+04 6.995608366679842050e+01
1.112655441090703789e+04 6.845550432814629005e+01
1.113109923302382231e+04 6.864548978627885845e+01
1.113510122707086339e+04 6.626830048502107218e+01
1.113833605977905063e+04 6.738672823374734833e+01
1.114155491919625092e+04 6.761290435914452246e+01
1.114590830360304062e+04 6.797866094063724063e+01
1.115046317727730639e+04 6.951091974867384238e+01
1.115446290027354735e+04 6.474331408180235314e+01
1.115768241471938200e+04 6.601370612795311388e+01
1.116090947235574640e+04 6.523168522457423535e+01
1.116526360967097571e+04 6.530340453479851703e+01
1.116981752408988541e+04 6.413711692972597689e+01
1.117381817612700434e+04 6.456209700344128066e+01
1.117704546743756327e+04 6.573740752529934639e+01
1.118027904866621066e+04 6.670995046566265785e+01
1.118462947057691235e+04 6.508225285116711234e+01
1.118870732478173704e+04 6.712960411545032002e+01
1.119240100075677037e+04 6.421737932556825967e+01
1.119640219877945128e+04 6.578507048671258417e+01
1.119962969420446825e+04 6.656805579225554936e+01
1.120398260577413384e+04 6.639951462106030533e+01
1.120807220980775310e+04 6.638282878992097835e+01
1.121176885714292439e+04 6.502173975353333901e+01
1.121576779531358989e+04 6.456659030591782766e+01
1.121898777502032317e+04 6.600307571802980533e+01
1.122333927871467313e+04 6.500650760342955436e+01
1.122741714382138525e+04 6.302656585005848200e+01
1.123112659632945724e+04 6.168109709095939763e+01
1.123512079239921331e+04 6.766843940228369547e+01
1.123835442622218397e+04 6.485296286747217209e+01
1.124159457754967480e+04 6.305481603906529386e+01
1.124594485978932971e+04 6.193525286330070401e+01
1.125448633827702179e+04 6.589893078056040565e+01
1.125771985648852205e+04 6.111020599557747346e+01
1.126095403393734523e+04 6.234029136817393635e+01
1.126529317932303275e+04 5.770534285197183522e+01
1.126784824643576576e+04 6.354226454096481547e+01
1.127270576683094805e+04 5.235585758578834259e+01
1.127707365032172675e+04 5.754913767253768242e+01
1.128033742646655446e+04 5.283934623122670615e+01
1.128548262143819375e+04 6.390430538519592574e+01
1.128920247258670315e+04 6.211971189425896256e+01
1.129317595089424140e+04 6.347879575279507947e+01
1.129644430712291069e+04 6.389090350379150607e+01
1.129966066187935030e+04 6.096971794694344737e+01
1.130400039926280078e+04 6.225285064093320386e+01
1.130858294808384380e+04 6.178002009724450971e+01
1.131249625978312542e+04 6.463510513609953989e+01
1.131575119571489267e+04 6.372402995601444786e+01
1.131901495690023512e+04 6.160732995224870479e+01
1.132338676737332207e+04 6.313900791419945335e+01
1.132790513610454764e+04 6.099372655235707441e+01
1.133187990427665318e+04 6.165264298481485383e+01
1.133510026761324843e+04 6.249857100651197328e+01
1.133835126079249676e+04 5.697334286513007839e+01
1.134275120635864914e+04 5.788216908983631726e+01
1.134735236114542568e+04 5.802144255526132355e+01
1.135131262047476230e+04 5.535878008653745042e+01
1.135461247063862902e+04 5.721403003066120618e+01
1.135790092778554026e+04 5.954680461280227632e+01
1.136216795563458072e+04 6.243302731956044482e+01
1.136671269670853872e+04 6.038176862198660189e+01
1.137067523353001343e+04 6.216085853846996656e+01
1.137397102587054542e+04 6.336490596279855936e+01
1.137722362299839915e+04 6.202774454756986700e+01
1.138174459552422741e+04 6.346377171693227837e+01
1.138607821123937356e+04 6.286276147073523646e+01
1.139008182427800057e+04 6.361366678507864947e+01
1.139332134358990334e+04 6.243243832546404093e+01
1.139664966561055189e+04 6.300124261100610568e+01
1.140085843625258531e+04 6.214108522787655886e+01
1.140543292312651283e+04 6.238336654738611031e+01
1.140945546145059234e+04 6.321760830441999701e+01
1.141268173222301812e+04 6.274244256879600101e+01
1.141587501488929411e+04 6.176593837498836592e+01
1.142024722617641783e+04 6.231905546327605094e+01
1.142480207237889590e+04 5.994779738421774340e+01
1.142881935977342982e+04 5.107513742798366252e+01
1.143199941865367146e+04 5.918139448197950259e+01
1.143580084536672803e+04 6.283176705662413752e+01
1.143963676130840577e+04 5.952414208975291388e+01
1.144415947371814764e+04 5.967632361770858296e+01
1.144814331505704831e+04 6.059805344809610261e+01
1.145137609230948328e+04 6.074644222562308471e+01
1.145465742798068277e+04 5.948851248008143955e+01
1.145899442048099445e+04 5.958506414681481544e+01
1.146351292893937170e+04 5.949865938232252915e+01
1.146751198208411370e+04 5.850194790747029572e+01
1.147074036095823067e+04 5.940172141852562504e+01
1.147401743758668636e+04 5.948828691290275827e+01
1.147833124063438299e+04 6.023599934852740034e+01
1.148286220125407635e+04 6.148900706502584512e+01
1.148687369662716810e+04 6.124370907312300716e+01
1.149011942928133431e+04 6.189439226895218837e+01
1.149337871506665033e+04 6.050455780254117144e+01
1.149769414461274573e+04 6.161020254990346245e+01
1.150220562196293031e+04 5.800798604930950120e+01
1.150624769684095372e+04 6.124138699004154063e+01
1.150947631516117508e+04 6.182707489554182700e+01
1.151272153684056684e+04 6.085946644589640897e+01
1.151705467366859193e+04 6.123487331444302129e+01
1.152160309764874728e+04 6.080334891112344309e+01
1.152550034930719266e+04 6.173416357735427340e+01
1.152883288681860540e+04 5.922489113426069451e+01
1.153208821743030785e+04 6.176988567962025911e+01
1.153641627010333104e+04 5.952048562140618770e+01
1.154095373269149968e+04 5.859666860921701215e+01
1.154482737915554208e+04 6.091367724494187996e+01
1.154815211323059702e+04 5.545336172224506299e+01
1.155145007202362467e+04 6.093197693975679385e+01
1.155573836132130054e+04 6.260105629694204765e+01
1.156031010505484483e+04 6.026030209978164009e+01
1.156414878653123014e+04 6.233056375183196707e+01
1.156748143550287750e+04 6.208125399556500668e+01
1.157075881254426531e+04 6.122550244716462231e+01
1.157513295943895355e+04 6.335168603700657997e+01
1.157972509808050563e+04 5.776131685486544143e+01
1.158362136378573996e+04 5.535891473974888299e+01
1.158693961931617923e+04 5.970233236712280700e+01
1.159009018879100950e+04 6.138846335585675007e+01
1.159451525967327871e+04 6.393884832829034082e+01
1.159893726327518561e+04 6.269723103549264209e+01
1.160297364294416730e+04 6.146451841403686700e+01
1.160624000167981467e+04 6.353489522436791503e+01
1.160943377312913071e+04 6.223153116253867267e+01
1.161375624169642651e+04 6.337679898802915091e+01
1.161820766347834251e+04 6.174712236801546794e+01
1.162231964588939081e+04 6.384158392947221472e+01
1.162541044790036540e+04 6.498658081712008538e+01
1.162872920149476886e+04 6.391230558376209814e+01
1.163307982909781094e+04 6.558003993338355997e+01
1.163760532847439572e+04 6.321066744972606699e+01
1.164153608304365298e+04 6.536708577935941378e+01
1.164510530815202583e+04 6.637580728627273174e+01
1.164843432112778646e+04 6.456528727222038810e+01
1.165267150798828334e+04 6.419909619915502219e+01
1.165714560312671529e+04 6.426836897351716971e+01
1.166111907542822883e+04 6.217398743442861786e+01
1.166443479609560927e+04 6.591570109937696031e+01
1.166776599557828740e+04 6.438914655894195960e+01
1.167200908376574262e+04 6.559147155230908766e+01
1.167639590466276786e+04 6.487987042221993761e+01
1.168060568537568179e+04 6.452569637203697539e+01
1.168360129377294106e+04 6.671663098833474237e+01
1.168687530536457052e+04 6.384639191567730165e+01
1.169152739825099343e+04 6.520599238891766447e+01
1.169600906995320474e+04 6.542906912911335837e+01
1.170001491235559115e+04 6.536285673050362277e+01
1.170324645046831938e+04 6.526341040027750751e+01
1.170655268551186964e+04 6.445804915366733212e+01
1.171078632457911408e+04 6.586778694007551849e+01
1.171499875534154671e+04 6.538591965490844871e+01
1.171866884338198724e+04 6.478995078884513248e+01
1.172269236172308410e+04 6.599669070938745108e+01
1.172589892881503329e+04 6.439100985351544182e+01
1.173013710883701060e+04 6.540689261885216865e+01
1.173423537330595900e+04 6.404711862079246032e+01
1.173793709254589339e+04 6.283209790066268141e+01
1.174194861527159992e+04 6.504874211219656388e+01
1.174506096852845985e+04 6.374743783597285329e+01
1.174949371295423407e+04 6.509650327904306266e+01
1.175360325365159406e+04 6.479271634718175221e+01
1.175728233002402339e+04 6.467959109168081966e+01
1.176132292260542272e+04 6.440218646613698184e+01
1.176468633343270812e+04 6.431901797024480061e+01
1.176887201108350746e+04 6.402820031574940174e+01
1.177295534889085502e+04 6.479486260488974381e+01
1.177664063735609307e+04 6.260573984760436872e+01
1.178063452772618439e+04 6.307463251066088361e+01
1.178400633647941140e+04 6.362422781802877836e+01
1.178820296562934709e+04 6.466688404072249341e+01
1.179221346921426630e+04 6.502849444125996570e+01
1.179597387560123207e+04 6.362869459066677535e+01
1.179990337292006188e+04 6.371376710194549275e+01
1.180327018030220097e+04 6.244350422139776668e+01
1.180752542874704886e+04 6.332570143123162865e+01
1.181162495036166183e+04 6.107770810874029621e+01
1.181525655650840054e+04 6.255962377007121233e+01
1.181931647857054122e+04 6.186269613991217398e+01
1.182260705537044305e+04 6.057308862617762202e+01
1.182680961677137020e+04 6.202205192187423677e+01
1.183095763774964507e+04 6.166285262183659910e+01
1.183464938786079256e+04 6.236704740501093625e+01
1.183864403198029868e+04 6.205960343415019054e+01
1.184193627854045189e+04 6.255013803494643554e+01
1.184620930595790924e+04 6.167791922382881609e+01
1.185019326385332170e+04 6.150290254769743115e+01
1.185393608005200622e+04 6.246720528007778483e+01
1.185787472034726488e+04 6.337047302807542337e+01
1.186125967542537182e+04 6.093722587705480009e+01
1.186456900053336722e+04 6.130956343091233407e+01
1.186881326096617704e+04 6.239564635168947149e+01
1.187331142184655255e+04 6.015076669107605056e+01
1.187716539073215063e+04 6.173754768063303544e+01
1.188049493950330179e+04 5.927094751237418535e+01
1.188397605796438620e+04 5.799975848177792415e+01
1.188814833436301706e+04 6.130990924887670701e+01
1.189264610159693075e+04 6.182665052594442301e+01
1.189661887555250178e+04 6.140719529921870645e+01
1.189992203799190975e+04 6.084200174558112906e+01
1.190322762436124685e+04 6.112234810376536132e+01
1.190748495522736630e+04 6.030219328389566869e+01
1.191196797006379347e+04 6.071044872597150288e+01
1.191573618581357732e+04 6.045911459300111801e+01
1.191915008437536017e+04 6.101536841319408211e+01
1.192255625085268548e+04 6.091967449053046835e+01
1.192681443747146295e+04 6.152177102879799975e+01
1.193128920427763842e+04 6.072467388267037336e+01
1.193531903311427959e+04 6.097639243949227961e+01
1.193854284987782012e+04 5.992118150637607954e+01
1.194176660911891304e+04 5.978019826098108780e+01
1.194614111423254144e+04 6.155700378242397619e+01
1.195043573466123416e+04 5.765403111562458349e+01
1.195431865801680397e+04 5.822490258465030166e+01
1.195771668866533946e+04 5.941374778019787328e+01
1.196114895987316049e+04 5.804753712629516826e+01
1.196536717623086588e+04 5.873903355561855477e+01
1.196971880700219299e+04 5.992444356370101133e+01
1.197359355196596516e+04 5.835531797959227163e+01
1.197700499189458606e+04 5.716426869384915932e+01
1.198130188025811003e+04 5.769463329665448015e+01
1.198550685681691903e+04 5.758097235849950124e+01
1.198901425231497706e+04 5.761097717217202074e+01
1.199287768133672580e+04 5.984167549776930883e+01
1.199630080005504715e+04 6.032877369294843817e+01
1.200059316154729095e+04 5.853586041489894143e+01
1.200446862607700132e+04 5.940405665143870095e+01
1.200829416321550525e+04 5.925549626663567437e+01
1.201214321592433771e+04 5.884337824437995579e+01
1.201557634203716771e+04 5.816874372607820476e+01
1.201988260816247566e+04 5.810261643476937365e+01
1.202374082093119614e+04 5.779317847313728151e+01
1.202758100263251981e+04 5.559158078100263367e+01
1.203141679980956906e+04 5.496442428535191738e+01
1.203485559130835645e+04 5.604164576777310458e+01
1.203916753896746559e+04 5.535341047670695502e+01
1.204300568186994497e+04 5.659513376749873714e+01
1.204685737467136460e+04 5.611305844366827955e+01
1.205068561747051535e+04 5.658949411729877710e+01
1.205412966956111086e+04 5.606272060804531776e+01
1.205845411462669836e+04 5.588634065363024206e+01
1.206227710021692656e+04 5.506457011142708069e+01
1.206650956734993451e+04 5.575238342432882632e+01
1.207082531116883547e+04 5.391758300964003325e+01
1.207371200871142537e+04 5.473966578203908284e+01
1.207836753237900120e+04 5.578422239834705465e+01
1.208246266731371907e+04 5.487344442249594323e+01
1.208664812984749915e+04 5.509864766828511051e+01
1.208969149778657629e+04 5.546621446904848796e+01
1.209303106824610222e+04 5.454804256280271346e+01
1.209735726548992352e+04 5.477500169137169905e+01
1.210200723297296827e+04 5.426750569718804940e+01
1.210592772381943178e+04 5.477291423528343017e+01
1.210939865269765869e+04 5.397515386382602287e+01
1.211285236097230882e+04 5.278349401114076755e+01
1.211695770841311423e+04 5.458176280493486843e+01
1.212128853790696667e+04 5.607265324838337506e+01
1.212520828650758085e+04 5.498571914015862916e+01
1.212867932447064959e+04 5.623795515735066886e+01
1.213214740409308615e+04 5.537181110640752735e+01
1.213625595090261959e+04 5.593613293990888025e+01
1.214057658283845376e+04 5.488434389725300377e+01
1.214448296510340879e+04 5.500290818779681956e+01
1.214794919632188430e+04 5.480794567616270285e+01
1.215143200186231661e+04 5.452235819765859048e+01
1.215553792037420317e+04 5.518421843559163875e+01
1.215985054284287980e+04 5.506961869595184567e+01
1.216375095463675461e+04 5.584715549401773416e+01
1.216723467796789555e+04 5.428259658488256179e+01
1.217071384538501661e+04 5.560529338507711827e+01
1.217482429637187852e+04 5.396710890981182729e+01
1.217912470873529855e+04 5.457030727860539088e+01
1.218301995076470666e+04 5.388234016239048429e+01
1.218649784566255767e+04 5.568430886469892727e+01
1.218998850307056091e+04 5.417346161951517303e+01
1.219409830592696562e+04 5.388825015362471760e+01
1.219840056705059578e+04 5.416521628734390958e+01
1.220228376472329546e+04 5.435006907108477492e+01
1.220576872812816327e+04 5.435042200742741869e+01
1.220925052727419643e+04 5.308441137584686231e+01
1.221361410773242096e+04 5.375730870132799311e+01
1.221820111371624989e+04 5.438823185151186834e+01
1.222219809964006163e+04 5.231020089407213902e+01
1.222569437764384202e+04 5.425921506905471858e+01
1.222919442115140373e+04 5.448966673429038110e+01
1.223315010926678042e+04 5.287962257436392122e+01
1.223748305177179827e+04 5.387844994800646958e+01
1.224147809061371663e+04 5.398681767649826213e+01
1.224498941055547766e+04 5.439054644867222521e+01
1.224848675012352032e+04 5.412573155185862817e+01
1.225243555802273841e+04 5.425541565215204542e+01
1.225675890168071783e+04 5.408095562538804302e+01
1.226075086559513693e+04 5.411142595683356404e+01
1.226425819606425466e+04 5.460023559971678253e+01
1.226777194295073605e+04 5.199821312239217974e+01
1.227172311194230861e+04 5.466844436075426472e+01
1.227604090944639393e+04 5.371753304816864727e+01
1.228002810741416397e+04 5.227115282968659216e+01
1.228354194374277904e+04 5.325434548091132569e+01
1.228706444112222744e+04 5.353790439306756355e+01
1.229100249543826430e+04 5.417404465261253677e+01
1.229531366603676906e+04 5.090330925476290247e+01
1.229942859576226328e+04 5.151409053315396136e+01
1.230330857907817153e+04 5.312069331349755430e+01
1.230585712657342992e+04 5.186343754348602175e+01
1.231036421041667381e+04 5.271107917940989296e+01
1.231458943080159042e+04 5.381921562016047034e+01
1.231857786114626833e+04 5.406289626790895397e+01
1.232209650813372900e+04 5.445218215963265607e+01
1.232562453692324561e+04 5.496464909633017015e+01
1.232956793620555982e+04 5.371829357917000891e+01
1.233386125782859745e+04 5.364104903487023535e+01
1.233784343370570605e+04 5.321205477990402244e+01
1.234137454585819069e+04 5.748134188217954943e+01
1.234539334942102323e+04 5.427509973354958106e+01
1.234966056985365685e+04 5.425944292825870008e+01
1.235358828712710056e+04 5.476992762272961812e+01
1.235712221196520841e+04 5.435755429541452344e+01
1.236065449368565351e+04 5.254668115759039182e+01
1.236466280514295613e+04 5.376930804410717712e+01
1.236892011115656169e+04 5.112519422127303415e+01
1.237284744599118676e+04 5.543534788001687019e+01
1.237639076749664491e+04 5.383316862055231411e+01
1.237993718309647920e+04 5.490016679213810846e+01
1.238393546177572898e+04 5.458816107491707470e+01
1.238819345919359876e+04 5.484726655892475122e+01
1.239210903737380249e+04 5.394028476359756041e+01
1.239565394458792252e+04 5.644119247082840474e+01
1.239920939200053363e+04 5.553627425521862193e+01
1.240319669411285759e+04 5.570855326766598381e+01
1.240744581112842025e+04 5.707517775742203270e+01
1.241135616472948641e+04 5.390866751216204733e+01
1.241491448634779954e+04 5.436748800223350031e+01
1.241846381520082832e+04 5.572744212844543199e+01
1.242246259535588797e+04 5.636038370834161526e+01
1.242671166389694736e+04 5.715516112053544617e+01
1.243063616463141625e+04 5.486334787718836026e+01
1.243419074772203203e+04 5.268503725485581413e+01
1.243774426480706825e+04 5.580784253642338655e+01
1.244173031718171114e+04 5.532449938653284960e+01
1.244596880547660658e+04 5.586935668979739233e+01
1.244989226268191487e+04 5.622806690957164477e+01
1.245345311759149808e+04 5.596963613243402591e+01
1.245701605840323464e+04 5.748621787376836778e+01
1.246099511845008055e+04 5.629573151371195650e+01
1.246522884366658946e+04 5.689723599782082175e+01
1.246915737053072371e+04 5.664662605410640595e+01
1.247272049024155967e+04 5.729817354011907327e+01
1.247676815887020894e+04 5.688642618145244967e+01
1.248096493825847392e+04 5.688857632325749591e+01
1.248484294679320556e+04 5.783281400156213437e+01
1.248841318164325094e+04 5.713653865904780105e+01
1.249198554270458953e+04 5.721881061479905384e+01
1.249602847822115291e+04 5.856944738369338666e+01
1.250022203841504052e+04 5.948843241382648728e+01
1.250409962286301925e+04 5.815655497614000780e+01
1.250767493366755480e+04 5.643187234896387139e+01
1.251125973745481497e+04 5.919373886645847449e+01
1.251528050675009763e+04 5.825124995897250102e+01
1.251946787814720301e+04 5.808190855204948377e+01
1.252335252917551952e+04 5.891121324132542725e+01
1.252693608387197855e+04 5.942743359974656414e+01
1.253051895245473133e+04 5.864591185196984924e+01
1.253454061125830049e+04 5.962602490844111713e+01
1.253872702530983952e+04 5.907410991373632925e+01
1.254261261958897376e+04 5.895770087216952504e+01
1.254620551506346419e+04 5.698409584361667868e+01
1.254979127476067697e+04 5.924278750665285287e+01
1.255379453418505545e+04 6.013142514081792456e+01
1.255819842427993717e+04 5.925742501715090071e+01
1.256187951598670043e+04 6.002925078415535154e+01
1.256546122580470546e+04 6.083843072523242768e+01
1.256905420398458591e+04 5.839356455293717119e+01
1.257305154865845725e+04 6.061323614815678695e+01
1.257723031369254022e+04 5.966372587054432586e+01
1.258112844276876967e+04 5.983184679067667844e+01
1.258473089184255514e+04 5.892709612451228907e+01
1.258878361635729016e+04 6.066092976498713085e+01
1.259292937398827598e+04 5.875677412153995505e+01
1.259677704960304800e+04 5.838605576349173276e+01
1.260038237294784813e+04 6.215098433563473890e+01
1.260399091773250439e+04 5.665934657698160493e+01
1.260802952210131480e+04 5.937087824376627765e+01
1.261217508210838241e+04 6.049240909959875268e+01
1.261603441833275065e+04 5.954758288451223791e+01
1.261964642152517445e+04 6.162205629996125111e+01
1.262326077968615573e+04 6.207251988137901577e+01
1.262728349033718769e+04 5.995520485572136238e+01
1.263142079419242145e+04 5.961317367896184294e+01
1.263505041754101330e+04 5.819815351581654284e+01
1.263891161785403528e+04 6.027894551339674933e+01
1.264277328661108186e+04 5.640830337641326508e+01
1.264663488766908995e+04 5.673750812961474566e+01
1.265049656987972048e+04 5.713824636687296277e+01
1.265435834462941420e+04 5.974498938942910087e+01
1.265822021389856855e+04 6.247566301674115863e+01
1.266208219233625641e+04 5.889862455899832128e+01
1.266594428023532419e+04 5.853467493789720066e+01
1.266979591880955013e+04 6.069637485571450242e+01
1.267365821756152036e+04 5.857860484648127652e+01
1.267752062436601955e+04 5.632532643884331947e+01
1.268138313889787059e+04 5.857941605404146657e+01
1.268524575990840822e+04 5.713814337260642162e+01
1.268910845768319450e+04 5.758093781565147395e+01
1.269297116659767380e+04 5.726829873839740515e+01
1.269683398183107056e+04 5.462946226857388154e+01
1.270069690287724188e+04 5.658540189400448384e+01
1.270455992901010541e+04 5.891545608128808453e+01
1.270841244120082229e+04 5.787639431490463693e+01
1.271227567037325389e+04 6.033372564738421318e+01
1.271613900365832706e+04 5.909218003169647204e+01
1.272000244058712087e+04 6.084533650115545100e+01
1.272386598039902674e+04 5.791803331420638301e+01
1.272772959977009123e+04 6.234111272347143284e+01
1.273159049750936720e+04 5.502203645474111227e+01
1.273545694383588489e+04 6.251877329992630195e+01
1.273932076945804874e+04 5.983650687411208935e+01
1.274318469700825881e+04 5.995662446076720897e+01
1.274704872573223656e+04 5.827596436532098778e+01
1.275090217538508296e+04 6.374323782139395433e+01
1.275476639996915037e+04 5.749138032375023499e+01
1.275863072403390834e+04 5.984268366453799359e+01
1.276249514724195797e+04 5.962012328677760564e+01
1.276635965998583742e+04 5.879505728066176573e+01
1.277022415644926514e+04 5.883194049707267936e+01
1.277408875193005770e+04 5.769687774759800902e+01
1.277795344624060090e+04 5.635175805185633635e+01
1.278181823886305756e+04 6.096312602308850614e+01
1.278568312923180747e+04 5.774623547833055426e+01
1.278953738611359222e+04 6.115430505554473228e+01
1.279340246650658446e+04 5.782757881489910545e+01
1.279726764362731774e+04 5.873501595395497787e+01
1.280113291666249461e+04 5.660230376136765784e+01
1.280499828494321264e+04 5.779837368017376065e+01
1.280886363753668957e+04 5.823301233621423023e+01
1.281272907201629823e+04 6.200892221444583186e+01
1.281659460109493375e+04 5.915757683987230564e+01
1.282046022471574179e+04 6.128220817532270104e+01
1.282432594222142325e+04 5.993953440205901018e+01
1.282818097604917239e+04 5.753057492684275331e+01
1.283204687696363908e+04 6.242633806454023926e+01
1.283591287093876963e+04 5.759474070508650811e+01
1.283977895745157366e+04 5.854625708540361728e+01
1.284363840140082539e+04 6.103889186134127698e+01
1.284751132409794081e+04 5.967886503995219272e+01
1.285137756186227671e+04 5.942761833563070439e+01
1.285524389079443972e+04 6.043410890716985762e+01
1.285909483828270641e+04 5.845092765610521468e+01
1.286297165925050103e+04 5.579386314966535565e+01
1.286684342270947127e+04 5.954848548038963685e+01
1.287069928773957326e+04 5.968000670154521003e+01
1.287456606320576975e+04 5.879540816087184396e+01
1.287843292709471098e+04 5.903069880615143461e+01
1.288229987894736223e+04 5.875686564244155363e+01
1.288616687453197665e+04 5.801460054438175717e+01
1.289003387943967573e+04 5.900463634847479710e+01
1.289390097303457696e+04 5.747439122199472195e+01
1.289776815519016054e+04 5.739586837928593610e+01
1.290163542497980234e+04 5.578805184952758367e+01
1.290550278183840783e+04 5.598806977499646820e+01
1.290935935969818456e+04 5.425045540780879350e+01
1.291322688468859997e+04 5.751306286868609874e+01
1.291709449425388993e+04 5.545095730591456373e+01
1.292096218805983881e+04 5.712709558748461092e+01
1.292482996525524322e+04 5.711297676151252745e+01
1.292869770386288292e+04 5.707446292540609534e+01
1.293256552620425828e+04 5.721101308392584883e+01
1.293643343226639809e+04 5.750545815500536406e+01
1.294030142162974698e+04 5.662040550147276008e+01
1.294416949444742932e+04 5.616517166711476250e+01
1.294802674877264872e+04 5.629767043101964674e+01
1.295189498332590665e+04 5.646117368962931948e+01
1.295576329941980657e+04 5.608334309080569113e+01
1.295963169710246075e+04 5.666146782895419420e+01
1.296350017487359582e+04 5.509995361157412930e+01
1.296736866261471732e+04 5.568180279978242453e+01
1.297123717870422297e+04 5.543160308403950154e+01
1.297510577497358099e+04 5.433349847657314058e+01
1.297897445171510299e+04 5.431150188016509617e+01
1.298284320810402460e+04 5.634723905551016543e+01
1.298671204380706331e+04 5.423854271663948623e+01
1.299057002077266770e+04 5.510316629054575799e+01
1.299443901106849080e+04 5.442454530284006609e+01
1.299829713863244979e+04 5.417998488394724177e+01
1.300216628411836064e+04 5.294372039992830281e+01
1.300603549575151374e+04 5.573022253429456185e+01
1.300991561421940241e+04 5.128722815464107754e+01
1.301378486882642756e+04 5.122021803315008270e+01
1.301765419951877084e+04 5.124262042232648184e+01
1.302151264411536067e+04 5.272495235100122812e+01
1.302538212258769090e+04 5.345375992931926845e+01
1.302925167667333699e+04 5.322891988426389531e+01
1.303311452977045519e+04 5.126433381493725250e+01
1.303699100663496210e+04 5.190742486037247261e+01
1.304086078163448110e+04 5.207091518455030865e+01
1.304473062991905499e+04 5.170080417564187769e+01
1.304860048486931009e+04 5.074840819451746654e+01
1.305247035689678341e+04 5.410204988804375148e+01
1.305634030127113874e+04 5.063718447796719602e+01
1.306021031845172001e+04 5.203595941179454343e+01
1.306408040685357992e+04 5.173437912047062781e+01
1.306795056690488491e+04 5.184635909459976233e+01
1.307180979740426483e+04 4.978906309366710303e+01
1.307568009669811545e+04 5.102173733619475371e+01
1.307955046539644536e+04 4.914792159637057267e+01
1.308342090374144391e+04 5.026132410021155295e+01
1.308729141037175032e+04 5.077236628791298045e+01
1.309116187443678791e+04 4.966673372841991352e+01
1.309503239781181401e+04 5.030171821083700934e+01
1.309890299072312337e+04 5.137667442463615686e+01
1.310277365170133817e+04 4.898709061411993559e+01
1.310664438121989042e+04 5.050292907124015329e+01
1.311051517795638938e+04 5.075233276659223947e+01
1.311437501389385397e+04 5.008361634875965507e+01
1.311824594251303643e+04 4.954549975151999774e+01
1.312211693729211038e+04 5.091473660824092207e+01
1.312598799691667955e+04 4.693855032143190442e+01
1.312985909173180335e+04 4.874212079029766898e+01
1.313373016017933332e+04 4.956238941695629308e+01
1.313760129398172103e+04 4.845778389530202901e+01
1.314146144704881408e+04 4.809925162571962431e+01
1.314533270634095788e+04 4.956325665297993766e+01
1.314920402970549912e+04 4.694176058168787335e+01
1.315307541679986025e+04 4.802700903276915056e+01
1.315694686648459719e+04 4.845275981249049124e+01
1.316081837891548457e+04 4.873978455356593287e+01
1.316468995240021104e+04 4.862317486610369599e+01
1.316856158775571566e+04 5.055756108316116837e+01
1.317243322247294054e+04 4.769505843348503760e+01
1.317630485948352907e+04 4.886635732696122147e+01
1.318018658492672148e+04 4.799482037966176051e+01
1.318404831633675894e+04 4.828876941755586216e+01
1.318792013578715887e+04 4.667237623486981590e+01
1.319179201560755064e+04 4.888457286584966965e+01
1.319566395447455216e+04 4.696250684692526534e+01
1.319952487259728514e+04 4.744082590878988981e+01
1.320339692713858494e+04 4.762013388637225830e+01
1.320726903976611720e+04 4.765874247250325624e+01
1.321114120904192532e+04 4.700972717156273006e+01
1.321501335137652495e+04 4.831135788974975043e+01
1.321888551473188090e+04 4.628255117977990807e+01
1.322275773569366720e+04 4.585745756778197801e+01
1.322663001297972005e+04 4.529457813836581437e+01
1.323050234651784194e+04 4.338098171795044777e+01
1.323437473535246863e+04 4.511089890156954851e+01
1.323824717958449583e+04 4.827938377373948953e+01
1.324210857451245465e+04 4.572860702062852312e+01
1.324598112701468926e+04 4.730101209928572104e+01
1.324985373328473906e+04 4.707061604098305452e+01
1.325372639299496586e+04 4.727864455563998547e+01
1.325759900578282031e+04 4.661994414334569825e+01
1.326147165190500164e+04 4.843266306857773174e+01
1.326533190004128664e+04 4.461340434320333515e+01
1.326921710227862968e+04 4.622761340022334764e+01
1.327308990600114703e+04 4.521950285337919695e+01
1.327696276148731340e+04 4.450021404298843208e+01
1.328083566800640074e+04 4.425434438915960556e+01
1.328469749913708074e+04 4.566919799330619156e+01
1.328857050572109802e+04 4.363563419614533245e+01
1.329244356212976709e+04 4.536697060532352310e+01
1.329631666744159338e+04 4.468562338398588452e+01
1.330017382502511282e+04 4.471845548542378879e+01
1.330406280021485509e+04 4.287631155535714811e+01
1.330793593417058037e+04 4.439935175450909099e+01
1.331180911650246708e+04 4.301592513009190100e+01
1.331568234722437592e+04 4.345235507961645993e+01
1.331955562520960848e+04 4.352900159126765800e+01
1.332342895019432945e+04 4.437066809731597772e+01
1.332729117361248791e+04 4.396901641058299504e+01
1.333116459094279708e+04 4.472645121730507611e+01
1.333503805456961345e+04 4.401830344470851486e+01
1.333891156404831236e+04 4.485722021114600011e+01
1.334277848839683065e+04 4.385973203299253953e+01
1.334665849447827895e+04 4.607930247191791295e+01
1.335053202144080751e+04 4.428376505198636437e+01
1.335440559330389260e+04 4.687483684211041890e+01
1.335827920907640146e+04 4.479623412607952559e+01
1.336215286875539277e+04 4.502223473598650827e+01
1.336602657152339088e+04 4.484750313849767167e+01
1.336988914694430969e+04 4.462898365330538297e+01
1.337376293397130030e+04 4.420448735537861751e+01
1.337763676286516784e+04 4.623927360471106596e+01
1.338151063344716567e+04 4.366802416384497576e+01
1.338538444763275038e+04 4.503952821287626307e+01
1.338925828242106581e+04 4.549475682279272348e+01
1.339313215825579937e+04 4.535332770172747985e+01
1.339700607477997983e+04 4.405067744122581530e+01
1.340088003109537749e+04 4.502749129972402642e+01
1.340475984148570933e+04 4.272152096638101426e+01
1.340862806216584613e+04 4.433050885000272956e+01
1.341249094355400121e+04 4.493406693909255978e+01
1.341636505463029789e+04 4.421593920750082418e+01
1.342023920364366131e+04 4.321163615324409335e+01
1.342411836259821939e+04 4.256830346279539867e+01
1.342798753289204251e+04 4.252981904594047080e+01
1.343186167696842131e+04 4.353510710348827217e+01
1.343571682636548758e+04 3.734611474623191896e+01
1.343961007735045678e+04 4.194839068628098033e+01
1.344350451580860499e+04 3.664320527184683840e+01
1.344736447401531768e+04 4.176491773320399403e+01
1.345123863145219366e+04 4.027186518832099438e+01
1.345511758088565693e+04 4.333574154995964278e+01
1.345897048624841773e+04 4.309630666773195884e+01
1.346284491308531324e+04 4.218070673819334360e+01
1.346671115385691883e+04 3.984269441674363321e+01
1.347834338902972013e+04 3.815279948394221066e+01
1.348221713797744815e+04 4.050883515407642932e+01
1.348609114078260609e+04 2.637455666687149147e+01
1.348996904936402461e+04 3.617016517463822822e+01
1.349384076100233506e+04 4.253159746708686839e+01
1.349729502354782744e+04 4.128532355887852390e+01
1.350545342819952748e+04 4.004963100103354634e+01
1.350932812206789640e+04 3.899611419255589340e+01
1.351320281855654503e+04 3.965517563966960068e+01
1.351707745449513823e+04 4.279296407903242283e+01
1.352095211997459955e+04 3.965012075120205282e+01
1.352482681439576663e+04 4.030174272403866098e+01
1.352870153726690296e+04 4.092887939502692518e+01
1.353257628804799060e+04 3.964079418007792555e+01
1.353645106663127444e+04 3.786436467208717005e+01
1.354418370530794891e+04 3.378183323066330246e+01
1.354806430196740439e+04 3.687230683621903893e+01
1.355971619123228447e+04 3.444810435717448627e+01
1.356356376366488621e+04 4.041328962357352594e+01
1.356744562106160811e+04 3.809050988622188783e+01
1.357132020960575210e+04 3.460158718728945360e+01
1.357518844178938707e+04 3.949098160091423892e+01
1.357906711199014899e+04 3.786104480603467692e+01
1.358293834741633691e+04 3.672347449374397854e+01
1.358681333552369870e+04 3.677076882059866136e+01
1.359067706395857567e+04 3.691627730328914936e+01
1.359455209711583848e+04 3.957867982084058411e+01
1.359843142234355582e+04 3.497891546434617993e+01
1.360226105531180292e+04 3.717937121001146039e+01
1.360612245866155718e+04 2.719671544424376108e+01
1.361003258439299861e+04 3.195171960046582527e+01
1.362165869118889168e+04 3.138936413532815450e+01
1.362510648738211239e+04 1.165755305096840466e+01
1.363329129515505156e+04 3.708339706271478065e+01
1.363717319257335112e+04 3.191717695841339264e+01
1.364107902328667660e+04 2.635264030630030518e+01
1.364491676316021585e+04 3.902116005814066568e+01
1.364879184289487057e+04 3.451440626532829015e+01
1.365267410628616744e+04 2.892572799410659101e+01
1.365653768964533629e+04 4.015242673019029951e+01
1.366041719022867073e+04 3.999085131463312592e+01
1.366429836821932076e+04 3.686049107161994698e+01
1.366816028597038894e+04 4.457492966446415750e+01
1.367204268942812632e+04 3.462223023627022656e+01
1.367592011421242387e+04 3.241929204918989171e+01
1.367978176343062114e+04 3.634451656303802025e+01
1.368365992715773973e+04 3.480502156706970851e+01
1.368820726586098863e+04 3.549247914237257362e+01
1.369141228918732304e+04 3.602396723411299462e+01
1.369528387367506730e+04 3.965404850971103201e+01
1.369914713766694877e+04 3.782558858169391414e+01
1.370303408333516563e+04 3.429141067836949475e+01
1.370690810913673340e+04 3.242145723009767266e+01
1.371078331392826840e+04 3.554452476965126095e+01
1.371466934474072877e+04 3.507580712869940243e+01
1.371850522810489565e+04 3.707640363498857994e+01
1.372240680711520508e+04 3.652458829869266310e+01
1.372585689242984517e+04 3.772653749142743607e+01
1.373016102270397641e+04 3.862070302246792863e+01
1.373401306245865271e+04 4.083670556822254127e+01
1.373789858554350030e+04 3.996153877416170275e+01
1.374177376289304266e+04 4.289377920276422884e+01
1.374564895021884149e+04 4.129038586688805879e+01
1.374953152701138606e+04 4.132994898349311796e+01
1.375339935357730246e+04 4.234038680750101946e+01
1.375726896288903117e+04 4.122448081553751820e+01
1.376114210002339860e+04 4.182759500215767190e+01
1.376502502318471852e+04 4.426111592094817837e+01
1.376889970142606762e+04 3.254096613788131265e+01
1.377668729777424051e+04 4.014967240942039695e+01
1.378787854204466203e+04 3.775391175204777738e+01
1.379172904481773730e+04 2.989051061641591289e+01
1.379602381451297697e+04 3.957389767716556150e+01
1.380376372926925978e+04 3.709164191354427231e+01
1.380764579139391572e+04 3.795704990501626952e+01
1.381538994100170021e+04 3.399686057881924484e+01
1.381924114593954255e+04 3.230962819504042471e+01
1.382313897333379100e+04 3.561542024579070187e+01
1.382700518333742730e+04 3.427628920699974202e+01
1.383088026572674607e+04 3.188100928426826286e+01
1.383475535063729149e+04 2.954789514047688570e+01
1.383863043819721679e+04 3.249540358257112871e+01
1.384250552724942827e+04 3.469405894607432828e+01
1.384638061809876672e+04 3.370516455632917996e+01
1.385025570996385795e+04 3.431198469452550626e+01
1.385413210730116407e+04 2.494534871215433824e+01
1.385800589623259293e+04 3.733056176267314896e+01
1.386186776114628447e+04 3.141753674841108079e+01
1.386574980826044157e+04 3.665951448911081911e+01
1.386961971267945228e+04 3.800462701953070876e+01
1.387419895016895316e+04 2.779731819132220139e+01
1.387736741492894726e+04 3.942458878911288167e+01
1.388082698185695335e+04 3.713038061849579918e+01
1.388477675804296268e+04 1.431787105363986967e+01
1.388898869456958892e+04 4.010904093006382709e+01
1.389287360218321373e+04 3.811112084409721490e+01
1.389674452091363310e+04 4.300968207857956571e+01
1.390061948223303261e+04 4.230200339713268676e+01
1.390449443966243052e+04 4.252115203802595289e+01
1.390835789522580308e+04 4.078998787363017442e+01
1.391223284313202021e+04 4.193527348219701167e+01
1.391612047388306928e+04 3.263573228980640550e+01
1.391999110325914990e+04 4.410878676215698846e+01
1.392343182758347211e+04 4.070854700937879045e+01
1.392735207091179655e+04 1.787113152279940209e+01
1.393160704147069373e+04 3.850357891006209599e+01
1.393549162806547429e+04 3.895200980440931460e+01
1.393892390686400176e+04 3.236970558947095356e+01
1.394394871788819728e+04 1.957866322488026967e+01
1.395098099042617287e+04 2.931002453131329233e+01
1.395484422096924391e+04 3.256891032037943035e+01
1.395827493750850044e+04 3.613108053463240310e+01
1.396259370444051274e+04 3.742682025231226817e+01
1.396648451392593961e+04 1.919926643870729421e+01
1.396995933217961283e+04 2.833566887245613231e+01
1.397422916147359319e+04 3.635511689812697966e+01
1.397809217438939959e+04 3.916296952159135003e+01
1.398196676846992341e+04 4.045416601264812329e+01
1.398584135263602184e+04 3.699541003469035871e+01
1.398971945250956560e+04 3.658862623255512148e+01
1.399359992099397823e+04 2.922667926361424051e+01
1.399704939620038749e+04 2.485945655816531641e+01
1.400134700333884030e+04 2.644873042040854827e+01
1.400520253184824105e+04 2.581503882808597794e+01
1.400907701401404665e+04 2.683751169266489711e+01
1.401295140546395851e+04 3.075601559906740334e+01
1.401682578493554320e+04 3.361772344295171422e+01
1.402070015302058709e+04 3.537078104443514803e+01
1.402457450835474265e+04 3.664016450899009669e+01
1.402862727262592125e+04 3.591035185870614299e+01
1.403232318061663500e+04 3.558952100650217432e+01
1.403580253208652903e+04 3.347628809972411545e+01
1.404372591231341721e+04 3.271599418895011269e+01
1.404781176825715193e+04 3.186714083458420177e+01
1.405128811666094225e+04 1.827885037549658165e+01
1.405514248510439575e+04 2.780244180593461678e+01
1.405943132230539777e+04 3.506314575153449908e+01
1.406285809446797793e+04 2.287682231040966130e+01
1.406716751926587131e+04 3.544624374848235959e+01
1.407175748604267756e+04 2.963082750371886931e+01
1.407497992507341405e+04 3.473293444065539148e+01
1.407846162793923941e+04 3.109130311766148935e+01
1.408252600917160089e+04 3.426110264088349311e+01
1.408663928352638322e+04 3.433461088053736177e+01
1.409042364832491694e+04 3.211785676474880091e+01
1.409428593869758151e+04 2.635397194446458258e+01
1.409766403310731584e+04 2.897930566883244197e+01
1.410178986842141421e+04 3.059066610725254520e+01
1.410582628837155244e+04 3.203453881772310297e+01
1.410987557799391834e+04 3.190471398959348193e+01
1.411334067366110139e+04 3.133368269013415741e+01
1.411701687172542916e+04 3.034742337139866919e+01
1.412103641659725872e+04 3.211808728173712524e+01
1.412515854935211792e+04 3.118950187108529093e+01
1.412915828110595430e+04 3.115615919221443519e+01
1.413323066425294564e+04 3.353011852273397864e+01
1.413689721633765839e+04 3.182686338559677353e+01
1.414029564979691349e+04 3.196122462370748707e+01
1.414462565013340645e+04 2.863188036201272624e+01
1.414892603450016941e+04 3.004877625573478994e+01
1.415236298015671855e+04 2.763096856142477975e+01
1.415624134405766381e+04 3.152678289297262637e+01
1.415954319628529993e+04 2.941659602594960532e+01
1.416369118036195323e+04 3.146496461512614928e+01
1.416783414087161327e+04 3.114404481806121439e+01
1.417181340257877127e+04 3.095206342105585406e+01
1.417524911782548588e+04 3.027499717499314258e+01
1.417879500451205240e+04 3.051024694754005750e+01
1.418293730760652215e+04 3.002521200167437243e+01
1.418709429191628442e+04 2.924658915192632591e+01
1.419123827938794602e+04 3.096990138794829051e+01
1.419518137488883076e+04 2.399011782552055649e+01
1.419855828427364031e+04 2.693110271329539884e+01
1.420226855290777348e+04 2.623416217753128521e+01
1.420634455798038653e+04 2.895528730418425667e+01
1.421050536646548608e+04 2.708880962311238250e+01
1.421449201545537471e+04 2.851212855660529755e+01
1.421597890583464323e+04 2.754621439902967239e+01
1.422144062760260749e+04 3.008347457092027000e+01
1.422559885128486894e+04 2.666980573740272220e+01
1.422969019763460528e+04 2.850415911342345510e+01
1.423376894904299843e+04 2.832830655583326163e+01
1.423663984180036641e+04 2.916487596669703564e+01
1.424043006721502752e+04 2.143043679983502159e+01
1.424531399770520147e+04 2.957237716409219175e+01
1.424901827567869077e+04 2.844799316053424576e+01
1.425317651539694452e+04 2.922571058481102213e+01
1.425713618416458303e+04 2.985202364712135292e+01
1.426047869648927008e+04 2.976957122522288657e+01
1.426408986340341835e+04 2.893346102476595050e+01
1.426826702053616827e+04 2.966187054676098001e+01
1.427244037025197031e+04 2.984785960078542999e+01
1.427642737803047203e+04 2.927370356437671006e+01
1.427979369577283978e+04 2.679482812376263823e+01
1.428332275558135188e+04 2.773369680396330139e+01
1.428750650252464402e+04 2.738890641647783042e+01
1.429169186904203889e+04 2.707065732266810443e+01
1.429570794884329007e+04 2.959561942899023634e+01
1.429951068395152106e+04 3.063974175576081294e+01
1.430257423653162550e+04 2.781461208636705607e+01
1.430679354991740911e+04 2.509722932075820268e+01
1.431114681349307648e+04 1.638866138694549335e+01
1.431499860580613131e+04 2.747136215439996576e+01
1.431909501097885368e+04 2.920726639406677450e+01
1.432240685873651091e+04 2.902399478921054055e+01
1.433017798274618326e+04 2.628730046556748690e+01
1.433438240668191611e+04 2.761850349445619557e+01
1.433837262533526700e+04 2.780069995119151471e+01
1.434168034875643389e+04 2.858915598828914995e+01
1.434532168096549321e+04 2.735337867670459389e+01
1.434942829650336716e+04 2.712673738812962654e+01
1.435363025879108864e+04 2.866418050233617976e+01
1.435765568336433353e+04 2.925311146577237764e+01
1.436144647879623335e+04 2.787796428560751139e+01
1.436446223498439758e+04 2.868199355548104279e+01
1.436867178538959161e+04 2.763943271224706777e+01
1.437281984488997659e+04 2.805802688175383253e+01
1.437693953162549951e+04 2.766674519489050965e+01
1.438075927617882735e+04 2.475872260435570382e+01
1.438469351721478233e+04 2.618722895924620886e+01
1.438791013371508780e+04 2.467173101199578866e+01
1.439211600085823738e+04 2.623488376696264268e+01
1.439634088674618215e+04 2.733009021095776703e+01
1.440033070645997213e+04 2.690247161394010789e+01
1.440359273074194061e+04 2.611748951688952403e+01
1.440713815231853914e+04 2.726235127305355377e+01
1.441136013616831406e+04 2.794130028227469253e+01
1.441559042950476396e+04 2.775601138444593374e+01
1.441962083340340723e+04 2.571766416731210825e+01
1.442288473653778055e+04 2.778973098027939770e+01
1.442636841839362205e+04 2.765212865924064900e+01
1.443058692897803303e+04 2.623783670916388999e+01
1.443482580935863916e+04 2.563638672739084257e+01
1.443887410523681137e+04 2.592467289983176570e+01
1.444215588639949056e+04 2.493141343064836946e+01
1.444560038554171479e+04 2.422993314546708277e+01
1.444982210164739627e+04 1.783658578773386694e+01
1.445400488979956572e+04 2.573783254699458922e+01
1.445815922717780813e+04 2.507556725361414962e+01
1.446206660463123990e+04 2.406490301460640424e+01
1.446593260536999333e+04 2.676662059643311764e+01
1.446906827229738155e+04 2.662130592785642591e+01
1.447329991599236746e+04 2.697240947695470581e+01
1.447754008094548954e+04 2.549325893478314953e+01
1.448153452596913121e+04 2.568796165450815039e+01
1.448476648249426580e+04 2.479644554355336084e+01
1.448831133802406111e+04 2.619283771306523789e+01
1.449222028629666056e+04 2.507018951176051758e+01
1.449690682720024961e+04 1.654991105002964247e+01
1.450147611283856895e+04 2.504651873175024690e+01
1.450461866387438749e+04 2.479715861586874226e+01
1.450751310164401002e+04 2.751925807756918729e+01
1.451177022766078517e+04 2.519404057259644603e+01
1.451603031651094534e+04 2.386215152094912639e+01
1.452010661102782615e+04 2.591924821818173186e+01
1.452376579848642723e+04 2.668691269968677915e+01
1.452740653691762600e+04 2.551593459131187203e+01
1.453100165780244242e+04 2.722182068660049126e+01
1.453526757142773204e+04 2.601416945992190577e+01
1.453953443400236210e+04 2.706813095151452231e+01
1.454354309174390255e+04 2.583866169775516752e+01
1.454668878899977426e+04 2.596827223229594850e+01
1.455023117453142549e+04 2.657855490170068791e+01
1.455450269347323774e+04 2.729648222552794223e+01
1.455877709463269093e+04 2.572929157770818165e+01
1.456280395814631993e+04 2.640873214912683409e+01
1.456597480405665556e+04 2.545124784003467511e+01
1.456946613577263088e+04 2.616462679311277739e+01
1.457373416715921121e+04 2.698377522300126330e+01
1.457799098264815257e+04 2.674449206689825331e+01
1.458206937561088307e+04 2.654719615397767285e+01
1.458522770840572593e+04 2.537880610503028578e+01
1.458934269900935578e+04 2.544560942398793912e+01
1.459295618291859137e+04 2.461136198334480696e+01
1.459734933278520657e+04 2.970025768675940370e+01
1.460132273054691541e+04 2.715943571387793654e+01
1.460497947358969577e+04 2.725926912731310736e+01
1.460861054937331755e+04 2.759320706495957154e+01
1.461219560255950455e+04 2.520594961969537806e+01
1.461648695632200179e+04 2.549285882676319304e+01
1.462077557086069828e+04 2.497408104118071392e+01
1.462478546248996099e+04 2.507989240479077608e+01
1.462788129637204111e+04 2.630912804663538296e+01
1.463142214637366669e+04 2.682852691862553485e+01
1.463571863748631040e+04 2.459604715838528932e+01
1.464001165001647496e+04 2.556705274063476807e+01
1.464404761683460310e+04 2.609221686248065097e+01
1.464715309690081995e+04 2.668119011406062313e+01
1.465064377650968163e+04 2.645016036941978399e+01
1.465494817123970279e+04 2.632330228651610327e+01
1.465925299995335263e+04 2.571482554719553093e+01
1.466330848296146542e+04 2.429393927700159495e+01
1.466642996270710501e+04 2.513076655576133334e+01
1.466986623299905841e+04 2.482029914749924160e+01
1.467417715838140248e+04 2.494374555011529182e+01
1.467848092097882727e+04 2.507201893885040533e+01
1.468254374992039811e+04 2.373703611042235551e+01
1.468566929639211594e+04 2.456483141994760899e+01
1.468907859681354421e+04 2.558032235848151714e+01
1.469339149769350479e+04 2.426052240813021044e+01
1.469771978130762182e+04 2.507710337442016524e+01
1.470182584046404008e+04 2.316007081540076840e+01
1.470545303668019733e+04 2.460376242137313341e+01
1.470907559923437111e+04 2.454816199003800747e+01
1.471263456920078897e+04 2.236984327619776280e+01
1.471695524816542638e+04 2.333650157274781378e+01
1.472127786570602075e+04 2.417037220462254865e+01
1.472529343892547513e+04 2.493071532006246827e+01
1.472833476706779220e+04 2.362466658124900931e+01
1.473185618077512117e+04 2.467818579064520179e+01
1.473618213363205905e+04 2.444160447384190604e+01
1.474051066326157161e+04 2.454098866238212295e+01
1.474455672516666164e+04 2.492711697594449660e+01
1.474760732458517123e+04 2.534520446813682781e+01
1.475108694530661705e+04 2.496802728589288023e+01
1.475541792646674730e+04 2.437230621289923960e+01
1.475975166819645892e+04 2.484601243589205311e+01
1.476382281836845141e+04 2.288992532478644293e+01
1.476687960424658741e+04 2.389438026552310035e+01
1.477031082443912965e+04 2.369773111613962158e+01
1.477464087451315390e+04 2.306317204465821646e+01
1.477897961554525318e+04 2.410078468915714822e+01
1.478307142453413871e+04 2.342783262977506809e+01
1.478613235531525970e+04 2.252854748533938789e+01
1.478953415796386435e+04 2.334166136615069576e+01
1.479387542724629202e+04 2.405855935676464341e+01
1.479821914350583211e+04 2.433980566837813697e+01
1.480233054697229272e+04 2.326758937504633451e+01
1.480595483815921943e+04 2.341583847090180015e+01
1.480953808955474233e+04 2.269319372716051930e+01
1.481310937992924664e+04 2.350262285521694849e+01
1.481743954778431362e+04 2.471734962214012654e+01
1.482179073458974381e+04 2.367748168719842639e+01
1.482581426714933696e+04 2.426851921964147252e+01
1.482879161041020598e+04 2.337607555516945368e+01
1.483232444858211784e+04 2.459233554370658936e+01
1.483667813493138601e+04 2.270759331400739001e+01
1.484103420546601046e+04 2.423540385537913622e+01
1.484507563967339956e+04 2.364114711446218919e+01
1.484805310904951693e+04 2.287737899613987480e+01
1.485155757571392860e+04 2.301447878662843394e+01
1.485591613304209750e+04 2.377497531099689709e+01
1.486027707474456292e+04 2.338589787273785348e+01
1.486435223814035271e+04 2.288951310321038335e+01
1.486733121580706393e+04 2.343838877659784359e+01
1.487077197151266046e+04 2.309844422642105499e+01
1.487513545314043040e+04 2.307033185084303994e+01
1.487950126697083215e+04 2.412520161481188552e+01
1.488359538541685833e+04 2.145502460550819279e+01
1.488658042683417989e+04 2.217785596515516744e+01
1.489001654578827947e+04 2.325474006200810351e+01
1.489438475308505258e+04 2.324268982497855518e+01
1.489875528513861354e+04 2.326230883385530390e+01
1.490285370779374171e+04 2.385078835730932312e+01
1.490649410983323287e+04 2.343831390921409152e+01
1.491000515739167167e+04 2.397115741664709176e+01
1.491362200155618120e+04 2.357757785063399325e+01
1.491799047849215640e+04 2.301421676295318974e+01
1.492236808593473688e+04 2.299461090230002469e+01
1.492637715425559145e+04 2.288466213298032415e+01
1.492925564790373210e+04 2.252524190035497398e+01
1.493284662484828004e+04 2.362160941151262961e+01
1.493722668166336916e+04 2.313664558793510295e+01
1.494160894480288152e+04 2.325148802762182143e+01
1.494563093883346119e+04 2.369772307837656911e+01
1.494852396946052795e+04 2.325331268874694857e+01
1.495208372301265445e+04 2.326949286564487451e+01
1.495646843796209214e+04 2.308011561311418092e+01
1.496085540057539220e+04 2.356740662481959347e+01
1.496486224406905058e+04 2.263495193335496936e+01
1.496772308740216795e+04 2.255359462733427378e+01
1.497129817865023142e+04 2.319213632764512312e+01
1.497568086037292596e+04 2.291063025585773616e+01
1.498005796921132969e+04 2.279000258987285221e+01
1.498414400870678764e+04 2.291752681686265802e+01
1.498703818011131261e+04 2.285648401236601757e+01
1.499054547229734817e+04 2.314567132940272387e+01
1.499493676980182681e+04 2.234262551033863886e+01
1.499933574849334400e+04 2.269908927328097548e+01
1.500339130674977969e+04 2.314649323857927854e+01
1.500630335142914373e+04 2.331141763828219027e+01
1.500978501585938648e+04 2.285477780613947374e+01
1.501417790783841883e+04 2.276168952655184441e+01
1.501857514665671079e+04 2.320914458994261409e+01
1.502267359097119879e+04 2.135073615342878384e+01
1.502630807728044783e+04 2.254091273794735883e+01
1.502973186919244836e+04 2.245778375707427443e+01
1.503338061869298144e+04 2.200859883897364355e+01
1.503778520972546175e+04 2.180268794845572700e+01
1.504219288372154915e+04 2.068407576698191619e+01
1.504618673721597224e+04 2.481376779580303804e+01
1.504895047191295089e+04 2.306874557404362491e+01
1.505265337672898386e+04 2.181320979009512584e+01
1.505706356885814421e+04 1.953160709991988853e+01
1.506147593071170013e+04 2.068664587039531355e+01
1.506547039362302530e+04 2.134909440170114081e+01
1.506825438203772137e+04 2.075690707683111569e+01
1.507188877499133923e+04 2.153159491443603457e+01
1.507630361793470365e+04 2.235394265360558563e+01
1.508071519523897405e+04 2.144017933490173533e+01
1.508472541786857983e+04 2.208104387643565403e+01
1.508751191378677140e+04 2.183797637781289325e+01
1.509112659804338182e+04 2.203084157448947522e+01
1.509554598938016898e+04 2.238662613067051055e+01
1.509996753089883532e+04 2.243765875872709969e+01
1.510398703249581740e+04 2.263094585983253637e+01
1.510677692179984842e+04 2.254388506034021944e+01
1.511037005680911352e+04 2.216121999252309749e+01
1.511479015383363912e+04 2.179965484079050242e+01
1.511921676843511159e+04 2.206228201398239719e+01
1.512324849688576614e+04 2.252225495699303437e+01
1.512603253690121164e+04 2.144893849790142326e+01
1.512960107087497090e+04 2.192718574493059336e+01
1.513404118950447810e+04 2.149703753228709857e+01
1.513846071066879449e+04 2.162717022427134239e+01
1.514250283164507709e+04 2.249423361789390441e+01
1.514528446141663699e+04 2.246048185853923940e+01
1.514884543905292230e+04 2.223636988968388550e+01
1.515327882372250315e+04 2.252492844620228496e+01
1.515771435968117112e+04 2.146534137506215245e+01
1.516217175050372862e+04 2.229419905494096099e+01
1.516561119225446419e+04 2.231164526446970697e+01
1.516819381578560206e+04 2.130608091675493299e+01
1.517225241726790227e+04 2.198128471408747231e+01
1.517706000825966839e+04 2.276055416031798373e+01
1.518139511763897281e+04 2.051248032042685310e+01
1.518482859251318587e+04 2.072588645583931566e+01
1.518743519118189761e+04 2.270900358487657300e+01
1.519146831743171788e+04 2.141696334770442078e+01
1.519629225772621430e+04 2.139068520831825282e+01
1.520110073859327167e+04 2.247454409638227446e+01
1.520542865161650843e+04 2.291093952952104118e+01
1.520667899266193490e+04 2.272848839218689321e+01
1.521071830366458562e+04 2.263831960891444695e+01
1.521553887511078028e+04 2.224212836847585351e+01
1.522031048787354484e+04 2.260837598233683821e+01
1.522465882851287461e+04 2.263554230457231142e+01
1.522585815476567041e+04 2.375220774558245296e+01
1.522992965914609704e+04 2.165378511377714688e+01
1.523473956085010468e+04 2.047368456883565102e+01
1.523956279624634408e+04 2.266022941683550229e+01
1.524389211283854456e+04 1.982596919015665904e+01
1.524514277899486842e+04 2.081224003283043444e+01
1.524918335362085963e+04 2.357002275405839953e+01
1.525399392253434962e+04 2.178728710546408820e+01
1.525880468383211337e+04 2.212389931788660036e+01
1.526310765085674211e+04 2.276694835818483043e+01
1.526439580496826602e+04 2.300065453936470661e+01
1.526840038531591017e+04 2.244542553651811190e+01
1.527321172682277029e+04 2.221929586788712285e+01
1.527802327700390924e+04 2.293750899404350463e+01
1.528236743259770446e+04 2.239750278124282801e+01
1.528358362751863569e+04 2.186402751035586078e+01
1.528766023073543874e+04 2.251060563360688249e+01
1.529247235104787433e+04 2.307142618026043124e+01
1.529728456011092021e+04 2.318050693293965736e+01
1.530160949867709314e+04 2.275271646452723218e+01
1.530287730751698473e+04 2.285509000091961340e+01
1.530689625389082175e+04 2.362646927938529373e+01
1.531169571757462472e+04 2.264128899117647720e+01
1.531650867878749887e+04 2.337241354995836318e+01
1.532085439776300518e+04 2.297654162496796104e+01
1.532207016977057901e+04 2.534533303547400607e+01
1.532613521460188531e+04 2.277395029517429847e+01
1.533096213171897398e+04 2.054829867205988236e+01
1.533577590005172715e+04 2.292001522645305300e+01
1.534010224642439425e+04 2.255837327839672568e+01
1.534355392267186107e+04 2.289062246066075446e+01
1.534618716104190571e+04 2.302834251044670921e+01
1.535021809648010822e+04 2.317884027034913075e+01
1.535503246282509463e+04 2.351693810373900462e+01
1.535935281217259399e+04 2.241393996721052062e+01
1.536063817755331183e+04 2.262069513967108492e+01
1.536545561955494486e+04 2.307151471191518510e+01
1.536947670377056238e+04 2.243724518640201637e+01
1.537427837430591535e+04 2.227345376588389314e+01
1.537860613130269485e+04 2.277450581026933563e+01
1.538205857900519368e+04 2.275865374947859365e+01
1.538469250238517634e+04 2.376192981185609554e+01
1.538872488884901213e+04 2.168132438587009858e+01
1.539354077703145595e+04 2.351754166144269220e+01
1.539834320436236521e+04 2.251654071033550863e+01
1.540267675368498931e+04 2.220976613272597078e+01
1.540393185353228364e+04 2.251593884073015772e+01
1.540797558512906471e+04 2.210014932945709631e+01
1.541279986348874445e+04 2.224521439155071789e+01
1.541761332474094161e+04 1.771350240471018367e+01
1.542196514213111004e+04 1.146142376167994392e+01
1.542314792709829271e+04 7.060977679866735635e+00
1.542727392770940060e+04 1.416289353144604846e+01
1.543205981098899792e+04 2.157006738401979362e+01
1.543687721593344941e+04 2.239342249744843372e+01
1.544119858338927042e+04 2.173373739178487796e+01
1.544248925706356204e+04 2.285087120754901235e+01
1.544651253239835569e+04 2.186014462272508396e+01
1.545133031587739970e+04 2.274914940098899052e+01
1.545614827940256509e+04 2.217489496084778011e+01
1.546046341650022805e+04 2.224444228936589951e+01
1.546177176586448513e+04 2.219049152306905270e+01
1.546578475071107459e+04 2.232945169264560548e+01
1.547060325763875517e+04 2.213798295819578144e+01
1.547540822958291938e+04 2.199288864200943294e+01
1.547974609212059113e+04 2.178695420036493502e+01
1.548102159547382507e+04 2.217260105806080261e+01
1.548504611267219843e+04 2.157803559190611509e+01
1.548986532334341064e+04 2.230793715189496496e+01
1.549468471433403465e+04 2.164225275936657766e+01
1.549900088663602764e+04 2.186076506390623919e+01
1.550031011471402780e+04 2.203937368666905527e+01
1.550432382421829971e+04 2.089882467218626871e+01
1.550914360255587781e+04 2.218144151263800623e+01
1.551396355650692385e+04 2.090858214619338895e+01
1.551827354095266492e+04 2.174333024369029488e+01
1.551960050141337524e+04 2.089303405435981631e+01
1.552357631003294409e+04 2.181803002816925030e+01
1.552839676506650903e+04 2.113248713567750769e+01
1.553321739820267794e+04 2.052960612923946826e+01
1.553754872804318984e+04 2.140535616967312649e+01
1.553882195062401843e+04 2.208304252920124711e+01
1.554287308121182832e+04 1.979538622836650674e+01
1.554769424900990452e+04 2.154082959412614073e+01
1.555251549313670330e+04 2.056375097368310989e+01
1.555682642432060129e+04 2.171260200082888758e+01
1.555815407222214344e+04 2.048595700836198930e+01
1.556215836123582994e+04 2.137357058892053630e+01
1.556698004833833693e+04 2.162588760170511293e+01
1.557180190340442277e+04 2.113874301170514514e+01
1.557610651779289037e+04 2.165379942434966409e+01
1.557959249605375589e+04 2.112819690393373762e+01
1.558224100571935196e+04 2.181517259963171185e+01
1.558625447841218374e+04 2.093976921097909027e+01
1.559107700243353611e+04 2.120975083360043811e+01
1.559538907267290961e+04 2.109461356088945294e+01
1.559886861597689312e+04 2.055906696667621603e+01
1.560150654587619101e+04 2.008171618257100732e+01
1.560553140764746240e+04 2.038283693895111526e+01
1.561035442169468661e+04 2.145708598855622995e+01
1.561467402419483369e+04 2.140234286267198272e+01
1.561814686936675207e+04 2.059657864334093347e+01
1.562081001928472688e+04 2.032273532542865269e+01
1.562482445127358915e+04 2.123198753109284098e+01
1.562964812790659380e+04 2.066361262602106663e+01
1.563396131992567280e+04 2.020864098909022744e+01
1.563744155836028949e+04 2.050024279779357883e+01
1.564011647964148688e+04 2.100623955703071033e+01
1.564412013702118384e+04 1.919597543611801527e+01
1.564894446639914531e+04 1.899072354162303000e+01
1.565325097447870030e+04 1.957614917476319505e+01
1.565672470451206937e+04 1.920067391252560540e+01
1.565938868685940906e+04 1.850052085694072801e+01
1.566340391382051166e+04 2.046906331162136539e+01
1.566824293866116022e+04 2.051699723235911677e+01
1.567254289639738090e+04 2.115932703408685711e+01
1.567603808893228779e+04 2.010750635910885364e+01
1.567873648399710328e+04 2.014485752754603354e+01
1.568268282990030275e+04 2.105492787881437522e+01
1.568752942059155248e+04 2.018859850872385309e+01
1.569183699425908708e+04 2.052742152493599903e+01
1.569532552038448739e+04 1.985711522478887403e+01
1.569801308398089532e+04 2.021561062522898666e+01
1.570200662069621103e+04 2.001708796976173943e+01
1.570683266437044222e+04 2.024720687788860829e+01
1.571165871307857014e+04 2.017431492498910117e+01
1.571595780545189518e+04 1.975960506567474795e+01
1.571732889616835200e+04 1.928081270217776222e+01
1.572131125296499886e+04 1.995231807036904215e+01
1.572613775122024163e+04 1.983531959051341786e+01
1.573096440238364266e+04 2.016801610518226440e+01
1.573525687890133304e+04 2.058238888576471126e+01
1.573660926394717535e+04 1.926255310255525899e+01
1.574060372134829413e+04 1.928994650295849311e+01
1.574543081273486678e+04 1.980644833924264958e+01
1.575025805406946893e+04 2.044756309369377689e+01
1.575455810004588784e+04 2.097497884748291952e+01
1.575592985104888066e+04 1.890950914723622489e+01
1.575991298085176641e+04 2.007989999923791302e+01
1.576474051153472283e+04 1.980903145005626342e+01
1.576956819060301495e+04 1.976641694474465893e+01
1.577386143126444767e+04 1.940866430849361279e+01
1.577525202967770565e+04 1.739787375793209279e+01
1.577922398958967278e+04 2.055278791437058672e+01
1.578405210854144207e+04 1.942992402889885284e+01
1.578886579493685167e+04 1.956788861387512668e+01
1.579316683414730323e+04 1.954438145950440386e+01
1.579453863869156339e+04 1.908154744763156430e+01
1.579852273862084803e+04 1.987692509001819374e+01
1.580335142895484205e+04 1.745833464652889688e+01
1.580818026181010282e+04 1.751640447954968494e+01
1.581247430684094979e+04 1.948642116636010257e+01
1.581386578335493687e+04 1.632608385412686403e+01
1.581780888104662336e+04 1.868080688565431302e+01
1.582263794857807807e+04 1.675955155303503474e+01
1.582746716197502428e+04 1.639995373123505473e+01
1.583178379883530579e+04 1.732147680776925469e+01
1.583319401431825463e+04 1.573294569438999879e+01
1.583715546018498935e+04 1.500185486353564634e+01
1.584197039235992088e+04 1.331877113181045047e+01
1.584680018248406122e+04 1.807094057569470991e+01
1.585109525479782315e+04 1.832431988162332459e+01
1.585248652031061829e+04 1.775017872248677264e+01
1.585646016788229281e+04 1.850989132664644998e+01
1.586129036106150306e+04 1.821337092938078683e+01
1.586612068680197626e+04 1.784158616659621188e+01
1.587040859200701743e+04 1.851361674679006342e+01
1.587181948889533487e+04 1.867102810284769276e+01
1.587578142721551740e+04 1.813938967476749653e+01
1.588061199723924074e+04 1.850447031078653737e+01
1.588544270008923377e+04 1.948914602856150324e+01
1.588972377685478386e+04 1.855969013989648886e+01
1.589115382812943608e+04 1.847968136978331088e+01
1.589510450498790487e+04 1.868995299225187523e+01
1.589992069826704937e+04 1.818162162407862681e+01
1.590475191567614820e+04 1.822805933868219341e+01
1.590904079067774546e+04 1.839122315418698861e+01
1.591045188018513727e+04 1.791187112389973990e+01
1.591441473423009302e+04 1.933453781981566522e+01
1.591924633512823493e+04 1.812041962923290228e+01
1.592407791295407878e+04 1.842566577266717331e+01
1.592835958816338643e+04 1.860950215228175608e+01
1.592979033586771038e+04 1.888269488537461172e+01
1.593374143667312819e+04 1.851801703616730066e+01
1.593857338840821467e+04 1.801457430560991568e+01
1.594340546651489240e+04 1.854173422141120753e+01
1.594768014121055057e+04 1.856470866774462536e+01
1.594913043504091547e+04 1.781970518019782546e+01
1.595305493586685770e+04 1.780143578494678636e+01
1.595788738106796882e+04 1.841848071654094099e+01
1.596271995750697897e+04 1.905626713852386089e+01
1.596700247373594175e+04 1.827457448780369731e+01
1.596843368230802116e+04 1.809301865519239172e+01
1.597238548961670313e+04 1.767717556531547629e+01
1.597721829899942531e+04 1.813721532555144478e+01
1.598205120790304682e+04 1.769018702241091034e+01
1.598631187893157403e+04 1.742971776424223762e+01
1.598777728740511520e+04 1.777638229684849236e+01
1.599171737021051740e+04 1.806907102394636766e+01
1.599655062657584313e+04 1.778859449813464266e+01
1.600139218443222308e+04 1.757857129824914111e+01
1.600565220216847592e+04 1.809275330127900006e+01
1.600708318972135021e+04 1.749260606599598944e+01
1.601100539718037908e+04 1.793245112877532677e+01
1.601583910529421519e+04 1.872705282525953763e+01
1.602067294185339597e+04 1.855648784059940937e+01
1.602497955802500655e+04 1.587485768386611618e+01
1.602643088143791829e+04 9.246282390879377644e+00
1.603037142249252611e+04 1.520891043773680984e+01
1.603464386596729673e+04 2.077675971369959029e+01
1.604002431125608564e+04 1.845027376804756614e+01
1.604430855653509752e+04 1.802106375426210860e+01
1.604573937664356163e+04 1.628967183110511385e+01
1.604970829890960340e+04 1.788887310061270242e+01
1.605454279151764604e+04 1.706977924070171326e+01
1.605936200791084957e+04 1.788747324805605032e+01
1.606363901054450071e+04 1.742868257900646967e+01
1.606508978543094599e+04 1.462079424634368330e+01
1.606992773713108727e+04 1.461660961143838477e+01
1.607386647356085814e+04 1.735173588769355391e+01
1.607870152026112919e+04 1.865554396006913151e+01
1.608297104591423704e+04 1.625080582380750016e+01
1.608444215277048534e+04 1.807867583411315593e+01
1.608837167334801961e+04 1.742546077395655857e+01
1.609320687603295482e+04 1.726119509224555415e+01
1.609803538745832520e+04 1.668665610412277545e+01
1.610230451857674962e+04 1.764665106300454767e+01
1.610375489401526102e+04 1.655146464839675247e+01
1.610769044895439038e+04 1.674410644685239546e+01
1.611250632608654814e+04 1.689551035910109533e+01
1.611735333305213680e+04 1.735967556769623954e+01
1.612163944204238942e+04 1.584283317873795305e+01
1.612306947702707112e+04 1.854026271232998724e+01
1.612704067251768902e+04 1.433511176291811218e+01
1.613187671506563129e+04 1.590092857814159011e+01
1.613671278690832878e+04 1.765589238720182053e+01
1.614097581696177076e+04 1.646773835280607656e+01
1.614246658502353966e+04 1.661011072091026364e+01
1.614638504197465954e+04 1.724974462497208805e+01
1.615123032783403323e+04 1.624931262386207820e+01
1.615605768624476514e+04 1.715612404333616681e+01
1.616031346709131685e+04 1.690121019580388051e+01
1.616182414745132337e+04 1.628608239188180917e+01
1.616573073568335349e+04 1.714182427670470688e+01
1.617053329800196298e+04 1.650608345562731216e+01
1.617537270454726058e+04 1.706166189918438647e+01
1.617965243969077164e+04 1.671410840198170789e+01
1.618110176982310622e+04 1.621644939895585225e+01
1.618504650506942380e+04 1.551382234367014945e+01
1.618988351419839273e+04 1.658968157710705071e+01
1.619473628018670024e+04 1.705972300487820448e+01
1.619899275890450190e+04 1.581695646998486993e+01
1.620046206200117922e+04 1.683082934879864823e+01
1.620439471920756478e+04 1.738059453525328735e+01
1.620923197697315845e+04 1.676194601702732712e+01
1.621405346598924189e+04 1.655103715018018207e+01
1.621833431338182163e+04 1.779300478116059381e+01
1.621967801880618754e+04 1.447183700290699093e+01
1.622372842506782581e+04 1.562791941050240041e+01
1.622856604885159686e+04 1.616131444130270367e+01
1.623341967868768188e+04 1.498837814980526417e+01
1.623767710640484256e+04 1.487649755432376431e+01
1.623918692717437079e+04 1.459307642102001168e+01
1.624309540021719295e+04 1.611204014044035659e+01
1.624793322610910582e+04 1.728960229249445746e+01
1.625277113614424343e+04 1.701059841654510763e+01
1.625702105030870371e+04 1.682786241227821833e+01
1.625855087477513734e+04 1.573011386267663703e+01
1.626244721294253031e+04 1.735730443288024816e+01
1.626728538197408125e+04 1.660248602542581509e+01
1.627212363629585525e+04 1.716251543057052942e+01
1.627636609383528048e+04 1.700988663578849014e+01
1.627791621823357673e+04 1.649098091916046727e+01
1.628178433714971288e+04 1.741777704241618707e+01
1.628662283231811125e+04 1.658444770110118327e+01
1.629146141023379460e+04 1.727587943577222163e+01
1.629571223807716706e+04 1.709300649661179250e+01
1.629724144900251849e+04 1.700297865971034028e+01
1.630113869173718012e+04 1.694334579058873658e+01
1.630597735335246944e+04 1.680478625568362361e+01
1.631081609794473297e+04 1.720758081147881668e+01
1.631505947165950965e+04 1.664401908850870981e+01
1.631660853081353162e+04 1.498114653523933626e+01
1.632049383135765129e+04 1.698603997362374685e+01
1.632533281780132165e+04 1.695598792523217213e+01
1.633017188218220690e+04 1.725491502431258439e+01
1.633440773064323366e+04 1.741663828194602104e+01
1.633593500725944432e+04 1.550075413691150672e+01
1.633983401389619030e+04 1.616577956460415777e+01
1.634467330104912980e+04 1.637711343893269245e+01
1.634951266376892636e+04 1.689997793037548490e+01
1.635375698277292395e+04 1.698158341182883291e+01
1.635530499016471003e+04 1.614612884291482331e+01
1.635919136798176442e+04 1.549385089623386591e+01
1.636403078579352223e+04 1.771801974058238471e+01
1.636887027630754346e+04 1.786044099053302503e+01
1.637310717225603730e+04 1.728818264092159396e+01
1.637467503723514528e+04 1.602815517924391386e+01
1.637854947730553795e+04 1.793939928838996778e+01
1.638338918703308082e+04 1.654071034424773146e+01
1.638822896826257784e+04 1.725775904267326766e+01
1.639245826542667055e+04 1.782750971780984628e+01
1.639400402665231377e+04 1.716186094607151702e+01
1.639789234339648829e+04 1.773354580049469931e+01
1.640274269749647647e+04 1.763568961260799739e+01
1.640757234531965150e+04 1.788437336734838823e+01
1.641181022197502170e+04 1.834837121260279957e+01
1.641337653708196376e+04 1.757065296984982439e+01
1.641725230502017075e+04 1.808167524480235855e+01
1.642209238704005475e+04 1.905405787299591935e+01
1.642632473520275016e+04 1.817500092064039308e+01
1.643116300848387982e+04 1.733227430310382999e+01
1.643274928361497950e+04 2.387735845289116199e+01
1.643661303402946578e+04 1.851736991393040199e+01
1.644145338120537417e+04 1.777575187124513079e+01
1.644627725222264417e+04 1.714889288413074553e+01
1.645051659901894163e+04 1.941916213598817365e+01
1.645208041582347141e+04 1.675884902571837642e+01
1.645595823789387214e+04 1.925250166679651542e+01
1.646078225315418968e+04 1.862115484671727828e+01
1.646562274465742667e+04 1.906732414618518945e+01
1.646987093569856370e+04 1.808246563482883928e+01
1.647141188576303102e+04 1.688487848356614407e+01
1.647530384396042791e+04 1.858428409061691156e+01
1.648016112059147417e+04 1.845478666210591001e+01
1.648500183652699707e+04 1.878731736977607625e+01
1.648922599166103464e+04 1.857419886585896407e+01
1.649083013980570831e+04 1.774521698826032789e+01
1.649468344230341972e+04 1.999168381350013135e+01
1.649952433051128173e+04 1.741804372517053778e+01
1.650433187742029986e+04 2.104245339631848566e+01
1.650858172602998820e+04 2.009519148420754675e+01
1.651011958035309362e+04 2.084469859666403124e+01
1.651402735775637120e+04 1.968519780147139286e+01
1.651887162836991774e+04 1.946034183086254288e+01
1.652373676380060351e+04 2.054815040819043404e+01
1.652793809058549596e+04 2.000740126849584755e+01
1.652953949448547064e+04 1.961036715332663150e+01
1.653339472458845194e+04 2.052096027058601280e+01
1.653822296964934503e+04 1.823110809288629497e+01
1.654307705559815804e+04 2.031815325948266704e+01
1.654729505977760346e+04 1.961871517458512670e+01
1.654891649393300395e+04 2.012210449183794125e+01
1.655275959252209577e+04 2.107170089854797368e+01
1.655760093586338189e+04 1.985729439592455137e+01
1.656242547804418064e+04 2.106010908694289441e+01
1.656665259780342240e+04 2.096719839004129682e+01
1.656827857865033002e+04 2.073927757803032890e+01
1.657210838024179611e+04 2.094039063236952458e+01
1.657694973370831576e+04 2.052159219569487902e+01
1.658179113532112387e+04 2.203343191548628965e+01
1.658601066622210055e+04 2.145967196507908881e+01
1.658762866970387040e+04 2.077699667217504498e+01
1.659147407944707447e+04 2.158272590823065329e+01
1.659631562017907709e+04 2.161214717546299724e+01
1.660115720549686012e+04 2.137259887710195017e+01
1.660536922989785307e+04 2.123103734520449137e+01
1.660700722100565326e+04 2.194795511420716494e+01
1.661084050646260948e+04 2.188306489786671705e+01
1.661568222021208567e+04 2.158285602986792284e+01
1.662050698020238997e+04 2.183905252911577222e+01
1.662472825076842491e+04 2.164194594317085674e+01
1.662634258803832563e+04 2.182096108236466847e+01
1.663019048764677427e+04 2.241959161290950320e+01
1.663503101026639342e+04 1.917696410182872668e+01
1.663987391932023456e+04 2.307113306411124753e+01
1.664408769858886080e+04 2.223736223585108362e+01
1.664572148140909849e+04 2.285118209714346094e+01
1.664957001300801494e+04 2.122190044257017405e+01
1.665439935934649111e+04 2.315627614968924419e+01
1.665860753838567689e+04 2.340293943149877620e+01
1.666222081052886278e+04 2.219570314541501332e+01
1.666510120229203312e+04 2.227799869865919646e+01
1.666887376311866319e+04 2.254684104837363279e+01
1.667950287782650048e+04 2.479024285625011004e+01
1.668434797113308377e+04 2.947215006321571451e+01
1.668832609402873641e+04 1.766368958120882127e+01
1.669311782035729266e+04 2.142257457436056711e+01
1.669754242730422993e+04 1.219702186546549605e+01
1.670106901982221825e+04 1.438798111459485085e+01
1.670381677477244375e+04 1.985730756241284567e+01
1.670721458399738185e+04 1.412330935627011286e+01
1.671256295802810200e+04 1.837943322285819292e+01
1.671681127515936896e+04 1.856990604616575524e+01
1.672038169174192808e+04 1.882336537916718200e+01
1.672319725682051285e+04 2.130284725594131956e+01
1.672701221170408462e+04 2.356800740778265535e+01
1.673185438538576273e+04 2.283735250531501748e+01
1.673604944375769628e+04 2.304189776301224413e+01
1.673965912042501805e+04 2.327517153319230658e+01
1.674253327668269048e+04 2.405530781498520909e+01
1.674636349273333690e+04 2.407048815479545922e+01
1.675120559247708661e+04 2.333174263220895739e+01
1.675541053738011396e+04 2.470166421034591764e+01
1.675902753551343631e+04 2.424838103351505225e+01
1.676191343326138667e+04 2.402407170989091867e+01
1.676573204220544358e+04 2.419577214295014045e+01
1.677057423921539521e+04 2.438964757088786683e+01
1.677477180662691171e+04 2.464354918809558015e+01
1.677839629735626295e+04 2.384419264554425055e+01
1.678129432405242551e+04 2.388399857227368983e+01
1.678510096445763338e+04 2.476606305353615056e+01
1.678994324675899043e+04 2.411061419639483461e+01
1.679413322295142643e+04 2.407116822863112660e+01
1.679774798682874825e+04 2.428257760618866001e+01
1.680063008188019376e+04 2.521443104061869178e+01
1.680445242653860987e+04 2.487528406063618647e+01
1.680929460351596208e+04 2.397262436056120194e+01
1.681357904389823670e+04 2.438086103783355796e+01
1.681711667013690021e+04 2.450645800689158094e+01
1.682001038762571989e+04 2.458042997342420932e+01
1.682863029166569322e+04 2.211560210711654761e+01
1.683280498403571619e+04 1.334340749866884046e+01
1.683650697739987663e+04 2.212755961144799599e+01
1.684319026513763674e+04 2.466945111706449012e+01
1.684807965559105651e+04 2.300382577347055246e+01
1.685221782713875655e+04 2.390998790736937707e+01
1.685583711608271551e+04 2.482429596656789883e+01
1.685872640498097098e+04 2.490091720669359532e+01
1.686254152966026231e+04 2.521970469271682092e+01
1.686738369201689056e+04 2.462543582010308896e+01
1.687157939613113922e+04 2.510385954786158180e+01
1.687520573307576342e+04 2.473289679470461522e+01
1.687810646758668736e+04 2.480986105322859814e+01
1.688191021293005906e+04 2.528347680945042697e+01
1.689094899485352289e+04 8.136600669572638722e+00
1.689748697799810179e+04 3.918885065357464015e+01
1.691032178561765613e+04 4.387401519102820835e+00
1.691515022452039921e+04 2.938720131609128927e+00
1.691677534564811867e+04 2.588224906713681861e+01
1.692548993910261197e+04 2.447928660680521418e+01
1.692964066025640568e+04 2.481470368374507629e+01
1.693443396539130117e+04 2.364020845045411434e+01
1.693610881614641767e+04 2.472135100451601630e+01
1.694896790711660287e+04 7.220201985058318783e+00
1.695558030168068217e+04 3.262733157785713445e+01
1.695939192622195696e+04 2.416806401316661379e+01
1.696426183428920194e+04 2.139881308447871078e+01
1.696850250693313865e+04 2.308527931464144345e+01
1.697002262817504379e+04 2.357494944683512372e+01
1.697491315920757188e+04 2.478515505802343455e+01
1.697873188914142884e+04 2.209704034980503806e+01
1.698354063652444893e+04 2.438512735149284438e+01
1.698756062507220486e+04 1.379731121854428189e+01
1.698930880246544257e+04 2.341729454966563395e+01
1.699415338780174716e+04 2.341004031634647120e+01
1.699795708960152479e+04 7.903724396341089253e+00
1.700282980307605249e+04 1.236302392467724154e+01
1.700714273752164809e+04 2.806878557133973828e+01
1.701069719437205640e+04 1.248021636306328652e+01
1.701367016952229460e+04 2.408787553151839944e+01
1.703130612215672591e+04 2.537406134812617964e+01
1.703298926729468076e+04 2.034625244673620159e+01
1.703784564301373030e+04 2.476767605764505831e+01
1.704164081877014542e+04 2.446383797662348769e+01
1.704582584780460456e+04 2.582476687506796864e+01
1.704946198836812982e+04 2.540092786093357446e+01
1.705237842773283774e+04 2.405878602816075684e+01
1.705616550451328658e+04 2.491067273584630826e+01
1.706100703949970193e+04 2.494253153257935907e+01
1.706518523520548479e+04 2.530723462553343239e+01
1.706882813133741365e+04 2.378483841541653021e+01
1.707175550852895321e+04 2.367124160042603620e+01
1.707553144555092149e+04 2.451367111028502777e+01
1.708037273577445740e+04 2.343851860397013454e+01
1.708460189397893555e+04 2.103781434183776256e+01
1.708820077325226885e+04 2.349246584629389645e+01
1.709108476974103542e+04 2.201166967907400362e+01
1.709488283406611299e+04 2.346029438456503158e+01
1.709967903602883234e+04 2.468428986050660612e+01
1.710554719955657856e+04 2.337919766248990783e+01
1.711038427782653525e+04 2.549046749091241892e+01
1.712326063667976632e+04 2.586249246283935577e+01
1.712974258969050061e+04 2.057114527077830957e+01
1.714745734009606531e+04 2.596062004361337827e+01
1.714916218067712180e+04 2.423782846475875630e+01
1.715296177051962877e+04 2.514458403778906259e+01
1.715779407906069900e+04 2.486491153285543021e+01
1.716197496864515051e+04 2.655006078164345951e+01
1.716561406152728159e+04 2.582930328857972313e+01
1.716853530149864673e+04 2.402540351672079666e+01
1.717231628098716828e+04 2.575115767622944674e+01
1.717715696215635762e+04 2.557529542691565894e+01
1.718133140025567627e+04 2.661659897199394109e+01
1.718497675601634910e+04 2.511929344341257320e+01
1.718790810263713138e+04 2.431949588565848330e+01
1.719167862018131200e+04 2.635727394943745594e+01
1.719651901222109154e+04 2.520667649615647576e+01
1.720068720702678547e+04 2.551937494877467216e+01
1.720433839812376755e+04 2.487289441698996129e+01
1.720723261721598828e+04 2.325358866865773066e+01
1.721102216106664491e+04 2.448545271748439589e+01
1.721586241520700787e+04 2.405584829076433806e+01
1.722004231742627235e+04 2.596091873019400964e+01
1.722368155334761468e+04 2.569576227476060382e+01
1.722660319727096794e+04 2.358502037348407399e+01
1.723034736423901631e+04 2.508168233971561989e+01
1.723518749233270137e+04 2.532645153642073055e+01
1.723939676069959023e+04 2.633298680107305856e+01
1.724300638873390199e+04 2.602053135790046667e+01
1.724592685849423287e+04 2.639920240804058693e+01
1.724974294123529398e+04 2.451749374787878111e+01
1.725458273358050792e+04 2.476043406849212403e+01
1.725875045526644681e+04 2.475331857653006296e+01
1.726240125167978840e+04 2.584713622284531453e+01
1.726529494210858684e+04 2.582794712322013808e+01
1.726908411335930941e+04 2.579946066443683605e+01
1.727392376849404536e+04 2.484162084303316576e+01
1.727810347371630269e+04 2.632460539393364485e+01
1.728174204537392870e+04 2.536390765193871033e+01
1.728466264587515616e+04 2.392158987941325066e+01
1.728844248365783278e+04 2.517380376181898782e+01
1.729328731729766878e+04 2.433926727390519673e+01
1.729745572000803440e+04 2.594087658916487982e+01
1.730229366124196531e+04 2.523896431608181601e+01
1.730402946686936048e+04 2.436483637883485187e+01
1.730778966773220600e+04 2.455719139342680180e+01
1.731263901290971990e+04 2.492641404466521848e+01
1.731680717744515277e+04 2.489605327358938780e+01
1.732045659476312721e+04 2.427440459125671879e+01
1.732334821082299095e+04 2.296412747651121933e+01
1.732712711764418782e+04 2.312017635814587990e+01
1.733197738622007091e+04 2.419230635968554921e+01
1.733615774669878010e+04 2.483247562925904717e+01
1.733979465647677353e+04 2.455016117374157147e+01
1.734271265065749321e+04 2.384981759990850136e+01
1.734649398593187288e+04 2.427226867982436431e+01
1.735133275623067311e+04 2.372258331203120463e+01
1.735550744999338713e+04 2.450899241640075488e+01
1.735914969744544214e+04 2.312855328905917318e+01
1.736207593550420279e+04 2.361407918721180010e+01
1.736584839040823135e+04 2.404796597505180245e+01
1.737068679264051752e+04 2.377712391473950149e+01
1.737485625402850201e+04 2.310414305554844105e+01
1.737850330377317368e+04 2.315857031802892863e+01
1.738140715191802883e+04 2.728325546531192813e+01
1.738518398331542630e+04 2.335927287081554482e+01
1.738936721681854397e+04 2.408980499758700944e+01
1.739420042552208906e+04 3.539526693651593447e+00
1.740075215598245268e+04 2.235134423360152667e+01
1.740937443794550927e+04 2.371237992382055637e+01
1.741355101484390252e+04 2.420749412509482568e+01
1.741719019246496464e+04 2.321320795823274707e+01
1.742011157516780804e+04 2.153528573718649142e+01
1.742388764315996377e+04 2.359474295032778457e+01
1.742872523481815733e+04 2.334836986339775322e+01
1.743289694872571636e+04 2.371227156392720303e+01
1.743654051038850594e+04 2.352898522994108887e+01
1.743946915977808385e+04 2.306444871832644949e+01
1.744322006148798755e+04 2.107202847499846854e+01
1.744805742118316994e+04 2.204619139786092674e+01
1.745224182510648097e+04 2.252726739585633098e+01
1.745878020828705849e+04 2.405656412091625995e+01
1.747158561003355135e+04 2.299402611354133086e+01
1.747522824782274620e+04 2.113024249218335626e+01
1.747813541573393741e+04 2.203511493612202798e+01
1.748191676387956250e+04 2.342907518265729294e+01
1.748675348216752172e+04 2.313174232139046538e+01
1.749092845454463531e+04 2.316392810468476426e+01
1.749456736509024267e+04 2.316774902218946153e+01
1.749748880428957273e+04 2.310118472964512648e+01
1.750124575078236376e+04 2.309268349137661858e+01
1.750608220188244013e+04 2.213637416480150222e+01
1.751027013572242868e+04 2.268347875397474667e+01
1.751389564553771561e+04 2.296815999957367893e+01
1.751679586006425961e+04 2.212290842445975514e+01
1.752059115516179736e+04 2.198608130837603625e+01
1.752542731567129158e+04 2.286144081717371535e+01
1.752961070010598633e+04 2.290194296464025925e+01
1.753324020266339721e+04 2.225309599283587048e+01
1.753614650155674826e+04 2.290935842891446583e+01
1.753993495809163142e+04 2.311180117636770248e+01
1.754477070256214211e+04 2.259332844474149127e+01
1.754895012736966237e+04 2.253642563186022940e+01
1.755258321207417248e+04 2.227127248680091043e+01
1.755549533046424767e+04 2.204382902592106674e+01
1.755928778714751752e+04 2.242757642887985270e+01
1.756410234610424232e+04 2.141674543229828842e+01
1.756831676311738192e+04 2.229235176037365562e+01
1.757193080830366307e+04 2.209141789090925911e+01
1.757477451918843872e+04 2.043278019221104103e+01
1.757860167679962615e+04 2.182676059813495684e+01
1.758346137268314487e+04 2.015151675446735524e+01
1.758762542703158761e+04 2.307604221271543210e+01
1.759124110006502815e+04 2.145920893976367338e+01
1.759414390525916315e+04 2.228891185316073731e+01
1.759794140261888970e+04 2.275077027440293875e+01
1.760277611695270025e+04 2.213029813925610867e+01
1.760696120531802808e+04 2.232423907531867258e+01
1.761058711101966765e+04 2.203158534351926079e+01
1.761348782995705915e+04 2.124531259032868746e+01
1.761727978523171259e+04 2.201033948316240441e+01
1.762209708252009659e+04 2.153208250824532399e+01
1.762629569289345091e+04 2.186874816472326089e+01
1.762987341458778246e+04 2.167708177875830700e+01
1.763265286309687872e+04 1.991996590718251525e+01
1.764140915191893146e+04 1.838553848921534239e+01
1.764566659881383021e+04 1.974426253394759456e+01
1.764921712768940051e+04 1.820478376921095531e+01
1.765212661767203099e+04 2.178626115795475471e+01
1.765593510380412044e+04 1.627833635097100995e+01
1.766076869006214838e+04 1.961999279960118514e+01
1.766496058370828541e+04 1.886883876712557750e+01
1.766857798735473625e+04 2.048060944067533740e+01
1.767142122244082930e+04 2.018870012029714900e+01
1.767525204964851946e+04 2.124201210947453689e+01
1.768008532264513997e+04 2.096152520705641109e+01
1.768429100500405184e+04 2.175729026855098169e+01
1.768789416181534398e+04 2.147622035925416739e+01
1.769075875401838857e+04 1.960205063013230387e+01
1.769458464369047215e+04 2.100607601917169021e+01
1.769941744169515732e+04 2.085707379462764521e+01
1.770362008121093095e+04 2.096562185823175639e+01
1.770722560229615556e+04 2.067407035289225448e+01
1.771009372619975693e+04 2.083899796810677429e+01
1.771391526789299678e+04 2.119798323508009119e+01
1.771874770363117204e+04 2.111412279724590135e+01
1.772294778839656283e+04 2.176317474702850063e+01
1.772655531588357917e+04 2.122166761069677676e+01
1.772942683566244159e+04 2.044957751074054642e+01
1.773324446639738744e+04 2.087764865998656560e+01
1.773807653588700123e+04 2.024679993584143745e+01
1.774223746404796839e+04 2.088792940744556859e+01
1.774586380775807993e+04 1.842931284640236100e+01
1.774871535221547674e+04 1.945317573678684298e+01
1.775193667109489979e+04 2.058827181084853919e+01
1.775740892172336680e+04 2.031556422634591641e+01
1.776162421275011729e+04 2.032787949945192096e+01
1.776517002049018629e+04 1.983192707268802124e+01
1.776804448112862883e+04 1.930865145723278076e+01
1.777188139394600876e+04 2.037280203207713569e+01
1.777673017374847041e+04 2.052271407561348582e+01
1.778095486172074379e+04 2.030848813693229715e+01
1.778451832007286066e+04 2.003831024168923847e+01
1.778737169756159710e+04 1.998508836761765295e+01
1.779119850788561962e+04 1.976691889893405474e+01
1.779603642338639474e+04 1.960982845335552938e+01
1.780024410245895706e+04 2.075201616127486659e+01
1.780382527508492058e+04 2.046259085185884885e+01
1.780665499103605907e+04 2.031352436468212730e+01
1.781051199185632868e+04 2.022328647201911167e+01
1.781534228188079214e+04 1.876462145083645083e+01
1.781956440381046559e+04 1.975702122655276582e+01
1.782314669103362394e+04 1.944575487113628753e+01
1.782597793404350887e+04 1.985703580153047554e+01
1.782983256363202236e+04 2.049251746818565323e+01
1.783466245889496713e+04 2.033584510733360773e+01
1.783888317234566057e+04 1.997329465093212519e+01
1.784249001956818029e+04 1.823897849863360321e+01
1.784529893939028989e+04 1.985793686379265566e+01
1.784915153520153035e+04 1.893360030692446472e+01
1.785398102246214330e+04 1.848085519663685261e+01
1.785820037716019942e+04 1.873610716565274714e+01
1.786174241649364558e+04 1.857284189055947721e+01
1.786447648914918318e+04 1.662774656327540157e+01
1.786841431754927908e+04 2.015982545612862964e+01
1.787323436252943793e+04 1.991967386814384966e+01
1.787751597530258732e+04 1.756868281239901819e+01
1.788104616578446075e+04 1.542297397661368485e+01
1.788389326492204782e+04 2.025692505711334590e+01
1.790165819584568453e+04 1.951906226494034158e+01
1.790325352491763988e+04 1.827924108635660971e+01
1.790707322646103057e+04 1.930746448236563850e+01
1.791190968098952726e+04 1.843075799301031026e+01
1.791609793574347714e+04 1.693228059291985943e+01
1.791970160716189275e+04 1.849772838448288326e+01
1.792248000363444953e+04 1.877808906433148906e+01
1.792579789231550967e+04 1.829133402913110018e+01
1.793121322563500871e+04 1.658822757563431693e+01
1.793899811549310107e+04 1.459343154327743441e+01
1.794174892137398274e+04 1.604557549579536868e+01
1.794568709747196044e+04 1.691161513850142128e+01
1.795053910466149318e+04 1.850259458952502101e+01
1.795476211884665099e+04 1.874207441952742670e+01
1.795832486094633350e+04 1.846809325437259020e+01
1.796111163368267444e+04 1.784829106507200791e+01
1.796499525294445266e+04 1.881935138048839917e+01
1.796924280234619800e+04 1.794131538901429579e+01
1.797541955558128757e+04 1.866779012977972130e+01
1.797882469858862532e+04 6.702201591934310976e+00
1.798024621942963131e+04 1.974689242363486130e+01
1.798913766385471172e+04 1.576948883630815779e+01
1.799387837076565484e+04 1.916355703110942699e+01
1.799820128058451155e+04 1.819838338291077662e+01
1.799955000500764800e+04 1.870286527968910306e+01
1.800354520975887499e+04 1.703416994414777363e+01
1.800838581951512242e+04 1.709415994119367710e+01
1.801324102318418591e+04 1.682223969321711365e+01
1.801750478998206745e+04 1.704382330742909701e+01
1.801895037824842802e+04 1.543394517552449585e+01
1.802289173692274926e+04 1.709842533793586838e+01
1.802772419991331481e+04 1.653578641351788292e+01
1.803254197760126772e+04 1.776525991937279869e+01
1.803681763209857309e+04 1.617082837016826957e+01
1.803820745546495527e+04 1.655799910001908515e+01
1.804217707902985785e+04 1.801297471801963468e+01
1.804700576192195149e+04 1.780594451285402968e+01
1.805129859898099312e+04 1.437217696393926580e+01
1.805610601294045409e+04 1.247411603543304359e+01
1.805752288573424084e+04 1.620026121374035810e+01
1.806147480581521086e+04 1.821899924875003052e+01
1.806628754546859273e+04 1.489667177300894174e+01
1.807109280289500748e+04 1.582129252198050295e+01
1.807540477165504126e+04 1.622282139565826853e+01
1.807681604352500290e+04 1.720731857580571145e+01
1.808022904684040623e+04 1.744915523714290728e+01
1.808558635618150583e+04 1.739639331175959924e+01
1.808984963412409343e+04 1.779258859280056271e+01
1.809467333124548895e+04 1.773358520036679309e+01
1.809602888860737585e+04 1.555743364231442705e+01
1.810001321009367530e+04 7.888513010182630403e+00
1.811399579553065996e+04 1.654964159685735581e+01
1.811534702075221867e+04 2.096006741463432732e+01
1.811931370202849212e+04 1.843845688468126198e+01
1.812413848329344546e+04 1.884775947569941223e+01
1.812895878481700129e+04 1.707793593080929639e+01
1.813328859287989326e+04 1.716078499549045944e+01
1.813449699006675655e+04 1.333745542619904789e+01
1.813946510061240042e+04 1.467843350476950626e+01
1.814347254162144600e+04 1.578078882460785692e+01
1.814777691436296664e+04 8.132617791568444332e+00
1.815255755016163312e+04 9.312642829004170508e+00
1.815393069793844916e+04 1.263856461990258673e+01
1.815791340184703222e+04 1.474687153628856606e+01
1.816273536897389567e+04 1.225908307044213252e+01
1.816755477826082279e+04 1.360053002602067451e+01
1.817191003143586568e+04 1.359005399411949355e+01
1.817531306217133897e+04 1.476146481670954458e+01
1.817799631687847068e+04 1.597498777610026721e+01
1.818198270634783330e+04 1.400355168545301332e+01
1.818682008655334721e+04 1.294488655010405331e+01
1.819115580146092543e+04 1.633887453954122648e+01
1.819456445570863070e+04 1.062890311041050673e+01
1.819713953066366230e+04 9.337346161233236685e+00
1.820079870075802319e+04 1.658882499413555323e+01
1.820611364940060957e+04 1.330987515990272385e+01
1.821044113766407463e+04 1.389851032735383995e+01
1.821390359884305508e+04 1.358723226695289554e+01
1.821650911200869450e+04 1.170092306059965637e+01
1.822055972172465772e+04 1.432709805354989463e+01
1.822536732555331400e+04 7.325959016084589770e+00
1.823455305363320804e+04 1.560644011944540921e+01
1.823578042334454585e+04 1.800884140895428231e+01
1.823983872025529126e+04 1.641830573238791402e+01
1.824465787372478007e+04 1.805539477709038820e+01
1.824900610271810729e+04 1.683639513265595866e+01
1.825244603810051922e+04 1.624869744156071505e+01
1.825504917393415599e+04 1.517949066781138079e+01
1.825911451585052782e+04 1.367637812670633579e+01
1.826393312078390591e+04 1.684158812223003565e+01
1.826829368483914004e+04 1.091156419442555325e+01
1.827171900890339020e+04 1.497085154726938505e+01
1.827432569933276318e+04 1.515536114579593807e+01
1.827842187463440496e+04 1.558971239230747230e+01
1.828804544658170562e+04 1.517968870767982459e+01
1.829241253843824961e+04 1.442848174453638777e+01
1.829363995494314804e+04 1.247773760643332785e+01
1.829764702656458394e+04 1.580781139342265185e+01
1.830246447173596971e+04 1.501431636180472751e+01
1.830685515575628233e+04 1.452148654979154685e+01
1.831167415453592184e+04 1.115309790219456687e+01
1.831280708935376242e+04 1.244432041608741457e+01
1.831691217976680127e+04 1.469096447120477222e+01
1.832171510112977194e+04 1.596350920105474991e+01
1.832656865452247803e+04 1.497702092817078601e+01
1.833093400953429955e+04 1.077903103158678810e+01
1.833202229445793273e+04 1.381393881965554549e+01
1.833619643084972995e+04 1.498235118612904948e+01
1.834538141169754090e+04 7.339132424278917988e+00
1.835018163299969819e+04 1.001715521772641004e+01
1.835131271291366284e+04 1.349595352224583067e+01
1.835611044056927494e+04 1.189996086311019141e+01
1.836025092368218611e+04 1.383198808430087112e+01
1.836509466707900356e+04 9.585010453008464992e+00
1.836947315211214300e+04 1.295470350178742436e+01
1.837053455450791080e+04 1.675377027657120621e+01
1.837467397745887138e+04 1.329096757774968296e+01
1.837950822162764598e+04 1.163192121992762118e+01
1.838499826315319660e+04 1.629169936106827166e+01
1.838873912041372751e+04 1.350978270879484988e+01
1.838975664622368276e+04 1.073037393525601679e+01
1.839392782511921541e+04 1.180729452043745198e+01
1.839875112707902008e+04 1.371568055664004149e+01
1.840358020522961306e+04 1.268545145806778329e+01
1.840800450997924418e+04 1.332712292807120491e+01
1.840900726774265058e+04 1.169660182786137348e+01
1.841320666834969597e+04 1.044133542942457282e+01
1.841802603109319170e+04 1.462276317916777835e+01
1.842283120449423950e+04 1.642211578127563953e+01
1.842726502629175593e+04 1.469140677631290437e+01
1.842824996664272840e+04 1.649953654014868221e+01
1.843245034846583076e+04 1.575342739273791715e+01
1.843727383135590935e+04 1.743319325035220757e+01
1.844208478486702006e+04 1.815976735587333835e+01
1.844652927574179193e+04 1.652898231086158987e+01
1.844746440333221472e+04 1.800601410022727222e+01
1.845170108237499517e+04 1.699901362568608931e+01
1.845652027082328641e+04 1.445521253208904788e+01
1.846132640278288090e+04 1.390201631305480667e+01
1.846613883922110108e+04 1.389249683589030404e+01
1.847060317312831103e+04 1.449432693389332982e+01
1.847150971193501027e+04 1.879218060319596617e+01
1.847576326043498921e+04 5.817651808385439161e+00
1.848056462908480171e+04 1.179292220563603699e+01
1.848538815078349944e+04 1.623646096339788159e+01
1.848986205695952231e+04 1.122452255673327848e+01
1.849072979513657992e+04 1.456010293469414485e+01
1.849501026844936132e+04 1.575688921000480391e+01
1.849982517719325551e+04 1.601303681519717159e+01
1.850462473585581029e+04 1.601987947331735640e+01
1.850909970835328568e+04 1.705241790340496877e+01
1.850995043208592688e+04 1.553972461648026027e+01
1.851424610559813664e+04 1.696041047643992172e+01
1.851905686863408482e+04 1.724751511382419622e+01
1.852386747641828697e+04 1.455885172698909891e+01
1.852836762126521717e+04 1.259901536560134083e+01
1.852917902855718057e+04 1.019462455652281641e+01
1.853348822519189343e+04 1.202489334368734752e+01
1.853829346487929797e+04 1.144749585096649902e+01
1.854359403400927113e+04 2.157490767414867250e+01
1.854761625605505105e+04 1.502119238110519106e+01
1.854841965218512269e+04 1.491667673497240010e+01
1.855273660233486953e+04 1.676221876347359085e+01
1.855755009353308196e+04 1.284463082772021103e+01
1.856233723319079945e+04 1.320338166793093571e+01
1.856686708718074442e+04 1.450242366949941086e+01
1.856759986954083433e+04 1.206162769316999217e+01
1.857195842757524588e+04 1.377457355635196379e+01
1.857676627006630952e+04 1.466715720633526132e+01
1.858157503304900456e+04 1.443866918239818453e+01
1.858611375903013322e+04 1.432658955764325093e+01
1.858682171072761048e+04 1.274060709676932035e+01
1.859119208601275022e+04 1.131960112570747690e+01
1.859600037456519931e+04 1.389608884023180835e+01
1.860080850363216814e+04 1.408058206131530099e+01
1.860560766435629193e+04 1.037554240844677800e+01
1.861042924356462390e+04 1.698557213125104326e+01
1.861523182525562515e+04 1.734606166419035134e+01
1.862003860011230063e+04 1.521179509884668768e+01
1.862484155231718250e+04 1.293028552250114593e+01
1.862964622663860428e+04 1.456535713069002469e+01
1.863422369749803329e+04 1.272421303676688176e+01
1.863926264465897475e+04 1.215538470222971767e+01
1.864407117348239990e+04 1.193029048056164676e+01
1.864889124978338441e+04 9.047970178029972388e+00
1.865404175937142281e+04 1.604199379964722993e+01
1.865847435835905708e+04 1.517495143739432883e+01
1.866331053327411428e+04 1.058983887524842871e+01
1.866845351857153946e+04 6.942140547542742901e+00
1.867770539581069897e+04 9.491525931648283176e+00
1.868251089789297112e+04 1.132113534626240536e+01
1.868712200438469517e+04 9.009134958221995504e+00
1.868865639474484851e+04 6.356748128072172932e+00
1.869187517068500165e+04 6.801998519499416140e+00
1.869659497542351528e+04 8.398743172180511252e+00
1.870177275949329487e+04 8.758989181766901666e+00
1.870533752480104886e+04 8.201050693177064588e+00
1.870843117823434659e+04 1.238420491569857695e+01
1.871134108074266260e+04 1.226377454414368984e+01
1.871568711222484853e+04 7.645421170532801014e+00
1.872087395503231892e+04 1.018734739250392707e+01
1.872449277616593099e+04 8.600034659101464030e+00
1.872747048092183104e+04 8.616614363394242915e+00
1.873204154569654565e+04 1.582208191954138954e+01
1.873544105077845234e+04 7.692329979509938020e+00
1.873998987059549836e+04 9.430241128140760765e+00
1.874402419715295036e+04 9.562393264759636580e+00
1.874693701271454484e+04 9.820298720781101665e+00
1.875088479437110800e+04 1.044622192045082798e+01
1.875459084125987647e+04 7.397828808889033603e+00
1.875910566789963195e+04 1.005192901512732284e+01
1.876317435984803160e+04 1.290482778436247635e+01
1.876593702621871125e+04 1.423915329384685258e+01
1.877000351621450318e+04 1.626972015433304719e+01
1.877364966953128169e+04 1.212099297834423872e+01
1.877822618663854882e+04 1.287654328570679851e+01
1.878328028574798373e+04 1.700748983446473872e+01
1.879040615351958695e+04 1.522736859982057567e+01
1.879287018618500588e+04 1.554626348057289675e+01
1.879768159017221842e+04 1.570697222593779863e+01
1.880280434899710963e+04 1.403415877298161440e+01
1.880530629411327754e+04 1.538295167157506604e+01
1.880730345081308405e+04 1.397142536651755051e+01
1.881233254059319006e+04 1.482205124758280590e+01
1.881795164580443816e+04 1.378907810051510907e+01
1.882191301048012610e+04 1.591941011514263415e+01
1.882560394999468917e+04 1.579731743509551301e+01
1.882838183243028834e+04 1.628831075692561470e+01
1.883116550270076914e+04 1.152273383991601285e+01
1.883659344370446343e+04 1.040452020307807679e+01
1.884108344929047962e+04 1.544040389450066009e+01
1.884447502531899590e+04 1.710880754573379647e+01
1.884829463148702052e+04 1.495588265712753007e+01
1.885059364363151326e+04 1.482076481269915114e+01
1.885497113265291409e+04 1.514396347725066683e+01
1.886012856265237497e+04 1.597372905037042123e+01
1.886384927535548923e+04 1.647290069076720798e+01
1.886643456456097920e+04 1.895102082868783100e+01
1.887181771882389512e+04 1.243575158462158647e+01
1.888417567923210663e+04 1.390987720170077679e+01
1.888549469218048398e+04 1.192743474599343756e+01
1.889189800575759000e+04 6.992113718190566374e+00
1.889379331720821210e+04 8.442541724389856839e+00
1.889858388897121404e+04 1.164863260127760114e+01
1.890534720850265512e+04 1.916900711220938192e+01
1.890927021986985346e+04 1.558567564564491725e+01
1.891299842954182532e+04 1.436857385329564707e+01
1.891744975815625367e+04 1.496885044546032262e+01
1.892158268229736495e+04 1.253021186521469765e+01
1.892434760493513022e+04 1.428924189819410273e+01
1.892740401489716169e+04 1.158033151713422093e+01
1.893213900597085012e+04 1.329431311854909481e+01
1.893704243056367704e+04 9.892515499798181011e+00
1.894463410636825938e+04 2.437500040027094972e+00
1.895606440065120478e+04 1.654231044875951540e+01
1.896379737099327031e+04 9.949070595125034444e+00
1.896793138904466105e+04 4.422029213190390884e+00
1.897004368514037924e+04 4.885210675891563881e+00
1.898051152283090050e+04 4.119145713133009146e+00
1.898267580380281652e+04 7.986271445110311618e+00
1.898686965404345392e+04 1.559592925911880812e+01
1.898923219011487163e+04 1.639023306555102977e+01
1.899418274975818713e+04 1.892307310195048586e+01
1.899959477875033917e+04 2.329075305269492446e+01
1.900197259478151318e+04 1.200776798010749857e+01
1.900686319591602660e+04 5.382357938967386346e+00
1.901317750570752833e+04 8.281159000345811094e+00
1.901867448472732576e+04 1.286585128107655862e+01
1.902090807939408114e+04 1.352297827155461718e+01
1.902586577543549356e+04 1.481065335236026570e+01
1.903137168505902446e+04 1.669801516149223275e+01
1.903361939533203986e+04 1.435430619383777895e+01
1.903772086730605588e+04 1.421512123822900264e+01
1.903997576683056832e+04 1.174434462524908440e+01
1.904494789838996076e+04 1.380215240114854325e+01
1.905040320894706383e+04 1.083006624816937347e+01
1.905268992845307730e+04 2.197444080332515171e+01
1.905673989511662876e+04 1.811804925070946126e+01
1.905908258239060160e+04 2.543602291952754513e+01
1.906401461203105282e+04 1.470270646923228064e+01
1.906952585619941601e+04 4.632812369031813482e+00
1.907187883951245385e+04 6.500897639339338063e+00
1.907664921333811071e+04 9.466625643459357420e+00
1.908305295848143942e+04 1.303825075970205560e+01
1.908853805002981971e+04 1.441815318655388545e+01
1.909077112467971165e+04 1.319295599126042795e+01
1.909576087893399017e+04 1.463759346048741250e+01
1.910125917382782427e+04 1.003189239340293426e+01
1.910759905618127232e+04 1.146444290038866853e+01
1.910981975174992476e+04 1.065068835195325470e+01
1.911483246403721932e+04 1.313172270018768018e+01
1.912029551447617996e+04 1.299670406630494490e+01
1.912258616662475470e+04 1.204175587568013839e+01
1.912665006092713156e+04 1.241915800186461816e+01
1.912894829059106269e+04 1.263467080619943239e+01
1.913382218641715735e+04 1.331092846754288495e+01
1.913936027385381021e+04 1.650123724049829477e+01
1.914172168638565199e+04 1.114693271243107198e+01
1.914574741614094091e+04 8.091134748796534382e+00
1.914799731224601783e+04 6.493477365814793956e+00
1.915842839778715643e+04 1.515192855186641019e+01
1.916070277177544995e+04 1.566163738286647522e+01
1.916479920811581178e+04 1.555432471215630130e+01
1.916706686919732238e+04 1.489327401845379661e+01
1.917111462941624995e+04 8.573933419699857339e+00
1.917749998397529635e+04 1.120224727053910208e+01
1.917984367004043816e+04 1.256631647287123954e+01
1.918477545855120115e+04 1.456241880789990617e+01
1.919112250843999573e+04 9.869390164891346018e+00
1.919661731130661428e+04 1.280439380747249523e+01
1.919886433116266926e+04 2.128998422435211069e+01
1.920380439165917051e+04 1.878419275632442265e+01
1.920927393868428044e+04 1.069722003475477479e+01
1.921159839170996929e+04 7.467137294417408810e+00
1.921569279218684460e+04 3.055965048735649336e+00
1.922285549668418389e+04 1.065552783861959085e+01
1.922834824502409901e+04 1.324620936555180251e+01
1.923068905796583567e+04 1.145452869376888394e+01
1.923473360823664916e+04 1.605829186611752135e+01
1.923703567708625633e+04 1.779232723962000406e+01
1.924198268703008216e+04 1.756860437006170628e+01
1.924745607965037925e+04 1.341324945785491884e+01
1.924977331280712315e+04 1.350251578742716596e+01
1.925381783856357288e+04 1.135844654686342636e+01
1.925608175239768389e+04 1.189243251306669436e+01
1.926105318027625981e+04 1.434677984784969063e+01
1.926654240532010226e+04 1.601975520135280817e+01
1.926884750222676666e+04 1.389516537164929133e+01
1.927378924151846513e+04 1.424818146167569211e+01
1.928014998854411897e+04 1.347073371988754609e+01
1.928565173798734395e+04 1.296617911518749366e+01
1.928793180781521369e+04 1.325239424742177263e+01
1.929288307379305115e+04 1.209225067924897346e+01
1.929832752649101894e+04 1.317946432477688035e+01
1.930071569209327936e+04 1.387710149047569530e+01
1.930472451731178080e+04 1.506039688200570303e+01
1.930703981019464845e+04 1.211501436600870463e+01
1.931196857959100817e+04 1.333460145737596392e+01
1.931743715423760295e+04 8.632626591944543293e+00
1.931963637565990939e+04 9.399334023730444798e+00
1.932382017156619622e+04 1.280062149927154280e+01
1.932610311845775868e+04 1.210375087254820770e+01
1.933106680241783397e+04 1.302971185392956066e+01
1.933655227119919073e+04 1.484967388928795096e+01
1.933884962008788716e+04 1.413435568498622885e+01
1.934291880508621398e+04 1.432061343406827447e+01
1.934522348603524370e+04 1.280521926584198411e+01
1.935017491236121350e+04 1.263981607771385640e+01
1.935565286197584282e+04 1.293693069317202671e+01
1.935797244056122145e+04 1.336141244936203698e+01
1.936202038652629199e+04 1.450941783405497709e+01
1.936434752503684649e+04 1.447481318236126313e+01
1.936926262749046145e+04 1.341863210251871408e+01
1.937480474783643149e+04 1.293774333949509092e+01
1.937703688410707400e+04 1.309484479718468286e+01
1.938202900955121004e+04 1.188106815453710574e+01
1.938836988382356139e+04 1.108144922581356973e+01
1.939386298837956201e+04 1.325889168697547049e+01
1.939621469212251031e+04 1.146528381742599656e+01
1.940112568234077844e+04 1.080551917419155394e+01
1.940660229185568824e+04 1.233512177291438405e+01
1.940891877889292300e+04 1.173493471049172854e+01
1.941299100916183306e+04 1.217806361039041185e+01
1.941531029789784589e+04 1.187626222093445882e+01
1.942023443775470150e+04 1.065569226262265268e+01
1.942575001661280839e+04 1.303802172816304150e+01
1.942799126635823995e+04 1.246790428529315520e+01
1.943213265080381098e+04 8.281219359012311543e+00
1.943443373428326231e+04 9.167616418983227433e+00
1.944085385115606186e+04 8.931362427605083809e+00
1.944481097982862411e+04 1.234599469093382673e+01
1.944712652576094843e+04 1.262002512588714431e+01
1.945119991835308610e+04 1.272952234322626630e+01
1.945350573216452540e+04 1.155737189833240564e+01
1.945846187229943098e+04 1.233045056272886164e+01
1.946394490299051540e+04 1.238921225294347828e+01
1.946626530941484816e+04 1.209584167393510334e+01
1.947031785664211930e+04 1.264941229055484229e+01
1.947264567586558405e+04 1.252859237479882637e+01
1.947760824186330865e+04 1.276679366101276791e+01
1.948306468651165414e+04 1.286684074409034118e+01
1.948534601989443036e+04 1.210415960613364028e+01
1.949031867627108295e+04 1.240395890820125047e+01
1.949671266306251709e+04 1.269409522934326162e+01
1.950218721730390462e+04 1.304244048994562633e+01
1.950448951773794397e+04 1.249994120202661207e+01
1.950945029796616291e+04 1.346103781839630464e+01
1.951493706042332997e+04 1.381407468382982273e+01
1.951725375736538263e+04 1.343893149656482500e+01
1.952131242998964444e+04 1.428326152249331038e+01
1.952363644353396739e+04 1.261567235005305676e+01
1.952858486674668166e+04 1.478245948265868215e+01
1.953406406315544518e+04 1.459084872507807162e+01
1.953640293693921558e+04 1.289031189870880567e+01
1.954038064502960697e+04 1.346590650675597978e+01
1.954273202428914374e+04 1.281742047845083476e+01
1.954760620123107219e+04 1.330080070668392977e+01
1.955309635518421783e+04 1.283370225869028936e+01
1.955549236348848717e+04 1.355201929474183231e+01
1.955938240006289925e+04 1.164305852932027285e+01
1.956187656017821791e+04 1.435102582357598777e+01
1.956677499635897766e+04 1.224048038426122353e+01
1.957222145523766085e+04 1.315517728509269979e+01
1.957464606788972742e+04 1.407403498657984642e+01
1.957870426183422751e+04 1.079074481093989846e+01
1.958103137425962996e+04 1.280491740235793330e+01
1.958598027330134573e+04 1.350544015941835951e+01
1.959149906005191588e+04 1.261448516691040744e+01
1.959380986338761068e+04 1.152346389748083588e+01
1.959872622287521881e+04 1.305575333032595253e+01
1.960510154676426100e+04 1.333808582462407877e+01
1.961059852678143216e+04 1.394790943347679146e+01
1.961290014827760751e+04 1.328763024162525319e+01
1.961786612472968409e+04 1.362061214730086434e+01
1.962335830603251816e+04 1.393970040776870434e+01
1.962567402748478708e+04 1.399484280928670898e+01
1.962973861478968320e+04 1.384259231024720371e+01
1.963206150695096585e+04 1.371059766712024341e+01
1.963701533193032083e+04 1.327656303135365334e+01
1.964250007025229206e+04 1.400399609955062452e+01
1.964483753517596415e+04 1.293409534022628549e+01
1.964888121784666509e+04 1.482043409756654917e+01
1.965122607379968031e+04 1.312200400164740266e+01
1.965616704521301290e+04 1.434089506770742517e+01
1.966166742805400281e+04 1.429145679338022035e+01
1.966394165607680407e+04 1.433588578977330208e+01
1.966802633869641795e+04 1.501719271188741445e+01
1.967033053383189326e+04 1.386368983436223346e+01
1.967529745011651903e+04 1.418793881499899356e+01
1.968079113353198773e+04 1.453175608293257604e+01
1.968310935300300844e+04 1.445717533535805543e+01
1.968717393804913809e+04 1.463995929810397811e+01
1.968949928858318162e+04 1.317106640096113424e+01
1.969443056827674445e+04 1.383209257636340261e+01
1.969994035832781447e+04 1.421259479554074368e+01
1.970221902910957579e+04 1.333490175231462516e+01
1.970632397382146519e+04 1.479925278756941331e+01
1.970863515326865672e+04 1.273797946059672803e+01
1.971363269716210561e+04 1.302472401939425417e+01
1.971909201765739635e+04 1.346818060763195390e+01
1.972139149454905055e+04 1.275154569112950576e+01
1.972636346906838662e+04 1.322774371653895997e+01
1.973275083194897888e+04 1.298598027209448524e+01
1.973824608989616536e+04 1.370838036748876299e+01
1.974056636338372846e+04 1.267548161409310659e+01
1.974552643578825518e+04 1.287363345780681101e+01
1.975101678586726121e+04 1.241401059326656586e+01
1.975335131749640641e+04 1.120204024124592479e+01
1.975740252529362624e+04 1.298864022479865632e+01
1.975974429996921390e+04 1.146260342474455918e+01
1.976469198776890698e+04 1.263706617638617047e+01
1.977017478498968921e+04 1.267750136717831388e+01
1.977253050593237640e+04 1.279228132014596397e+01
1.977656130429292898e+04 1.268635879713549208e+01
1.977886252195927227e+04 1.404770441507391965e+01
1.978383571969356126e+04 1.309514532755617822e+01
1.978931169017639695e+04 1.253266313925698228e+01
1.979165005119817579e+04 1.283074029348384393e+01
1.979572242811064643e+04 1.364556956300929969e+01
1.979800395611989006e+04 1.245973468519028238e+01
1.980210999045334756e+04 1.354775518314412253e+01
1.980848511260785381e+04 1.179210405667782169e+01
1.981079324153511698e+04 1.222405706380817492e+01
1.981488587623559579e+04 1.324802106004659485e+01
1.981722912081913091e+04 1.251965578786875710e+01
1.982217807615337006e+04 1.359606277858607015e+01
1.982766276379287592e+04 1.386373394371737433e+01
1.983001982936079003e+04 1.330576537264998116e+01
1.983405157990550288e+04 1.316328296117960939e+01
1.983635405555301259e+04 1.309561108655495687e+01
1.984132868835424961e+04 1.344589383540196437e+01
1.984682995815959293e+04 1.333826449372334011e+01
1.984918301024362518e+04 1.262688512803917895e+01
1.985318889996619691e+04 1.322898978870001940e+01
1.985557887945042603e+04 1.328968053956817563e+01
1.986050539209834096e+04 1.348610767690032297e+01
1.986599939236228238e+04 1.339419725636791547e+01
1.986830963080210859e+04 1.170690095446063062e+01
1.987329927549246713e+04 1.319243367349407769e+01
1.987878024295925206e+04 1.355423922894986433e+01
1.988517103094085905e+04 1.351037790544689265e+01
1.988752899729712954e+04 1.275993345932912071e+01
1.989244789413797116e+04 1.304008921062624005e+01
1.989795332928806238e+04 1.327401862380075848e+01
1.990026336509937028e+04 1.298597762076265205e+01
1.990434483817924047e+04 1.297618238444340655e+01
1.990666168198725427e+04 1.238309033845411378e+01
1.991163029252137858e+04 1.297167933827447683e+01
1.991712857320892363e+04 1.340726835965831576e+01
1.991945926539894936e+04 1.281191648342375267e+01
1.992352079710725593e+04 1.371217151487961416e+01
1.992585852726320445e+04 1.309450274860531316e+01
1.993081506005005213e+04 1.331240610921105727e+01
1.993628533795831027e+04 1.299221987077029361e+01
1.993865785184446213e+04 1.336214573964202579e+01
1.994269888618672849e+04 1.348805051617736694e+01
1.994505732328993690e+04 1.274417971749543632e+01
1.994997797531382093e+04 1.311922358844894809e+01
1.995550784112691326e+04 1.274872295446932569e+01
1.995779586116220889e+04 1.298205821703060536e+01
1.996191802102684596e+04 1.162838496779488295e+01
1.996419625684523635e+04 1.223267809277554896e+01
1.996915336051598933e+04 1.235739730564481498e+01
1.998106134955467132e+04 1.387968219041290752e+01
1.998321529618692512e+04 1.240721348087543241e+01
1.998745589643933636e+04 1.468619890918371240e+01
1.999385066962541168e+04 1.604651395904602396e+01
1.999601874792890158e+04 1.668003343595253085e+01
2.000108192058213535e+04 1.669455856871027422e+01
2.000752687569606860e+04 1.621116028544666321e+01
2.001303634449551828e+04 1.672046284990847909e+01
2.001534671678535960e+04 1.528139325768752954e+01
2.002032316684358011e+04 1.638450131753694805e+01
2.002672169056731946e+04 1.697758101159738686e+01
2.003222403999512244e+04 1.496564771271295058e+01
2.003455481408397100e+04 1.522033999353786449e+01
2.003951949172787135e+04 1.673415384524817284e+01
2.004501694934098123e+04 1.880305665786389824e+01
2.004736169863928808e+04 1.984711590192033981e+01
2.005141373501795533e+04 1.952086601548938916e+01
2.005376536961034071e+04 1.779625569199764001e+01
2.005871770550995279e+04 1.557802334732472360e+01
2.006421811071261618e+04 1.382935234263489654e+01
2.006651126407325864e+04 1.401563307451218776e+01
2.007060540646979280e+04 1.618957537506460298e+01
2.007291530484245959e+04 1.554331872148573979e+01
2.007791792950421950e+04 1.426836315471275718e+01
2.008340094069348197e+04 1.405057782201785344e+01
2.008572427129326752e+04 1.304406945576824128e+01
2.008981919192088026e+04 1.376624440225691970e+01
2.009212919211382177e+04 1.468120994168288895e+01
2.009711209198650977e+04 1.390999632533528896e+01
2.010259585321226768e+04 1.677808083779881798e+01
2.010493989677062564e+04 1.605167354903597499e+01
2.010900534906023313e+04 1.382343576678119668e+01
2.011134541699044348e+04 1.673208605195992149e+01
2.011630002026518559e+04 1.629059381951912755e+01
2.012179267824990166e+04 1.611441336922630185e+01
2.012409511219565684e+04 1.536128545236815945e+01
2.012819204092926884e+04 1.631941230344772364e+01
2.013050102902880826e+04 1.494596015942104827e+01
2.013548200304456986e+04 1.504184055805891163e+01
2.014099139393305450e+04 1.578311806845791132e+01
2.014331372457228645e+04 1.456742267127495261e+01
2.014729095946474627e+04 1.506630477428743475e+01
2.014972049843726563e+04 1.334790882764256281e+01
2.015471908106809133e+04 1.424651840754748733e+01
2.016019197798249661e+04 1.459933412492935467e+01
2.016253488622151417e+04 1.372360417425399248e+01
2.016659258403039712e+04 1.397624591203275379e+01
2.016894218311124132e+04 1.264146841466039461e+01
2.017387812894927993e+04 1.287655405167809697e+01
2.017950404877483015e+04 1.392990053081743973e+01
2.018169555759933064e+04 1.305007972711790387e+01
2.018668292177280455e+04 1.309186079863540364e+01
2.019308688582592004e+04 1.269744664792564315e+01
2.019859866656458325e+04 1.242608393527741839e+01
2.020091957653735517e+04 1.250890847557853292e+01
2.020589550282043274e+04 1.292944603319307006e+01
2.021140250752406428e+04 1.245231588946226253e+01
2.021373697255543811e+04 1.203274281101837850e+01
2.021780472533507054e+04 1.286255968005309036e+01
2.022014607880971016e+04 1.193328421034145315e+01
2.022510996977716422e+04 1.234893391626281023e+01
2.023060975225370930e+04 1.224160833544545035e+01
2.023296401068900741e+04 1.166935929485003776e+01
2.023702899407521545e+04 1.138513452938147630e+01
2.023934283100287939e+04 1.102166813220564201e+01
2.024425514432966884e+04 1.213556089872637500e+01
2.024981876112872123e+04 1.197321237172887720e+01
2.025194765732266023e+04 1.102456193205736845e+01
2.025622215512137700e+04 1.205119825018337743e+01
2.025835770628670798e+04 1.120760542395860249e+01
2.026344947284331283e+04 1.084146178485416456e+01
2.026902952885672494e+04 1.059083818319273895e+01
2.027118636961196898e+04 9.235514392988209309e+00
2.027543350494859624e+04 1.039091960448087448e+01
2.027777290941313549e+04 9.080145239048075467e+00
2.028269270698854962e+04 1.038304642432520986e+01
2.028824202960907132e+04 1.109767234561835103e+01
2.029047192653484672e+04 1.109169442350669321e+01
2.029464657550841730e+04 1.152493970967975478e+01
2.029688281189650661e+04 1.068993998564998016e+01
2.030196657633503855e+04 1.144798887180940383e+01
2.030745622774264484e+04 1.164925561573243229e+01
2.030976652025841759e+04 1.142619166501233074e+01
2.031386133440880803e+04 1.159093943206600841e+01
2.031617820703831967e+04 1.145955164001177629e+01
2.032116007877717857e+04 1.197890164489221831e+01
2.032667211088156910e+04 1.139089173050704851e+01
2.032900236267386208e+04 1.284997471053462448e+01
2.033307777942733446e+04 1.031386955426610541e+01
2.033541482710621858e+04 1.138980567528558474e+01
2.034038471220853899e+04 1.122983817557399533e+01
2.034588967032674555e+04 1.175392039301942759e+01
2.034811720488122955e+04 1.154362948914071652e+01
2.035315479645618689e+04 1.123550913811179086e+01
2.035867289643265758e+04 1.181879093160561212e+01
2.036510886765693067e+04 1.135641235277070216e+01
2.036741659458091817e+04 1.074720084276999366e+01
2.037239830689267546e+04 1.052898802923150789e+01
2.037876796901662965e+04 1.119993368930580147e+01
2.038638747857573617e+04 8.335440221690099349e+00
2.039156414366471290e+04 1.143814239084731277e+01
2.039799095752459107e+04 1.207112732239861153e+01
2.040355211117585714e+04 1.022855247017712088e+01
2.040571597474272494e+04 1.247379022307328000e+01
2.041084120179909951e+04 1.097729594534918185e+01
2.041636796063719521e+04 9.371354574950183647e+00
2.041866634081351367e+04 1.083236837561202570e+01
2.042277614824605553e+04 1.006371487178356361e+01
2.042508094045535836e+04 1.131132131209339420e+01
2.043007317978993160e+04 1.103979600337530798e+01
2.043559303919056401e+04 1.126112406709218838e+01
2.043795962544890790e+04 1.004420919146652480e+01
2.044200173724462729e+04 1.102173257552466978e+01
2.044432623132228764e+04 1.018721967083293478e+01
2.044933254645271518e+04 1.056681010025603484e+01
2.045481964562857684e+04 1.102850904349911509e+01
2.045721038498657799e+04 1.018463058064033433e+01
2.046122885615950872e+04 1.105179264021380803e+01
2.046361165739078933e+04 1.036435904074685688e+01
2.046763823650561244e+04 1.083966757719772822e+01
2.047404778644704129e+04 1.138882949797515032e+01
2.047634294669243536e+04 1.088352911125722144e+01
2.048045750736523769e+04 1.081241131158560620e+01
2.048275904923796406e+04 1.019855447952795480e+01
2.048775480978023916e+04 1.083191424067649500e+01
2.049327746272533841e+04 1.121438517858402584e+01
2.049559198434191785e+04 1.058872788479497551e+01
2.049968769296379833e+04 1.115358526114329685e+01
2.050200881207163911e+04 1.047571629650481206e+01
2.050699307468175539e+04 1.086034921370992379e+01
2.051250865102238095e+04 1.114539901855246029e+01
2.051484242565314707e+04 1.124622031466207162e+01
2.051891937525320827e+04 1.149377340974009698e+01
2.052125925142124834e+04 1.126471061541335850e+01
2.052620890088173110e+04 1.153103970402797884e+01
2.053174131194727670e+04 1.144615426415352388e+01
2.053391140413009271e+04 1.079362600053146615e+01
2.053815252541565496e+04 1.170427511202990800e+01
2.054032898547038349e+04 1.039918728643109169e+01
2.054540315589484817e+04 1.103293755920331876e+01
2.055097544718439894e+04 1.142657154242007600e+01
2.055311188085534377e+04 9.803178638546782508e+00
2.055738715234078336e+04 1.180240317628149782e+01
2.055958320626890418e+04 9.869312942812095812e+00
2.056469249797185694e+04 8.926801185532335481e+00
2.057021104307648420e+04 1.234943369329979568e+01
2.057236649366944039e+04 1.151431389778231029e+01
2.057747472628434480e+04 1.053408797722938850e+01
2.058388944120943779e+04 1.106191391709850436e+01
2.058943130241177641e+04 1.047161057174943721e+01
2.059173568480889298e+04 1.080290366988440454e+01
2.059673589895640544e+04 9.700822981902891939e+00
2.060227349751953443e+04 1.085909546762534994e+01
2.060868644947731809e+04 1.102756894342307703e+01
2.061099322193206535e+04 1.055335053254013999e+01
2.061598902866946082e+04 1.107852739868509317e+01
2.062151281656542415e+04 1.135228288851264900e+01
2.062783433926715952e+04 9.799029629552864051e+00
2.063025185811225310e+04 1.119390736456341884e+01
2.063524359562129030e+04 1.101465578862171490e+01
2.064075352085799386e+04 1.156041958002283998e+01
2.064303080021928326e+04 1.108778585562290786e+01
2.064716739475755458e+04 1.183579698650736667e+01
2.064945086761176572e+04 1.092415553362985037e+01
2.065446175662275346e+04 1.150429877509087362e+01
2.065999559483967823e+04 1.148636478483327750e+01
2.066229168287431094e+04 1.062871431806143541e+01
2.066640991968837989e+04 1.156364360947627823e+01
2.066871242647827603e+04 1.087699333150052006e+01
2.067366588197593592e+04 1.039079093980081936e+01
2.067929486464445290e+04 1.127647455229152662e+01
2.068155423439899823e+04 1.079256511432171806e+01
2.068565378091858292e+04 1.110578460288872016e+01
2.068797492499898726e+04 1.079050248893077502e+01
2.069296331231554359e+04 1.081873114234708488e+01
2.069842949702870465e+04 1.065414413951836536e+01
2.070075662939528411e+04 1.006450594314396163e+01
2.070492015724663725e+04 1.040179592648634177e+01
2.070717800032380546e+04 9.140891585675813502e+00
2.071217750883079134e+04 9.773182476071028191e+00
2.071772983604304318e+04 9.602105571874568923e+00
2.072002140802399663e+04 9.869128857693127088e+00
2.072414549220427580e+04 9.921101328976577705e+00
2.072644343943413332e+04 9.257045382350177931e+00
2.073143685598102820e+04 1.073677691762608077e+01
2.073697723493724334e+04 9.982288792712861181e+00
2.073932075627376253e+04 1.104991752414098194e+01
2.074339331913455680e+04 1.013388945834654287e+01
2.074570965642721421e+04 1.042959157403511483e+01
2.075070226341873058e+04 1.012332799666920558e+01
2.075622589556028834e+04 1.031955697256615423e+01
2.075849403803907990e+04 1.014670827901874972e+01
2.076268873622793035e+04 1.041841389159687026e+01
2.076491666406969307e+04 9.905063179061274425e+00
2.076993567691269709e+04 1.006107268260711862e+01
2.077547579174004204e+04 1.023231918775861082e+01
2.077776256221095900e+04 9.812554066572266365e+00
2.078189270187104557e+04 1.046448514694727550e+01
2.078418583020008373e+04 1.018674061245585527e+01
2.078919373949597139e+04 1.006014460850987646e+01
2.079472693733567212e+04 1.036588537144387878e+01
2.079703242007831068e+04 1.003839868040495809e+01
2.080114426294722580e+04 1.050125922772138942e+01
2.080345560727644988e+04 1.001863030494262397e+01
2.080845252671715934e+04 1.033697192719494140e+01
2.081397932588364711e+04 1.016158410628778341e+01
2.081627202711192513e+04 9.366085671862130368e+00
2.082039706118375761e+04 1.048699850370224951e+01
2.082266641836395866e+04 9.966965209872066467e+00
2.082768968043087443e+04 1.014445252646509488e+01
2.083323293515195473e+04 1.033137322606809505e+01
2.083551472248054779e+04 9.840897579540330398e+00
2.084053065637205873e+04 9.922827473142579180e+00
2.084695138620332364e+04 1.010500891040976157e+01
2.085248775224989731e+04 9.954411237587233785e+00
2.085478802396677565e+04 9.680592611591265495e+00
2.085979278710239669e+04 1.000683161828537315e+01
2.086621372738286300e+04 9.742480294325128298e+00
2.087174376512178424e+04 1.001316228113299545e+01
2.087400188090096344e+04 9.725404974422202642e+00
2.087903307291783858e+04 1.028048144532456476e+01
2.088545449605852991e+04 1.027708686906275837e+01
2.089100094069445549e+04 1.003692840631905980e+01
2.089327750676305004e+04 9.673103991555768388e+00
2.089829781683807960e+04 9.887734286818135487e+00
2.090383970589169621e+04 1.007794028127772634e+01
2.090612881046659095e+04 9.477625363350641763e+00
2.091025928099930388e+04 9.967612215881414883e+00
2.091255411330545394e+04 9.374628842920854410e+00
2.091756337546428767e+04 9.957484867832532061e+00
2.092309880941547453e+04 1.020673875167860700e+01
2.092540532835275371e+04 9.843944399039855853e+00
2.092956506747784442e+04 1.015111603271629548e+01
2.093177153777574858e+04 9.900573870694952205e+00
2.093680714008141513e+04 1.045926682460414092e+01
2.094231970390116112e+04 1.023037716064006553e+01
2.094466647234684933e+04 1.001863664030296164e+01
2.094877933003880025e+04 1.052637579242595045e+01
2.095105051217470827e+04 1.011470545897048545e+01
2.095607523014529215e+04 1.045176208738461732e+01
2.096162032777892091e+04 1.058628371813644975e+01
2.096390387950706281e+04 1.018426200086072519e+01
2.096802904827253587e+04 1.047650872482338436e+01
2.097038877064427288e+04 1.029499246085545572e+01
2.097534402411619521e+04 1.050510081172968491e+01
2.098091070850555116e+04 1.020499249336149639e+01
2.098312413880138774e+04 9.973143596660506205e+00
2.098730378687626580e+04 1.054936412979301252e+01
2.098955114871935075e+04 1.041557372318924557e+01
2.099461516142279288e+04 1.033387962682740913e+01
2.100014624200975231e+04 1.057956240356573474e+01
2.100240575914536748e+04 1.013190262834950595e+01
2.100656765042620464e+04 1.056157270945372062e+01
2.100883335562934371e+04 1.009072490591954718e+01
2.101386247342858042e+04 1.053454287421418378e+01
2.101941082606380223e+04 1.036724226865998055e+01
2.102168870629633238e+04 9.772818879769332057e+00
2.102583259137531059e+04 1.062272936515380906e+01
2.102811616921684981e+04 1.038201597822388145e+01
2.103316902871158527e+04 1.057771665314236387e+01
2.103867647226590634e+04 1.052022809519841751e+01
2.104091231968767897e+04 1.006318225360848828e+01
2.104509858678307864e+04 1.045260618070984115e+01
2.104734037867798543e+04 1.007329046237328996e+01
2.105238481063356812e+04 1.060675913467887632e+01
2.105794316444315336e+04 1.018042394540216833e+01
2.106019707276460031e+04 1.006483765304885303e+01
2.106436562592669725e+04 1.049671104778465214e+01
2.106662570335517375e+04 1.034015168180357769e+01
2.107165929374282859e+04 1.056551091841828693e+01
2.107721088886141661e+04 1.020324158936769088e+01
2.107948295326810330e+04 9.804121688053788475e+00
2.108364393850210763e+04 9.060992559443485916e+00
2.108591143834814284e+04 1.075994612590126920e+01
2.109093429090699283e+04 1.048039650990585692e+01
2.109647962647427994e+04 9.710087980055446266e+00
2.109870980498421704e+04 1.081073785264042542e+01
2.110291709755459669e+04 8.882458490570034115e+00
2.110513887327805423e+04 1.085745649665315504e+01
2.111018778384771940e+04 9.874622674862644445e+00
2.111574936691567927e+04 1.028185330340958181e+01
2.111799757077080722e+04 9.481392487294083793e+00
2.112217283271439373e+04 1.043569398672356385e+01
2.112442719556190787e+04 1.037264638440795927e+01
2.112946526908168744e+04 1.071864346279298452e+01
2.113502008540351744e+04 1.093798365368274972e+01
2.113728625864398418e+04 1.029849243969974282e+01
2.114144387242945231e+04 1.104828031116046816e+01
2.114371572642295723e+04 1.069507086640026650e+01
2.114874317679869273e+04 1.081311717459488619e+01
2.115429176969970649e+04 1.088881143387832573e+01
2.115651623410950924e+04 1.024048749778578760e+01
2.116157313849294587e+04 1.074961079758017668e+01
2.116799966386125016e+04 1.019179428243471897e+01
2.117356442115895697e+04 1.056843131996089014e+01
2.117580689895070464e+04 1.031641019028949025e+01
2.118085311832499065e+04 1.054697673095017407e+01
2.118727996986723883e+04 1.065974731916728047e+01
2.119283801725368903e+04 1.093123035184130920e+01
2.119509828097834907e+04 1.080895565067409692e+01
2.120013367504190319e+04 1.070960303729172303e+01
2.120656072525959462e+04 1.106376219762196023e+01
2.121211253376704553e+04 1.081353158191384800e+01
2.121433127582059751e+04 1.064909167223344788e+01
2.121939263304064661e+04 1.087901047781220498e+01
2.122582008740219317e+04 1.078054821387576290e+01
2.123138797233139849e+04 1.089274533802885436e+01
2.123362473101395153e+04 1.054905423718454038e+01
2.123867538641123247e+04 1.011581197389103259e+01
2.124423877148162865e+04 1.075634460403991355e+01
2.124648754278438719e+04 1.020086544672614082e+01
2.125066432066790730e+04 1.057275325318005521e+01
2.125291869365547609e+04 1.020281720642218026e+01
2.125795861688149671e+04 1.056258735510804847e+01
2.126351571412901103e+04 1.098658461433791622e+01
2.126572290918193539e+04 1.012506313593107343e+01
2.126994155643319391e+04 1.109437738864081879e+01
2.127215460663530394e+04 1.045443800394510880e+01
2.127722035365636475e+04 1.090437110562300660e+01
2.128279353159895254e+04 1.113790772409432073e+01
2.128501852768955723e+04 1.064812696587360286e+01
2.128921966433891430e+04 1.076506192366959702e+01
2.129145074750508502e+04 1.001206967720145080e+01
2.129650576095242286e+04 1.102107002656027568e+01
2.130207221767845840e+04 1.097065688732274324e+01
2.130431514447867448e+04 1.037609598459397731e+01
2.130849863817336882e+04 1.089819103191193861e+01
2.131074717703418719e+04 1.067786866731370488e+01
2.131579153752643469e+04 1.063584384992675957e+01
2.132135176407770632e+04 1.072640076498043804e+01
2.132355333645975406e+04 1.085741244565890185e+01
2.132777846803348075e+04 1.075200957698828930e+01
2.132998590556904310e+04 1.024268816671268389e+01
2.133505593922136904e+04 1.076615512797736862e+01
2.134063215428266267e+04 1.103373218247755361e+01
2.134285155681972174e+04 1.045692104176142756e+01
2.134705913575200975e+04 1.107959455831003304e+01
2.134928463496440963e+04 1.038397698238262201e+01
2.135434389065568030e+04 1.062105290317467343e+01
2.135991337403548823e+04 1.109510158631753640e+01
2.136215054668389712e+04 1.053888681044028885e+01
2.136634063002658877e+04 1.079332496327936752e+01
2.136858342827291563e+04 1.052909371949313311e+01
2.137363213844472193e+04 1.092233362971521338e+01
2.137919541366105113e+04 1.086585742720614434e+01
2.138139146299069762e+04 1.022590506120584664e+01
2.138562294031776037e+04 1.089519710094333504e+01
2.138782486918825452e+04 1.050911896543232693e+01
2.139290705165088730e+04 1.040225101849612344e+01
2.139847826149937828e+04 1.127121738180408173e+01
2.140069218313363308e+04 1.067440666586606035e+01
2.140490605519658493e+04 1.080516091875812101e+01
2.140712608711807843e+04 1.038519283970077822e+01
2.141218943548002062e+04 1.080845180563919428e+01
2.141776190641523135e+04 1.101790949091004990e+01
2.142003130848324508e+04 1.037790309439376024e+01
2.142418996296359910e+04 1.081107374811777078e+01
2.142642714201620038e+04 1.042338996589764832e+01
2.143148011345119448e+04 1.050460486428207396e+01
2.143704633536798065e+04 1.089788819183088364e+01
2.143923698896916540e+04 1.053268707271307569e+01
2.144347465094110885e+04 1.061634111878316844e+01
2.144567120229823922e+04 1.028787049954526722e+01
2.145074954320512188e+04 1.065233208473467386e+01
2.145633153746953394e+04 1.079369429001019043e+01
2.145854011881384577e+04 1.038052301074091766e+01
2.146276010776168187e+04 1.079896565715482026e+01
2.146497481827265074e+04 1.015865388018975146e+01
2.147004214414339731e+04 1.042124168884127577e+01
2.147561749990771932e+04 1.113435074057060881e+01
2.147784355028352365e+04 1.060005514736702104e+01
2.148204631974731819e+04 1.052422074654217710e+01
2.148427803778900125e+04 1.028338456215865193e+01
2.148932382096885340e+04 1.150602414789691608e+01
2.149490419554901746e+04 1.074663129013395135e+01
2.149708963643567404e+04 1.274681614892246806e+01
2.150133325177991355e+04 9.227261471667894455e+00
2.150352462830559307e+04 6.305675033672327956e+00
2.150860689860825005e+04 7.748208951262673949e+00
2.151419160481356084e+04 9.875278654988806082e+00
2.151639509050323613e+04 7.757924543186344835e+00
2.152062090142226589e+04 9.650243934034055115e+00
2.152283055687920569e+04 8.578874033212995798e+00
2.152788925842697427e+04 1.049524624751420099e+01
2.153347973344176717e+04 1.002964510616869198e+01
2.153570060339995325e+04 9.833264898950305977e+00
2.154076499657596651e+04 1.015247504741752493e+01
2.154717465924993667e+04 9.904765981740112579e+00
2.155276857121329158e+04 1.057959616956958726e+01
2.155494913172586530e+04 1.056405069871025049e+01
2.156003867511365752e+04 1.016187894332504271e+01
2.156647084481636557e+04 1.055850968550471869e+01
2.157205811229458050e+04 1.085481227628783785e+01
2.157425681296012772e+04 9.625744123959341536e+00
2.157933542953594588e+04 1.013299865932851596e+01
2.158576764854140129e+04 1.029509394571814163e+01
2.159134833727990554e+04 1.055816546037944725e+01
2.159356430630160685e+04 9.789547552034505884e+00
2.159863240499301537e+04 1.006226606377615518e+01
2.160420886631074973e+04 1.053708906741477236e+01
2.161063924365289131e+04 1.059297068529179775e+01
2.161281518164390945e+04 9.903885268316420465e+00
2.161790823886499857e+04 1.027893063260826345e+01
2.162353666081584743e+04 1.039452577960325108e+01
2.162993081398163122e+04 1.073137703704358614e+01
2.163212500585102316e+04 1.007458980252259195e+01
2.163720696307104299e+04 1.010627154740456035e+01
2.164363986394061430e+04 1.035131755381475038e+01
2.164922302972309626e+04 1.049838675834116231e+01
2.165143438969876661e+04 9.895619187266490258e+00
2.165648392801569571e+04 1.019743718780846464e+01
2.166291714488329671e+04 1.016624397399695212e+01
2.166851588545314007e+04 1.073822624768613743e+01
2.167068752495921945e+04 9.948224942719095409e+00
2.167578388421118143e+04 1.004774463198231693e+01
2.168137813831010862e+04 1.043754623843116036e+01
2.168360718925465699e+04 9.970602538165360684e+00
2.168780936743444545e+04 1.047025927938389600e+01
2.168998034202487906e+04 8.990473958991426429e+00
2.169508448775464785e+04 1.005788669200338248e+01
2.170067202105218166e+04 9.946916951754815273e+00
2.170287340009534455e+04 9.565958104556980146e+00
2.170710344511379299e+04 1.037070216767426523e+01
2.170931060043436810e+04 9.517435659466240594e+00
2.171436343257673434e+04 9.864164191312545071e+00
2.171996649224247085e+04 1.024552838538371979e+01
2.172212824309460120e+04 9.861813575598628034e+00
2.172639811724176252e+04 1.042407800050474265e+01
2.172853457070680815e+04 9.534897201301999914e+00
2.173366526993198568e+04 1.020390125206169785e+01
2.173929135523974765e+04 1.004598181883898533e+01
2.174144167459804885e+04 9.998099121592915139e+00
2.174574652198026888e+04 1.049511052958083646e+01
2.174787957210930472e+04 9.868798785441480703e+00
2.175296764051705759e+04 9.883256103178426955e+00
2.175855724927099072e+04 1.032834271400711579e+01
2.176075483047482339e+04 9.955143747349474381e+00
2.176498926686107370e+04 1.032514584145235226e+01
2.176719268167109840e+04 9.876910516430873699e+00
2.177224848292627939e+04 1.014714738304901864e+01
2.177785348869294467e+04 1.028067584143842694e+01
2.178001176429413317e+04 1.032191033038814965e+01
2.178428568618575810e+04 1.019989696392618406e+01
2.178645006920162996e+04 9.438094578992291872e+00
2.179153756401214923e+04 9.922411850950377143e+00
2.179715024877005999e+04 9.170773864329850866e+00
2.179932710989817497e+04 8.682478573678443112e+00
2.180358261954534464e+04 9.398370516041270051e+00
2.180576538693019756e+04 8.778448925747094123e+00
2.181085610754002846e+04 9.334820012452079041e+00
2.181644754310551798e+04 9.550723556903227163e+00
2.181864190581299408e+04 9.709685471659842193e+00
2.182288010177385149e+04 1.021970416111119562e+01
2.182502343138507058e+04 9.954989006759600301e+00
2.183013872433826691e+04 9.801505424670617472e+00
2.183574541412750841e+04 1.023370872719972269e+01
2.183790084256006230e+04 9.636985145249312268e+00
2.184217815958778738e+04 1.011420290553254198e+01
2.184433976344444818e+04 9.765531740828842899e+00
2.184944408087435295e+04 9.840746132446589911e+00
2.185504381830138300e+04 9.660051966499537457e+00
2.185721800243814505e+04 9.288417209770226890e+00
2.186147672492729180e+04 9.951268011214128961e+00
2.186365665120266203e+04 8.630140286437754327e+00
2.186874968216923662e+04 9.797661658973659371e+00
2.187434269840993511e+04 9.744458796117500654e+00
2.187653438038497916e+04 9.168565920392774515e+00
2.188077576810403843e+04 9.828689781061198616e+00
2.188291662997439562e+04 9.427185990355786416e+00
2.188802207669395284e+04 9.601712181758948361e+00
2.189361326852839193e+04 9.664228050716626939e+00
2.189579523253915613e+04 9.713999009742204649e+00
2.190007532813810758e+04 1.015745710196286566e+01
2.190220982119616747e+04 9.055309948298937428e+00
2.190734094504356472e+04 9.705157082062209284e+00
2.191294198888512256e+04 1.015299317488051933e+01
2.191511388775960586e+04 9.876057007381518815e+00
2.191937539952603402e+04 1.000881824193962011e+01
2.192155312266241526e+04 9.784785539223019413e+00
2.192664805065301698e+04 9.981529948859627410e+00
2.193224237537758745e+04 9.935338987448279369e+00
2.193437528623242179e+04 9.180980043682273717e+00
2.193867593057856357e+04 9.564872099675673311e+00
2.194081494957645191e+04 8.364526086646623781e+00
2.194593396395376476e+04 8.361600703399309609e+00
2.195154317557180912e+04 8.751643706358141372e+00
2.195369469439937166e+04 7.820422253065131279e+00
2.195797687298379242e+04 8.720963767266784572e+00
2.196007810659485040e+04 8.804610780667518455e+00
2.196522065158859186e+04 9.114338176428258720e+00
2.197084441903314655e+04 9.603633470306618847e+00
2.197295812370692511e+04 9.262306481134203295e+00
2.197727827317153424e+04 9.658052901530917111e+00
2.197945455919028973e+04 9.411342924500264218e+00
2.198455087640622878e+04 9.370702772597256924e+00
2.199014614014068138e+04 9.444224764941159478e+00
2.199227793039562312e+04 9.518212690049217883e+00
2.199655227610175280e+04 9.503340350004501502e+00
2.199871814654636910e+04 9.400577372943345722e+00
2.200383828675611949e+04 9.707714276396206543e+00
2.200944830112306954e+04 9.568935408691583433e+00
2.201159898895390506e+04 9.494336165958255691e+00
2.201588244966993807e+04 9.539754637043252217e+00
2.201803961160839390e+04 9.494262467150532459e+00
2.202314813093632984e+04 9.583874792175787860e+00
2.202875088444452558e+04 9.316029959597907251e+00
2.203092039912497421e+04 9.411473644784779324e+00
2.203518516647664001e+04 9.300030450632018386e+00
2.203736073336516347e+04 9.633048525831641840e+00
2.204243621702868404e+04 8.796269999507897452e+00
2.204805385407110953e+04 9.106648338380367136e+00
2.205018524722736402e+04 8.845284882613519528e+00
2.205530982591648353e+04 9.330365728774861367e+00
2.206174674880601015e+04 9.009556451664524346e+00
2.206735721509515133e+04 9.213519751899644561e+00
2.206950788326564361e+04 9.115998864805391122e+00
2.207462083317215001e+04 9.422297001570125730e+00
2.208105781845623642e+04 9.342537855650338230e+00
2.208666099677440798e+04 9.499819965188482485e+00
2.208883055709138716e+04 9.113443356157850062e+00
2.209393184525210381e+04 9.311031960636242388e+00
2.209945160460456464e+04 5.888806058244833608e+00
2.210588175468419649e+04 2.279603542164852392e+00
2.210792746788849763e+04 9.133811690341996581e+00
2.211436875014636462e+04 9.461741682218683280e+00
2.211965907407188206e+04 1.071717855852692480e+01
2.212526962665160681e+04 8.989414179132026561e+00
2.212742114975092045e+04 1.322002099311178469e+01
2.213249057512831132e+04 9.624707481743357107e+00
2.213892786528451688e+04 8.894274156775114903e+00
2.214457445755023582e+04 8.907638231523073102e+00
2.214663207118100399e+04 8.424474970267457508e+00
2.215182439258874001e+04 8.877419351174271611e+00
2.215823050397029147e+04 8.893932106269891946e+00
2.216387967109262536e+04 8.965372345920098240e+00
2.216601296328730314e+04 8.812979390064310081e+00
2.217113720863486378e+04 8.861370588347707411e+00
2.217757495853983710e+04 8.671354388011357273e+00
2.218322051082762482e+04 8.770515026076019183e+00
2.218533855982417299e+04 8.754051814657085373e+00
2.219045052287674480e+04 8.833817933424596092e+00
2.219688821921816634e+04 8.597587934325240155e+00
2.220249108364675703e+04 8.789396444395393360e+00
2.220466353884233831e+04 8.596031754083050203e+00
2.220971751586710161e+04 8.867201935745461228e+00
2.221618004131526686e+04 8.721390145137680960e+00
2.222179725499766573e+04 8.732720760949824523e+00
2.222393291366021367e+04 8.536586188573746625e+00
2.222905606796621214e+04 8.526786461499584746e+00
2.223550152205476843e+04 8.057746733002071338e+00
2.224110370434769720e+04 8.560432282017176320e+00
2.224325987700634141e+04 8.504532382810989333e+00
2.224837033620833972e+04 8.245601404297156378e+00
2.225480838492617113e+04 8.326453810872045835e+00
2.226041042685674256e+04 8.419554553139821707e+00
2.226252944539757664e+04 8.471008940794794384e+00
2.226766299208578130e+04 8.287915319030519257e+00
2.227410124663864917e+04 8.379869099392209364e+00
2.227971744038634279e+04 8.337433063030001534e+00
2.228185660998340973e+04 8.171458921373311313e+00
2.228697795646707527e+04 8.405293113581661757e+00
2.229258892940159421e+04 8.353893114810169607e+00
2.229474201492479187e+04 7.968586477916028699e+00
2.229902471065146165e+04 8.372040943349375652e+00
2.230118455818862640e+04 7.205710538008564647e+00
2.230629309726052088e+04 8.183302204270066937e+00
2.231189634831392686e+04 7.208088557464436441e+00
2.231406931702587099e+04 7.441742377544539266e+00
2.231833220757721938e+04 7.559401905702152646e+00
2.232045539128629025e+04 7.338996344022850060e+00
2.232558670096393325e+04 7.786149310069776952e+00
2.233120400923185298e+04 7.948131434282382557e+00
2.233334089062846033e+04 7.531871726761570685e+00
2.233763995312785482e+04 8.018497377761343969e+00
2.233978382861559658e+04 7.589121026148332838e+00
2.234490259714428612e+04 7.982280849520355659e+00
2.235051192050258760e+04 8.312008502890897432e+00
2.235267007170190118e+04 7.782405636632290680e+00
2.235694794292136066e+04 7.805872152164378797e+00
2.235911269136940973e+04 7.604841350211553497e+00
2.236421853208375978e+04 7.836980783353250324e+00
2.237194173835488255e+04 7.509815354030958900e+00
2.237620484819561898e+04 5.738181521853741529e+00
2.237838470840475566e+04 7.329234423189848080e+00
2.238349776703968018e+04 6.659882512425326695e+00
2.238910575347687336e+04 7.648101939369563951e+00
2.239127102290154289e+04 7.142244956947580548e+00
2.239556457123646032e+04 7.746460817943050969e+00
2.239771436395723504e+04 7.326089730743850836e+00
2.240282978189352434e+04 7.855927613952543354e+00
2.240843695781767383e+04 7.636966716598754701e+00
2.241060106766012541e+04 6.995583253958598924e+00
2.241487318141242577e+04 7.645000276706454656e+00
2.241704407177181565e+04 7.019131635749817910e+00
2.242214641258742995e+04 7.277589046044162124e+00
2.242774568743393684e+04 7.259230284486751117e+00
2.242987381448419546e+04 6.900534523632583905e+00
2.243418196910749612e+04 7.336632940599746355e+00
2.243631717239470890e+04 6.964238082878558167e+00
2.244144166068000413e+04 7.099265417378390453e+00
2.244705458611656650e+04 6.980208703151174809e+00
2.244920425460623301e+04 6.456067722163770561e+00
2.245349092027924053e+04 6.638816037579304385e+00
2.245564797548342904e+04 6.411807528014358049e+00
2.246075918141552393e+04 7.137353043916364825e+00
2.246636363927341881e+04 7.489799986956423794e+00
2.246853507214604178e+04 6.750855760370175318e+00
2.247280002496366433e+04 7.272889839465349837e+00
2.247497845169656284e+04 7.090470988310515921e+00
2.248005460059164034e+04 7.181537511343120350e+00
2.248567284977113741e+04 7.450318720493140923e+00
2.248780881825407050e+04 7.009954343076320704e+00
2.249210928574707214e+04 7.402737483489773673e+00
2.249425254411730202e+04 6.784545349540826109e+00
2.249940611894025278e+04 7.094656257242881736e+00
2.250498219794683610e+04 7.235460002351451259e+00
2.250714035389716446e+04 6.628360105102256483e+00
2.251141867236797043e+04 7.033993896897174913e+00
2.251358443490177888e+04 7.200491205544335749e+00
2.251869036321834574e+04 7.034383671808788208e+00
2.252429166117564455e+04 6.806886084583121388e+00
2.252647187418531757e+04 6.462480090255597887e+00
2.253072817574918736e+04 7.057352206825858509e+00
2.253291560852955081e+04 6.644756404978340747e+00
2.253798636914930830e+04 6.993552518652820460e+00
2.254360124723871195e+04 7.005464123473084115e+00
2.254574652412545765e+04 6.525338308998762216e+00
2.255003780187165103e+04 6.759973464712134117e+00
2.255222390351902504e+04 6.285786271574381523e+00
2.255730470455374598e+04 7.019531322536566975e+00
2.256291094417458953e+04 7.046415509314694958e+00
2.256507909779950569e+04 6.461436808051478131e+00
2.256934753088464640e+04 6.935467658446078154e+00
2.257152347372738222e+04 6.983184400016705595e+00
2.257663030621636062e+04 6.611898268735488138e+00
2.258222073231337708e+04 7.079953608234017537e+00
2.258441125967527114e+04 6.424219343832997531e+00
2.258865734637347850e+04 6.825695144537249348e+00
2.259079827583919541e+04 6.564286984678199488e+00
2.259591973303931809e+04 6.742539073361275115e+00
2.260148438137848643e+04 6.752312221447417606e+00
2.260372168367743870e+04 6.630434358510055581e+00
2.260796723487389318e+04 6.828591514113327321e+00
2.261013112183976773e+04 6.599309529420589904e+00
2.261524371672651978e+04 6.446058601869967930e+00
2.262084052734403667e+04 6.847664611830167836e+00
2.262302026855272197e+04 6.250701939270206786e+00
2.262727718275292864e+04 6.607583206002126452e+00
2.262949595412926283e+04 6.349871450662183392e+00
2.263455746084110433e+04 6.613246995583904386e+00
2.264015050968391006e+04 6.559325377308846683e+00
2.264229574306244831e+04 6.366640972730984060e+00
2.264658718037988001e+04 6.605095152221802657e+00
2.264874009783101428e+04 6.484574137363145141e+00
2.265385435079238596e+04 6.524684784481926236e+00
2.265946053435245267e+04 6.640442309669008836e+00
2.266162916261424471e+04 6.369166013202304910e+00
2.266589721660782379e+04 6.531370383199410767e+00
2.266807386931770816e+04 6.414904596243307999e+00
2.267317365322570186e+04 6.477772573863334493e+00
2.267877058795485209e+04 6.438255625762208112e+00
2.268096348691474486e+04 6.475307902185432063e+00
2.268520727624720530e+04 6.180780609854909180e+00
2.268740781864061501e+04 6.390839753824637093e+00
2.269249275873129955e+04 6.463759690349199616e+00
2.269808065649063428e+04 6.572736540916159775e+00
2.270023932305399285e+04 6.084353863798158457e+00
2.270451734803574072e+04 6.692297495988170475e+00
2.270668396977593511e+04 6.386552404405702710e+00
2.271178992017886412e+04 6.587697150089065978e+00
2.271739073140226174e+04 6.405382636519008521e+00
2.271957361224820124e+04 6.089826486279125817e+00
2.272382742185327515e+04 6.549649124136950995e+00
2.272601860422619211e+04 6.602432370739591327e+00
2.273110956481958056e+04 6.369420709487629395e+00
2.273670079772578538e+04 6.180808860684871675e+00
2.273890836806557490e+04 6.029313400903841824e+00
2.274313748253045924e+04 6.228697722408040427e+00
2.274535297951340908e+04 6.071827341488874374e+00
2.275040662219220030e+04 6.164516044686012997e+00
2.275601084340700618e+04 6.399686252877925696e+00
2.275818473517829261e+04 6.375024739003882779e+00
2.276244751915021698e+04 6.402232978301232613e+00
2.276462965427913878e+04 6.473051409034466630e+00
2.276972615806014801e+04 6.275153001667309383e+00
2.277537020070157087e+04 6.372443248087356515e+00
2.277751983623007618e+04 6.055428045253592906e+00
2.278175752106049549e+04 6.316898434292620657e+00
2.278396509552404314e+04 5.952267832759496002e+00
2.278904596119059352e+04 6.413273032202249091e+00
2.279461630508790040e+04 6.365944192558812276e+00
2.279691189686640428e+04 6.363891789928978859e+00
2.280106747243793507e+04 6.388599050240153510e+00
2.280324176131405693e+04 6.047278897823415100e+00
2.280834305208829392e+04 6.381902605527670858e+00
2.281394073868737541e+04 6.411264192202975387e+00
2.281613175931484147e+04 6.300494377487679820e+00
2.282037735991776935e+04 6.288727356240145561e+00
2.282257693055049094e+04 5.978631114282232595e+00
2.282681397236176053e+04 6.403790943023906834e+00
2.283325057599871070e+04 6.260408874681697711e+00
2.283546760942615947e+04 6.131592484908551910e+00
2.283968717013999049e+04 6.066932636524800415e+00
2.284191311395997400e+04 5.947596544329841528e+00
2.284698256784060504e+04 6.123473734738587915e+00
2.285256032798820524e+04 6.058081536818111346e+00
2.285480301883199354e+04 5.979069932406551047e+00
2.285983976607376826e+04 6.155028523522722672e+00
2.286627963425038251e+04 6.022165587593031333e+00
2.287186998103570295e+04 6.017706439301279353e+00
2.287408013769788522e+04 5.778406819605230282e+00
2.287915947899445018e+04 5.892938348069926668e+00
2.288558073596229588e+04 6.062359027636598618e+00
2.289117952229052389e+04 5.978931323692060928e+00
2.289341667373090240e+04 5.848752707064525325e+00
2.289847933558254226e+04 6.117182938055835351e+00
2.290491912837197742e+04 5.917420991024948229e+00
2.291048893832311296e+04 6.013007953652435233e+00
2.291269345582240203e+04 6.178950597120588029e+00
2.291777618106254522e+04 5.866457809976300730e+00
2.292421605366250151e+04 6.006129668528108922e+00
2.292979821578406336e+04 5.958788303782705853e+00
2.293202961980431792e+04 6.089327856836219688e+00
2.293711655531592623e+04 5.934718773377369416e+00
2.294353586652066224e+04 5.930301927147342056e+00
2.294910734260659956e+04 5.871826009010308489e+00
2.295136660756675337e+04 6.009198855457213106e+00
2.295641554633188571e+04 5.763135242071535380e+00
2.296283254844485418e+04 5.677298633248339499e+00
2.296841630413239909e+04 5.954256718697991779e+00
2.297064320588573173e+04 5.946559011642678527e+00
2.297571214658834651e+04 5.742283564804586682e+00
2.298215199201436189e+04 5.926178903202243831e+00
2.298772508696987643e+04 5.794119518226380272e+00
2.298997994436106092e+04 6.043204698726531099e+00
2.299503177071488608e+04 5.920042714948531959e+00
2.300147170214127982e+04 5.910963829028470506e+00
2.300698847495074369e+04 5.832830696050536723e+00
2.300931700716086198e+04 5.864088118728911780e+00
2.301432815483062950e+04 5.957140789757993993e+00
2.302076785503853534e+04 5.817286293684895249e+00
2.302634205352111167e+04 5.970263470258430516e+00
2.302859361339410316e+04 5.660297844305540949e+00
2.303364734023904020e+04 5.878405475529556945e+00
2.304008712335583186e+04 6.128732539078892039e+00
2.304565020974607614e+04 5.691172693265679428e+00
2.304793086855730144e+04 5.664691145753793400e+00
2.305296676617122284e+04 5.909387698169316749e+00
2.305852218352410637e+04 6.002643679455553993e+00
2.306082250166140511e+04 5.767031272440504175e+00
2.306495812944008139e+04 5.819059865812896248e+00
2.306726792753246264e+04 5.855792934660771110e+00
2.307226250047924987e+04 5.791494795596663359e+00
2.307782993753707342e+04 5.963434466329950112e+00
2.308009873520406836e+04 6.033186364518137168e+00
2.308426579823436259e+04 5.909211626455048716e+00
2.308654441860617226e+04 5.723003795345928957e+00
2.309158141573843386e+04 5.824958836373873794e+00
2.309713743082188375e+04 5.799684617326107627e+00
2.309943611336902177e+04 5.686070194431181335e+00
2.310357320100814104e+04 5.841548146838840161e+00
2.310588212176148954e+04 5.831283983319390352e+00
2.311090820578005150e+04 5.593545491266991299e+00
2.311638553675638104e+04 6.103480452392236799e+00
2.311878278710888844e+04 5.695567375324062098e+00
2.312288032190343802e+04 5.768656355008886294e+00
2.312515823418783111e+04 5.773945830626487030e+00
2.313019549363971964e+04 5.625361223540004119e+00
2.313575157135671907e+04 5.969732001640646324e+00
2.313804953360664513e+04 6.068072021751091505e+00
2.314218714559656655e+04 5.841869851514516654e+00
2.314449534849616248e+04 5.469278647797459314e+00
2.314951403407681937e+04 5.747404297386284888e+00
2.315505819076988701e+04 5.818740727381583433e+00
2.315736033102438523e+04 5.373175636213466611e+00
2.316149366217290299e+04 5.831200114117784494e+00
2.316383343315704769e+04 5.567401944165915495e+00
2.316883248276729137e+04 5.751902114695559121e+00
2.317436449947504298e+04 5.808447640784992316e+00
2.317666307955606680e+04 5.669501693969865030e+00
2.318079986291541354e+04 5.755202319000099820e+00
2.318310867203583621e+04 5.005628373563762779e+00
2.318812678517790482e+04 5.518442517868779262e+00
2.319367047503227150e+04 6.001839456815474705e+00
2.319600019002520276e+04 5.858788636448680087e+00
2.320010572163554025e+04 5.889829110839815307e+00
2.320244611215758050e+04 5.470693745950752529e+00
2.320744484011067470e+04 5.713447733023828690e+00
2.321297609526467204e+04 6.037096452815762682e+00
2.321533827398552239e+04 5.867807023648492049e+00
2.321941122124854155e+04 5.705871280018201652e+00
2.322178403563671236e+04 5.444294217412386061e+00
2.322673867638103548e+04 5.656597718064878322e+00
2.323228134858236444e+04 5.853980715104093235e+00
2.323463701595096063e+04 5.270539420420026211e+00
2.323871634904677921e+04 5.670651611462504071e+00
2.324105873377601165e+04 5.515497410359526675e+00
2.324605600195913939e+04 5.658074016278375140e+00
2.325158622068226759e+04 5.854706147674388461e+00
2.325395042829160593e+04 5.702354682022597210e+00
2.325802109021290744e+04 5.918436180829162119e+00
2.326039643604578669e+04 5.579168081346450592e+00
2.326537346034519942e+04 5.679256831446594767e+00
2.327089069277843373e+04 5.967790312342859949e+00
2.327328850819429863e+04 5.721365475736514661e+00
2.327732542501423450e+04 5.945505967615346776e+00
2.327973403571922972e+04 5.527725684767887948e+00
2.328469311023550472e+04 5.880166122645375637e+00
2.329019474922527297e+04 5.857212355734326081e+00
2.329256238283632410e+04 5.790121924517658947e+00
2.329661360154268186e+04 5.833842107975841351e+00
2.329900813421723797e+04 5.218897333687255724e+00
2.330398278389807092e+04 5.895021579891794872e+00
2.330949837729787760e+04 5.949097480593195542e+00
2.331189995898762936e+04 5.527101551407556990e+00
2.331593282176649882e+04 5.855079784331834070e+00
2.331834602921634723e+04 5.525323279003646171e+00
2.332329952211962518e+04 5.753360529230041820e+00
2.332885356022476117e+04 5.801195361506604087e+00
2.333123763068771586e+04 5.814387350148704670e+00
2.333523585105459642e+04 5.927887488494847368e+00
2.333767392129523068e+04 5.573517377469930700e+00
2.334261153532407116e+04 6.101342991387623371e+00
2.334810427828514366e+04 5.808617021306893058e+00
2.335051077524381981e+04 5.812371497416460642e+00
2.335457400971355310e+04 5.790670377982675809e+00
2.335696519772407555e+04 4.960897777774102124e+00
2.336190678032591313e+04 5.746410710829406021e+00
2.336742708061160374e+04 5.682041637908405995e+00
2.336984847698109297e+04 5.775072101359800314e+00
2.337382643193193871e+04 5.345065851320232930e+00
2.337629458582471852e+04 5.750873318819107460e+00
2.338665177970409786e+04 5.699363632424713444e+00
2.338914317244572158e+04 5.655234263127964844e+00
2.339308466319564104e+04 5.814539049011886007e+00
2.339562118430902774e+04 5.648214198834637045e+00
2.340052474352184072e+04 5.974786033754429404e+00
2.340600950118622859e+04 5.945467228871463838e+00
2.340845791410387028e+04 5.362876479995202672e+00
2.341244313115001933e+04 5.452566882884166688e+00
2.341490372668029886e+04 5.245064809400818540e+00
2.341982754618534091e+04 5.483130052710484925e+00
2.342531021093489107e+04 5.707728700730820393e+00
2.342779566516392151e+04 5.403527250453945108e+00
2.343174365936146933e+04 6.012657619888761573e+00
2.343424132568644563e+04 5.514541421000540566e+00
2.343911688255152330e+04 5.732702566512354103e+00
2.344461037103202762e+04 5.498700068672587093e+00
2.344706669660818079e+04 5.235354847324441785e+00
2.345101230858774579e+04 5.464324477451325102e+00
2.345351218426137348e+04 5.327638607545231331e+00
2.345843077598512536e+04 5.708171134925676959e+00
2.346390996878222359e+04 5.707588500206715487e+00
2.346640348135239037e+04 5.407371838180869084e+00
2.347034304011762651e+04 5.646148038229364730e+00
2.347284928771278283e+04 5.363115071843745696e+00
2.347774468125052954e+04 5.937216028035522619e+00
2.348320898751569985e+04 5.873391449771628636e+00
2.348574093025704497e+04 5.300380366466507454e+00
2.348964186322075329e+04 5.516299973917612398e+00
2.349211985424236627e+04 5.466993448177680293e+00
2.349703227493057057e+04 5.609870790853840994e+00
2.350259601781767560e+04 5.497435415889206034e+00
2.350501044704384549e+04 5.421429570190368530e+00
2.350894008670819676e+04 5.529862249581451117e+00
2.351145590606348196e+04 5.020032705384644522e+00
2.351634505442681620e+04 5.395986804102993695e+00
2.352180522509243019e+04 5.619395561504482828e+00
2.352434714192467072e+04 5.375150963277562255e+00
2.352823768809160902e+04 5.875787722476441211e+00
2.353079291579457640e+04 5.643011187204453272e+00
2.353565776857011224e+04 5.687325514223167566e+00
2.354110239813729277e+04 5.717725552671130806e+00
2.354361646170589302e+04 5.513988368893691039e+00
2.354753464330920542e+04 5.552886425001875459e+00
2.355006154363699898e+04 5.367154237995805488e+00
2.355494348456688749e+04 5.808006265167816373e+00
2.356039891280118900e+04 5.903035220791961635e+00
2.356295203529646824e+04 5.455129462990637279e+00
2.356683093584220114e+04 5.723694244085128169e+00
2.356939744175156011e+04 5.466803927275162955e+00
2.357425499770799797e+04 5.755606561548880507e+00
2.357969475484540453e+04 5.863730305310927982e+00
2.358226617320760852e+04 4.915552227113831663e+00
2.358612654879466209e+04 6.108145604266072226e+00
2.358873428509709629e+04 5.603108334993462059e+00
2.359356613893018221e+04 5.494871311589552221e+00
2.359898989942633489e+04 5.893255232854558656e+00
2.360155083613194802e+04 4.392284098156453709e+00
2.360542145416812855e+04 5.817016737556957473e+00
2.360800079002318307e+04 5.726827815711097003e+00
2.361285002635315323e+04 6.029685073618729518e+00
2.361828432107541084e+04 5.980106947808758733e+00
2.362089112832739556e+04 5.921825782466022758e+00
2.362471563319537381e+04 5.792317958268872857e+00
2.362733645591867753e+04 5.447668193678796733e+00
2.363216013843802648e+04 5.805601038321256624e+00
2.363757801299420680e+04 5.982513131476866697e+00
2.364022742010677757e+04 5.961444756304465464e+00
2.364400907831572113e+04 5.987765546009876871e+00
2.364667240307964676e+04 5.749729375578587209e+00
2.365144276051404449e+04 5.793461392461569659e+00
2.365687095707489425e+04 6.171541482123719113e+00
2.365949233413057664e+04 5.963676638652439799e+00
2.366330176950554960e+04 5.948352926850259514e+00
2.366827205471703201e+04 5.803979346307415632e+00
2.367238224691482537e+04 5.943764012135656749e+00
2.367616313941306726e+04 5.905796083470754354e+00
2.367882736142197973e+04 5.630722710450876356e+00
2.368259369525616785e+04 5.780891188657547808e+00
2.368758049937347096e+04 5.498757583273825134e+00
2.369171789896522023e+04 5.499040868553412231e+00
2.369545454642084223e+04 6.021280498858584629e+00
2.369816281090714619e+04 5.492065210287031540e+00
2.370290457196581337e+04 5.817295317752985362e+00
2.370831505168824879e+04 5.575259162177495398e+00
2.371098105453842800e+04 5.772215686720981509e+00
2.371474516937993030e+04 5.587840457813338269e+00
2.371742571509459231e+04 5.840287960418883095e+00
2.372221171255014997e+04 5.560639360153294852e+00
2.372760512225635466e+04 6.043442407679374462e+00
2.373031535839545541e+04 6.125255134556434555e+00
2.373403495223815480e+04 6.489899068887300615e+00
2.373676033826930143e+04 6.090038079254729730e+00
2.374151869184899624e+04 6.117311839637832982e+00
2.374689432204691911e+04 6.304593628487920931e+00
2.374965023180503340e+04 5.938737959700246982e+00
2.375332386408225648e+04 6.208184564879253742e+00
2.375602238800568011e+04 6.057694099932874110e+00
2.376080435827992187e+04 5.786201796224792027e+00
2.376618265978993077e+04 5.880535154158647693e+00
2.376891107102990281e+04 5.415734197308275988e+00
2.377261191247242823e+04 5.981952677137791774e+00
2.377535557400509424e+04 5.801480110461947781e+00
2.378010217134570848e+04 5.916751798035365439e+00
2.378547011973578992e+04 5.861573465510036662e+00
2.378824489599344815e+04 5.673921333459794880e+00
2.379189907186355413e+04 5.838512842724258967e+00
2.379468971207553113e+04 5.939589678898599345e+00
2.379940724437031531e+04 6.008779364745711504e+00
2.380475666678204288e+04 5.814906433220279780e+00
2.380750490120889663e+04 5.730552335627134397e+00
2.381118530896094308e+04 6.329582565901195501e+00
2.381394889256429087e+04 6.280341665557132913e+00
2.381868268199944941e+04 5.982136697168788153e+00
2.382404228205591789e+04 6.252144861784868723e+00
2.382683720092909061e+04 6.589584590347421056e+00
2.383047061541359653e+04 6.200611220893629927e+00
2.383328151396787507e+04 6.154737594292249092e+00
2.383798612617745675e+04 6.040066931036617071e+00
2.384332696833390946e+04 6.188139482347027709e+00
2.384617045083403355e+04 6.312773931113713211e+00
2.384975498357834294e+04 5.967678981668461446e+00
2.385261494777391272e+04 5.703875108192116627e+00
2.385726009000654813e+04 6.294730612571086681e+00
2.386261068533890284e+04 5.920277415080224870e+00
2.386542738192651086e+04 5.943766584108033157e+00
2.386903836974845763e+04 6.153252208676648571e+00
2.387187115568770241e+04 6.294770346354962243e+00
2.387656171300078131e+04 6.366980856720281245e+00
2.388189340350851853e+04 6.396685326381573944e+00
2.388475902618059627e+04 6.520062355553374545e+00
2.388832075017103489e+04 6.523521014252741779e+00
2.389120311955651778e+04 6.116317302951007839e+00
2.389586307867441428e+04 6.382681945146897462e+00
2.390117510248405597e+04 6.253788410557929112e+00
2.390409160133037585e+04 6.403283886432424410e+00
2.390760210732242922e+04 6.206253671236948044e+00
2.391045851974740071e+04 6.127543841677356440e+00
2.391513391621518167e+04 6.321059224560615419e+00
2.392045577067233535e+04 6.426947416268638413e+00
2.392334524412313840e+04 6.421648929297320230e+00
2.392688242396995338e+04 6.666580506600657152e+00
2.392978877039860527e+04 6.499231556604735616e+00
2.393444409408628781e+04 6.374893000608545357e+00
2.393973536684844294e+04 6.607434699816493229e+00
2.394267614220155519e+04 6.375750791979238663e+00
2.394612062122001589e+04 6.383816753349204731e+00
2.394918765926914421e+04 6.372023207318329163e+00
2.395373250107757485e+04 6.316604181986770428e+00
2.395901388176830733e+04 6.447356978128586213e+00
2.396192897343278310e+04 6.075265841339741790e+00
2.396543981352218179e+04 6.569313384202980721e+00
2.396837189156926979e+04 6.417336092289662730e+00
2.397300001382432310e+04 6.040900718842144634e+00
2.397829130232863827e+04 6.631373896678375957e+00
2.398125805889508774e+04 6.225398329280710463e+00
2.398471685477469509e+04 6.836381538992722717e+00
2.398770130481773231e+04 6.326128578489338850e+00
2.399229710017714751e+04 6.439530401080118871e+00
2.399756757569767069e+04 6.381450629220948301e+00
2.400058811153277929e+04 6.664956745651396730e+00
2.400399274333047651e+04 6.856058053746531655e+00
2.400703166919514842e+04 6.665407868288249382e+00
2.401156284583301749e+04 6.554966439646689125e+00
2.401684268932892519e+04 6.913919647426765458e+00
2.401983723288835608e+04 6.398717916851387244e+00
2.402326746714395995e+04 6.708544167866879349e+00
2.402627984175195161e+04 6.435657381560259793e+00
2.403085776597847871e+04 6.575953277049928936e+00
2.403611663702625083e+04 6.288026051346339074e+00
2.403916538325956208e+04 6.110099820248830582e+00
2.404254102768195298e+04 6.463720612688737432e+00
2.404560831278508340e+04 6.313247892502348968e+00
2.405015233890589661e+04 6.398140558746756135e+00
2.405538940687421200e+04 6.535569263761716208e+00
2.405849448260457575e+04 6.055191964832045137e+00
2.406181339364654195e+04 6.579844914295824410e+00
2.406485543411493563e+04 6.035493916181426499e+00
2.406941438590927282e+04 6.050493958539600925e+00
2.407466095563203271e+04 6.532534004155528429e+00
2.407773962643463528e+04 6.437892375211356821e+00
2.408108452848167872e+04 6.402402408964070979e+00
2.408622741841222887e+04 6.473281383169978476e+00
2.409062425882717798e+04 6.178920605164921476e+00
2.409393125053618860e+04 6.569140215310414810e+00
2.409706673538353789e+04 6.794281097687053794e+00
2.410035439785259950e+04 6.782734267142034312e+00
2.410551915688270674e+04 6.526597092787410404e+00
2.410995200115586340e+04 5.842059732142719675e+00
2.411320026131625491e+04 6.832410693019564718e+00
2.411631071060845716e+04 6.663628077527607552e+00
2.411962297617922013e+04 6.431347025665464123e+00
2.412477755644159333e+04 6.381046105609263108e+00
2.412919392564908776e+04 6.133888812828473647e+00
2.413246796965518661e+04 6.764744755654579222e+00
2.413563569879482384e+04 6.002157755647916204e+00
2.413889025175316783e+04 6.463504689883832199e+00
2.414406688961309555e+04 6.509177028863590841e+00
2.414851956584254731e+04 5.784112871049740257e+00
2.415173438730268026e+04 6.153892847317820269e+00
2.415496165689896225e+04 5.986230168041888788e+00
2.415815623459887865e+04 6.408169382871087727e+00
2.416335578723615617e+04 6.448141861908381678e+00
2.416776017634461823e+04 6.079545251711042653e+00
2.417099947733567751e+04 6.447815724803009019e+00
2.417420119799259919e+04 6.204257298581006275e+00
2.417742087125077160e+04 5.930680461125808378e+00
2.418261003522579631e+04 6.252185762131971636e+00
2.418708357744722161e+04 6.125884178024717741e+00
2.419026319890862214e+04 6.102327794573250586e+00
2.419352493140179286e+04 6.018273061405702506e+00
2.419668412866540166e+04 5.991955462521966425e+00
2.420189638866314272e+04 6.299041120251876791e+00
2.420640796248290644e+04 6.124981903143313033e+00
2.420952549205642572e+04 6.733627978919805024e+00
2.421284963688155040e+04 6.276036742632030041e+00
2.421594592282526355e+04 6.864316202990039528e+00
2.422114830624331807e+04 6.535675743646820024e+00
2.422564390760477545e+04 5.811840169748909268e+00
2.422878630553486437e+04 6.555087306355326326e+00
2.423208448396472158e+04 6.395152733969583281e+00
2.423520625803206713e+04 6.490130189345022060e+00
2.424043196086629905e+04 6.643998816208973146e+00
2.424496596764029528e+04 6.354261701210584867e+00
2.424804567963808586e+04 6.351168839021754664e+00
2.425140687154737316e+04 6.601255225628180234e+00
2.425446514395414124e+04 6.670653657245160240e+00
2.425971509612995214e+04 6.553298997353248723e+00
2.426428899553263909e+04 6.263373921714750381e+00
2.426730357046244535e+04 6.710577394165959220e+00
2.427064013719434297e+04 6.382870040485856045e+00
2.427372252704936182e+04 6.893644279096429628e+00
2.427896238587235348e+04 6.645211475166135529e+00
2.428351997713660603e+04 6.285798600899561883e+00
2.428655991388670373e+04 6.863173695739453350e+00
2.428996006732229944e+04 6.346712819769655844e+00
2.429430826810640065e+04 6.453466618329058768e+00
2.429939660578585972e+04 6.928547387902518118e+00
2.430290359496414749e+04 7.002533050044948304e+00
2.430581469282634498e+04 6.845528961575413796e+00
2.430928099216399642e+04 6.883594420188226870e+00
2.431357488519040271e+04 6.604276683459501918e+00
2.431865035218713092e+04 6.887671633344671918e+00
2.432206984094209110e+04 6.251479228620055117e+00
2.432506792923736793e+04 6.621179231743337112e+00
2.432850906118073181e+04 6.068155742169952127e+00
2.433281771037308863e+04 6.383166465047012572e+00
2.433790257990908140e+04 6.594607176367094148e+00
2.434138783883048382e+04 6.160741502493818800e+00
2.434431965109528392e+04 6.044099662787274951e+00
2.434782739208958810e+04 5.734454415685620532e+00
2.435209488548163063e+04 5.268186966774091040e+00
2.435715326620337146e+04 5.450883106043625581e+00
2.436070682214205226e+04 4.989891885542598438e+00
2.436356980142863904e+04 6.319066372452828872e+00
2.436714669683402462e+04 5.870806870891575713e+00
2.437133505210270232e+04 6.433625395061900676e+00
2.437640229426070800e+04 6.639575031879990874e+00
2.437993058651890533e+04 6.206448622934421344e+00
2.438281823793541480e+04 7.035476584268375078e+00
2.438813055892343255e+04 6.688735382729842804e+00
2.439280801592212811e+04 6.616237243794119927e+00
2.439564953614883052e+04 6.972235156036411752e+00
2.439924689994944129e+04 6.416295089445204880e+00
2.440206489977664387e+04 6.931663644174348882e+00
2.440740380947359881e+04 6.491808247869021997e+00
2.441212499447021764e+04 7.066862553163939076e+00
2.441489505990325779e+04 6.977804057277376515e+00
2.441859869681936107e+04 5.051817890813160794e+00
2.442130985699634039e+04 6.446040692083952806e+00
2.442663897598054973e+04 6.719475201369998096e+00
2.443134424790000048e+04 6.432987509103366364e+00
2.443413887954307211e+04 6.471528752871822832e+00
2.443778218267854027e+04 6.431918749264141866e+00
2.444055310573374300e+04 6.301409439646761257e+00
2.444590903154313855e+04 6.014610816203656007e+00
2.445065838770366463e+04 6.269392204084377695e+00
2.445338099568091275e+04 6.216688742846082860e+00
2.445713138394128691e+04 5.185330942595083314e+00
2.445979465676738982e+04 5.778770224106043685e+00
2.446517841920958745e+04 5.770039910039102438e+00
2.446997350701910909e+04 5.492758901985718367e+00
2.447262138540262822e+04 5.866951685760509072e+00
2.447631243105646354e+04 5.616742348122298445e+00
2.447903444281140764e+04 6.104877566589197002e+00
2.448440802104247632e+04 6.184137952502915425e+00
2.448918664349449318e+04 6.332869655826950606e+00
2.449185993923201022e+04 6.593261915087489378e+00
2.449562392320703293e+04 5.345111129521509241e+00
2.449827238259925798e+04 5.961992385634509617e+00
2.450367402631725054e+04 5.985329839558283460e+00
2.450849881810254738e+04 5.749365078449408806e+00
2.451109665345468238e+04 5.926480285753730648e+00
2.451493643000627708e+04 4.451924542790869133e+00
2.451750847391049683e+04 6.160500442828526602e+00
2.452293927289932617e+04 5.887625147126765768e+00
2.452770960475068205e+04 5.601628373016759532e+00
2.453033146950968512e+04 6.176124607085979434e+00
2.453414584447332163e+04 5.974849965563285181e+00
2.453674264377914005e+04 6.251916382037997266e+00
2.454216294749536974e+04 6.251446923122382593e+00
2.454701867705526456e+04 5.876760790543893442e+00
2.454956434691539471e+04 6.435628611053745729e+00
2.455345526599602454e+04 6.216271176489334138e+00
2.455597486665599354e+04 6.545690879798565120e+00
2.456143419168494802e+04 6.110256253514171121e+00
2.456632878293220347e+04 6.459864531692407930e+00
2.456879522157508109e+04 6.375788532442727252e+00
2.457276570619743507e+04 6.224925364196374211e+00
2.457520505879886332e+04 6.283234702144763872e+00
2.458064486008413951e+04 6.280293022816608506e+00
2.458553291947179605e+04 6.153370601524733807e+00
2.458802406589711973e+04 6.393215828058142591e+00
2.459196843136098323e+04 6.385663363540285964e+00
2.459443323459116800e+04 6.372180885532303662e+00
2.459991790484557350e+04 6.045634297368179588e+00
2.460483980089176112e+04 6.000390663036973216e+00
2.460725090911542793e+04 6.340644286611919256e+00
2.461127565239213436e+04 6.075861316156420777e+00
2.461365942548434759e+04 6.549537237822039337e+00
2.461915991920125452e+04 5.399497905719440993e+00
2.462414767806163582e+04 5.859309221811361823e+00
2.462647580053081037e+04 6.244312365486276661e+00
2.463195582255210684e+04 5.706956156605963670e+00
2.463837378013652415e+04 5.620894532430776636e+00
2.464334475608155844e+04 6.081683741663262310e+00
2.464569861811139344e+04 6.152346812011199262e+00
2.465120938969061535e+04 6.090089608921807951e+00
2.465762704263085834e+04 5.968367973824525663e+00
2.466264927643757255e+04 5.934043483079854298e+00
2.466491927171443967e+04 6.322080201503657015e+00
2.467046204128262252e+04 5.971174808672055967e+00
2.467551951534378895e+04 5.930705589715930870e+00
2.467773185456078863e+04 6.072777481942034150e+00
2.468184349654371181e+04 5.802547079288603804e+00
2.468413778618265496e+04 5.777578666711273847e+00
2.468967012853915367e+04 5.789349479257841935e+00
2.469471069347687808e+04 5.811046100343538079e+00
2.469694891963458576e+04 6.014278434430941900e+00
2.470114447069482776e+04 5.315665763384460618e+00
2.470335412541922051e+04 5.558602958865582089e+00
2.470891876034964298e+04 5.423697021700901288e+00
2.471418908939071480e+04 6.877790200866666481e+00
2.471616383658013729e+04 4.532389742054560244e+00
2.472044647894428999e+04 6.007093872536375834e+00
2.472256833050270143e+04 5.514800795959942548e+00
2.472812303291170974e+04 5.582404140777953216e+00
2.473320046896585700e+04 3.972007513070498597e+00
2.473537656331637118e+04 6.041271546417131155e+00
2.473963300417863138e+04 5.747163709826584643e+00
2.474178028919253120e+04 5.620076524199674850e+00
2.474736749432583747e+04 5.565046610394871252e+00
2.475249844572036454e+04 5.453934466993384689e+00
2.475458694320741415e+04 5.741964616335695659e+00
2.475893134547346563e+04 5.845694141491337703e+00
2.476098988092011132e+04 5.452276752794444015e+00
2.476661092846485917e+04 5.494212399667370406e+00
2.477179748738224589e+04 5.733531844875429329e+00
2.477379498304187291e+04 5.038353866220976585e+00
2.477811472585850424e+04 5.144236650723057025e+00
2.478019715056784480e+04 5.289086865882892674e+00
2.478580784745666824e+04 5.301253849679372188e+00
2.479097758080463973e+04 5.534577639762197521e+00
2.479300072055810233e+04 5.108847245884017063e+00
2.479740919153600044e+04 4.625122820146495783e+00
2.479940211951415768e+04 4.900229410786465678e+00
2.480504695307761722e+04 5.148655114411027967e+00
2.481027277031133781e+04 5.975422836736043131e+00
2.481220412353011488e+04 4.967492337005377401e+00
2.481787243672495970e+04 4.946475919843027924e+00
2.482428499620084403e+04 5.098342813670774909e+00
2.482944949027433177e+04 5.280835731719814241e+00
2.483140511206855081e+04 5.224378515664798606e+00
2.483706287481670734e+04 5.195020103291668079e+00
2.484347428074140407e+04 4.604021724390647385e+00
2.484874064697268477e+04 4.313891973354702536e+00
2.485060364710209979e+04 4.914875211833415136e+00
2.485629672861729705e+04 5.972796830228897846e+00
2.486270776639606629e+04 5.213310150447781233e+00
2.486803289855729599e+04 5.974572732542601017e+00
2.486979969018542397e+04 3.956523658912154850e+00
2.487552946030474413e+04 4.650264519466910329e+00
2.488189261102749151e+04 5.286732262755053036e+00
2.488720089476922658e+04 3.945315760753909995e+00
2.488899320481295945e+04 5.675076964581251993e+00
2.489471190557764203e+04 4.642520423642993777e+00
2.490112136201503017e+04 4.649383762039366097e+00
2.490648896818049252e+04 4.538837951000960658e+00
2.490818414347681392e+04 4.897961726877450239e+00
2.491393988488617106e+04 4.949135656962677210e+00
2.492034894723808611e+04 5.048864159184736522e+00
2.492577812388522216e+04 4.706774673725126590e+00
2.492737247715898047e+04 4.142158878028440405e+00
2.493311767999118456e+04 5.404725957596877350e+00
2.493850894349164446e+04 2.858336083584325671e+00
2.494016323375606953e+04 4.833058875277250976e+00
2.494493696802698469e+04 5.187691778021876310e+00
2.494655816693734596e+04 4.575376166756808693e+00
2.495234073438364067e+04 5.437278546763224085e+00
2.495779339437352246e+04 5.298200284202849275e+00
2.495934713509746143e+04 4.693521723895281994e+00
2.496422179229762696e+04 5.041255292193402404e+00
2.496574116367167881e+04 5.799073127243810966e+00
2.497156255494554716e+04 5.093280357210666409e+00
2.497707894510765982e+04 4.328223546152873524e+00
2.497852829896046751e+04 5.005633225933497243e+00
2.498432585513321101e+04 4.735817777478535717e+00
2.499073169482110825e+04 4.799243793710672001e+00
2.499623006626375718e+04 5.364645267884301738e+00
2.499770669332088437e+04 4.656309350465052788e+00
2.500354295399428520e+04 4.840693574376792263e+00
2.500994837052926960e+04 4.940220172315061831e+00
2.501551111761426364e+04 4.231537566798484029e+00
2.501688229808299002e+04 4.387855979491710912e+00
2.502275877547307755e+04 4.122947084772175863e+00
2.502916375639432226e+04 5.169424571688741032e+00
2.503465802712238292e+04 3.894208074686221543e+00
2.503605509918056850e+04 4.466594420745509275e+00
2.504192023172287372e+04 4.664229894059887194e+00
2.504832387890229802e+04 4.579618213075321798e+00
2.505393434696441182e+04 5.117809907930133129e+00
2.505522502706420710e+04 4.706771224523666142e+00
2.506113072882386405e+04 4.099559655005973191e+00
2.506753392732061184e+04 4.986337614203830704e+00
2.507321180397944772e+04 4.019361798802821184e+00
2.507439203313569669e+04 4.887307091656852620e+00
2.508028694587056816e+04 5.364156066974318904e+00
2.508668875814624698e+04 4.777259535078362873e+00
2.509234839522454058e+04 5.239191053333557058e+00
2.509355607729280746e+04 5.481384518853283261e+00
2.509949192530950677e+04 3.696602246274997228e+00
2.510589327602580306e+04 4.055561248135538754e+00
2.511162096772886434e+04 3.076793180368856628e+00
2.511271712758059948e+04 3.519842228538787587e+00
2.511869550011971660e+04 4.435527609455979459e+00
2.512509637063109039e+04 4.511223286240985786e+00
2.513144243472141898e+04 4.894206970231083531e+00
2.513784203044860988e+04 4.875745972196440015e+00
2.514424146664729051e+04 3.655009746288990335e+00
2.515039534978667871e+04 3.995423339247159422e+00
2.515685850908426801e+04 3.536330095114193384e+00
2.516333041829369176e+04 2.993461860193447510e+00
2.516974725221340123e+04 3.165697243025531016e+00
2.517625336054577565e+04 3.646745112196099647e+00
2.518275075754369027e+04 3.992710704843282166e+00
2.518897545815177727e+04 2.451650184096294982e+00
2.519537258709123125e+04 3.866052406290975796e+00
2.520125206629217064e+04 3.804176403465489908e+00
2.520209440602719769e+04 4.583889559017944038e+00
2.520816634110900486e+04 4.283471028488022192e+00
2.521456296068335359e+04 4.500572447189129299e+00
2.522051621695913855e+04 4.065176157267749169e+00
2.522123761887393266e+04 3.387804651659978461e+00
2.522735567301844640e+04 0.000000000000000000e+00


==> anc/Gemini_GNIRS_60497.52.txt <==
8.281424983661736405e+03 0.000000000000000000e+00
8.285618965117828338e+03 2.845318283830968298e+00
8.289072681615827605e+03 3.321111007527678183e+00
8.293156535378793706e+03 1.195538395740124216e+00
8.296777062390638093e+03 -9.279398236243768805e-02
8.300408827447827207e+03 1.893679899129375066e+00
8.304505213743783315e+03 4.257105550061810462e+00
8.307888266621086586e+03 9.366356200240241181e-01
8.312387366775452392e+03 4.163793475039720415e-01
8.316195779511963337e+03 3.071703342541911130e+00
8.319767255878263313e+03 2.119892530521072072e+00
8.323968474375335063e+03 8.258168313045807229e-01
8.327398396967420922e+03 3.692411799952539209e+00
8.331619425834211143e+03 4.935937345186071634e-01
8.335473522848491484e+03 3.251668005177848819e+00
8.339266905709539060e+03 1.775012009265789503e+00
8.343217908971762881e+03 3.898057045082110039e-01
8.347020739074669109e+03 1.734489437750651675e+00
8.350800413166756698e+03 5.786771831447206083e-01
8.354724088609051250e+03 1.414416412124294586e+00
8.358517271605713177e+03 1.129354449471127619e+00
8.362125296607184282e+03 3.439568069133900341e-01
8.366322209871612358e+03 2.422567464705775553e+00
8.370272984678178545e+03 2.858664610546994389e+00
8.374010105953084349e+03 1.288971235518229008e+00
8.377786689416041554e+03 1.861677676552848659e+00
8.381411155284655251e+03 2.463333379413920721e+00
8.385493250512205123e+03 3.180442099685544477e+00
8.389243461844596823e+03 3.207872976454014591e+00
8.392990677454730758e+03 3.452665509421531276e+00
8.397289203560743772e+03 3.357719078349136854e+00
8.401145551288380375e+03 2.294340318965525594e+00
8.404849011012274786e+03 3.216774325272662161e+00
8.408802716903215696e+03 3.719890572073291768e+00
8.412411107514177274e+03 2.837756751423658130e+00
8.416457348728645229e+03 3.470982070164789324e+00
8.420336213817889075e+03 4.479976018256279779e+00
8.424165173370744014e+03 3.326051330141962747e+00
8.428308284265998736e+03 4.053262150637390704e+00
8.431943177469125658e+03 3.693131524228917772e+00
8.435601904311843100e+03 2.789808677186863317e+00
8.439428376187839604e+03 4.378056446343868480e+00
8.443241474248670784e+03 4.321353557303881487e+00
8.447304928948564338e+03 4.291991845393515526e+00
8.451100137184452251e+03 5.400505130064185089e+00
8.455052071863181482e+03 6.308955812434821731e+00
8.459083137298073780e+03 4.255787131131612000e+00
8.462906126726786169e+03 4.145960986017279026e+00
8.466578873094624214e+03 3.545567243390540302e+00
8.470296630157319669e+03 4.701277640227561783e+00
8.474138776055808194e+03 4.438128179257604167e+00
8.478278683352582448e+03 5.102571865110128613e+00
8.482255079238502731e+03 6.024735181867760581e+00
8.485926160212477043e+03 5.622250255467830193e+00
8.489446632036717347e+03 5.423954142643338194e+00
8.493390333041175836e+03 5.779838335520704362e+00
8.497623237097888705e+03 6.323496251038452698e+00
8.501325960026690154e+03 5.693365165560778429e+00
8.505270089251427635e+03 6.348924030696363019e+00
8.509297349989836221e+03 5.486708602787179423e+00
8.512899926174713983e+03 6.505800671213518349e+00
8.516959048701579377e+03 6.655225103172201173e+00
8.520682183757280654e+03 6.745505438942489995e+00
8.524399236968914920e+03 7.736610911739998819e+00
8.528415005376315094e+03 7.172282526087739640e+00
8.532299687936658302e+03 7.135107465642738234e+00
8.536206053094352683e+03 7.569840525894084848e+00
8.540127976384812428e+03 8.324360114330511706e+00
8.543756483316596132e+03 7.461063185098830708e+00
8.547861400828369369e+03 8.155158946062785574e+00
8.551551316155799213e+03 7.659799078306386733e+00
8.555385498291292606e+03 8.300848966112466698e+00
8.559318822818067929e+03 9.281620217472243084e+00
8.562993741035752464e+03 9.097976678851665611e+00
8.567236246533726444e+03 8.323208045631801610e+00
8.570750835761673443e+03 9.100948205583049955e+00
8.574329473804660665e+03 8.031314338240179040e+00
8.578482269230176826e+03 9.566255881990450405e+00
8.582257083904478350e+03 9.900427029218375807e+00
8.586524823431656841e+03 9.969086310940708628e+00
8.590238458984978934e+03 9.850454971542308868e+00
8.593712093518272013e+03 1.033653532398552954e+01
8.597900942296409994e+03 1.088754436147270077e+01
8.601686297596657823e+03 1.153849680686037971e+01
8.605677682367291709e+03 1.133402253470435106e+01
8.609318123978464428e+03 1.093223251649533978e+01
8.613086480435656995e+03 1.169050931711847241e+01
8.617406406198377226e+03 1.277789126224296012e+01
8.621219205327792224e+03 1.225112889231118452e+01
8.624893630793201737e+03 1.313198657781191514e+01
8.628593217841153091e+03 1.313636807001959284e+01
8.632299624963969109e+03 1.350422367218655140e+01
8.636529940673020974e+03 1.356584037254704000e+01
8.640349482692115998e+03 1.275202529654768746e+01
8.644289874086254713e+03 1.413822222493204173e+01
8.647914147350062194e+03 1.405562172663654152e+01
8.651830358017547042e+03 1.410520346176012829e+01
8.656087219337201532e+03 1.391163385345696923e+01
8.659607003357974463e+03 1.521885566220997532e+01
8.663411438746137719e+03 1.464682962477651351e+01
8.667388351077250263e+03 1.542050625235714278e+01
8.671377077705066768e+03 1.545941415220648274e+01
8.675187461188532325e+03 1.534342483971303928e+01
8.678774890578484701e+03 1.610682251911036644e+01
8.682911098334936469e+03 1.605495602845383019e+01
8.686693967315308328e+03 1.582615192372563051e+01
8.690450087805089424e+03 1.692171676934390945e+01
8.694337336872795277e+03 1.674057793325126653e+01
8.697985391673617414e+03 1.655045410864118338e+01
8.702154080710177368e+03 1.686104586534377958e+01
8.706090220365300411e+03 1.771134729354361781e+01
8.709771153904090170e+03 1.828825206729977637e+01
8.713471789234503376e+03 1.772800339683721660e+01
8.717282446294730107e+03 1.727496230217739281e+01
8.721487065017843634e+03 1.780048988247234121e+01
8.725270104689663640e+03 1.824241621745611397e+01
8.729145427361372640e+03 1.773482805613570790e+01
8.733082151331487694e+03 1.833880429080326024e+01
8.736681242529934025e+03 1.847367151994599865e+01
8.740790896846192481e+03 1.847823099709525962e+01
8.744438176239016684e+03 1.825308658005865325e+01
8.748204519255647028e+03 1.875479048001786353e+01
8.752480727828131421e+03 1.814232071681478686e+01
8.756224136687329519e+03 1.871179583344645891e+01
8.759871407020355036e+03 1.989059344948669050e+01
8.763616642138871612e+03 1.936628660265464674e+01
8.767608760591188911e+03 1.900679878599761352e+01
8.771459416509605944e+03 1.926719892337351325e+01
8.775342329619152224e+03 1.920293628581221057e+01
8.779332499865258796e+03 1.940095590172046158e+01
8.783025955336552215e+03 1.893743372464745534e+01
8.787059592334859190e+03 1.816105853093104017e+01
8.791031833658766118e+03 1.867673485606348294e+01
8.794623346091300846e+03 1.894085129915122678e+01
8.798562888282667700e+03 1.798020625360063818e+01
8.802456842195520949e+03 1.850874447909542297e+01
8.806490703078534352e+03 1.838768637470785094e+01
8.810410671869092766e+03 1.940287972822589069e+01
8.814086402351000288e+03 1.928976893660084357e+01
8.817871431416657288e+03 1.846741820598669293e+01
8.821525637161686973e+03 1.840360365617638294e+01
8.825337230214134252e+03 1.890906914313462295e+01
8.829457001271366607e+03 1.917856966244006145e+01
8.833505091535082101e+03 1.753149641538076153e+01
8.837260404833779830e+03 1.819758309168105725e+01
8.841062937489114120e+03 1.778432103903933026e+01
8.844882795005305525e+03 1.830532204797029294e+01
8.848706702891971872e+03 1.818219728030017990e+01
8.852631897847271830e+03 1.885611545467325101e+01
8.856550804866892577e+03 1.836717929757663370e+01
8.860420270041709955e+03 1.852810469080691647e+01
8.864210885311398670e+03 1.805573442990041855e+01
8.867988437681688083e+03 1.896919986998883800e+01
8.871826231104181716e+03 1.889575375416900371e+01
8.875575619084098435e+03 1.868324530676329331e+01
8.879580962142628778e+03 1.893551098515260378e+01
8.883434899187608607e+03 1.999551308148121720e+01
8.887238560555539152e+03 1.918353060874744997e+01
8.891266937596588832e+03 1.916050640196010946e+01
8.895065221988510530e+03 1.880123516229872749e+01
8.899032753518724348e+03 1.888023093559946730e+01
8.902724851227314502e+03 1.883616054771705350e+01
8.906628981628786278e+03 1.802366086677558243e+01
8.910507384783149973e+03 1.857560901687979182e+01
8.914168633891817080e+03 1.853898193717642329e+01
8.918241037881864031e+03 1.831349177028760877e+01
8.921975145589205567e+03 1.850374886359142224e+01
8.925986090584512567e+03 1.870013143543278389e+01
8.930005332265262041e+03 1.794073782930928118e+01
8.933665910645377153e+03 1.772775327574186122e+01
8.937500711626757038e+03 1.810945332406045338e+01
8.941181492374837035e+03 1.784895223784345220e+01
8.945254514252883382e+03 1.776840632243779794e+01
8.949262432770665328e+03 1.746443886354949626e+01
8.953074327698092020e+03 1.725347483627356127e+01
8.956954874030172505e+03 1.733666227611101363e+01
8.960606982526913271e+03 1.713661786905914397e+01
8.964576218044388952e+03 1.660455442108440494e+01
8.968334290045389935e+03 1.661216389775060165e+01
8.972188966126239393e+03 1.626027451199675156e+01
8.976134976662706322e+03 1.622468431034589287e+01
8.979801923757662735e+03 1.615153464009419437e+01
8.983891269542262307e+03 1.669613811972035933e+01
8.987781506000708760e+03 1.586401251738409712e+01
8.991695656885882272e+03 1.581504374486626929e+01
8.995459501808772984e+03 1.643892490064834533e+01
8.999110892417855212e+03 1.584020368583617966e+01
9.003145409557186213e+03 1.465763695207116335e+01
9.006879386000342492e+03 1.527280895545844075e+01
9.010995841535725049e+03 1.454989315459372179e+01
9.014797968003555070e+03 1.411715977095347618e+01
9.018510735655225290e+03 1.490224862638574344e+01
9.022269879623010638e+03 1.424590147239243976e+01
9.026071317027139230e+03 1.370962762850577654e+01
9.030351557243771822e+03 1.300361418289031867e+01
9.033984353788417138e+03 1.390960970211099479e+01
9.037813969138851462e+03 1.326574560423148519e+01
9.041660111273482471e+03 1.294651389468491232e+01
9.045495383192013833e+03 1.321902941625872963e+01
9.049704086933827057e+03 1.255957330141071360e+01
9.053344907494261861e+03 1.279080957779259009e+01
9.057258375702562262e+03 1.292225636605468075e+01
9.061013679511675946e+03 1.381902978743386257e+01
9.064771937901885394e+03 1.320447938872185389e+01
9.068878839665005216e+03 1.335869562300987035e+01
9.072566315529948042e+03 1.276809315882958451e+01
9.076692499536211471e+03 1.344256217687798483e+01
9.080402501927763296e+03 1.316591789427497439e+01
9.084124133077981242e+03 1.299575901974142766e+01
9.088184754550115031e+03 1.343725010061177905e+01
9.091886482418514788e+03 1.350238106228542456e+01
9.095922153976091067e+03 1.366986829544709359e+01
9.099512287898061913e+03 1.408744544397397114e+01
9.103436737049196381e+03 1.385315120410157164e+01
9.107343133500480690e+03 1.351391647949659003e+01
9.111047522878421660e+03 1.413705968916584332e+01
9.115090097869624515e+03 1.418747937560813632e+01
9.118763003389032747e+03 1.324476658029407439e+01
9.122815722406819987e+03 1.250847248689208335e+01
9.126621425210074449e+03 1.380807964596679227e+01
9.130337136534759338e+03 1.292678595041816081e+01
9.134380352090634915e+03 1.367925739962150722e+01
9.138164389550445776e+03 1.425952353261261862e+01
9.142296385565310629e+03 1.444291298286940517e+01
9.146094760039415632e+03 1.535167507949260290e+01
9.149749807610660355e+03 1.457090800929175778e+01
9.153734648436537100e+03 1.451258523993636551e+01
9.157406960232819984e+03 1.465051106214878729e+01
9.161494438519441246e+03 1.500519272058808262e+01
9.165421787536370175e+03 1.588141740044879491e+01
9.169025742963716766e+03 1.499134210654496435e+01
9.172988121270840566e+03 1.547492091521279889e+01
9.176699131719407887e+03 1.527901035542650199e+01
9.180770567906773067e+03 1.575958117089096966e+01
9.184805670160014415e+03 1.514544366443153578e+01
9.188467636010896967e+03 1.542397527111514499e+01
9.192317511570563511e+03 1.569973953966611013e+01
9.195980178714347858e+03 1.612307755566795109e+01
9.200071892254583872e+03 1.588472618583032236e+01
9.204000769882826717e+03 1.672443136062366520e+01
9.207682497293850247e+03 1.641972009756269912e+01
9.211576406134830904e+03 1.664755779439689221e+01
9.215297886676124108e+03 1.655115693834546420e+01
9.219438633487239713e+03 1.667234742571289985e+01
9.223270089374374948e+03 1.767194499448677547e+01
9.226962280736961475e+03 1.737750585952333182e+01
9.230932756667327340e+03 1.778454109347473988e+01
9.234642995786336542e+03 1.836844731467125058e+01
9.238688459742015766e+03 1.854218260841096466e+01
9.242478034897145335e+03 1.847213083962791913e+01
9.246246000521299720e+03 1.936489836746105553e+01
9.250276724468425527e+03 1.882150642048849321e+01
9.253980948125919895e+03 1.981166178138274958e+01
9.258003409773655221e+03 2.049665267625270104e+01
9.261736825378260619e+03 2.004150173931776990e+01
9.265479214675408002e+03 2.088116168199113076e+01
9.269488624904313838e+03 2.102883549307719235e+01
9.273284661687297557e+03 2.283184548479374598e+01
9.277331023693490351e+03 2.225178654432181702e+01
9.281128626645328040e+03 2.335112942287827664e+01
9.284781764870129336e+03 2.380032821835152745e+01
9.288793443454134831e+03 2.468966291359391008e+01
9.292604506424117062e+03 2.643085230220257031e+01
9.296578380254253716e+03 2.637249987359517789e+01
9.300385689999184251e+03 2.802563015064984953e+01
9.304024245749549664e+03 2.893241062006798359e+01
9.308072403585827487e+03 2.921990361058045593e+01
9.311875535584986210e+03 3.032973976477477862e+01
9.315692938671396405e+03 3.018724515357532212e+01
9.319736173488023269e+03 3.161097719209836399e+01
9.323557827540173093e+03 3.235245435719220808e+01
9.327376686030527708e+03 3.391503343495600831e+01
9.331196887185378728e+03 3.569763602334251829e+01
9.334916265335399657e+03 3.591668959254469229e+01
9.339060841520877148e+03 3.591881548999923979e+01
9.342876797948001695e+03 3.457414429188310834e+01
9.346636303978189972e+03 3.427687755241153411e+01
9.350506198296416187e+03 3.980979230427275439e+01
9.354195469752357894e+03 3.804035585765972627e+01
9.358303668447650125e+03 3.661839234867878901e+01
9.362237438585998461e+03 3.901245688244271292e+01
9.365884649948238803e+03 4.005848821216765998e+01
9.369843487753008958e+03 4.028741561479096589e+01
9.373519841334325974e+03 3.937263022936581081e+01
9.377572641751774427e+03 4.028908479780409380e+01
9.381400769994577786e+03 3.859273291579962262e+01
9.385182136611841997e+03 3.763344386560491728e+01
9.389182057650707065e+03 3.942425163543341426e+01
9.392860894931289295e+03 3.957562679606468237e+01
9.396847908401718087e+03 4.137387907915110219e+01
9.400749635413654687e+03 3.948925462436607603e+01
9.404592065250839369e+03 3.993018143377548057e+01
9.408616897225392677e+03 3.949241974136965183e+01
9.412202470654747231e+03 3.812527388736617695e+01
9.416134593280105037e+03 4.067547480870511833e+01
9.420040244487317977e+03 4.092321447789191069e+01
9.423847417166007290e+03 4.084839512467768685e+01
9.427917891761317151e+03 3.913667436511753550e+01
9.431621695889003604e+03 4.142707400081021518e+01
9.435405396006222873e+03 4.226137179771377816e+01
9.439409156063064074e+03 3.924259056397325196e+01
9.443244241754633549e+03 3.907680045115650103e+01
9.447232449898021514e+03 4.294965593489950351e+01
9.450969412850894514e+03 4.371893200260564072e+01
9.454653485369162809e+03 4.202242318523304476e+01
9.458685162022118675e+03 3.854221274276157061e+01
9.462619205982997300e+03 3.731392733714530863e+01
9.466367245071271100e+03 4.044768084119708362e+01
9.470154945539874461e+03 4.096057434948025389e+01
9.474015894586786089e+03 3.938080654345725407e+01
9.477959175751326256e+03 3.930265496438814665e+01
9.481895549559842038e+03 3.665755772325177730e+01
9.485657076067036542e+03 3.916914755368154744e+01
9.489489468883781228e+03 4.010768457987114743e+01
9.493322391164550936e+03 3.862687334945664475e+01
9.497323881902810172e+03 3.872409195585322550e+01
9.501189200975719359e+03 3.706685740976215726e+01
9.505002564551021351e+03 3.953223244483735499e+01
9.508669055932516130e+03 3.948530742592964060e+01
9.512659074229421094e+03 3.988402653316213531e+01
9.516644204815434932e+03 3.701691003349736064e+01
9.520426876891424399e+03 3.389288558790880046e+01
9.524238729875212812e+03 3.363716203194594101e+01
9.528171243968876297e+03 3.538848766742396634e+01
9.532033899361575095e+03 3.427844204293131014e+01
9.535806335992541790e+03 3.407376062392746974e+01
9.539363488371003768e+03 3.376404516141613499e+01
9.543466398330581796e+03 3.350371093463557770e+01
9.547487839246032308e+03 3.187479388247878020e+01
9.551374669151578928e+03 3.287548664226513750e+01
9.555140000021030573e+03 3.321115742048215935e+01
9.558713762288325597e+03 3.147971222145967474e+01
9.562719233280424305e+03 3.189830457549658860e+01
9.566842493134656252e+03 3.046286236337512321e+01
9.570707773625190384e+03 3.163420081015206620e+01
9.574478985790326988e+03 3.138772338600406897e+01
9.577916447372879702e+03 3.160472560705346723e+01
9.582049154877024193e+03 3.082886608976253129e+01
9.586015709554252680e+03 2.959244265378484329e+01
9.589911664604211182e+03 2.867366677618576887e+01
9.593822912817358883e+03 3.052962214057520285e+01
9.597278201543456817e+03 3.091943066413974250e+01
9.601292185756439721e+03 3.007455373104138729e+01
9.605364511501908055e+03 3.076297289103409582e+01
9.609195047710969448e+03 2.877023230443424850e+01
9.613167831920805838e+03 2.987069608659783171e+01
9.616642685136535874e+03 2.944705040602262613e+01
9.620636996386052488e+03 2.782013348772948191e+01
9.624712365813898941e+03 2.804808951847645204e+01
9.628741218699953606e+03 2.887928804053392540e+01
9.632518740345323749e+03 2.719867460677805582e+01
9.635776335443935750e+03 2.778546012891653660e+01
9.639900585104967831e+03 2.739567160253869460e+01
9.644057154370962962e+03 2.733129802416137721e+01
9.647989822937919598e+03 2.649628912973628658e+01
9.651876441844971851e+03 2.746114992726669612e+01
9.655136659474668704e+03 2.715119962465382741e+01
9.659251894271754281e+03 2.673902294494507359e+01
9.663425655526083574e+03 2.559895860673078616e+01
9.667239586627836616e+03 2.576093927080306756e+01
9.671038346231754986e+03 2.562918345816558485e+01
9.674490983036919715e+03 2.623020663193021917e+01
9.678621765334060910e+03 2.552312414441552235e+01
9.682766569273788264e+03 2.418288847097779382e+01
9.686592267210106002e+03 2.540052891587695072e+01
9.690409315241186050e+03 2.455660247817828079e+01
9.693851941113687644e+03 2.417871150168642558e+01
9.697876039162521920e+03 2.494390704772178680e+01
9.701934982752527503e+03 2.369099799465092104e+01
9.705689959554243615e+03 2.389785068509511845e+01
9.709479521538545669e+03 2.306279141840325053e+01
9.713220179586654922e+03 2.291830482349379139e+01
9.717138165781932912e+03 2.347336887064194855e+01
9.721136093490402345e+03 2.444322174467715669e+01
9.725047984308990635e+03 2.360550069104834137e+01
9.728851821491149167e+03 2.377652707363752782e+01
9.732573968746775790e+03 2.293013389785511791e+01
9.736463751142320689e+03 2.317937980469391235e+01
9.740520367384051497e+03 2.357096873432159256e+01
9.744412405840012070e+03 2.334634315185218867e+01
9.748091522855989751e+03 2.468251666691218205e+01
9.751775755756159924e+03 2.270132263553522378e+01
9.755817830267635145e+03 2.332020911660460882e+01
9.759903249516426513e+03 2.277972137515916629e+01
9.763791080875522312e+03 2.312161362103470807e+01
9.767455647441493056e+03 2.344188802045557196e+01
9.771101532713018969e+03 2.378746965350543974e+01
9.775177533142474203e+03 2.320208647626630594e+01
9.779131753005933206e+03 2.330265140599890827e+01
9.782971907497081702e+03 2.196295932010700014e+01
9.786814993799120202e+03 2.237607463880750203e+01
9.790550383422805680e+03 2.194515410265109168e+01
9.794544414978778150e+03 2.191545806469808966e+01
9.798500332982917826e+03 2.239378072407979303e+01
9.801952457805657104e+03 2.142177114354069190e+01
9.805838915199095936e+03 2.098001303239959014e+01
9.809920527127316745e+03 2.022137282531060265e+01
9.813898912549482702e+03 2.043340210601427387e+01
9.817857038655278302e+03 1.960076645177627697e+01
9.821358797973447508e+03 1.961650217180693190e+01
9.825112124767585556e+03 1.836881095722786128e+01
9.828990145575357019e+03 1.800138807737405244e+01
9.832997958203257440e+03 1.691391814430441443e+01
9.837251275580580113e+03 1.688662834785764844e+01
9.840727451667282367e+03 1.658320737569861336e+01
9.844455027012192659e+03 1.547357631805825484e+01
9.848328209653423983e+03 1.498439807600686358e+01
9.852441675535781542e+03 1.443453686278244241e+01
9.856477899928331681e+03 1.393434286090684182e+01
9.859753100474583334e+03 1.432489474213359948e+01
9.863608080484529637e+03 1.318738741608575893e+01
9.867700850943143450e+03 1.317415554898333419e+01
9.871824371877944941e+03 1.269279491099081270e+01
9.875852659992875488e+03 1.172194514642502305e+01
9.879160877584388800e+03 1.153444494977203938e+01
9.882997607507573775e+03 1.203623539389381669e+01
9.887057392644481297e+03 1.154152409640720656e+01
9.891070292667523972e+03 1.123018244700163493e+01
9.894999797165632117e+03 1.081608529797956741e+01
9.898526621824454196e+03 1.154187133741936400e+01
9.902380393445857408e+03 1.025985678664687661e+01
9.906432652738783872e+03 1.101391933796941736e+01
9.910196702306318912e+03 1.013146005867419319e+01
9.914136414830238209e+03 1.048296709809176441e+01
9.917907872363915885e+03 1.015352111167150717e+01
9.921753566872603187e+03 9.726005300070768911e+00
9.925791563017395674e+03 1.042839205026917604e+01
9.929554872406622962e+03 9.991438520706735105e+00
9.933463360961253784e+03 9.960744174023622222e+00
9.937251114243734264e+03 1.060594030902638352e+01
9.941114666138139000e+03 9.777310268474703747e+00
9.945129895570866211e+03 1.001413490076942914e+01
9.948823294988875205e+03 1.029585399331209139e+01
9.952682313237328344e+03 1.009144253384544321e+01
9.956477873815425482e+03 9.814826308640135721e+00
9.960355713986664341e+03 9.160371680213058809e+00
9.964339712579212573e+03 9.742423765020742366e+00
9.968207425356320527e+03 9.613584203563755537e+00
9.972064212133354886e+03 9.835013099563138184e+00
9.975838792327622286e+03 1.005938745763457121e+01
9.979788871163864314e+03 9.487050839494076016e+00
9.983699133828828053e+03 9.743634840647450446e+00
9.987544280531516051e+03 1.002075493544161411e+01
9.991384333193920611e+03 9.660517031125024801e+00
9.995017134587920737e+03 1.044122255420734291e+01
9.999083814847333997e+03 1.007595876990395922e+01
1.000306224935431601e+04 1.025730726624854405e+01
1.000661900241939838e+04 1.023393699417769120e+01
1.001051062936204471e+04 1.080821055160201105e+01
1.001439484939377326e+04 1.051509541120276836e+01
1.001844453456096562e+04 1.059074263836140517e+01
1.002247453897553896e+04 1.065132068984682512e+01
1.002589917297977627e+04 1.053764103272026986e+01
1.002973765957766227e+04 1.133464336547323015e+01
1.003374434462894169e+04 1.124893737343141353e+01
1.003784192777709359e+04 1.114152160490297483e+01
1.004183232384914845e+04 1.186614243723259499e+01
1.004526722328183132e+04 1.154516476531504310e+01
1.004908655458397334e+04 1.185978697125425185e+01
1.005308485832796214e+04 1.199911700848388385e+01
1.005688395341465548e+04 1.198332620068695320e+01
1.006073826054304118e+04 1.184949263423226107e+01
1.006447806862872130e+04 1.241831325434565692e+01
1.006845657788265271e+04 1.259682146578278861e+01
1.007244466929750888e+04 1.265207128915187162e+01
1.007623277305000738e+04 1.247195781997175601e+01
1.008012546168300287e+04 1.325644515359782361e+01
1.008386031439160615e+04 1.291543700185042631e+01
1.008767680618763188e+04 1.288777319931525334e+01
1.009167894443629120e+04 1.386622996621991000e+01
1.009555307217689369e+04 1.379916346479605416e+01
1.009939954119469439e+04 1.304373158955022483e+01
1.010321232017403599e+04 1.375174483770806866e+01
1.010701856032840806e+04 1.401992482835321319e+01
1.011093793901163554e+04 1.420673939597559787e+01
1.011494778872270945e+04 1.429142340425945790e+01
1.011881855396799619e+04 1.474207079012978028e+01
1.012258915185180922e+04 1.503415405268602179e+01
1.012635629100208462e+04 1.431950556640866523e+01
1.013031609909841245e+04 1.491443164272263822e+01
1.013429506969440808e+04 1.520735008397749155e+01
1.013817129875737737e+04 1.521649599823154908e+01
1.014191947704246377e+04 1.531333807785232892e+01
1.014570587580159736e+04 1.524728573820874722e+01
1.014948926134199610e+04 1.599367452414121793e+01
1.015317834537419367e+04 1.599160046878199815e+01
1.015725660975466417e+04 1.599760705609778988e+01
1.016124534306727764e+04 1.612324773472349193e+01
1.016502351210814413e+04 1.582537258344386188e+01
1.016883411134843300e+04 1.651203048216174096e+01
1.017240376027812636e+04 1.648845261652407501e+01
1.017657367616301417e+04 1.584366855288481801e+01
1.018056476679473963e+04 1.656962338259573286e+01
1.018433102063915067e+04 1.664305782844241577e+01
1.018812479968011030e+04 1.653841701146583887e+01
1.019181857420222696e+04 1.816562946530741129e+01
1.019588925202941573e+04 1.703052275312458974e+01
1.019987623458890084e+04 1.755024612198385725e+01
1.020355470887033698e+04 1.810808938054306338e+01
1.020752586324379081e+04 1.813687336936057193e+01
1.021122075244431835e+04 1.895870505734159650e+01
1.021524306773474018e+04 1.740371922708079921e+01
1.021918495295041248e+04 1.826470578574603110e+01
1.022278285836273972e+04 1.844398134290090141e+01
1.022664424260314809e+04 1.818680549046739259e+01
1.023052841005716073e+04 1.903525979000474067e+01
1.023457783748043039e+04 1.843408423012937192e+01
1.023849501597985181e+04 1.959558944830581240e+01
1.024213643972799400e+04 1.911582019598835558e+01
1.024602823826310305e+04 1.928530651400425810e+01
1.024990603654977713e+04 1.972446586862897888e+01
1.025390934615038350e+04 1.961853959441660677e+01
1.025783272360738192e+04 1.960143129706441911e+01
1.026126888928036715e+04 1.968711051020707004e+01
1.026523699087260320e+04 1.987797209395988673e+01
1.026923841663844541e+04 2.070541719945619974e+01
1.027323710040464721e+04 1.949112468636975137e+01
1.027708547714980341e+04 2.011876993434055549e+01
1.028046235701549267e+04 2.024782569790255238e+01
1.028452564993237320e+04 2.068861860920355156e+01
1.028861153667311009e+04 2.110159564276018784e+01
1.029249477755392763e+04 2.017936141658431737e+01
1.029626888389085616e+04 2.102812959490315592e+01
1.029978945117150579e+04 2.104115571799525242e+01
1.030388501169236952e+04 2.059404922296679530e+01
1.030791945356511314e+04 2.022578128435565148e+01
1.031181636075738970e+04 2.057589661569089756e+01
1.031562644320069921e+04 2.099887981713228058e+01
1.031906324863580085e+04 2.109683919683456921e+01
1.032307069973600301e+04 2.079004064364117710e+01
1.032720883869073805e+04 2.072700542670205692e+01
1.033115087557798688e+04 2.038930210227137962e+01
1.033496922517345592e+04 2.068124448469685461e+01
1.033840180566218987e+04 2.136043919378903055e+01
1.034247985223469550e+04 2.127165996171726192e+01
1.034657775874954132e+04 2.144231547574905505e+01
1.035027602751990889e+04 2.057915434365758856e+01
1.035404407327250374e+04 2.125894116345361695e+01
1.035781407470450540e+04 2.092523353787546014e+01
1.036192705275610024e+04 2.061474422340607404e+01
1.036602647162067296e+04 2.052794520401323553e+01
1.036935195954456867e+04 2.055604039215316448e+01
1.037320496367435044e+04 2.056356443126756872e+01
1.037717736626196893e+04 2.074575663277460080e+01
1.038127312929511027e+04 2.034508366296222803e+01
1.038532890060415230e+04 2.006548366628020474e+01
1.038865637556611182e+04 1.996499148760757691e+01
1.039251643333356151e+04 1.936987031612645893e+01
1.039655035194656193e+04 2.077608940293135120e+01
1.040065618285638993e+04 1.949410180294794870e+01
1.040451946912878520e+04 1.964183693897080474e+01
1.040788668811976822e+04 1.899397056861919353e+01
1.041183943083515987e+04 1.895198572666878079e+01
1.041600746889853326e+04 1.913858342090620113e+01
1.042006396869054151e+04 1.868739172022176831e+01
1.042382907981202334e+04 1.892645497520318543e+01
1.042716599321728245e+04 1.800481492830802566e+01
1.043107644523421550e+04 1.809511511909464687e+01
1.043525575191606004e+04 1.842952337330523704e+01
1.043925227323650506e+04 1.811915916271870586e+01
1.044311805476002155e+04 1.811837570347170256e+01
1.044631541606723113e+04 1.808956809002645016e+01
1.045044514354309831e+04 1.719249127164227886e+01
1.045464351374703801e+04 1.767457707179843140e+01
1.045870925223727863e+04 1.690943999210748316e+01
1.046244194826545390e+04 1.757977843671149998e+01
1.046580426290789183e+04 1.713567695179986927e+01
1.046973813894833984e+04 1.716663265230965507e+01
1.047393797305503176e+04 1.750177808028772830e+01
1.047784491224526755e+04 1.674010810684907824e+01
1.048149420783863570e+04 1.647295161805343611e+01
1.048502440331204889e+04 1.621114423045166575e+01
1.048912531094867518e+04 1.652943358281727271e+01
1.049337041301629870e+04 1.598102614431542356e+01
1.049718899009384222e+04 1.560044418837801850e+01
1.050092261421189869e+04 1.591985322250354251e+01
1.050431813733724084e+04 1.576092278313869421e+01
1.050837073336907270e+04 1.578800336411013738e+01
1.051262863137588101e+04 1.594740479449386505e+01
1.051644308695485961e+04 1.479694229156832996e+01
1.052006444286895385e+04 1.491579556093880399e+01
1.052362786451195825e+04 1.497197145184249933e+01
1.052774404744859567e+04 1.549965943024409576e+01
1.053185554532622700e+04 1.537930072155858063e+01
1.053566904806976891e+04 1.453807498567977419e+01
1.053928470297394779e+04 1.469235345463307318e+01
1.054290732827209649e+04 1.430109595097618680e+01
1.054711403080499622e+04 1.491339528285374350e+01
1.055122905929901935e+04 1.525146274610403907e+01
1.055495027448627479e+04 1.452843251045816153e+01
1.055855713109187309e+04 1.469303235877212721e+01
1.056220637614458792e+04 1.506007714626599991e+01
1.056633755926974845e+04 1.448135388266558543e+01
1.057050145541831080e+04 1.463795167619497661e+01
1.057414092763739973e+04 1.316134477274845693e+01
1.057779660026476085e+04 1.353033606451354309e+01
1.058155809233924083e+04 1.317077790914989244e+01
1.058568481472216263e+04 1.321307200114580382e+01
1.058983946654096871e+04 1.406665308685719040e+01
1.059364079464714268e+04 1.336071374114137811e+01
1.059716045313811082e+04 1.336894983657991887e+01
1.060087707661670902e+04 1.387442728524310454e+01
1.060492492127020341e+04 1.365483117659996104e+01
1.060908401204533402e+04 1.320132422168900099e+01
1.061291244777456632e+04 1.298493132491136137e+01
1.061646596166783092e+04 1.260201454802422738e+01
1.062019388135177905e+04 1.283895559341111259e+01
1.062404480645270814e+04 1.177989924605015482e+01
1.062830785759194259e+04 1.218694955157287474e+01
1.063236932283224269e+04 1.172979491531410901e+01
1.063580336673523561e+04 1.131968087433262227e+01
1.063943589603759028e+04 1.100326863016487167e+01
1.064358442394618214e+04 1.065460822393309215e+01
1.064780593461880926e+04 1.105072691706121191e+01
1.065160435153563776e+04 1.021823109406447472e+01
1.065511870907014236e+04 1.002239473133508874e+01
1.065870048364530157e+04 9.403185426882481934e+00
1.066287278019649420e+04 9.685011955333791889e+00
1.066725904897020700e+04 9.023114915073314535e+00
1.067093817032555307e+04 8.639665762179589592e+00
1.067441512403371780e+04 8.063157993301082627e+00
1.067802646014788661e+04 8.060323564556316711e+00
1.068217627394979718e+04 7.737498240731406796e+00
1.068635547895990203e+04 7.320845725550563010e+00
1.069017255212891723e+04 7.007028346309486011e+00
1.069375254121705257e+04 6.666474257145509341e+00
1.069735585073105722e+04 6.206227004614354392e+00
1.070142309967705660e+04 6.708298777856658290e+00
1.070560424986853468e+04 6.402783200053735690e+00
1.070952238790528281e+04 5.558768176388515059e+00
1.071309314601520055e+04 5.647975485210453783e+00
1.071678140730805353e+04 4.963537530221728389e+00
1.072075196822657199e+04 5.742982888983744871e+00
1.072495225382193530e+04 4.701655526345290603e+00
1.072887644621971776e+04 5.030210285457301644e+00
1.073243505339515832e+04 4.815434421103231166e+00
1.073594695362114362e+04 4.446147580128256394e+00
1.073996529874999578e+04 4.114538727167833976e+00
1.074417339895978330e+04 4.281160146527703603e+00
1.074813897414041458e+04 3.711266170688749089e+00
1.075170310126141158e+04 3.783735263888331701e+00
1.075521773796497473e+04 3.462323199937956009e+00
1.075931135280090530e+04 3.599397534705243373e+00
1.076352089912122210e+04 3.281161968463639056e+00
1.076751209424577428e+04 3.358979818474182810e+00
1.077105223099357863e+04 3.083332299311052349e+00
1.077455659214390107e+04 3.573041727019145242e+00
1.077861638351054353e+04 3.187151142935626069e+00
1.078282016736309561e+04 2.672716162958936881e+00
1.078681387816135066e+04 2.730738580693375717e+00
1.079034174029445967e+04 2.637779773274662620e+00
1.079382270994987266e+04 2.657713372351380610e+00
1.079769101775245690e+04 2.562758517605042918e+00
1.080196168539588871e+04 2.644352315094510963e+00
1.080618593045798480e+04 2.786168284723728572e+00
1.080963101233123416e+04 2.584772546897815548e+00
1.081309860135290364e+04 2.529313281891962806e+00
1.081697763989312080e+04 2.266974129401296612e+00
1.082126715253701332e+04 2.246048433611230521e+00
1.082549732554821639e+04 2.120751071692731582e+00
1.082886602041654078e+04 2.505102979019877996e+00
1.083239932059788953e+04 2.421767505414823773e+00
1.083639578592085127e+04 2.606848373096291471e+00
1.084067022973014173e+04 2.040060684954212888e+00
1.084486884922762874e+04 2.265115835696367874e+00
1.084817150484258855e+04 2.334353637780495205e+00
1.085171936100845232e+04 2.313385085434354504e+00
1.085559258701658655e+04 2.308671304291442627e+00
1.085986872315363871e+04 2.416359645206777707e+00
1.086416911387847358e+04 2.517839722066663288e+00
1.086731359362096555e+04 2.544613674895556343e+00
1.087082401268290232e+04 2.714377204154569956e+00
1.087473676425444137e+04 2.879186784025170365e+00
1.087920582198501506e+04 2.956106675743341405e+00
1.088371665721994032e+04 2.578056014888982617e+00
1.088693826458289004e+04 2.846787024766676666e+00
1.089016168575228767e+04 2.922724211949022877e+00
1.089390639985938287e+04 3.153528015610641777e+00
1.089844154395069017e+04 2.930593113634039959e+00
1.090305549168630205e+04 2.634454231354375064e+00
1.090627922398038572e+04 2.458830803937667842e+00
1.090950303814818653e+04 2.719014011559041766e+00
1.091324765450691484e+04 2.778802926341240376e+00
1.091771809355111145e+04 3.655841744314926256e+00
1.092223637816773953e+04 3.115897886382553494e+00
1.092562236848036628e+04 3.279152847587823327e+00
1.092884646091597278e+04 2.894055397424730280e+00
1.093207065268221959e+04 3.033289182078476642e+00
1.093684607289808991e+04 3.212728216394194369e+00
1.094158091468023122e+04 2.980344398423459218e+00
1.094496828075480516e+04 3.418770240683378869e+00
1.094819143438322681e+04 2.657761066165776231e+00
1.095141715514397765e+04 3.441945912241009431e+00
1.095619395846677799e+04 3.472797032515065219e+00
1.096092748065657906e+04 2.790971184371954017e+00
1.096431615979074559e+04 3.352779216037596655e+00
1.096754110400655372e+04 4.158670232815219414e+00
1.097076639991484262e+04 3.247811069329699318e+00
1.097542332686192094e+04 3.531198975717784627e+00
1.098001903462547671e+04 3.447533594752728359e+00
1.098366630152706603e+04 3.546200721785428556e+00
1.098689137950386066e+04 3.599347757112524970e+00
1.099011764164245324e+04 3.299499481189924310e+00
1.099477578868818455e+04 3.457107554015829809e+00
1.099936957405559224e+04 3.547816389104488710e+00
1.100302057377298115e+04 3.356891402018592707e+00
1.100624433550572030e+04 3.216738866899632399e+00
1.100947099985129353e+04 3.368186772616290181e+00
1.101413159655661548e+04 2.987848364932724543e+00
1.101872143159322695e+04 3.006478919514740333e+00
1.102237508739531222e+04 3.187669597773605812e+00
1.102560176343367129e+04 2.739394115449053757e+00
1.102882723691554384e+04 3.480611871148160841e+00
1.103334034827957294e+04 3.311569346342796649e+00
1.103780799940296856e+04 2.863395607185239555e+00
1.104173217132930586e+04 3.341332239700194773e+00
1.104495867185590214e+04 3.294952854570118994e+00
1.104818538671191709e+04 2.819828923889676098e+00
1.105269973722796567e+04 3.305471338130815617e+00
1.105716839951761904e+04 2.985860058014396134e+00
1.106109263603942964e+04 3.680849242569796509e+00
1.106431768952079437e+04 3.060627776300720804e+00
1.106754505110561513e+04 2.818000571570836055e+00
1.107195594839301157e+04 3.074158274825903536e+00
1.107637623527569667e+04 2.984709017472706893e+00
1.108045430890874559e+04 3.245645902080290579e+00
1.108368104752474756e+04 3.350928840841214562e+00
1.108690844199906132e+04 3.065785544225539727e+00
1.109108271659949060e+04 2.843792688754936737e+00
1.109548005977781031e+04 2.642402145955175197e+00
1.109981655454735301e+04 3.083617285014602416e+00
1.110304433396748391e+04 2.682592464378212860e+00
1.110627190405662259e+04 2.624665591813774679e+00
1.111000724320611153e+04 2.716577714673383603e+00
1.111446100448160360e+04 3.062025945854817355e+00
1.111918305936678917e+04 2.881258717765751154e+00
1.112241517243035014e+04 3.008809565827871513e+00
1.112563730120002401e+04 2.761486524401228326e+00
1.112937084941304056e+04 2.642438297653190382e+00
1.113392113183856236e+04 2.485461313364151881e+00
1.113854840477695143e+04 2.976588023213451173e+00
1.114177867524817702e+04 2.361672345030802145e+00
1.114500633798425042e+04 2.934575555669929336e+00
1.114823363504168628e+04 2.898850262074915030e+00
1.115307644855427679e+04 2.817877966594236838e+00
1.115791688639842869e+04 2.655719066679965490e+00
1.116114631466510582e+04 2.512041334764942402e+00
1.116437465534286093e+04 2.498619462307703820e+00
1.116760316176228844e+04 2.774931682106840380e+00
1.117244933459897948e+04 3.011102801034802212e+00
1.117728858629604474e+04 3.018503297020474374e+00
1.118051620969592841e+04 3.262389048773223443e+00
1.118374390142642005e+04 3.145599338352524033e+00
1.118697371286164162e+04 2.528259177945168634e+00
1.119168792778576790e+04 2.449869447448113302e+00
1.119631411362287326e+04 2.789591060260782296e+00
1.119988956388677616e+04 2.502299135428191157e+00
1.120312020115767336e+04 3.026921179281136798e+00
1.120634788979972291e+04 3.270639816433541291e+00
1.121093959325143624e+04 3.206444506061445043e+00
1.121544663456441049e+04 2.626439113556158667e+00
1.121926127698695745e+04 2.274251586504558720e+00
1.122249122643475857e+04 2.178410318810300339e+00
1.122572070357827033e+04 2.458647009269100625e+00
1.123009748018684149e+04 2.773764325424004529e+00
1.123451725919776800e+04 3.039278298425946545e+00
1.123863788587209456e+04 2.703497634444516518e+00
1.124186544593316466e+04 3.172689977882976464e+00
1.124509347994147174e+04 3.380658379693821214e+00
1.124918990149618367e+04 2.560821818877009992e+00
1.125363123421925775e+04 2.412643618144666213e+00
1.125801360603807552e+04 2.508778838179416937e+00
1.126124480552997011e+04 2.719084910079098361e+00
1.126447440576269219e+04 3.145937815071214505e+00
1.126855244183597642e+04 2.987432517926697617e+00
1.127298464557244006e+04 2.717399449079850093e+00
1.127732253186524940e+04 2.194101411783292654e+00
1.128057700557450698e+04 2.638817294448825290e+00
1.128383353828554755e+04 2.345924602656016766e+00
1.128756136314035939e+04 2.204428355206234258e+00
1.129212174131630127e+04 2.555227698530297076e+00
1.129668339281823501e+04 2.312705777574711075e+00
1.129995800401040833e+04 2.644489444234749520e+00
1.130321094367236947e+04 2.237386235593195494e+00
1.130693506959741717e+04 2.071538446574750392e+00
1.131150587552148136e+04 2.395436821035990871e+00
1.131606380715944579e+04 3.104691595663131132e+00
1.131933047307958077e+04 2.835347178410918545e+00
1.132259146908248840e+04 2.010977702909708231e+00
1.132612900976075616e+04 2.478815085004496765e+00
1.133065131722837214e+04 2.256420621689068540e+00
1.133511734211750445e+04 2.132153443100182955e+00
1.133868326292480378e+04 1.461282300119772115e+00
1.134195372491698618e+04 2.622924628275340009e+00
1.134552513554705547e+04 2.184791217302659572e+00
1.135004540875709608e+04 2.589622514493629790e+00
1.135453133417265781e+04 2.349475563285692736e+00
1.135812603463646519e+04 2.273430809422309906e+00
1.136139575147407959e+04 1.993105439279569957e+00
1.136467406347621727e+04 2.103687809921223284e+00
1.136898948763239241e+04 1.975027261797221323e+00
1.137342940396379709e+04 2.296491778549876628e+00
1.137755478862697964e+04 2.432801257463116151e+00
1.138084866923176378e+04 1.590015836081522194e+00
1.138412055435639013e+04 1.862621690246332395e+00
1.138823039632561267e+04 1.865744657679593299e+00
1.139267419416052871e+04 2.042080576332385267e+00
1.139694028706961581e+04 1.869575393598247981e+00
1.140021635155392505e+04 1.769644166034222366e+00
1.140349448576853683e+04 1.948456824872755400e+00
1.140760634612296417e+04 1.855862145773938598e+00
1.141206467411205995e+04 2.024350830256263833e+00
1.141633696357529698e+04 1.741661029062528954e+00
1.141961490759302251e+04 1.793105026059681029e+00
1.142288749423726586e+04 1.997162914301423120e+00
1.142700511094511967e+04 1.837562832631165710e+00
1.143143838945375137e+04 1.357297780933760745e+00
1.143569967343077042e+04 2.316981850533000209e+00
1.143898371630094334e+04 1.508378769175536371e+00
1.144226937923902187e+04 1.176022730984829678e+00
1.144607040668032278e+04 1.515379511454612693e+00
1.145055332195598749e+04 1.765758295548854884e+00
1.145506762819497453e+04 1.198560494072415938e+00
1.145834897872743750e+04 1.168299149016807981e+00
1.146163774158285378e+04 2.414170237982874667e+00
1.146532989136578726e+04 1.692309164483464468e+00
1.146973188972098797e+04 1.317690921180269426e+00
1.147412939129695042e+04 1.579279155041960481e+00
1.147771906481780388e+04 1.774184179980931697e+00
1.148101068584542918e+04 1.821654551794772869e+00
1.148469474478674238e+04 1.378153310244200958e+00
1.148901247175152821e+04 1.411387279270908124e+00
1.149331314683212986e+04 1.802820818877847842e+00
1.149707727995796813e+04 1.302965466718859933e+00
1.150037514833074420e+04 1.573035065760624462e+00
1.150389909187023841e+04 1.241048740353639657e+00
1.150803258196993011e+04 1.322450207917492904e+00
1.151236527837998256e+04 1.397179466069417897e+00
1.151643533390251650e+04 1.435435506463022426e+00
1.151974409877537619e+04 1.484424279380976319e+00
1.152326822019405154e+04 1.005529079959027960e+00
1.152739507349776432e+04 1.295680917505504626e+00
1.153173093430024346e+04 1.184039007108636188e+00
1.153579530490555953e+04 9.311533978809152234e-01
1.153910132545219130e+04 1.055144484871310073e+00
1.154239853525601939e+04 1.285621043245270378e+00
1.154664197836110725e+04 1.307767489436948649e+00
1.155110326809709295e+04 4.449315847053397222e-01
1.155514605088949065e+04 1.176072131407897903e+00
1.155845721982109353e+04 1.256245455677879930e+00
1.156176847157981138e+04 1.257849635105873887e+00
1.156590885511555462e+04 1.101419276509980394e+00
1.157031112643347296e+04 9.642730707742594998e-01
1.157450110565578325e+04 1.268843578896067914e+00
1.157781698144125585e+04 7.449121466579344819e-01
1.158113227342682148e+04 9.304286057123464238e-01
1.158511192453227522e+04 4.612907213232195214e-01
1.158956580289889280e+04 8.363082782586299668e-01
1.159384646792180683e+04 5.109748843326423762e-01
1.159716759432616891e+04 1.082263095290988852e+00
1.160048678961633232e+04 1.053896666505342639e+00
1.160428591853259240e+04 5.773376491248630726e-01
1.160856728488918452e+04 9.976191153379229126e-01
1.161278843936869998e+04 5.882500821350219455e-01
1.161652050838672221e+04 1.001217396052580089e+00
1.161983799662622914e+04 6.927066555195475761e-01
1.162364088046977304e+04 7.752306762938443452e-01
1.162777502184090372e+04 1.191833435194820989e+00
1.163195809158104385e+04 7.214618686830167604e-01
1.163586408851241504e+04 9.207251318011852037e-01
1.163919261464720876e+04 9.515858450932460633e-01
1.164299822731995118e+04 1.178491872699905185e+00
1.164713325697883374e+04 8.697223809114428272e-01
1.165131110710053690e+04 1.280080629837046402e+00
1.165520269624402499e+04 6.707166618547373282e-01
1.165853791979072957e+04 9.714697895729358379e-01
1.166208779477801727e+04 1.010243036119886417e+00
1.166621213458477541e+04 7.898023623235421731e-01
1.167055400847205601e+04 7.504644915904391533e-01
1.167454746240591885e+04 1.092225211928201656e+00
1.167788733074836637e+04 5.112184182536059218e-01
1.168144216910294563e+04 1.002124690979590005e+00
1.168556887239734715e+04 1.113033457949525795e+00
1.168990095434730392e+04 8.366923582566914153e-01
1.169389592455955244e+04 9.105867303267665136e-01
1.169722610059544058e+04 9.061171644304903960e-01
1.170078499181038023e+04 1.241550525546916139e+00
1.170491450494548189e+04 9.638938653768253095e-01
1.170925450183193425e+04 9.809323521969391946e-01
1.171321710905114560e+04 1.059180542271093595e+00
1.171656586186585264e+04 6.642982862532093025e-01
1.171990811077000762e+04 1.111541501854037550e+00
1.172400464285037197e+04 1.018630060579813312e+00
1.172845558477596387e+04 7.867990825636349550e-01
1.173254080830763996e+04 9.459423744822760272e-01
1.173589619732016035e+04 9.107173791604920021e-01
1.173925259331630696e+04 7.936576490158154806e-01
1.174324047870170580e+04 9.322899670518834947e-01
1.174747493699066581e+04 8.913785390428721200e-01
1.175152512335876054e+04 8.471347588766274805e-01
1.175522387719375001e+04 4.872279999034193065e-01
1.175858463434816440e+04 9.972217618504956027e-01
1.176240214837605708e+04 8.288365414293619171e-01
1.176653218474544519e+04 5.629834668047217772e-01
1.177070830172998831e+04 8.181238518513593849e-01
1.177455417504371871e+04 9.294067062920888800e-01
1.177792009022475031e+04 5.596903644631926467e-01
1.178174383156938347e+04 7.384799126708384565e-01
1.178587520391694306e+04 3.792773665442904507e-01
1.179004043715968146e+04 4.134860804124101952e-01
1.179387531369573480e+04 6.334978104641051377e-01
1.179724716907422408e+04 6.404728068924323559e-01
1.180109030972271466e+04 4.828362903300009168e-01
1.180509466261047965e+04 7.668482250401272848e-01
1.180927791171314675e+04 6.947250238770039665e-01
1.181312911628227266e+04 7.533399109567555652e-01
1.181657377308073592e+04 4.689318511664503641e-01
1.182026440971969714e+04 4.494515843456577397e-01
1.182434225096708724e+04 5.817411046718314882e-01
1.182860908671412653e+04 4.778140526202224181e-01
1.183251208129253610e+04 6.741154103233203410e-01
1.183589286672419075e+04 6.651395018898337286e-01
1.183948623430794942e+04 6.995549676436929598e-01
1.184362158276154878e+04 6.987384955795628017e-01
1.184791359851444940e+04 4.811924839953725108e-01
1.185183084760013480e+04 3.228755645128410512e-01
1.185524850396641159e+04 6.442730427843115226e-01
1.185887888322987601e+04 7.375037594136656383e-01
1.186299615875516793e+04 7.048338876667349373e-01
1.186731395528500070e+04 5.899838853189349752e-01
1.187119893329780461e+04 5.228301008437991060e-01
1.187459444994101614e+04 8.905404152292158981e-01
1.187823405797136547e+04 5.298072106144344762e-01
1.188232928501690731e+04 6.694264815164227000e-01
1.188666895373095213e+04 5.578339801607052895e-01
1.189050627914904180e+04 7.442265877001730257e-01
1.189397884993854314e+04 6.559935407854279310e-01
1.189743529230679815e+04 6.539758554554270242e-01
1.190151499670193334e+04 4.513407975464638344e-01
1.190570747852380737e+04 4.921959496750032970e-01
1.190965474643428752e+04 3.290176759539492068e-01
1.191335369211055331e+04 5.590883318130114299e-01
1.191675776886376661e+04 6.603885993213030048e-01
1.192074347636419225e+04 3.612174696721894840e-01
1.192494211761106817e+04 3.252302261967739971e-01
1.192896772913130553e+04 6.237579005203693905e-01
1.193273275911041310e+04 5.011221402132981506e-01
1.193621524548374146e+04 3.580898553280543739e-01
1.194017604832688448e+04 4.379697938537489010e-01
1.194423807549411504e+04 5.843965693478083701e-01
1.194831301981472825e+04 5.963720849174496408e-01
1.195226595298576285e+04 5.556253978668810323e-01
1.195571818540848471e+04 5.583558148108148655e-01
1.195966244372232359e+04 6.401850659045076331e-01
1.196373187608985245e+04 4.419284324198416436e-01
1.196775691692397049e+04 7.298751242691507990e-01
1.197163515075992109e+04 6.212178816366151768e-01
1.197506053664596948e+04 6.546099047117347469e-01
1.197884953775596841e+04 5.847389052793876552e-01
1.198293638914413532e+04 2.681028028996430002e-01
1.198708781228887165e+04 2.295281214435354045e-01
1.199095306898773924e+04 3.258598956330280849e-01
1.199445787397756976e+04 4.546543141919555664e-01
1.199829827275920434e+04 3.564853992290251683e-01
1.200228527487155043e+04 4.166199793922711891e-01
1.200646047993874345e+04 5.422873675871251464e-01
1.201052385305136340e+04 8.817634388200176199e-01
1.201396304136523213e+04 5.871258068553157905e-01
1.201762131690466595e+04 7.512587202675520270e-01
1.202162115388689926e+04 3.126698026609740499e-01
1.202584238689003905e+04 3.983860311038293633e-01
1.202983651856028155e+04 6.636906281096585092e-01
1.203333372554740708e+04 1.263437110969403421e-01
1.203704781923889459e+04 3.966347837159147072e-01
1.204103370305662793e+04 7.405239766764309950e-01
1.204524993158199504e+04 4.624869684086040378e-01
1.204926671668271410e+04 7.112020179986988655e-01
1.205271879040610656e+04 4.894324147414036430e-01
1.205637786992290421e+04 2.663956728118244133e-01
1.206036549263609959e+04 6.095269431270405880e-01
1.206457172132145570e+04 5.398291610171755961e-01
1.206857660020592994e+04 5.668750314035833071e-01
1.207203207440202823e+04 5.784655232092917876e-01
1.207562869687666898e+04 5.020323265722427264e-01
1.207962146644852328e+04 5.139673534149755696e-01
1.208388749769791866e+04 3.972250910110984301e-01
1.208788991217774310e+04 5.307745005388933013e-01
1.209135187589482848e+04 6.897282888052602701e-01
1.209481883613041100e+04 2.456617697907835240e-01
1.209873820470419741e+04 7.479540816608002407e-01
1.210307655310598784e+04 5.993257206749186272e-01
1.210719293838574958e+04 4.110956136795732574e-01
1.211065906038345747e+04 5.041523725939823786e-01
1.211412988663363467e+04 1.057069713839464908e+00
1.211805706040065888e+04 4.928244212778901678e-01
1.212239573434221165e+04 8.463901664774777789e-01
1.212650085558087085e+04 7.398802195856674091e-02
1.212997474665141635e+04 4.567401679463903297e-01
1.213345096465913593e+04 4.543413425783528470e-01
1.213737667842503106e+04 8.026855906251780803e-01
1.214160811534617824e+04 1.185142010046717487e-01
1.214561075890305256e+04 6.628331015069566234e-01
1.214927679281013843e+04 9.183181303988444677e-01
1.215275826426527783e+04 4.553508606748172816e-01
1.215662018796739540e+04 5.180150687168555423e-01
1.216081660294201356e+04 8.130254663212732602e-01
1.216488376548119231e+04 3.051990435454943751e-01
1.216858792912645185e+04 3.651119535287546958e-01
1.217206919351788929e+04 4.637342733574274511e-01
1.217593391618201713e+04 4.893934144831611488e-01
1.218014191030130314e+04 6.460063388646296589e-01
1.218421899775616839e+04 3.074514880181611898e-01
1.218788624473177697e+04 6.169619644799863023e-01
1.219138300811828776e+04 4.165995872218680729e-01
1.219524848737666252e+04 5.029611111567121595e-01
1.219952487215799192e+04 2.814542042662591115e-01
1.220372490368261060e+04 2.163353754492849113e-01
1.220740377003274807e+04 2.123166862502307017e-01
1.221090383783171637e+04 4.346333288511299298e-01
1.221473726012431507e+04 5.823311694838703145e-01
1.221889510923969829e+04 1.787747763285313651e-01
1.222302267239521643e+04 4.795002404986616895e-01
1.222670836785616848e+04 5.760572214367034594e-01
1.223021290582983602e+04 9.881858835634128591e-01
1.223405346812842254e+04 3.625535733636282010e-01
1.223823856884449197e+04 3.127167114475467580e-01
1.224232802897456349e+04 5.192672505755916434e-01
1.224596472067726245e+04 4.652923902526027167e-01
1.224959857615877445e+04 2.945448345862686779e-01
1.225352093929229159e+04 1.009413800029232006e-01
1.225769094124345065e+04 5.470857627629123199e-01
1.226180250907995833e+04 6.882338065407781480e-01
1.226550731852755598e+04 3.445225110427377890e-01
1.226901952147701013e+04 4.730691726267139408e-01
1.227276872560680749e+04 3.869210613509677654e-01
1.227690809164365601e+04 -9.837152666230312981e-02
1.228110271528755584e+04 5.672906178917116460e-01
1.228480982519386089e+04 3.875164003787207601e-01
1.228832302341050490e+04 8.154626033733716195e-01
1.229207471348907529e+04 1.157203973472926833e-01
1.229620705297598215e+04 2.139391516251575032e-01
1.230040025571162550e+04 2.038823443221506326e-01
1.230410465601511896e+04 4.810285380518731224e-01
1.230763271706252999e+04 2.822993739530942348e-01
1.231138831162235329e+04 4.068993016061238088e-01
1.231551434321288252e+04 5.459815835738633938e-01
1.231969620492387548e+04 3.750875936781585818e-01
1.232339989745298226e+04 1.779385857791723202e-01
1.232693177043311152e+04 3.666938881396548666e-01
1.233068720363377724e+04 3.234043047853496500e-01
1.233481103684947811e+04 4.612370657061297674e-01
1.233898857031202715e+04 6.935605348813328463e-01
1.234269923610688238e+04 -4.367863373257111631e-02
1.234623628411601749e+04 1.666625951650206605e-01
1.234999469442790542e+04 1.014668229810560707e+00
1.235411010776475632e+04 6.094910592556258555e-01
1.235827843185067832e+04 3.513457993108841659e-01
1.236198928841874476e+04 5.104578889489819193e-01
1.236553054995159619e+04 2.509531205967560075e-01
1.236929288743664438e+04 3.471469876682066191e-01
1.237340149361907606e+04 4.956336480471911776e-01
1.237757083639839584e+04 3.388909259920813710e-01
1.238128746396578936e+04 4.873119415610155380e-01
1.238483505055879141e+04 5.133954054887579499e-01
1.238851349052087062e+04 6.340165579332140977e-01
1.239259892040233535e+04 8.853699001707759919e-01
1.239685355530403103e+04 6.888099107015438483e-01
1.240057520264540472e+04 5.008449834233693609e-01
1.240412709823424666e+04 6.839750088831342278e-01
1.240780909941772188e+04 5.455616817858175427e-01
1.241198457844673248e+04 2.801591317010578286e-01
1.241614677235304225e+04 1.074925854941842784e+00
1.241986941334712174e+04 6.593833403028922513e-01
1.242342879481390992e+04 4.105815963619477982e-01
1.242711047879188845e+04 6.903689907708876472e-01
1.243112426602842061e+04 5.213451897262899593e-01
1.243530222846184006e+04 3.847892849464401022e-01
1.243915361380694958e+04 7.503473856376299267e-01
1.244271905489247729e+04 6.118412754769622097e-01
1.244640393619912538e+04 8.137043844333682330e-01
1.245048128471421660e+04 6.432552694408580907e-01
1.245474360808209894e+04 5.938467510910607761e-01
1.245844795356015493e+04 6.876001441631733879e-01
1.246201976079650012e+04 6.625647606795100897e-01
1.246570216095233809e+04 8.430274484557550574e-01
1.246977110779935720e+04 8.217020938278871700e-01
1.247402441627309599e+04 7.400445412538220191e-01
1.247773156703397763e+04 6.718261180921383247e-01
1.248130618355739716e+04 7.573136871731468434e-01
1.248512830735394709e+04 9.997844337670378501e-01
1.248923088575796464e+04 8.416936151998507532e-01
1.249331630858118297e+04 1.146533992998388651e+00
1.249702442559980591e+04 8.970159913829605092e-01
1.250060473391807136e+04 9.874464052019673588e-01
1.250441718711883186e+04 9.851097754389678274e-01
1.250852133540239265e+04 9.803459868302012437e-01
1.251259220557186018e+04 9.361864727408886200e-01
1.251626513474190506e+04 1.173591283488455872e+00
1.251989227079782904e+04 1.074936875675455594e+00
1.252369757715543892e+04 1.012563016299217633e+00
1.252780402908759424e+04 1.047453842029202109e+00
1.253188316698934977e+04 1.058240655186627466e+00
1.253560019315705176e+04 1.016063317286205026e+00
1.253926294574970052e+04 1.173794635000215747e+00
1.254308451872873775e+04 1.089454613976320818e+00
1.254709471837300953e+04 1.053121954008977568e+00
1.255116237901499335e+04 1.291013388121466932e+00
1.255487734870441091e+04 1.156645035811347588e+00
1.255846388029029913e+04 9.818633552629827399e-01
1.256240492333790280e+04 1.335692602777132532e+00
1.256644235157995172e+04 1.188019035714042992e+00
1.257044990087096994e+04 1.371478011466816804e+00
1.257417044442579027e+04 1.391804016759663920e+00
1.257783836888469705e+04 1.425730501977050313e+00
1.258169269167375933e+04 1.181369412969050181e+00
1.258572852389808577e+04 1.158144205453442321e+00
1.258972877198098467e+04 1.336335623696043085e+00
1.259345050124939917e+04 1.083336515380958653e+00
1.259716850298840836e+04 1.752931169335400163e+00
1.260104333772536484e+04 1.399035065338822825e+00
1.260500946473177464e+04 1.575811489218747141e+00
1.260894766839998010e+04 1.432220259720653033e+00
1.261274171790693435e+04 1.397076659037138624e+00
1.261651388498318738e+04 1.516882551782154698e+00
1.262043402173841241e+04 1.668815025988209078e+00
1.262434365717384571e+04 1.443300664677467759e+00
1.262840179964202798e+04 1.614618512534766293e+00
1.263202503578628603e+04 1.576802155001783667e+00
1.263578895495284996e+04 1.560386285084709446e+00
1.263977422023918007e+04 1.617047859072730187e+00
1.264372746084098617e+04 1.408005636805358840e+00
1.264768612654822937e+04 1.569432121592885698e+00
1.265131599628885670e+04 1.971507307514817064e+00
1.265507018623813565e+04 1.508038339302902653e+00
1.265905753962672861e+04 1.458843319088346524e+00
1.266301461197494609e+04 1.733810571342611295e+00
1.266696518301183642e+04 1.339090279530704475e+00
1.267060093109010086e+04 1.521991035479696386e+00
1.267424232311578999e+04 1.879577413587265822e+00
1.267878604299156723e+04 2.117250068895098813e+00
1.268264521566940311e+04 2.070846709987975487e+00
1.268650734287078194e+04 1.750103952940082364e+00
1.269036951974768999e+04 1.663063294418784199e+00
1.269423176400595003e+04 2.259016453910911881e+00
1.269809405991971289e+04 1.402916307770351034e+00
1.270195643177730562e+04 2.427313834467968778e+00
1.270580383540013281e+04 1.611633827571482991e+00
1.270966878120923502e+04 2.324646130200991312e+00
1.271352858560918139e+04 1.512279131737591431e+00
1.271739632299501318e+04 1.626501726986655516e+00
1.272125430457680704e+04 1.424784453851118737e+00
1.272512380786278845e+04 2.241535611576292553e+00
1.272898277422791762e+04 2.227874468033148148e+00
1.273285014772206705e+04 1.852433884853655677e+00
1.273670751519910482e+04 1.760347866895362046e+00
1.274056849786965904e+04 2.138938452804493462e+00
1.274442106980300559e+04 1.432604885526501226e+00
1.274828412286917774e+04 1.939237106711818370e+00
1.275214513872473253e+04 1.972243482519101088e+00
1.275600904351750069e+04 1.981239722845629769e+00
1.275987130006535153e+04 1.536421908625257959e+00
1.276373573782567109e+04 2.129992459848017994e+00
1.276759886368549451e+04 1.879179456711534968e+00
1.277146092717318425e+04 2.631904813148362443e+00
1.277532569357379907e+04 1.747322108522674888e+00
1.277918826022683425e+04 2.212255858331065195e+00
1.278303920870672482e+04 1.724363834873492207e+00
1.278690114103413362e+04 2.150501034514073595e+00
1.279076828601076704e+04 2.422101771886330912e+00
1.279463023817920111e+04 7.624858857221656905e-01
1.279849669032234124e+04 2.161093789019410405e+00
1.280235673098141706e+04 1.573601629889942455e+00
1.280622170849769464e+04 1.095546458569039761e+00
1.281008473438255351e+04 2.386590767158351944e+00
1.281395049091072360e+04 1.732931450963713482e+00
1.281781190664674432e+04 1.660879651885992070e+00
1.282167780568834860e+04 1.881424600548112114e+00
1.282561692291554937e+04 1.328619043135252697e+00
1.282939581743321287e+04 1.927997887662017407e+00
1.283326063917949796e+04 2.132682725620294928e+00
1.283712203506647347e+04 2.116187670323399495e+00
1.284098717894970832e+04 1.611896945862686614e+00
1.284485041096122768e+04 2.225437144082345053e+00
1.284871615135275533e+04 1.883048873492005226e+00
1.285257970524299344e+04 1.840261622485707349e+00
1.285644537357319496e+04 1.681242393285851566e+00
1.286030660458004968e+04 1.653983225680010882e+00
1.286411375860787302e+04 1.762429372233967007e+00
1.286802533339007459e+04 1.940574588938144496e+00
1.287188679833896276e+04 1.678753411061321144e+00
1.287575237999543606e+04 1.664189079699626594e+00
1.287961967438662941e+04 1.418590178283174685e+00
1.288348310806978952e+04 1.649956631050840672e+00
1.288734975648042200e+04 1.665224631315139092e+00
1.289120996152112275e+04 1.672544221549085997e+00
1.289507820797491877e+04 2.183682001759575719e+00
1.289894336128503164e+04 1.383371526674540997e+00
1.290279460704239318e+04 1.957378031689582576e+00
1.290665987508913167e+04 1.529521212387423779e+00
1.291052519666936860e+04 5.561375632912833877e-01
1.291439054815492636e+04 3.396520753018717809e+00
1.291825593020035740e+04 1.093863898995207640e+00
1.292211913664619533e+04 1.350289320190321218e+00
1.292598607781921237e+04 1.403889603055332724e+00
1.292985247233887821e+04 1.667368069855754920e+00
1.293370862773270710e+04 1.243262425386312708e+00
1.293758451678451638e+04 1.746704054512922433e+00
1.294144800420959655e+04 1.196795316235226725e+00
1.294530306774631208e+04 1.523732400926769648e+00
1.294916530624483130e+04 1.291144527645734286e+00
1.295303099077650586e+04 1.298792789343983012e+00
1.295690296265042889e+04 1.318460200203573462e+00
1.296076109764231296e+04 1.367666421284388312e+00
1.296463058645847195e+04 1.064538158567601922e+00
1.296849255473854282e+04 1.461746828865919667e+00
1.297227278915813804e+04 1.190805681590452858e+00
1.297580125190503895e+04 1.124773782017591151e+00
1.297966778661783974e+04 1.373345274458129373e+00
1.298363466272782898e+04 1.531496617846227259e+00
1.298772347763785001e+04 1.460901136552434698e+00
1.299125168765795024e+04 1.079305708997792879e+00
1.299511768474067321e+04 9.977995776245999204e-01
1.299898289075338289e+04 1.109064397930550783e+00
1.300285054748915536e+04 1.455494091032990989e+00
1.300671735587254807e+04 1.445170959240125841e+00
1.301058361090972176e+04 1.185297346215042680e+00
1.301444893555521230e+04 9.838808159176434254e-01
1.301831685338026182e+04 6.898263367109531696e-01
1.302218356328993650e+04 3.745214915979793724e-01
1.302603894660610604e+04 1.458841305054120019e+00
1.302990250347148867e+04 1.052323981666945629e+00
1.303376982370646692e+04 1.380689033564371115e+00
1.303763668228833558e+04 1.226196194269300044e+00
1.304150666256534532e+04 1.554818624416987927e+00
1.304537012135194345e+04 9.623874050480414333e-01
1.304924172196289328e+04 8.760368691600571855e-01
1.305310464767561280e+04 1.285409639958675188e+00
1.305697079310439585e+04 8.681855942851856023e-01
1.306083843475483081e+04 1.191668817046607209e+00
1.306470681598782721e+04 1.304446030100337328e+00
1.306859004076887868e+04 1.239322512539404064e+00
1.307242700540960686e+04 1.511390283963907066e+00
1.307629357191024974e+04 1.370390354896173335e+00
1.308015997862508266e+04 1.060803936558753824e+00
1.308402860846503791e+04 2.334202901816658515e-01
1.308789608302408124e+04 1.283526470603272074e+00
1.309176359317643801e+04 3.847275715082351666e-01
1.309563113977388639e+04 1.618562046587026071e+00
1.309950087236654508e+04 1.072539815207419922e+00
1.310336450199237333e+04 6.499388371858086932e-01
1.310722338360449066e+04 1.164124488183898576e+00
1.311108260303176212e+04 1.051814132949436154e+00
1.311495657050500449e+04 9.252409418611821090e-01
1.311882381592808451e+04 1.262878728381094939e+00
1.312254894858309308e+04 1.296188582482732832e+00
1.312591435873195223e+04 6.981685588601685977e-01
1.312958386399787196e+04 1.040444060028338003e+00
1.313345173883567259e+04 1.090780676286070117e+00
1.313731947033540200e+04 9.710194731025366677e-01
1.314118469393848500e+04 9.114923663585378089e-01
1.314505282830683791e+04 1.177671433386916267e+00
1.314891651333904883e+04 1.046720118319906634e+00
1.315277607628078840e+04 1.112823326279157810e+00
1.315664539392045663e+04 9.143624687794018602e-01
1.316051261311886446e+04 9.633703912815438919e-01
1.316438206478771099e+04 1.113737846694009992e+00
1.316825111983743227e+04 9.180618540245355508e-01
1.317211900453960334e+04 9.602445353313219245e-01
1.317598402533126682e+04 8.446580545645837601e-01
1.317985499860473828e+04 1.047832874798014346e+00
1.318371904924022783e+04 8.552026863702993920e-01
1.318743850363980346e+04 6.554344065325243829e-01
1.319128491753114395e+04 9.136259857923767491e-01
1.319517242924214952e+04 7.916986560313886701e-01
1.319885803552154175e+04 7.314183649930897646e-01
1.320272193967655585e+04 7.948362322828750326e-01
1.320659265897483056e+04 8.046402334875192297e-01
1.321046148301514040e+04 1.050924424025848847e+00
1.321433141996226186e+04 9.792485431562383269e-01
1.321819915061993743e+04 7.670786877242687929e-01
1.322206205340013184e+04 8.971414816069770426e-01
1.322567248616426150e+04 6.327039905428566424e-01
1.322933992032017522e+04 8.891480245128465798e-01
1.323320573056573085e+04 1.009282184643473856e+00
1.323706260848174679e+04 1.051111032594980621e+00
1.324092838866699640e+04 5.081055824131184284e-01
1.324479897051531952e+04 1.029421497887155201e+00
1.324866817751918279e+04 1.495416981134193746e+00
1.325254082833866960e+04 7.935423266804424447e-01
1.325640581815877158e+04 8.360545073760093926e-01
1.326027684254189990e+04 8.103144351676850876e-01
1.326415106039391685e+04 8.157366865970731018e-01
1.326801839088248198e+04 6.477702508657200431e-01
1.327188421271396510e+04 6.721418118793650587e-01
1.327575263935018120e+04 7.581032443108616237e-01
1.327960524927144252e+04 6.085174477462919063e-01
1.328348110942479434e+04 6.012348425513879269e-01
1.328734575070503161e+04 6.965452395172772038e-01
1.329121760073286350e+04 1.071098576634983868e+00
1.329509126680758345e+04 7.141098515950466963e-01
1.329895722808955543e+04 7.314646830752784545e-01
1.330282667658026003e+04 8.036787241189371489e-01
1.330669676244271977e+04 5.929379731009789545e-01
1.331056867025424799e+04 1.030867233736348698e+00
1.331443515038529222e+04 1.069272472964757803e+00
1.331830569964733331e+04 6.573045105427411938e-01
1.332216215664225638e+04 8.960929629641533056e-01
1.332603037435191072e+04 1.035521243686000625e+00
1.332990589701633871e+04 1.046012780384741214e+00
1.333377304640170405e+04 7.683779726686611466e-01
1.333764203487372288e+04 8.413902829911122927e-01
1.334151014505940293e+04 1.032664674895493739e+00
1.334538201543662944e+04 8.081248250757024909e-01
1.334925321854038702e+04 7.472320150009257311e-01
1.335312327965129043e+04 8.275373656520643717e-01
1.335699162747924493e+04 7.262282288376450401e-01
1.336086613547841625e+04 1.014196926580864355e+00
1.336471464584890055e+04 1.025728423777913845e+00
1.336859056652418803e+04 8.488435496412080061e-01
1.337245950263879058e+04 5.719343833787705611e-01
1.337654043874964009e+04 8.872105560697234328e-01
1.338020158348318728e+04 6.019517584757319018e-01
1.338407125788811027e+04 1.059131498016163908e+00
1.338771560416306238e+04 8.330200850526185974e-01
1.339181327564587446e+04 7.593659139800891245e-01
1.339568563767468549e+04 6.900843379370883435e-01
1.339955455946539951e+04 7.529242440697252459e-01
1.340343434160641664e+04 9.036656973202376042e-01
1.340728444390021468e+04 4.089912431400989368e-01
1.341115162604045508e+04 7.350980748122858399e-01
1.341502480339279464e+04 9.187045064448551290e-01
1.341889500107921958e+04 6.974613463525006773e-01
1.342276997001112250e+04 1.051845712221632478e+00
1.342663195393486421e+04 1.291107373183914886e+00
1.343050716872115481e+04 7.226884259500416796e-01
1.343437909395294446e+04 7.643102109448650650e-01
1.343824818900178252e+04 7.179583290175615140e-01
1.344211760416581092e+04 7.255488145528344868e-01
1.344599273050818738e+04 7.830429273344473584e-01
1.344984970722379512e+04 8.599123819943838010e-01
1.345372146190286549e+04 7.822365332646723513e-01
1.345759057812120045e+04 1.041192423146260815e+00
1.346146402288572972e+04 6.750979785278184986e-01
1.346533220539257854e+04 8.698832261013604850e-01
1.346920687094165805e+04 8.985395343001107982e-01
1.347307180570818309e+04 8.615630277499719547e-01
1.347671887191375208e+04 6.158520207287176973e-01
1.348037411498170331e+04 7.957891356439350528e-01
1.348424870545142403e+04 1.009183734037894409e+00
1.348811854193753607e+04 9.370457863169214807e-01
1.349198847778924028e+04 8.807482772719924524e-01
1.349584732664852345e+04 1.028746246959120869e+00
1.349971816856052828e+04 5.802928602322530161e-01
1.350358995662665620e+04 1.119128016498976086e+00
1.350746172175181709e+04 7.495757665760854893e-01
1.351133201238108268e+04 1.281275939677675613e+00
1.351520654678620849e+04 8.048723834130572241e-01
1.351907770026872095e+04 3.722139359794727209e-01
1.352309568740525719e+04 1.031943787990707406e+00
1.352682139469514004e+04 1.003219009852896089e-02
1.353069604028805225e+04 -1.272569451850565359e-01
1.353456090624337958e+04 1.006567393312900016e+00
1.353842108140048549e+04 1.393019534446694463e+00
1.354229001099218294e+04 1.092602847622319885e-02
1.354616507594973336e+04 3.187883821613731183e-01
1.355003425531611356e+04 3.954809496666500945e-01
1.355391080909601260e+04 7.791540630391787792e-01
1.355778182901351465e+04 7.723188143434102093e-01
1.356165128906614336e+04 1.365111571390997369e+00
1.356534625589921598e+04 1.048799626832051413e+00
1.356908310041377445e+04 -2.761251794196262210e-01
1.357273109282583209e+04 7.462408095299407629e-01
1.357647822480575451e+04 6.454038710549454549e-01
1.358034217466186237e+04 5.764567420200712444e-01
1.358421121770201353e+04 -3.253426025245608200e-01
1.358774114346623355e+04 -9.510462533153476450e-01
1.359149956932873465e+04 -6.213497913960028818e-01
1.359537253773503653e+04 8.470990171473229136e-02
1.359923451708446009e+04 1.277529699153056697e+00
1.360311783250840926e+04 2.401543120787790198e+00
1.360699268760871746e+04 2.291342298932967037e+00
1.361086173194096227e+04 3.763342281775406972e-01
1.361473254488260136e+04 1.649640093493738302e+00
1.361860510768095446e+04 9.995184766652995823e-01
1.362247506201953183e+04 -1.014192509289483457e+00
1.362634124365276875e+04 6.570494713115641039e-01
1.363020800322646210e+04 2.884605971906502031e-01
1.363408205207363244e+04 -3.827964395609948500e-01
1.363806389767758992e+04 -1.339798303905093579e+00
1.364182776205639311e+04 2.099116547257063037e-01
1.364551538569436161e+04 6.649209690162349862e-01
1.364933369864679116e+04 2.996204636094377260e-01
1.365320680756942056e+04 -2.432910895215599556e+00
1.365707695220442656e+04 4.597380826417754585e-01
1.366095312912494228e+04 2.186331280286013090e+00
1.366482273276542946e+04 -2.700692600896874573e-01
1.366868685416452354e+04 2.398095948159669533e+00
1.367255645123988324e+04 7.973088652719194647e-01
1.367643043338264215e+04 -5.622920236892633428e-01
1.368030340814836200e+04 1.515574085990949449e+00
1.368417508226871178e+04 -9.892420327818500780e-01
1.368804656145634908e+04 4.139847082400700817e-02
1.369191854024872919e+04 7.608541315467178823e-01
1.369579107255306917e+04 2.322023418159383290e+00
1.369967203702576626e+04 8.602329137631803402e-01
1.370353804126591058e+04 2.753739474262676956e-01
1.370741041595644310e+04 1.553064879002253873e+00
1.371132006907382674e+04 1.420880080033766757e-01
1.371514582501806035e+04 2.796067815312924809e-01
1.371901943672383641e+04 1.978439821074859717e+00
1.372289666530942850e+04 1.396225172099182545e-02
1.372676865513656230e+04 -1.319280064391637364e+00
1.373063478027278506e+04 1.529913527699360287e+00
1.373451049836594575e+04 1.536783781066765719e+00
1.373838381337743886e+04 1.001118549151233328e+00
1.374225638633461313e+04 -6.541316685985146262e-02
1.374613061226659192e+04 2.996191851999702394e+00
1.375000179874591413e+04 2.931376625356760246e-01
1.375387840453983335e+04 1.478431818218504556e+00
1.375774983525822245e+04 1.660227623002153541e+00
1.376161278369900901e+04 6.227819481813539060e-01
1.376548226811776294e+04 1.386561432618646394e+00
1.376936115875646647e+04 1.698032362484756419e+00
1.377323117319594530e+04 1.517611962043841300e+00
1.377710670042219135e+04 9.984177904009485793e-01
1.378097933366214602e+04 9.250950568566045362e-01
1.378484903263284286e+04 3.337994710613018667e-01
1.378872408180130515e+04 9.056081199713948982e-01
1.379248624791557813e+04 2.472326307575714033e+00
1.379646833694228553e+04 1.593689166062560447e-01
1.380034501952903884e+04 6.277930703131247014e-01
1.380420628486386704e+04 5.187045363063167436e-01
1.380807421876553417e+04 8.815926626159993340e-01
1.381195740759891487e+04 1.884019353480985426e-01
1.381582723418147907e+04 -6.107902470951506180e-01
1.381969719649837316e+04 -2.510159674603475513e-02
1.382357330334483595e+04 1.467420749612596831e+00
1.382745162451635588e+04 -1.421144047368988916e+00
1.383132375807329845e+04 3.220904898293268093e-01
1.383519385247363243e+04 2.620780551528319791e+00
1.383906904061979003e+04 1.730436228799136389e+00
1.384294492292992982e+04 1.332752285771590328e+00
1.384681222592702397e+04 9.657149261589080824e-01
1.385067826830125705e+04 -1.144281313812715473e+00
1.385451244564552690e+04 9.031499238366727522e-02
1.385842581341060941e+04 -1.134419381434860763e-01
1.386229853923854171e+04 1.504084819554907471e+00
1.386617421735062089e+04 3.120694726114497941e-01
1.387004442459197162e+04 4.820340590888727017e-01
1.387391813524684221e+04 1.219154725904252556e+00
1.387779218929839590e+04 9.448144356902613561e-01
1.388167108628543428e+04 2.342947975968287189e+00
1.388554129776683840e+04 7.587423776032381495e-01
1.388941344156188825e+04 1.892812904496081305e+00
1.389328367266770874e+04 1.032982116381907067e+00
1.389715015925191983e+04 1.301089930552567386e+00
1.390102722129805625e+04 1.035147776089917260e+00
1.390489820015844634e+04 -5.236295771333351334e-01
1.390877255833859817e+04 1.793545024276837596e+00
1.391264655632011272e+04 -2.260262753210253717e-01
1.391652281535674410e+04 -1.935101705108568265e-04
1.392039259979594681e+04 7.741544195536519402e-01
1.392426886764286610e+04 -4.097016448674221240e-02
1.392814889057561595e+04 9.586283587040688170e-01
1.393201480293434179e+04 1.048276494033857587e+00
1.393589322985436411e+04 1.319392050635059599e+00
1.393976519514572828e+04 3.355154445206197100e-01
1.394363060723220951e+04 2.620369277260379715e+00
1.394750191350513342e+04 -1.305459427230007741e+00
1.395137244607046887e+04 5.932535737203793458e-01
1.395525187951401676e+04 1.353229975870495538e+00
1.395912187264685235e+04 9.932896266445141453e-01
1.396304856441135598e+04 3.215506477236772520e-01
1.396687003926123361e+04 3.780117358679472850e-01
1.397074567116379512e+04 7.953157095561378398e-01
1.397462181634219633e+04 1.173264284294173176e+00
1.397849608597439328e+04 1.142189049249250354e+00
1.398236838119666209e+04 -4.580458331836229080e-01
1.398624612143460763e+04 1.828384613526882418e+00
1.399010626351508654e+04 4.570722401811767033e-01
1.399397992362365039e+04 6.163634259529940373e-02
1.399785327834965210e+04 1.138318790712130157e+00
1.400173128357026872e+04 -1.286509890729726546e+00
1.400560318549054500e+04 -4.894927732402036269e-01
1.400948242504889095e+04 1.805606758685294411e+00
1.401335298093158053e+04 1.986296753977837559e+00
1.401722470126303051e+04 9.754167161781037709e-01
1.402110033753989592e+04 7.108014512312070821e+00
1.402497472909226235e+04 9.207215137293774943e-01
1.402884912293115667e+04 2.285600849334985973e+00
1.403272185216667276e+04 4.087140711136197924e-01
1.403658604620537517e+04 2.005454115460598707e+00
1.404046173082168752e+04 -1.725840105410911610e-02
1.404433816955787734e+04 -8.350742651160234509e-01
1.404821117667992621e+04 7.332058578700650919e-01
1.405204932828196615e+04 1.465697288483054361e+00
1.405595886658853124e+04 1.443802547528006297e+00
1.405983430436899107e+04 3.407979251190593195e-02
1.406371038438912183e+04 -1.444713780837669770e-01
1.406758048398900428e+04 1.033932737987499628e+00
1.407145661511099206e+04 8.481981974415778724e-01
1.407533047207400705e+04 1.209601717920772979e-01
1.407920491252865577e+04 8.116193492755512384e-01
1.408270126062838426e+04 -7.816087900625403595e-01
1.408678491081294123e+04 1.755770078644173227e-01
1.409087075601861397e+04 7.843136691735709265e-01
1.409496376497812707e+04 3.272341847245102131e-01
1.409856703150895191e+04 5.336512304570274479e-01
1.410199137521060038e+04 -5.032030794127458906e-01
1.410608214757401583e+04 1.463503784570784116e+00
1.411017499521188438e+04 8.442899641532610744e-01
1.411426927110956967e+04 -1.672515733737700572e-01
1.411793777049778873e+04 2.350867612921176131e-01
1.412128103317309433e+04 1.050018478571326241e+00
1.412537704216552811e+04 1.241121920226016667e-01
1.412946493900834321e+04 2.385456496463344678e+00
1.413356636465574411e+04 1.710360030695268430e+00
1.413745105106187657e+04 1.078211966958549484e+00
1.414089097836788824e+04 2.981427978792794975e-01
1.414465667373444739e+04 1.538397146766267376e+00
1.414876066215102583e+04 1.169730754655232907e+00
1.415286544679207145e+04 1.249659349284521159e+00
1.415697437909523796e+04 -4.037803249827442431e-01
1.416055073852406713e+04 2.322845156575736869e+00
1.416409443167704558e+04 1.356261199218325775e+00
1.416807384331136200e+04 1.175744406343461668e+00
1.417216685397487345e+04 -2.567889652381474264e-01
1.417627035600091040e+04 1.897969242290875824e+00
1.417991128305255552e+04 -1.362648219833077823e+00
1.418322014185940679e+04 1.420339021525613976e+00
1.418733426775543376e+04 1.867668272056669243e-01
1.419145076855312800e+04 -1.105955507956571493e+00
1.419557102685201062e+04 1.502069042558758172e+00
1.419928429834670533e+04 1.686796057248751035e+00
1.420250028820239822e+04 7.184749550471681845e-01
1.420662023986016357e+04 6.787900184590892616e-01
1.421074405237731116e+04 6.784748186697968642e-01
1.421486919569528618e+04 1.047439308153933490e+00
1.421881216521296119e+04 8.057024097794915907e-01
1.422201675299549606e+04 7.065837712276794580e-01
1.422589337216178501e+04 3.968836581747467451e-01
1.423004364580268521e+04 8.711451150070329552e-01
1.423415212346920634e+04 6.475253317517438711e-01
1.423826654162289378e+04 3.885697299251760217e-01
1.424180574402976345e+04 1.358877206799292692e+00
1.424517282708468156e+04 8.463339463032620857e-01
1.424930946021135424e+04 6.751644031852929162e-01
1.425345074723903417e+04 5.063844337306334653e-01
1.425758714130459703e+04 1.074530527995139595e+00
1.426126818957090290e+04 1.060623087270792908e+00
1.426450603332719584e+04 7.664219800795253335e-01
1.426859101741451195e+04 9.210778046307547262e-01
1.427272848466559481e+04 -1.315824940782408248e-01
1.427687416048619161e+04 7.894944276193484045e-01
1.428063320690277396e+04 2.784473741463605045e-01
1.428371626912664397e+04 4.631071749047624420e-01
1.428790372290494088e+04 7.215782364357602452e-01
1.429203573381274873e+04 6.246912055066780045e-01
1.429616431091370214e+04 5.384031462805467516e-01
1.430000584803023776e+04 -8.163367112426186956e-02
1.430298533062724528e+04 2.969742685667766668e-01
1.430718509088561950e+04 7.422173202009759718e-01
1.431129603339771711e+04 6.271796465692630607e-01
1.431542473475647057e+04 2.764666749877480734e-01
1.431962487258817964e+04 5.155017580331007210e-01
1.432313146425717423e+04 2.655319853457857038e-01
1.432640093009724842e+04 4.167834999076474589e-01
1.433056476405331705e+04 5.250566255299539131e-01
1.433473198718238928e+04 4.086005199684000777e-01
1.433888168604196835e+04 3.643722229489027020e-02
1.434249047553190576e+04 9.453520187268532604e-01
1.434567275426450033e+04 1.533260516483258284e-01
1.434984184320330496e+04 3.464102190388909652e-01
1.435401294792912086e+04 -1.477664080848621053e-01
1.435818850229000418e+04 8.916231181132807659e-01
1.436199044290666279e+04 1.300687031952702633e+00
1.436493984199721490e+04 -6.379270324386825397e-01
1.436910763967205094e+04 8.191780483878920993e-01
1.437333133435325180e+04 7.728014702094025690e-02
1.437746609069844089e+04 5.662995179536977064e-01
1.438138930853426427e+04 1.301936213777408424e+00
1.438419526311018490e+04 4.130153332923079401e-01
1.438837545243332715e+04 5.025865978197330275e-01
1.439256097283649251e+04 2.841332759724820578e-01
1.439674762549551269e+04 5.957469910497301679e-01
1.440079866240726551e+04 8.130268695269180501e-01
1.440377314125525481e+04 1.001988220972881011e-01
1.440764326221995725e+04 -2.529362419237489168e-01
1.441187311473202681e+04 2.401232416912765233e-01
1.441602109009001651e+04 3.829946548132897588e-01
1.442017215729703457e+04 5.399447223682549701e-01
1.442350708469225174e+04 5.949786374874774797e-01
1.442682272240915700e+04 6.298082545110940123e-01
1.443079233834357910e+04 3.747667593519259377e-01
1.443499216704085848e+04 4.401119831663560245e-01
1.443893889329498052e+04 2.891187213151126256e-01
1.444244770033456007e+04 2.706586450480968353e-01
1.444568143583957499e+04 4.866599697341665309e-01
1.444979395660050432e+04 6.157343179066359085e-01
1.445387115496108163e+04 5.441102986836673372e-01
1.445805894737893323e+04 9.816626277108561616e-02
1.446160851713648117e+04 4.657978678492373792e-01
1.446472622877323192e+04 2.167565604256884437e-01
1.446893313895213578e+04 4.724811055887252476e-01
1.447303149948294231e+04 5.838656098831467300e-01
1.447707664725940049e+04 2.402758871683068898e-01
1.448050183669063699e+04 6.264640693937312266e-01
1.448369553253515733e+04 5.588740410465261599e-01
1.448793071860121017e+04 3.491067413561706467e-01
1.449212434691500130e+04 3.891850977596769678e-01
1.449646478441676300e+04 2.264546487864890489e-01
1.450035696390039993e+04 2.740390840354161028e-01
1.450289490801147440e+04 6.116499837819171503e-01
1.450687648347142567e+04 2.592670096497439181e-01
1.451110487981711049e+04 2.304795754029619892e-01
1.451533097262937190e+04 -6.363459399757375179e-01
1.451917519827352044e+04 1.059492642270995599e+00
1.452219052624109099e+04 1.739037141478844695e-01
1.452614106829549928e+04 5.149384197554823794e-01
1.453037738468212228e+04 7.303873070910774645e-01
1.453461312788586838e+04 6.745265920248842972e-01
1.453880135711199000e+04 6.149468104534342450e-01
1.454187599777724608e+04 3.264723774818572566e-01
1.454540820159238137e+04 2.372428148469712672e-01
1.454965189469805227e+04 3.791311431779204044e-01
1.455389569115047016e+04 7.034889311423001557e-01
1.455814551744729761e+04 3.838527872098418392e-01
1.456134165668107562e+04 1.442349362058188145e-01
1.456466970510179635e+04 2.589758112181956284e-01
1.456891919903440976e+04 5.747206247601743812e-01
1.457316986090163664e+04 1.152771585094811840e-01
1.457742504337738137e+04 2.907696978496754903e-01
1.458069926470706196e+04 6.568861917260524486e-01
1.458393199459320203e+04 3.141363422837948338e-01
1.458818797923643615e+04 5.983592394261031400e-01
1.459244395403112139e+04 2.351296485922464707e-01
1.459670456151939652e+04 5.845039660878604826e-01
1.460030209517455114e+04 4.772752248663699737e-01
1.460331367546837828e+04 1.156591795950026702e+00
1.460745465570374472e+04 -2.190739803323406634e-02
1.461171868700772393e+04 -1.177477015298381974e-01
1.461598038865474882e+04 7.820575019032534048e-01
1.461985937631404886e+04 7.665003122480317233e-01
1.462278837844848204e+04 4.908283357946361392e-01
1.462671527616030653e+04 1.320933514080384896e-01
1.463069981669457411e+04 2.988264297852747942e-01
1.463475118662893328e+04 3.397500776506769959e-01
1.463851499187512491e+04 2.790377161995207800e-01
1.464145072756094487e+04 3.865529735206906237e-01
1.464547738488237519e+04 6.844987308483592159e-01
1.464975200659070288e+04 1.688187435836612238e-01
1.465403335845479342e+04 1.995540294367299239e-01
1.465816185563176441e+04 6.070631065641197699e-01
1.466073686999176789e+04 -4.922976565619240769e-02
1.466454560436602878e+04 5.284706627769347742e-01
1.466883144379229816e+04 6.169524669664616656e-01
1.467311898121392915e+04 5.786697965142783007e-01
1.467740721413398023e+04 5.419424900519661525e-01
1.468015298007116144e+04 4.461284932376174406e-01
1.468380978485540618e+04 8.654536988449117174e-02
1.468810265845365575e+04 4.715309373745418808e-01
1.469232055239168039e+04 1.361172176642523990e+00
1.469656649619920063e+04 -2.411387001821915094e-02
1.469927263520933957e+04 9.893635060525981517e-01
1.470294954919972770e+04 5.521354546329347857e-01
1.470724757853259507e+04 5.752751782904831357e-01
1.471154296611881728e+04 3.715622154955488532e-01
1.471584544892377380e+04 3.849854169524731251e-01
1.471932330593044207e+04 8.010278363749906427e-01
1.472233602902893290e+04 2.933669220504288577e-01
1.472651513047136905e+04 3.637302827642799330e-01
1.473077054160703119e+04 8.426263458249563243e-01
1.473512743211598718e+04 3.608095561445296973e-01
1.473880625967585547e+04 4.124023954404988368e-01
1.474149892451089545e+04 4.998530270246415164e-01
1.474561918525247711e+04 4.198861933167361005e-01
1.474993152476843716e+04 5.335354367992952707e-01
1.475424729534912512e+04 4.235831445623358116e-01
1.475790161830497527e+04 3.068278745870496871e-01
1.476076201268062869e+04 3.703102325911204473e-01
1.476488389065946103e+04 6.552083153519011605e-01
1.476920385004678064e+04 1.230174499300112773e-01
1.477352627750420106e+04 8.795237619040019439e-01
1.477721256850537975e+04 7.472568461026555253e-01
1.478005534517993692e+04 9.658640168687507299e-02
1.478414931282696853e+04 8.272215765437868074e-01
1.478847456231601791e+04 9.646364516652988774e-01
1.479280527688279471e+04 2.119597415957133746e-01
1.479705156932938007e+04 4.955109941526952833e-01
1.479957552996172126e+04 2.056930640551944411e-01
1.480341802758292397e+04 8.347344653967511130e-01
1.480774896884032387e+04 2.278011727842521594e-01
1.481207885818326031e+04 7.178659563873179827e-01
1.481633753219309438e+04 6.117395200137746292e-01
1.481891137905586584e+04 5.536860911820866704e-01
1.482267332701122723e+04 5.975075356731858189e-01
1.482701266576220951e+04 1.393229516826333669e-01
1.483135260633949110e+04 3.834367663633628243e-01
1.483569534485273834e+04 -1.894358760149229548e-01
1.483865746517752814e+04 4.824732385554842962e-01
1.484198247251922294e+04 4.754739209315874682e-01
1.484625190273028420e+04 9.281095559978981557e-02
1.485063110841122580e+04 3.013161282714624800e-01
1.485497927439564774e+04 8.013257206447520486e-01
1.485862878121249014e+04 5.397971372805678014e-02
1.486141507408329562e+04 4.870763804555274246e-01
1.486554686103181848e+04 6.392503960953596076e-01
1.486990075280454948e+04 5.061378757955704577e-01
1.487425479527868447e+04 7.581864990609658017e-01
1.487793265350696493e+04 1.967398934166361413e-01
1.488070382843441985e+04 6.436571818276854984e-01
1.488481138123318487e+04 1.688776734041633754e-01
1.488916839491637802e+04 7.318923501373509888e-01
1.489353030619189485e+04 1.828447011867970207e-01
1.489724291301686208e+04 -1.870094869424501413e-02
1.489999560779756030e+04 6.585986182448151371e-01
1.490407692963017689e+04 2.692453670850873393e-01
1.490844123778297035e+04 4.157201903675947774e-01
1.491280867026745727e+04 5.039273919855221662e-01
1.491662518652964718e+04 5.744848197190300931e-01
1.491927985515369073e+04 3.319220974216925968e-01
1.492333833168591264e+04 4.429500820320043664e-01
1.492770296321331080e+04 4.967607315622638020e-01
1.493207490274637894e+04 1.825274226595969274e-01
1.493584908948271186e+04 4.206320683125540083e-01
1.493856322109304165e+04 6.671432701792042730e-01
1.494259698702765672e+04 2.279380996796795955e-01
1.494697168439950656e+04 5.109653909461105981e-01
1.495135196692448335e+04 5.075776275271535187e-01
1.495532616071232405e+04 4.601745953519851273e-01
1.495800828164790983e+04 7.107493817370266198e-01
1.496186199798538837e+04 4.379900599489817137e-01
1.496623709908204000e+04 3.047334867245261036e-01
1.497062114892739191e+04 5.920784108063718021e-01
1.497493345008213510e+04 4.126471423899208957e-01
1.497754174948739819e+04 4.490974417981464795e-01
1.498111215970534067e+04 5.822813933483531601e-01
1.498549979609720685e+04 4.732666521784014146e-01
1.498989020875250026e+04 3.729745795721894353e-01
1.499432821547715503e+04 4.645366212900469138e-01
1.499733688073298981e+04 4.691556556131731837e-01
1.500043222802129458e+04 4.738366978386530093e-01
1.500476790364021690e+04 4.523053407168458606e-01
1.500916323032050968e+04 3.471912920158243265e-01
1.501356165106296066e+04 4.805518057640019158e-01
1.501726657254528982e+04 4.127731826099535484e-01
1.501993613302798985e+04 5.766437916340724223e-01
1.502402746799185479e+04 5.563163916201822046e-01
1.502842512393890865e+04 3.543637773497022581e-01
1.503282373808513512e+04 5.287332546079465123e-01
1.503657072162188160e+04 2.633201061688103528e-01
1.503920518480165811e+04 4.303637636604467076e-01
1.504328314265837616e+04 3.894025348158045713e-02
1.504769365353918329e+04 1.014320604787548818e+00
1.505210610043847555e+04 5.097698960116946454e-01
1.505587146413718619e+04 4.671898136237603860e-01
1.505850093799538263e+04 -2.597901946904906945e-01
1.506255294945818059e+04 1.438432766743129143e+00
1.506696142756994777e+04 2.061387123188689330e-01
1.507137751279432268e+04 6.098147330807108801e-01
1.507516444609670179e+04 2.422616606343933887e-01
1.507777865933098656e+04 6.292196315660495420e-01
1.508180569562657365e+04 2.353703351776801622e-01
1.508622352116346883e+04 5.979519586212422855e-01
1.509064617061811441e+04 4.564177660850998741e-01
1.509446208184065290e+04 5.297508824339614009e-01
1.509705291225239125e+04 7.142593267610307661e-01
1.510106859409659955e+04 5.929858654563432419e-01
1.510549440264296754e+04 4.680541550921623606e-01
1.510992224354715290e+04 6.922721835085730024e-01
1.511376019594189529e+04 6.376401616034463871e-01
1.511633517528198354e+04 5.641867021322276576e-01
1.512032374590371364e+04 5.511884308694321444e-01
1.512475836783357227e+04 5.676101511535496247e-01
1.512918671636895851e+04 7.558617832036453876e-01
1.513305065815059606e+04 5.386293199081215732e-01
1.513559997538504649e+04 5.674030691897330447e-01
1.513958056999537075e+04 6.813356512621809857e-01
1.514402013757330860e+04 8.643200303071940649e-01
1.514846067772768401e+04 6.063033815924089298e-01
1.515242549965795843e+04 6.252472889571493164e-01
1.515487663680092010e+04 8.223194103908572083e-01
1.515884458205335795e+04 6.401258427392220174e-01
1.516328641634676751e+04 6.611799292857761801e-01
1.516773176262631750e+04 6.411318573120702302e-01
1.517177893035565285e+04 6.624736158021372612e-01
1.517424675110082171e+04 9.719693335383510213e-01
1.517810014642533679e+04 5.488630930809453856e-01
1.518254131406320630e+04 5.518625956016375289e-01
1.518699307669926566e+04 7.869936110415010067e-01
1.519137856392816320e+04 7.125395937589761308e-01
1.519437430077660611e+04 8.694805453211303936e-01
1.519742899824007509e+04 8.343319628048530001e-01
1.520180677314300738e+04 9.324559616483535374e-01
1.520626329695580716e+04 7.613779697567493177e-01
1.521127722837456713e+04 8.244572598891377613e-01
1.521482503524857748e+04 6.840383875108466682e-01
1.521635944686761650e+04 7.929599375107166948e-01
1.522094520259897399e+04 8.862763985317263504e-01
1.522575254311737081e+04 7.653331795175797314e-01
1.523056082890176185e+04 7.004587285159369348e-01
1.523488913943855368e+04 9.994325865018344190e-01
1.523576407815766288e+04 4.285329721394452451e-01
1.524016674967097606e+04 7.146647741482139438e-01
1.524497571530247114e+04 6.044609819971477060e-01
1.524978483002366193e+04 9.214970476443816727e-01
1.525411542346337046e+04 1.245899817718056468e+00
1.525500888855585617e+04 6.600420360330633285e-01
1.525940358065922737e+04 7.217827955392923656e-01
1.526415977158620990e+04 1.033521774651988911e+00
1.526901308780160252e+04 9.446058791560040246e-01
1.527334473197092666e+04 1.108042318261520220e+00
1.527424045689707418e+04 8.556884677159625197e-01
1.527863504675638978e+04 1.241959028962162481e+00
1.528343926429254134e+04 1.187164896775577461e+00
1.528825155576289762e+04 1.146017462543795995e+00
1.529257702701222115e+04 1.152522036651883797e+00
1.529348335670596862e+04 1.210407876378683190e+00
1.529787281926913965e+04 9.742279287068037474e-01
1.530268379477833514e+04 1.143403767921906677e+00
1.530749461688507654e+04 1.132410910546930216e+00
1.531181246250688673e+04 1.130395805893994687e+00
1.531270648865403018e+04 1.293804496201555798e+00
1.531710137535647664e+04 1.174357108515878156e+00
1.532191284791908220e+04 1.262670734982865639e+00
1.532673306510388466e+04 1.261290044714909575e+00
1.533104611679355185e+04 1.111130591106582077e+00
1.533199087097929623e+04 1.517390349929770732e+00
1.533635173728145310e+04 1.875465462614452461e+00
1.534116388388306768e+04 1.275295041548032415e+00
1.534597614014393912e+04 7.925864961616259086e-01
1.535028507398945658e+04 1.588758456142095543e+00
1.535122476939033186e+04 1.432534093220859006e+00
1.535560153501118293e+04 1.313538786824939519e+00
1.536035505114634361e+04 1.486601555944229824e+00
1.536522797055932460e+04 1.390986533831398253e+00
1.536952654957657614e+04 1.329072915347111250e+00
1.537048516134120473e+04 1.155580992613093549e+00
1.537485466636785532e+04 1.575695578694377375e+00
1.537966861409344892e+04 1.318419179249070261e+00
1.538448168033055845e+04 1.762322057111824991e+00
1.538877347539042057e+04 1.567487382494213710e+00
1.538972275269728016e+04 1.377409838653015361e+00
1.539409296675330552e+04 1.770671704437839056e+00
1.539890837057439603e+04 1.770686717359741147e+00
1.540372231620615639e+04 1.545191799469911809e+00
1.540801454551267670e+04 1.752464977987637340e+00
1.540899365266498899e+04 1.787042603885386827e+00
1.541334511556852704e+04 2.090985630700703091e+00
1.541815853851277279e+04 1.798773875383840926e+00
1.542297436389709401e+04 2.257355052553469577e+00
1.542726561766495433e+04 2.235169036873516202e+00
1.542824295982931108e+04 1.686699213028441946e+00
1.543261035886931131e+04 1.840425601763248098e+00
1.543742538826284363e+04 1.932863368109798641e+00
1.544222756591640064e+04 1.701474635192055329e+00
1.544651679906437857e+04 2.059614169286156038e+00
1.544749897480401705e+04 2.324628510435867490e+00
1.545185643531566893e+04 1.931989571343543988e+00
1.545661803139125186e+04 2.018852756549104122e+00
1.546142786216870991e+04 2.084316594043176263e+00
1.546577309923747998e+04 2.076066051983618266e+00
1.546674189020638187e+04 2.350220691944021389e+00
1.547106521685937150e+04 2.066374424713629754e+00
1.547588102951414476e+04 2.071931314402584157e+00
1.548069451422678867e+04 2.307705799688819948e+00
1.548501937328886015e+04 2.307302156588409758e+00
1.548603983772836727e+04 1.841220239966725680e+00
1.549032812819346509e+04 2.390945200569043472e+00
1.549519287276231080e+04 2.217059516458005586e+00
1.550000907800345522e+04 2.314763907016425648e+00
1.550428644533811166e+04 2.519253911225634912e+00
1.550529864169485882e+04 1.997205644781805844e+00
1.550964569146174108e+04 2.264862773554684239e+00
1.551445873740160641e+04 1.956135865499029958e+00
1.551928152958228020e+04 2.183611786589112924e+00
1.552354794827962178e+04 2.142968383745943228e+00
1.552596956748123375e+04 2.363099019125942668e+00
1.552917410882347758e+04 2.568256727826483399e+00
1.553373354907976682e+04 2.401493082169153137e+00
1.553855020964984942e+04 2.351085896421156285e+00
1.554280518950377518e+04 2.250478077366520058e+00
1.554540306184499059e+04 2.490547054099092605e+00
1.554851036686458974e+04 2.398916962595660785e+00
1.555299418894483097e+04 2.402892437548621363e+00
1.555781281343140654e+04 2.722306688440513156e+00
1.556240346687484998e+04 2.438812273908262274e+00
1.556541275470678193e+04 2.386118318410320516e+00
1.556793067586488178e+04 2.457669113961943985e+00
1.557221075139123423e+04 2.434448248774200518e+00
1.557708760410016475e+04 2.496218180451866608e+00
1.558167740934369613e+04 2.663415404324874114e+00
1.558468721025932791e+04 2.221918578257195076e+00
1.558721945098399192e+04 2.737717043977225373e+00
1.559154627085895299e+04 2.491574404239709661e+00
1.559636502765191653e+04 2.340126727501851800e+00
1.560111289257180761e+04 2.539119533745016977e+00
1.560485100894724383e+04 2.784384842888273592e+00
1.560648162694342136e+04 2.202649280970500278e+00
1.561081277391202821e+04 2.498944927535350136e+00
1.561563620742765306e+04 2.593427899975490725e+00
1.562038990585797183e+04 2.422986166417319787e+00
1.562412808633873465e+04 2.548827000371769014e+00
1.562576957894047155e+04 2.629264769630879517e+00
1.563003554241218444e+04 2.546351679561595915e+00
1.563491624142116598e+04 2.705816831997911454e+00
1.563967620887208977e+04 2.267399227518984262e+00
1.564340418942692850e+04 2.913943835418228101e+00
1.564506587516534455e+04 2.871468961754064964e+00
1.564937934573689563e+04 2.602024847188778356e+00
1.565418843895741702e+04 2.539907265130859848e+00
1.565894802704121321e+04 2.333482680319757030e+00
1.566267828291397382e+04 2.816270337447563499e+00
1.566433105176566642e+04 2.907175949965038253e+00
1.566865048854876477e+04 2.296287623697055746e+00
1.567347188077729879e+04 2.459165211157592790e+00
1.567831214311878102e+04 2.320273389639463169e+00
1.568195958021103979e+04 2.333721084287753822e+00
1.568360411799411850e+04 1.971252874200054794e+00
1.568794569576619688e+04 2.302234433619307463e+00
1.569270174447125100e+04 2.227315035628701256e+00
1.569752409035279561e+04 2.479168732504004158e+00
1.570124497309688195e+04 2.710973014292494820e+00
1.570290101472795504e+04 2.423874493178802769e+00
1.570721539535464217e+04 2.205606526738521200e+00
1.571204031339462927e+04 2.274263408498168548e+00
1.571680369744155905e+04 2.389072885921310618e+00
1.572109442719252183e+04 2.319567549590930700e+00
1.572219821491527546e+04 2.050252272726422298e+00
1.572643949404902378e+04 2.113164140356324161e+00
1.573126982084920746e+04 2.122290880859325490e+00
1.573609163875144623e+04 2.175151271477557824e+00
1.574037514720905892e+04 2.295440644363881066e+00
1.574147491748719949e+04 2.352839427575073472e+00
1.574580468715725692e+04 2.141869095626628638e+00
1.575057210262387889e+04 2.227644528904265897e+00
1.575539393974583800e+04 1.934455288060919376e+00
1.575910176843037698e+04 2.137158129551922414e+00
1.576076017155991030e+04 1.889008457630078963e+00
1.576508739440319005e+04 1.861410340512127171e+00
1.576990739328781638e+04 1.931096075301991233e+00
1.577473308242996245e+04 1.887011489962296729e+00
1.577895001047410005e+04 1.929004169925731427e+00
1.578008577282494844e+04 1.788394685553672758e+00
1.578439068908142690e+04 1.593052736148208970e+00
1.578921228228849577e+04 1.836771025509833288e+00
1.579403677546152721e+04 1.690578140743175473e+00
1.579824646302992187e+04 1.788806767503429818e+00
1.579939374829635744e+04 1.654604358777079787e+00
1.580369170546348323e+04 1.743781904201146205e+00
1.580851090024922087e+04 1.684476546627097227e+00
1.581325739016211446e+04 1.558989237251787507e+00
1.581697655652514732e+04 1.671100047356455232e+00
1.581867686467109343e+04 1.222649241819466326e+00
1.582297466148386593e+04 1.443575075805399344e+00
1.582780070789222555e+04 1.190964026128321418e+00
1.583262686681367450e+04 1.552916665660329931e+00
1.583683429155244994e+04 1.836423842015247665e+00
1.583798952978798297e+04 1.127698846312639169e+00
1.584227957241857621e+04 1.226644796736162002e+00
1.584710612351462805e+04 1.607936018195897265e+00
1.585187577453545055e+04 1.367445812000823713e+00
1.585557060631267632e+04 1.062586518035533834e+00
1.585730407875244236e+04 1.242960754452153482e+00
1.586158613740788314e+04 1.219786816468719559e+00
1.586639758531588450e+04 1.338870240882133800e+00
1.587122542338462335e+04 1.373862608515066919e+00
1.587542535485446024e+04 1.381098911749938818e+00
1.587659183127518190e+04 1.150311930194431120e+00
1.588087714601734478e+04 1.429551135326482036e+00
1.588570594370232357e+04 1.228779351911323037e+00
1.589047082455967757e+04 1.184675819456643797e+00
1.589416804297503950e+04 1.298186645632060543e+00
1.589591090363854164e+04 1.035855841833029700e+00
1.590018863644283738e+04 1.212895097190450189e+00
1.590501232218683435e+04 1.194068057355598622e+00
1.590978267938959107e+04 1.097324951146695815e+00
1.591347125975296876e+04 1.339367638958472995e+00
1.591523290596694824e+04 1.017368047904584794e+00
1.591948717963557465e+04 1.042232297234397365e+00
1.592431467110589074e+04 1.170134890162306540e+00
1.592908489327687494e+04 9.732482985573368550e-01
1.593276780477748798e+04 1.139999777766240729e+00
1.593452862450953216e+04 1.029204201724511991e+00
1.593880413969564142e+04 9.459909413309104398e-01
1.594362969876265561e+04 1.005475030870263131e+00
1.594839597092957410e+04 1.023747228832245559e+00
1.595208319927221601e+04 1.017767195677421910e+00
1.595384506699509438e+04 8.028346885589020543e-01
1.595811520466918410e+04 9.555370833796005270e-01
1.596294508065136142e+04 7.918389587616013747e-01
1.596770898295836378e+04 9.594455936108512439e-01
1.597139563444435771e+04 9.195019177075518524e-01
1.597314002501142386e+04 8.292890973265305554e-01
1.597742103789795146e+04 9.157436790973776386e-01
1.598224539783334330e+04 1.175157797283721495e+00
1.598694307685938657e+04 8.822946899503344431e-01
1.599030096717072411e+04 9.262815997895262887e-01
1.599246787791474162e+04 9.578812758866548371e-01
1.599666643005436526e+04 8.677593386187483215e-01
1.600150328919985805e+04 9.174165771412414738e-01
1.600625438585659867e+04 9.576251531587610666e-01
1.600962111920031384e+04 9.968537766997405125e-01
1.601179638756741770e+04 8.950967247215022571e-01
1.601605723396567373e+04 1.150834560492129732e+00
1.602088752368849237e+04 9.298716786042605653e-01
1.602556773524074561e+04 9.571202124526969612e-01
1.602892567220446290e+04 8.876107280870166871e-01
1.603109516304588760e+04 9.794937366426846870e-01
1.603536592878572446e+04 4.436513436161153012e-01
1.604019395229495967e+04 5.476289246800034594e-01
1.604475994719077607e+04 6.523711904864549771e-01
1.604779316641502191e+04 9.629778072492729546e-01
1.605042711310591767e+04 9.102014975877847913e-01
1.605469275692721021e+04 9.225258860518342763e-01
1.605948081224118869e+04 9.283103970102373204e-01
1.606407985688208282e+04 1.076259211038880670e+00
1.606715013059403100e+04 9.947239736624458040e-01
1.606969871022505504e+04 1.217733101334285806e+00
1.607398638647223197e+04 7.161134354164183646e-01
1.607882776157072294e+04 9.008510008698220606e-01
1.608323993885933669e+04 9.006849453780666481e-01
1.608614378433973798e+04 7.637627639038845340e-01
1.608905679308013168e+04 1.139533615742651884e+00
1.609332333611453760e+04 8.269862564644044900e-01
1.609815772521883628e+04 9.414371460376372847e-01
1.610231587404607126e+04 8.659187681468969444e-01
1.610524103385232411e+04 8.947220015981415253e-01
1.610830593697967561e+04 9.353099070546364580e-01
1.611260163607153663e+04 8.785275296310960380e-01
1.611743401729690959e+04 8.182882511841124140e-01
1.612186552529235996e+04 9.286088081956016538e-01
1.612477565513199443e+04 5.670596980030898626e-01
1.612773902171463487e+04 1.329361055395301916e+00
1.613198225041364822e+04 5.098539509696691230e-01
1.613679429533835355e+04 1.093105862553511498e+00
1.614096117600249454e+04 7.990769097209492466e-01
1.614387065872357744e+04 8.339776227857241819e-01
1.614703944928297824e+04 9.747640539269898374e-01
1.615129710431415697e+04 9.056882172974463074e-01
1.615612969987435099e+04 9.240519619135387774e-01
1.616027955220829062e+04 8.480919063454003259e-01
1.616320652985391098e+04 9.794661185328166209e-01
1.616638984614963920e+04 8.462696232128453788e-01
1.617062741674995232e+04 9.308168535997651816e-01
1.617546528579892947e+04 9.494402573344228324e-01
1.617960870173981493e+04 9.203886781076070500e-01
1.618254437936514114e+04 1.188172847615673877e+00
1.618572644437781673e+04 1.061985226327318399e+00
1.618994918276245517e+04 7.484193872763865718e-01
1.619478143742113571e+04 1.084290351846124656e+00
1.619893661706170860e+04 8.397155656863083406e-01
1.620133890267822972e+04 1.148529255734439536e+00
1.620470835949482716e+04 1.118716871167148463e+00
1.620928640377973716e+04 8.615906865488545119e-01
1.621408913400153688e+04 1.023547029085802196e+00
1.621826180648907575e+04 9.863640631238413947e-01
1.622064410312565451e+04 9.384675798893925558e-01
1.622401324008978008e+04 8.462769631736837272e-01
1.622859423869168131e+04 1.411266306238307733e+00
1.623345551866322967e+04 9.731026493666979915e-01
1.623759038699686971e+04 1.128434282869834382e+00
1.624001766574579960e+04 1.094312560356957231e+00
1.624336749162126398e+04 7.248860313711856795e-01
1.624794194678904387e+04 1.378211565283537610e+00
1.625277819673695922e+04 1.268941922795465471e+00
1.625692028565387409e+04 1.012674426860242782e+00
1.625934024765949835e+04 9.091968030536944356e-01
1.626271195366451320e+04 1.208248357868011880e+00
1.626728033104292990e+04 1.140590859365129717e+00
1.627211799828569565e+04 1.055164785288740026e+00
1.627625147707678116e+04 9.955957112515319007e-01
1.627841140961888959e+04 1.010040677446509827e+00
1.628195690100735737e+04 1.243792969682248728e+00
1.628662227641947720e+04 1.031193024886167819e+00
1.629145741208076834e+04 1.055583919002642368e+00
1.629558401913027046e+04 1.145098371757164557e+00
1.629733192491959016e+04 1.385443254599209251e+00
1.630107830533545166e+04 1.116682468141001916e+00
1.630594539227505993e+04 1.055981949078199866e+00
1.631078112287292061e+04 1.002790185888617236e+00
1.631491760888392309e+04 1.213291587606021515e+00
1.631622799189143188e+04 1.370405920243125131e+00
1.632045902209564520e+04 1.295482278702893675e+00
1.632529306922724390e+04 1.187352029798522057e+00
1.633012759933242705e+04 1.328374418231283549e+00
1.633426081206927847e+04 1.016759602476227986e+00
1.633558545478374617e+04 1.248285358014444624e+00
1.633979904507121682e+04 1.202543250132352526e+00
1.634463636846836016e+04 1.019070298659020768e+00
1.634947256289455800e+04 1.089956402023242621e+00
1.635358852228175238e+04 1.006003659872988010e+00
1.635490445772109706e+04 9.768612806404358695e-01
1.635912762625713367e+04 1.153335578056884358e+00
1.636396422484234063e+04 1.166379261446210513e+00
1.636880089422782294e+04 1.168041609715946727e+00
1.637292570109496955e+04 1.139912581104183031e+00
1.637425482456905775e+04 1.303617665053734553e+00
1.637847312387395687e+04 1.380699342567589749e+00
1.638331524515753335e+04 1.403186670446449735e+00
1.638815078439945501e+04 1.196145302669265220e+00
1.639226398857591630e+04 1.171777799531741548e+00
1.639361066081263925e+04 1.213570937477752798e+00
1.639782150771107263e+04 1.451493299588463071e+00
1.640264291621567099e+04 1.026855843943313751e+00
1.640745569821705794e+04 1.020756867382541122e+00
1.641160191440826384e+04 1.050873144138900761e+00
1.641289944418930463e+04 1.329444946745286016e+00
1.641715302588334089e+04 1.322962187582982008e+00
1.642199300970439799e+04 1.071294362726391336e+00
1.642682876670539190e+04 1.411511138962353140e+00
1.643094621405771250e+04 1.440334257918382432e+00
1.643229103465492153e+04 1.432974470638416653e+00
1.643650301560037042e+04 1.386568160445225129e+00
1.644134288595853650e+04 1.336684310142142396e+00
1.644618060989210426e+04 1.279565283522998032e+00
1.645028523089390728e+04 1.284123294983004149e+00
1.645165002044357607e+04 1.089699458797164011e+00
1.645585399138278808e+04 1.256587840845895476e+00
1.646069166446836971e+04 1.311105223199879655e+00
1.646550714534425424e+04 1.229284731126960795e+00
1.646963226341888731e+04 1.413372059428452898e+00
1.647096717527306828e+04 1.052136666563772360e+00
1.647518568784140371e+04 1.179665971307703565e+00
1.648002685413267682e+04 1.029457679402277614e+00
1.648486378336679627e+04 1.557217752533071042e+00
1.648897106240088397e+04 1.344132401359037887e+00
1.649033574540197515e+04 1.486340536618603769e+00
1.649454034421284086e+04 1.549979124505706629e+00
1.649937779282183328e+04 1.129201126297615154e+00
1.650406466336154335e+04 1.464790384609844676e+00
1.650740299022987892e+04 1.278641904367453286e+00
1.650969744387275205e+04 1.096655805968570041e+00
1.651389399424405201e+04 1.277340995052443251e+00
1.651872031609933038e+04 1.224289807280901643e+00
1.652340393347947611e+04 1.235579331581885265e+00
1.652673697221971815e+04 1.390858560329847116e+00
1.652901128902041819e+04 1.629827880738115020e+00
1.653323074115994677e+04 1.299079918584785887e+00
1.653806648887889969e+04 1.280750831729466022e+00
1.654243225162199087e+04 1.450507263048403273e+00
1.654539282694565190e+04 1.355190077764067524e+00
1.654838279328892895e+04 1.263496081113940406e+00
1.655258646775489251e+04 1.343945323163910688e+00
1.655741987772888024e+04 1.262928616281726590e+00
1.656178230329675716e+04 1.427151000321447150e+00
1.656475315141308602e+04 1.289795682074205141e+00
1.656775440465745123e+04 1.181080558890598153e+00
1.657192057478710194e+04 1.483429777596946497e+00
1.657676269773111198e+04 1.265052703537793644e+00
1.658084854572657787e+04 1.338402377699007717e+00
1.658385499437596809e+04 1.309620334542947795e+00
1.658708195458807313e+04 1.270578993565091963e+00
1.659127839923309512e+04 1.354895886834760477e+00
1.659611713252675327e+04 1.166654875411996306e+00
1.660020669620042099e+04 1.332488596240332113e+00
1.660320348648702929e+04 1.326920525414091889e+00
1.660645734264537168e+04 1.372665310833341312e+00
1.661063704295993375e+04 1.401424081797485455e+00
1.661548188998079786e+04 1.322439463381499536e+00
1.661956626105041505e+04 1.276251872045330193e+00
1.662256261027458822e+04 1.265528471534590693e+00
1.662582204241700310e+04 1.184141652174035109e+00
1.662998182072639975e+04 1.224176652284616251e+00
1.663482313611674545e+04 1.299831967816879486e+00
1.663890230719414831e+04 1.229268483658160882e+00
1.664139679279171469e+04 1.316220890297724599e+00
1.664478400110974690e+04 1.245147382401384339e+00
1.664933645822521066e+04 1.238689962148637802e+00
1.665417480674955732e+04 1.093601617814864868e+00
1.665825822745811820e+04 1.270524999113117115e+00
1.666075516908444843e+04 1.073330089315603253e+00
1.666415077216911595e+04 1.150198592627478700e+00
1.666869808689133060e+04 1.322513416011681819e+00
1.667353730973725760e+04 1.053865104275907294e+00
1.667761364485831655e+04 1.240201134699411512e+00
1.668011528263129367e+04 1.193582914155517205e+00
1.668348858599333107e+04 1.589612134637130303e-01
1.668803837648073386e+04 1.566096931049452357e+00
1.669287860594968515e+04 1.207984388046434487e+00
1.669696550303401455e+04 1.022708399461719431e+00
1.669945405948835469e+04 1.057942231607096328e+00
1.670285292865692827e+04 5.632524737687252259e-01
1.670739952385839570e+04 1.445613970147902272e+00
1.671223990187601885e+04 1.583933005532775606e+00
1.671631797683418336e+04 1.141222733891831487e+00
1.671855722810797670e+04 1.013696818195813920e+00
1.672210871637703895e+04 1.265867966147240065e+00
1.672675803042653934e+04 1.178414712702538170e+00
1.673160174515175095e+04 1.146402576392660855e+00
1.673567103947396390e+04 1.235404063031169342e+00
1.673744384062578683e+04 1.161835381649075627e+00
1.674132951065717134e+04 1.115918051359874763e+00
1.674603285573860558e+04 9.276071456961794137e-01
1.675094525925286143e+04 1.115612326009813637e+00
1.675502466426730462e+04 9.836784810120697831e-01
1.675644500504772805e+04 1.143744955795075402e+00
1.676063705259836206e+04 1.017307429390174267e+00
1.676546674667073603e+04 9.606100659530568686e-01
1.677023360885415968e+04 1.157589538136461815e+00
1.677437882196168721e+04 1.092599207833206298e+00
1.677581589842325411e+04 1.088550855982749033e+00
1.677998014187107401e+04 1.005534724132719715e+00
1.678482900999359481e+04 1.132795284608452802e+00
1.678967380262663937e+04 1.106363195594988635e+00
1.679372611404822237e+04 1.113481385737993490e+00
1.679515238393999971e+04 1.041729870721617379e+00
1.679933592142114503e+04 1.051737311280293685e+00
1.680417740808655071e+04 1.190759523496433880e+00
1.680901163395068579e+04 1.079561696334585097e+00
1.681308863245784596e+04 1.109600928056309499e+00
1.681452214224286581e+04 1.051420562974112016e+00
1.681869693286029724e+04 1.181425191987468981e+00
1.682354363144282615e+04 1.094953973511294087e+00
1.682830437883154445e+04 8.865263587206227980e-01
1.683194312800406260e+04 1.124726534911248743e+00
1.683389422180230031e+04 8.863860959246009363e-01
1.683806200736624669e+04 1.209784159744706100e+00
1.684290300125580688e+04 1.148967397006131597e+00
1.684758689186912306e+04 1.041787904230001338e+00
1.685091712261787325e+04 1.244235551478581669e+00
1.685322940769925481e+04 1.053401920198731689e+00
1.685741139934156308e+04 9.398218971097268559e-01
1.686224594920901654e+04 1.196248475349320328e+00
1.686658235498802969e+04 1.144155642134809137e+00
1.686957421983190579e+04 1.191967982013237393e+00
1.687260204614568647e+04 1.226978546345708354e+00
1.687677996736274872e+04 1.183115970726290600e+00
1.688160901180688597e+04 1.314820593723544873e+00
1.688594750200578346e+04 9.815778628083576818e-01
1.688893016998981329e+04 1.453665153775255847e+00
1.689195946272907531e+04 1.309018534296062963e+00
1.689612911957782853e+04 9.880057330400535687e-01
1.690097868559302515e+04 1.323958909068977841e+00
1.690503103098462088e+04 9.694034510500646462e-01
1.690806677295663394e+04 1.576411089855777270e+00
1.691129887822871024e+04 9.062514993601429314e-01
1.691547227428619226e+04 9.094139597085891813e-01
1.692031114261575203e+04 1.466818937325762739e+00
1.692439154220538330e+04 1.446164253256935428e+00
1.692740547723256896e+04 1.176995744840734437e+00
1.693068399239269274e+04 1.323771840993445581e+00
1.693485420207899733e+04 1.209734674386785613e+00
1.693968967935446562e+04 1.301664873630479446e+00
1.694374586723257016e+04 1.244720650325659594e+00
1.694677940276136360e+04 1.289272947586799001e+00
1.695005766434146426e+04 1.466281227157618883e+00
1.695421521726394712e+04 1.437026404608414021e+00
1.695905657258088831e+04 1.562685502488100786e+00
1.696310367729249265e+04 1.255651764759110556e+00
1.696612451852924278e+04 1.217177440382891440e+00
1.696939358451678709e+04 1.377345478498717135e+00
1.697356259891922673e+04 1.386478120239704737e+00
1.697840419679311162e+04 1.410411995047476719e+00
1.698246490711134174e+04 1.294994880250710301e+00
1.698521314516922939e+04 1.225018777390536551e+00
1.698849366306399315e+04 1.045998947988184824e+00
1.699290460246188377e+04 1.213687949428351676e+00
1.699774626272491514e+04 1.203330927119621307e+00
1.700181994946412306e+04 1.306332964309399047e+00
1.700433543424346499e+04 1.868022922150393450e+00
1.700776199879122214e+04 1.048144738226354900e+00
1.701229450454615289e+04 1.354600759968737744e+00
1.701713582191234309e+04 1.240568941478179754e+00
1.702117835600915714e+04 1.440948030591985951e+00
1.702369849517089096e+04 1.463067466885338952e+00
1.702710065831457177e+04 1.428568616594714458e+00
1.703164372267966610e+04 1.265243380290183906e+00
1.703648250292751982e+04 1.350605943034715928e+00
1.704055158382292575e+04 1.382502103535203641e+00
1.704281029569437669e+04 1.342162273370326231e+00
1.704636098225844034e+04 1.424228268806197795e+00
1.705100813896297404e+04 1.323346575986782625e+00
1.705585346863389350e+04 1.312088160111510193e+00
1.705989556845398693e+04 1.409666748042799567e+00
1.706170721941992451e+04 1.462356872400787600e+00
1.706560039904857695e+04 1.388906699526596622e+00
1.707037467794931217e+04 1.245930083599553040e+00
1.707519643653620369e+04 1.271128949948522102e+00
1.707925432064086272e+04 1.388082528318727693e+00
1.708104371517199979e+04 1.369953995496643540e+00
1.708494407892808522e+04 9.648360044802344326e-01
1.708972158970353848e+04 1.115713845413798033e+00
1.709456417848609999e+04 1.081873164208950300e+00
1.709861313655680351e+04 1.229794248312796379e+00
1.710009833445979893e+04 1.102082702292549232e+00
1.710424867257254300e+04 1.418009460130778443e+00
1.710908850643422920e+04 1.365952051276674073e+00
1.711393025385463625e+04 1.266574636392058917e+00
1.711797198935470078e+04 1.150264160948629710e+00
1.711946559587287629e+04 1.051583752305905284e+00
1.712361335836244325e+04 1.183638543894714124e+00
1.712845479481792790e+04 1.145895494919890956e+00
1.713327658741670166e+04 1.123694478234001703e+00
1.713733085606879104e+04 1.255050328006984017e+00
1.713880115664996629e+04 1.410583285955200328e+00
1.714296093283975279e+04 1.200237458904535925e+00
1.714779969746009738e+04 1.204213530336076365e+00
1.715234895892838176e+04 1.205335447870267140e+00
1.715545224271084589e+04 1.227628569659754865e+00
1.715817149414167216e+04 9.745972982392634432e-01
1.716233067755228330e+04 1.205311417384328232e+00
1.716717036497439403e+04 1.261020716287540200e+00
1.717148877224934040e+04 1.072777189617107441e+00
1.717449018724601046e+04 1.272881964840769875e+00
1.717755181576716495e+04 1.471411895091542688e+00
1.718169715271339373e+04 1.325548789843852937e+00
1.718653163832857172e+04 1.335752343795592711e+00
1.719083443163482661e+04 1.204634688968438949e+00
1.719383759482576716e+04 1.037576953029668125e+00
1.719688302867539096e+04 1.300108252825860955e+00
1.720103916654744535e+04 1.211136760352268471e+00
1.720588074291571684e+04 1.373647907642356225e+00
1.721020244530498530e+04 1.020183222839838644e+00
1.721320615433502462e+04 1.143475440467799586e+00
1.721625586406465300e+04 1.016661228794004890e+00
1.722040535173129683e+04 1.187951347416639214e+00
1.722524913510163606e+04 1.051542900785866319e+00
1.722928480449624476e+04 1.469639810357722620e+00
1.723233555235377935e+04 1.308900677416333869e+00
1.723562792844322030e+04 9.426407793118083411e-01
1.723977243582043229e+04 1.171851359077122234e+00
1.724461135843396551e+04 1.377309500153409472e+00
1.724864323765047084e+04 1.025407102962557770e+00
1.725168084746677414e+04 1.107867239633994583e+00
1.725496225749932637e+04 1.407155771580435255e+00
1.725911651525453999e+04 1.313440708185150463e+00
1.726396510811504777e+04 1.048291638780688873e+00
1.726800151218617611e+04 1.466472140184547746e+00
1.727104643932329054e+04 1.225966332320533647e+00
1.727433793390517530e+04 1.153420301283321292e+00
1.727848198749561561e+04 1.373103933822115152e+00
1.728332342290674933e+04 1.050938064917604997e+00
1.728735959927066142e+04 1.253958049878585612e+00
1.729041163585563845e+04 1.285645499502669598e+00
1.729370501326308295e+04 1.293511029412252489e+00
1.729784643220673024e+04 1.326230280947441775e+00
1.730266417669041766e+04 1.307462965463062066e+00
1.730672672332203365e+04 1.398497200521096273e+00
1.730925565571279003e+04 1.228785822661499605e+00
1.731265697826005635e+04 1.333740693682976097e+00
1.731719146636407095e+04 1.275571876939952887e+00
1.732203261370406835e+04 1.266766040541427829e+00
1.732607569816199612e+04 1.249867243252028581e+00
1.732862178054598553e+04 1.611547618608491383e+00
1.733202788307435549e+04 1.085994012685207899e+00
1.733655906096637409e+04 1.364918017432054986e+00
1.734139889885301818e+04 1.464593596405065368e+00
1.734543251237819641e+04 1.126408910209075520e+00
1.734798686896606159e+04 1.383867845856992185e+00
1.735139136714303459e+04 1.480305675392383113e+00
1.735591673920309404e+04 1.424975120315874921e+00
1.736074050472460658e+04 1.379522644091823125e+00
1.736478962536530889e+04 1.648625285325099332e+00
1.736659266177775862e+04 1.676016830424033932e+00
1.737048801967914551e+04 1.551951198379280639e+00
1.737526329118331705e+04 1.524905257147155302e+00
1.738010414131298603e+04 1.667429042193766531e+00
1.738414643682372116e+04 1.652739580670120390e+00
1.738596068206896598e+04 1.651702837450965911e+00
1.738985189341912337e+04 1.380171576047387605e+00
1.739462661969047258e+04 1.952344294437454497e+00
1.739946727824565824e+04 1.667124610424257636e+00
1.740350292473159789e+04 1.782647612595982256e+00
1.740532771252946259e+04 1.638908853396086718e+00
1.740921662124857176e+04 1.561162513090939452e+00
1.741398801297127284e+04 1.561251916240003146e+00
1.741881343242047660e+04 1.767802317808816692e+00
1.742285706381926866e+04 1.727983022883843311e+00
1.742433644788480888e+04 1.604942710266392236e+00
1.742848944865340673e+04 1.739907548762163803e+00
1.743333130686869117e+04 1.907581510251664447e+00
1.743817181137140142e+04 1.643945855945144530e+00
1.744221482766631743e+04 1.905055286750010790e+00
1.744370321117371350e+04 1.960926029172647356e+00
1.744785276824164976e+04 1.822111096771127148e+00
1.745269322024704161e+04 1.729144658308555238e+00
1.745745972718628764e+04 1.676520837420497401e+00
1.746107014679570057e+04 1.757860002920611286e+00
1.746306702836009936e+04 2.369063741221546948e+00
1.746721352599245438e+04 1.465884171097196376e+00
1.747203589249123252e+04 1.843248302768180968e+00
1.747671094418256689e+04 1.839203318011501498e+00
1.748041389655985404e+04 1.819690774780622577e+00
1.748239940603881405e+04 1.947828403230933425e+00
1.748655431478951141e+04 1.919714493079249351e+00
1.749139580708793073e+04 1.835143931052697797e+00
1.749570856292567260e+04 1.901109314054687305e+00
1.749872034301800522e+04 1.905313382869818994e+00
1.750176698525793836e+04 1.886471496715526053e+00
1.750591912831445370e+04 1.870482284636526549e+00
1.751075412051129388e+04 1.787325963438375132e+00
1.751506934764041216e+04 1.900831797383105926e+00
1.751807948618999217e+04 1.961000942858464935e+00
1.752113517355849035e+04 1.933965168381832633e+00
1.752527641075722204e+04 1.889826273334541673e+00
1.753009436128143716e+04 1.904543505746461030e+00
1.753441961667356009e+04 1.886819266384442972e+00
1.753742324151187859e+04 2.091035046681079201e+00
1.754045647260439728e+04 1.918680806310528952e+00
1.754461731593772856e+04 1.752875864289671348e+00
1.754945338466190879e+04 1.887462625043430764e+00
1.755376900016054424e+04 1.950210669909335337e+00
1.755678066868388487e+04 1.880806273937206230e+00
1.755980863079977280e+04 1.872793325243479412e+00
1.756397461240263510e+04 1.991985972519712655e+00
1.756890498190833023e+04 1.942322006627306807e+00
1.757285871742475138e+04 1.851060488237166402e+00
1.757589807498953087e+04 1.946689052400115472e+00
1.757918194386135292e+04 1.924232958377312119e+00
1.758331862659679609e+04 1.952657239375795051e+00
1.758814750705330516e+04 2.131269878290817932e+00
1.759221400852379156e+04 1.934419864382232568e+00
1.759524678518655855e+04 1.970054810868965056e+00
1.759850697427631167e+04 2.115531827217347782e+00
1.760266872424143003e+04 1.945991285148660932e+00
1.760750518245334752e+04 1.849846399337888414e+00
1.761154832210054519e+04 1.992638712904580833e+00
1.761459390981600154e+04 1.835882512688465251e+00
1.761786784155052374e+04 1.826515668600655840e+00
1.762201963422432527e+04 1.777981119412028743e+00
1.762693409221273032e+04 2.107207601933690722e+00
1.763090926365378618e+04 1.861737176984999742e+00
1.763394830983628344e+04 1.999265753560462544e+00
1.763722745857308109e+04 1.805603217104294167e+00
1.764137799071883273e+04 1.830143986676203705e+00
1.764619786312507495e+04 2.224668654501480880e+00
1.765026009249515846e+04 9.565999715996169606e-01
1.765278679183497297e+04 1.644744273848781635e+00
1.765617145895873909e+04 1.372023359769795281e+00
1.766071591753618850e+04 1.603160248523950893e+00
1.766555265251172023e+04 1.747060270394427350e+00
1.766960994894973919e+04 2.491099835798272100e+00
1.767214328863924311e+04 1.806747843712603663e+00
1.767552287779166363e+04 1.679722772054448532e+00
1.768006827812895062e+04 1.913017235315873421e+00
1.768490505541308085e+04 1.852635298659438101e+00
1.768895916744352871e+04 2.150899456865797532e+00
1.769075245205325700e+04 2.083403468717163420e+00
1.769464933497681704e+04 1.948940885536218692e+00
1.769941848191241297e+04 1.976559073094728447e+00
1.770423990412610874e+04 1.866475934604589826e+00
1.770830970796806650e+04 1.641076268749019240e+00
1.771007567492432645e+04 1.822355624705867205e+00
1.771398352243143381e+04 2.156076640332655892e+00
1.771875426820479333e+04 1.907097723883435458e+00
1.772359108518373978e+04 1.976274359447581563e+00
1.772766503717785599e+04 1.923861945560140674e+00
1.772943045708499994e+04 1.926503170007530574e+00
1.773333685899486954e+04 1.885153087841597186e+00
1.773811495339250541e+04 1.811342094582159667e+00
1.774294039241392238e+04 1.914648595507448592e+00
1.774700058792058189e+04 1.920756088852385801e+00
1.774878877940186067e+04 1.945994154120931796e+00
1.775268299002084677e+04 1.826426071510135696e+00
1.775736769883159650e+04 1.836520131811354872e+00
1.776227230777776276e+04 2.108707625019260234e+00
1.776633565306012315e+04 1.862958365777670267e+00
1.776777429639339971e+04 1.874023536512217092e+00
1.777195301194633430e+04 1.849059229197775656e+00
1.777679419936646082e+04 1.900563609544925647e+00
1.778162693563650828e+04 1.871362925120928944e+00
1.778569500784373304e+04 1.664367979953205845e+00
1.778713491860660724e+04 1.876307600922694663e+00
1.779130428532395672e+04 1.932095286671455803e+00
1.779614017951245842e+04 1.795717333037040397e+00
1.780097030958465621e+04 2.146571747713132972e+00
1.780503966979966208e+04 1.761639523477495528e+00
1.780647338257370211e+04 1.455615577387814330e+00
1.781065135428911526e+04 2.069393295633473961e+00
1.781546526939422984e+04 1.866743112574468677e+00
1.782030169229913736e+04 2.046738965184376369e+00
1.782437950142114278e+04 1.879870511963350088e+00
1.782579882321457262e+04 1.691534308232627293e+00
1.782997391764243002e+04 2.026294984978594726e+00
1.783480842930930521e+04 1.989611936923056046e+00
1.783965667694974036e+04 1.809475612198786054e+00
1.784372379978765457e+04 1.860446237118738022e+00
1.784514303962775375e+04 1.602596403635146105e+00
1.784932343498867340e+04 1.747371015233794456e+00
1.785416066296304052e+04 1.872366231740336451e+00
1.785899218264816591e+04 1.775059136133008586e+00
1.786307083287496425e+04 2.092855685145547984e+00
1.786449677315422014e+04 1.993094658045563516e+00
1.786866903999890565e+04 1.881393887472573301e+00
1.787348434745347913e+04 1.554750894630638536e+00
1.787832051507425058e+04 2.240443801958853509e+00
1.788241287131576246e+04 1.829312348194580107e+00
1.788380212947992914e+04 1.647073103189967469e+00
1.788799268513160860e+04 1.430138577372668474e+00
1.789283173735579840e+04 1.516706880513977174e+00
1.789717113580852674e+04 1.687644065924335912e+00
1.790015619460585003e+04 1.840455308306019555e+00
1.790316264366257747e+04 1.416324309730337516e+00
1.790727606531529455e+04 1.958574089138536811e+00
1.791223611588127824e+04 1.747997565301193434e+00
1.791655088778732534e+04 1.936497031397995894e+00
1.791949815469677560e+04 1.801016313545200198e+00
1.792249782113643232e+04 1.689615438214433052e+00
1.792668280078467797e+04 1.956768382894646052e+00
1.793150371326505410e+04 1.955555642565943497e+00
1.793585638980138901e+04 1.935126074617964154e+00
1.793882112920159489e+04 2.063080472469884352e+00
1.794180390563320179e+04 2.125547264477163356e+00
1.794599826804238910e+04 2.040847667306491697e+00
1.795093114047895142e+04 2.036827457108129291e+00
1.795518529127755028e+04 1.896948071016022697e+00
1.795816267934825737e+04 2.003125158229583036e+00
1.796115061648742630e+04 1.891587542081760498e+00
1.796534287593973568e+04 1.969181021068995951e+00
1.797017690223253521e+04 1.917037001288387943e+00
1.797452466286361232e+04 1.998384802280643857e+00
1.797750405202099864e+04 2.330749788883727636e+00
1.798048355296830778e+04 2.529198943756992168e+00
1.798468000366364868e+04 1.504481930958901703e+00
1.798949665804298274e+04 1.895771718458307387e+00
1.799385543067821345e+04 6.773897474319425793e-01
1.799682381924942456e+04 1.484642691439028273e+00
1.799978905261430191e+04 1.252295614226967002e+00
1.800400018094029292e+04 1.699022504862989225e+00
1.800883454299231016e+04 1.411927664998553711e+00
1.801319227149031212e+04 1.753155531405333090e+00
1.801615880268568799e+04 2.169410941722283770e+00
1.801912732135380065e+04 1.641913411612711204e+00
1.802333833882790350e+04 2.255753079998124022e+00
1.802817124118388892e+04 2.046230667802550585e+00
1.803228072951702416e+04 2.562838417508908062e+00
1.803525011969929255e+04 2.575621437350139598e+00
1.803845439057676049e+04 2.467462299043346352e+00
1.804267247742398104e+04 2.734963660831759569e+00
1.804749070842637593e+04 2.359524427135537561e+00
1.805162566412677916e+04 2.154177604509744270e+00
1.805456592494015058e+04 1.484463442180722792e+00
1.805776583748215489e+04 1.176154388533359185e+00
1.806198955917659259e+04 1.675774595375413734e+00
1.806682364067415983e+04 1.446497787780232969e+00
1.807095362318123807e+04 1.803901798501235776e+00
1.807390314151993152e+04 1.801880012656746022e+00
1.807709999765043904e+04 2.331679112024090728e+00
1.808132899830463066e+04 2.469039057700660234e+00
1.808615684682166102e+04 2.629374592154327672e+00
1.809028652400523788e+04 2.363584771631305870e+00
1.809323574836068292e+04 2.272616326994461478e+00
1.809642885619541994e+04 2.302991230671852740e+00
1.810065504419653007e+04 1.774146157584557848e+00
1.810547185568750865e+04 1.793888550519441294e+00
1.810961820183477539e+04 1.381709293647508829e+00
1.811229215519898935e+04 1.707246757061446019e+00
1.811551667505897422e+04 8.007103508871722397e-01
1.811996902433009745e+04 2.444297356838431856e+00
1.812480163769954379e+04 9.985580130985312053e-01
1.812894909752689637e+04 3.328910579217464694e+00
1.813140053673971488e+04 2.512478638641867601e+00
1.813473425309628510e+04 2.027224549420627131e+00
1.813929620292597974e+04 2.288399024663136938e+00
1.814413220814072702e+04 2.454205813365621935e+00
1.814828214995503367e+04 1.651525880168739580e+00
1.815072732860237011e+04 1.395147869614806302e+00
1.815406616962812768e+04 1.612759247062815149e+00
1.815861058850943664e+04 2.050969259144458157e+00
1.816344929819912795e+04 1.775542242182836183e+00
1.816760801374767107e+04 2.263876903095121573e+00
1.816974553509448015e+04 2.053437968433921679e+00
1.817326524752824844e+04 2.237083885864374011e+00
1.817793852485700700e+04 1.935962086884524425e+00
1.818277398116237237e+04 1.923094392835144717e+00
1.818693600764867006e+04 1.931522317210649486e+00
1.818853994268146926e+04 2.537338522754828851e+00
1.819248385112321193e+04 2.190737674543044466e+00
1.819726274458336775e+04 1.324001781041411308e+00
1.820209898518011323e+04 1.564713255191884755e+00
1.820626304909767714e+04 4.496278033681628816e-01
1.820786601826405968e+04 7.034608058433198252e-01
1.821181008222089076e+04 7.194688402736645338e-01
1.821656987891915560e+04 1.215509679196249193e+00
1.822140388791013538e+04 9.540959230071344166e-01
1.822558922218587031e+04 2.485762981754261691e+00
1.822715625694654955e+04 1.695473585360618429e+00
1.823111419021678375e+04 1.853207928427925033e+00
1.823590422857232625e+04 3.124889989214905128e+00
1.824072645208040922e+04 2.835092801244376126e+00
1.824491584650888399e+04 1.969493143409781100e+00
1.824608657380409204e+04 1.855349865370423901e+00
1.825037238723459450e+04 1.582932924027622423e+00
1.825520545516962375e+04 -3.474861664932314687e-02
1.826004952538179714e+04 8.361521535389440096e-01
1.826423280551422067e+04 5.479842885963189802e-01
1.826544105442202999e+04 3.654923904194501971e-01
1.826971064508538620e+04 1.003257103718776744e+00
1.827452054569910979e+04 1.628519380967007324e+00
1.827935315938530039e+04 1.135398007587355984e+00
1.828356143883395271e+04 1.277055895281660192e+00
1.828473012332394865e+04 -4.611563725787481277e-02
1.828901707466725202e+04 1.969904261200733142e+00
1.829384696116586929e+04 2.065701382748870607e+00
1.829867272908604355e+04 2.075496777937634985e+00
1.830288090932414707e+04 1.264601914943711103e+00
1.830405132484946080e+04 3.123522883414001639e-01
1.830833447064859138e+04 1.138137963768133698e+00
1.831316485172313332e+04 1.645529009542555654e+00
1.831799244596126300e+04 1.734447204199877524e+00
1.832220580050115313e+04 1.430913135064818098e+00
1.832336127080068036e+04 2.307517675208793584e+00
1.832765546701759740e+04 1.214224715447558500e+00
1.833247500259320441e+04 3.016835869211954790e+00
1.833731632634040579e+04 1.339434903179185010e+00
1.834152691661944846e+04 1.346660561896977581e+00
1.834267146996025258e+04 2.156081260399536625e-01
1.834696703433406583e+04 1.034276016989909008e+00
1.835179151976029971e+04 -5.059237472733338348e-02
1.835661125447252562e+04 5.096304553232114953e-01
1.836084377172443419e+04 -1.978947434637913894e+00
1.836195784025734247e+04 7.149035547211537445e-01
1.836627006589175289e+04 1.339918456200775765e+00
1.837109500405255676e+04 1.831393246828859400e+00
1.837592245623341296e+04 1.564796550618458237e+00
1.838016761954356116e+04 1.720170074028653628e+00
1.838126789828639448e+04 2.377612383188736356e+00
1.838558237889838347e+04 2.163144916940118012e+00
1.839039308218380393e+04 1.735688188178184488e+00
1.839516292738421180e+04 -1.530958246984777338e+00
1.839948328518007111e+04 2.509386708553041689e+00
1.840054745555918635e+04 -1.387998842920019849e+00
1.840488876169104697e+04 -1.024015598277911332e+00
1.840970840452795164e+04 2.543544813028892460e+00
1.841453249559074902e+04 9.513834541260424160e-01
1.841879021963619743e+04 9.243565621851010938e-01
1.841985003337274611e+04 1.534608445177088887e-01
1.842418624921109949e+04 -2.996343888807204703e-01
1.842901500290914191e+04 2.611706951904239071e-01
1.843383681165609960e+04 1.821901305934449100e+00
1.843810989255987442e+04 1.670772272508172840e+00
1.843915360449407672e+04 2.802469130338134384e+00
1.844349570608579234e+04 2.875327087335900256e+00
1.844830720229811413e+04 2.347788358943410980e+00
1.845314278715232285e+04 1.715886334595834395e+00
1.845742388408979969e+04 1.354407202249190145e-01
1.845843518769064394e+04 2.280006589926069083e+00
1.846279156470353337e+04 -2.726178465143617169e-01
1.846761701907365568e+04 -1.128611588931885734e+00
1.847244909221400667e+04 7.723453968958574611e-01
1.847673555746291095e+04 3.857564304330165367e-02
1.847773603332057610e+04 3.514517244702242138e-02
1.848210278957881383e+04 9.615819818562911792e-01
1.848692904317450302e+04 -3.500160372202579945e-02
1.849175038877681800e+04 1.626593068152790034e+00
1.849604392443985125e+04 1.392138120633360510e+00
1.849704304549743392e+04 4.131985738713170320e-01
1.850140650491182896e+04 4.297169145971949100e-01
1.850621744538349230e+04 1.911835643602774581e+00
1.851104406391440352e+04 2.592660907286111094e+00
1.851536395074111351e+04 3.625063579280903614e+00
1.851631093415721625e+04 2.562947257153638247e+00
1.852069508768817468e+04 8.824710920198455266e-01
1.852551988187896859e+04 1.178831984136679223e+00
1.853034486840146201e+04 -7.265893165980709112e-01
1.853467294240334013e+04 4.995578014509260978e-01
1.853561226020822141e+04 2.682135842925819080e+00
1.853999671814817339e+04 -3.541956230544337494e-04
1.854481779028621168e+04 -1.379801670672771430e-01
1.854965071059122056e+04 1.603717789455104237e+00
1.855398135665627342e+04 2.033310206542325638e+00
1.855490546434486532e+04 8.170430091111284820e-01
1.855930086911014951e+04 3.116621284738422926e+00
1.856411043036931369e+04 -8.793350794375798252e-02
1.856893695491795370e+04 1.756389740185141379e+00
1.857329055166201215e+04 1.448446840630225774e+00
1.857417255073387423e+04 1.766123749461727677e+00
1.857858348144642514e+04 1.209785598885054991e+00
1.858341030802742534e+04 2.306777655122258963e+00
1.858823459436392295e+04 8.385283082081355088e-01
1.859259710548688599e+04 7.514809250401968121e-01
1.859346358941967628e+04 1.781587935307115789e+00
1.859788325633847489e+04 1.379040407557578174e+00
1.860271252150511282e+04 -4.611325498859589755e-01
1.860753070599634520e+04 1.761792599703217777e+00
1.861189539944362332e+04 1.993534452168749915e+00
1.861275322979002522e+04 2.049951037779321528e+00
1.861718105526442378e+04 2.415040885893283473e+00
1.862198966906522764e+04 2.139610698841751368e+00
1.862681654068019998e+04 1.450235900792804511e+00
1.863120064960873424e+04 2.481611258740504145e+00
1.863201897855619609e+04 1.598926585032321990e+00
1.863646408083953065e+04 1.706711008002568031e+00
1.864123792902625792e+04 1.238053228961608632e+00
1.864611150245826138e+04 9.513617171626040925e-01
1.865049562334507209e+04 1.110521698104493638e+00
1.865130489430142552e+04 1.478599013640814475e+00
1.865575461423526940e+04 3.354614628092095430e+00
1.866058189589351605e+04 2.572248935682826865e+00
1.866540591030361247e+04 2.807596054839485600e+00
1.866980643912570667e+04 7.277865301026025247e-01
1.867062057658762933e+04 7.165843174366209878e-01
1.867504899954587381e+04 1.606804159549250377e+00
1.867985949318357598e+04 1.224424437813403044e+00
1.868468601712448799e+04 1.073056140049963636e+00
1.868910842068116108e+04 9.863613209529302761e-01
1.868985128004714716e+04 3.087631053341505005e+00
1.869433359737892897e+04 1.202208492459662104e+00
1.869915444114539423e+04 2.068582113242627418e+00
1.870397880876630734e+04 1.639399308785290499e+00
1.870841885244029982e+04 -2.834414726658323946e+00
1.870913057546649361e+04 -1.648340928049397469e+00
1.871362355497771568e+04 1.357936671826854846e+00
1.871844369091298722e+04 2.287027994633365591e+00
1.872326071501016850e+04 3.298963584557423445e+00
1.872779169466148596e+04 -2.111199575335569012e+00
1.872844781046209755e+04 4.660645910654419133e+00
1.873290796295645487e+04 4.902445261582265346e+00
1.873772274258073594e+04 4.798005143338182066e+00
1.874254568024458786e+04 -1.494842604702306010e+00
1.874708199487833190e+04 2.633938627823516399e+00
1.874770902907706113e+04 -2.175222149307792119e+00
1.875218496311417402e+04 1.182557112776071673e+00
1.875700968537418157e+04 2.253125032413746176e+00
1.876182777877847184e+04 -2.264905336267136970e+00
1.876590201298094689e+04 1.483492628823782633e+00
1.876880223467753603e+04 -4.059775966839374584e-01
1.877164868861993091e+04 -6.916208168231870179e-02
1.877661922723830503e+04 3.644119592743568226e-01
1.878121666282356455e+04 2.484225124433579790e+00
1.878449324579013410e+04 1.522363953797448044e+00
1.878818782185695090e+04 2.162196698139220441e+00
1.879090824668706409e+04 2.111499410974696289e+00
1.879570433253329611e+04 1.170923179370484846e+00
1.880046652470755362e+04 1.200181625119679296e+00
1.880392835976888819e+04 3.270444542917227415e-01
1.880752074214384265e+04 7.763178291799102126e-01
1.881009360627106798e+04 6.660766746019887163e-01
1.881480141882051612e+04 1.212801990610343772e+00
1.881970334250782616e+04 8.879807975018834121e-01
1.882322788763309654e+04 8.790049088282646528e-01
1.882678020031392225e+04 1.551835937221357931e+00
1.882969428458003313e+04 1.405016152071436819e+00
1.883402021487039019e+04 8.497900196560165265e-01
1.883902240580234138e+04 8.391317962469325709e-01
1.884287478010699851e+04 4.394386681962854646e-01
1.884601273175961978e+04 5.937610882578940874e-01
1.884930542933397737e+04 1.365134134586192038e+00
1.885327325271417794e+04 5.499779425874534722e-01
1.885813113455209532e+04 1.369277716169896353e+00
1.886205558842219762e+04 8.328897401529916644e-01
1.886519151558869999e+04 8.872427256570913912e-01
1.886888669273269988e+04 1.280923122936431735e+00
1.887260842740975568e+04 1.244040467699173869e+00
1.887724864903957132e+04 1.550933251644211586e+00
1.888123735345614477e+04 1.827039087789089189e+00
1.888423189342245678e+04 1.647250860693423080e+00
1.888792243767969194e+04 1.211343448402079526e+00
1.889187039585797174e+04 9.544198454173169477e-01
1.889643726740797138e+04 2.247094845350654513e-01
1.890053914820807040e+04 1.084055338349980024e+00
1.890344291449845332e+04 6.260037736554545651e-01
1.890753482555483788e+04 8.842619558847939487e-01
1.891131894002815534e+04 5.146061957620424732e-01
1.891572035615722416e+04 1.321870879875753149e-02
1.892024963452318843e+04 -4.770601551488438952e-02
1.892300378397173336e+04 -2.437408604355357777e-01
1.892664806467363451e+04 1.063574391401996388e+00
1.893051073945786629e+04 2.962833141831924255e-01
1.893482050574925233e+04 3.871223432597388769e-01
1.893950313031865153e+04 1.006180985782429316e+00
1.894246881526513971e+04 1.338855295179730787e+00
1.894576255418742585e+04 1.134860407804707316e+00
1.894991750951956055e+04 8.722804933828297580e-01
1.895435324623567431e+04 1.412213425425546287e+00
1.895908105031546074e+04 1.548327868724242329e+00
1.896153859087153614e+04 1.925403430262748738e+00
1.896487688703946696e+04 7.938015844671072463e-01
1.896909239161238293e+04 1.135004011664285439e+00
1.897347904506431951e+04 1.010437317046205319e+00
1.897838230530835062e+04 4.774379245037079222e-01
1.898157732841593315e+04 9.587043524318327181e-01
1.898408916401000533e+04 7.951186845310426188e-02
1.898856923434497003e+04 -4.391982953105515869e-02
1.899287458906937536e+04 1.412083890464574942e-01
1.899750609807364162e+04 1.205637920446218925e-01
1.900038913468553437e+04 1.002976227651968699e+00
1.900390450858311669e+04 2.421934845366622777e-02
1.900845301063562511e+04 1.141420859491548034e+00
1.901195894011282871e+04 1.799969040384416186e+00
1.901600168330658198e+04 1.577561856525505624e+00
1.901992236144015988e+04 -4.007368676992816292e-01
1.902313148580568668e+04 5.558516592644703325e-01
1.902746938243005934e+04 1.476909250136483109e+00
1.903096346820033796e+04 -4.373416673728519610e-01
1.903498491031840604e+04 1.909457506652051606e+00
1.903896372150894604e+04 -2.309092583306236734e-01
1.904211468856676220e+04 1.821204345426302273e+00
1.904681153494822865e+04 -3.434945253792637820e-01
1.905049108707578125e+04 5.659860440525668612e-02
1.905396873699146818e+04 -2.885707049100060262e-01
1.905828525324934526e+04 1.471822884855044089e+00
1.906165391765741515e+04 3.392753615951741297e-01
1.906623807562988441e+04 6.519167094060387413e-01
1.907026114882428010e+04 6.414068263119489244e-02
1.907310417820102157e+04 3.129749766243976050e-01
1.907780497651037513e+04 1.676149763152346317e+00
1.908176035095630141e+04 3.015433788322202879e+00
1.908561266275916205e+04 1.390360283308985423e+00
1.908934266660705907e+04 1.308863362168712241e+00
1.909252481736078698e+04 9.428954982076773739e-01
1.909719548941048197e+04 1.323795486089327511e+00
1.910080564172957020e+04 8.998074664128077327e-01
1.910461514417145372e+04 1.511298113153364486e+00
1.910881381325269831e+04 1.475618224687417657e+00
1.911178720185023849e+04 1.175720197961198865e+00
1.911622185160328809e+04 4.298894895855774334e-01
1.911985396346155903e+04 7.561714170722477757e-01
1.912361560723047296e+04 6.110264044166057174e-01
1.912808809828100129e+04 5.928361017731810234e-01
1.913097833212653495e+04 9.390032492805705511e-01
1.913575288211745647e+04 2.991514258791211356e-01
1.913995321851947301e+04 3.318793888627522004e-01
1.914261533114010672e+04 1.634757334679280083e+00
1.914736040405238236e+04 6.982435969650072627e-01
1.915024363769264164e+04 7.569123565783708596e-01
1.915478013883903623e+04 3.360480807026318129e-01
1.915927809593107668e+04 7.767643400421390121e-01
1.916175434417188080e+04 7.586172937632686963e-01
1.916662959060650610e+04 1.746196229913653752e+00
1.917021176736905909e+04 1.465711323567071345e+00
1.917400080003005496e+04 1.247875169468243728e+00
1.917867357617920425e+04 1.710077480696577945e-01
1.918152016846496917e+04 1.669587503736060130e+00
1.918602181042261509e+04 1.533074671703604785e+00
1.918973904991400195e+04 1.856538986992778140e-01
1.919334040623046531e+04 6.463356993260829242e-01
1.919775048124269233e+04 7.334104573418833706e-01
1.920053674295237215e+04 1.458833234945931867e+00
1.920506869161248687e+04 1.286867666447549130e+00
1.920879218634905919e+04 7.538315357805164263e-01
1.921234518092682993e+04 7.825431455516885793e-01
1.921701155169633421e+04 1.551721757993115514e+00
1.921979441351929199e+04 2.117314560839139048e+00
1.922459394966040782e+04 1.157378620722360862e+00
1.922906641024520286e+04 1.036747997631231488e+00
1.923137267850735225e+04 1.346385424365739603e+00
1.923625599535161018e+04 1.272510463390768232e+00
1.923911446151335258e+04 5.970438679770447843e-01
1.924364118087052339e+04 1.609726016954177830e+00
1.924816395620917319e+04 2.131113566092786904e+00
1.925041130131634418e+04 1.676885102902012203e+00
1.925553777066236580e+04 4.833197174486842940e-01
1.925856089360465194e+04 -6.920573173820181445e-01
1.926267940360495777e+04 1.560839438631024700e+00
1.926768489337358187e+04 9.670000508546623408e-01
1.926977688805656726e+04 -1.303019306122292220e-01
1.927460120758583071e+04 6.113675035154028103e-01
1.927763573563823593e+04 9.439976929127986693e-01
1.928174459855484747e+04 9.182061297771217934e-01
1.928676808502025960e+04 8.616422604026865439e-01
1.928882897483830675e+04 7.522362035980729722e-01
1.929367305867309551e+04 9.761452205122810311e-01
1.929668341137261086e+04 8.337148573041012201e-01
1.930080768916090528e+04 1.063433520867889115e+00
1.930615940446627064e+04 5.465478125810856458e-01
1.930900435309335080e+04 7.483278831624644578e-01
1.931350220838347741e+04 1.031513390976544819e+00
1.931785994225588729e+04 1.464665228548687193e+00
1.932000398562718328e+04 6.634306301716191845e-01
1.932523295898492506e+04 1.367720900828507391e+00
1.932804716691817157e+04 9.197441274670873357e-01
1.933257578086357171e+04 1.267643628754979046e+00
1.933733230382848342e+04 1.964903748430395281e+00
1.933927025901949310e+04 8.119161299430801559e-01
1.934430074579187567e+04 7.086926474311486812e-01
1.934713682458578114e+04 -2.600820906932701515e-01
1.935165096107330464e+04 1.477026052168632253e+00
1.935667570158210947e+04 2.007459339298787615e+00
1.935852719617625553e+04 5.391885384272785409e-01
1.936360942510663153e+04 8.038314757187097204e-01
1.936662247734811899e+04 1.452302824182551078e+00
1.937073578831042323e+04 8.223909175753165712e-01
1.937585584123106310e+04 1.336470642851055768e+00
1.937771330170588408e+04 9.341411438432262182e-01
1.938268964573591802e+04 7.152408933809494274e-01
1.938567792369010931e+04 5.278996203456255421e-01
1.938979790339473038e+04 9.276837511858858631e-01
1.939518807782315707e+04 1.190419084718373544e+00
1.939725818011141018e+04 1.293641484082417970e+00
1.940177669374092875e+04 1.106091546855513030e+00
1.940476790927891489e+04 9.044787917045944425e-01
1.940888040179113887e+04 7.241831467100013908e-01
1.941427723869345573e+04 1.342128800751306139e+00
1.941708488739835593e+04 1.347414678212619954e+00
1.942160202276001655e+04 9.448486801915565447e-01
1.942553920897026546e+04 1.185570320889769214e+00
1.942797429092749735e+04 9.739259247598417435e-01
1.943336237147436987e+04 1.103705432427128263e+00
1.943616960177014334e+04 9.424862750776275000e-01
1.944067536952402224e+04 8.612193691851408595e-01
1.944528479566816895e+04 6.366025299981185048e-01
1.944714892425912694e+04 5.306183770392129961e-01
1.945246472576713495e+04 8.922739165543585038e-01
1.945525750018341932e+04 1.010530693184046536e+00
1.945976868092354925e+04 1.082448771252421338e+00
1.946493752554402454e+04 1.088188478269484616e+00
1.946657767848899675e+04 1.321443288909928571e+00
1.947178505278750526e+04 1.073299763145665775e+00
1.947476170847993490e+04 1.045774641867897925e+00
1.947887383577145010e+04 9.632770416728771989e-01
1.948421340042529118e+04 1.089512166054106723e+00
1.948599458730313927e+04 1.363197742944765034e+00
1.949087590710946824e+04 9.422798118052683192e-01
1.949386051268679876e+04 6.454617402060116582e-01
1.949794686532118430e+04 7.435204386857334757e-01
1.950339688480658151e+04 1.202552339972904782e+00
1.950540411283842332e+04 1.578354458101376423e+00
1.950998302684574810e+04 1.152513074862828280e+00
1.951298005210190968e+04 8.968957938546390229e-01
1.951705053155205314e+04 1.331602603521522266e+00
1.952249368420407700e+04 7.833443531922640313e-01
1.952449594892668392e+04 1.141094411720282364e+00
1.952952192164910593e+04 9.730994776101634658e-01
1.953387800553503257e+04 1.777915033782835261e-02
1.953615832094362122e+04 1.108330000140956617e+00
1.954160304447984527e+04 1.138074325992123104e+00
1.954360750057399855e+04 7.660376169314907502e-01
1.954862096849472073e+04 1.266577983127248341e+00
1.955300784645078238e+04 1.775847529812796921e+00
1.955525701097021374e+04 8.745065777979385002e-01
1.956071559751587120e+04 1.120202196450174936e+00
1.956349230365996482e+04 1.625625659125140121e+00
1.956799567232028130e+04 1.056540424166167558e+00
1.957277218788611208e+04 1.725917924968776607e+00
1.957450015510348021e+04 1.391956559568092722e+00
1.957983322301109729e+04 1.611369485802107038e+00
1.958263992757253800e+04 1.621066638734948162e+00
1.958711364388934453e+04 1.274048587799672561e+00
1.959211634836305166e+04 1.652756154358436813e+00
1.959372174617868950e+04 1.470049773832975193e+00
1.959917765210012658e+04 1.430491949972073851e+00
1.960215020643892785e+04 2.033118655984151868e+00
1.960621543194761762e+04 1.629204527352328125e+00
1.961157986089531551e+04 1.323163381692713525e+00
1.961324974499380187e+04 1.382016550281892409e+00
1.961829913383001985e+04 1.132748429115900901e+00
1.962124181603089164e+04 1.521315137967511832e+00
1.962537332406873611e+04 1.613815708716057840e+00
1.963082007634294132e+04 9.152664109214017074e-01
1.963287242511540535e+04 9.939197467675043862e-01
1.963743515490162463e+04 9.730514968373037421e-01
1.964045155348359549e+04 1.257760797826270149e+00
1.964451230755295182e+04 9.174468546568290694e-01
1.964994593834275656e+04 1.032335672810914984e+00
1.965188601456200558e+04 1.151913175257896160e+00
1.965696414171408105e+04 9.251790249598849103e-01
1.966146325764154608e+04 1.242659524077917022e+00
1.966356725481578178e+04 1.051881471418842917e+00
1.966906866591703874e+04 1.120839140222304131e+00
1.967097981486550634e+04 3.774629317014875918e-01
1.967607045642584126e+04 6.504170630657992724e-01
1.968061146362829095e+04 1.027689202065706020e+00
1.968269627902458524e+04 9.649230487125755040e-01
1.968819710270626092e+04 1.026159164216146280e+00
1.969012147573303082e+04 1.258718452416790479e+00
1.969520465969892757e+04 8.988778444751034380e-01
1.970026573039539653e+04 5.019172095255036714e-01
1.970198785626226527e+04 7.682687499268491260e-01
1.970732332519432384e+04 8.163245909837208991e-01
1.970924574679191210e+04 1.124466994998397418e+00
1.971434349813499284e+04 8.039978039068952365e-01
1.971972221733145852e+04 8.126462636798461592e-01
1.972137040854450242e+04 1.180392589870055131e+00
1.972647466333023840e+04 1.029773620099691200e+00
1.972924848946583734e+04 8.214035750406825098e-01
1.973370591282071837e+04 1.154454387728515830e+00
1.973892298999389823e+04 1.348704806526249467e+00
1.974065454438360757e+04 9.644981811831501162e-01
1.974583577377548499e+04 9.389045580700607907e-01
1.974877899004311985e+04 1.651263630902871427e+00
1.975284761944879574e+04 1.110756952165640632e+00
1.975803759016293043e+04 1.184187922876621224e+00
1.975981114195850751e+04 9.027821191445825066e-01
1.976498567881176132e+04 1.056442561847077855e+00
1.976792944712766985e+04 6.089983157355866039e-01
1.977198889319007503e+04 1.013079409973151268e+00
1.977717811657919447e+04 1.240619264679357014e+00
1.977893275225631078e+04 9.572600232209174109e-01
1.978428880536457291e+04 1.335159315987345385e+00
1.978745899542962798e+04 1.163352138284724724e+00
1.979111249922288698e+04 8.331064590768874067e-01
1.979654653062471334e+04 1.010469604707196378e+00
1.979829749182820888e+04 9.441776922970878116e-01
1.980366340395920997e+04 1.066252819034104737e+00
1.980836757039266013e+04 1.007758328219918953e+00
1.981027811227193160e+04 1.060126182231587499e+00
1.981581818987233419e+04 1.204077098194118234e+00
1.981770074600211592e+04 8.447498882336441639e-01
1.982280854070156056e+04 1.205314610725716662e+00
1.982788693861743377e+04 1.252242419053034128e+00
1.982959004773533525e+04 1.123228374366326277e+00
1.983495564969099723e+04 1.160595731238658113e+00
1.983679817900387206e+04 1.290989265473229786e+00
1.984193736406184325e+04 1.116301408769412085e+00
1.984718474467996202e+04 1.272936305529030809e+00
1.984887772234986551e+04 1.078669977968063520e+00
1.985410955585986085e+04 1.040432582277380336e+00
1.985597336785166044e+04 1.021299020937215696e+00
1.986088847285037264e+04 1.089486065171451079e+00
1.986640820614988843e+04 1.065294342169457398e+00
1.986820876023711389e+04 1.027705344216921501e+00
1.987326550352176491e+04 1.172175823161917485e+00
1.987512925160738814e+04 1.144784001446304877e+00
1.988026497684223068e+04 1.128403929015242779e+00
1.988563332112048010e+04 1.156840465143274432e+00
1.988752657223518690e+04 1.325932791963251312e+00
1.989241847094233890e+04 1.184443024141768053e+00
1.989423746470465994e+04 9.505184009195655204e-01
1.989941201531639672e+04 1.348150074995272396e+00
1.990478438134154931e+04 1.144346676031595456e+00
1.990665919880727597e+04 1.015023127704358652e+00
1.991158394809987658e+04 1.212788071380084265e+00
1.991436247123170688e+04 1.165963587211676478e+00
1.991878780001972700e+04 1.215828344894212210e+00
1.992394293648260646e+04 1.226752544032619241e+00
1.992584900164636565e+04 1.103672640010250339e+00
1.993098697266753152e+04 1.160548639731239229e+00
1.993391445814387043e+04 1.464992556245858779e+00
1.993796674556401922e+04 1.115209830559021897e+00
1.994310785516840770e+04 1.270817075631402782e+00
1.994502834120550324e+04 1.322484757713816572e+00
1.995029578706918983e+04 1.192959076612775116e+00
1.995351391963745118e+04 1.009525169670036915e+00
1.995711592193531760e+04 1.293909149448395413e+00
1.996226846830590875e+04 1.301626302896043308e+00
1.996417909953970229e+04 1.083842080803435248e+00
1.996966889639337751e+04 1.192594784797429197e+00
1.997452226223255639e+04 1.308829154409564488e+00
1.997627230826910090e+04 9.976401611763212607e-01
1.998142811443368919e+04 1.180508114750604465e+00
1.998335746658849166e+04 9.612948311906536203e-01
1.998885039299015625e+04 1.051359240451839483e+00
1.999394618817451919e+04 9.411875628338409738e-01
1.999562816660289536e+04 8.179367203733987068e-01
2.000086611832964627e+04 1.440484902040171100e+00
2.000271962684189566e+04 3.126819614944116310e-01
2.000800373831010802e+04 6.646041077961959420e-01
2.001329262662463952e+04 2.203071243770593046e+00
2.001514169465956002e+04 1.919124986508721487e-01
2.002003186476834162e+04 1.574802398863533126e+00
2.002186234262551443e+04 1.376080447395572115e+00
2.002718468011150617e+04 5.503720126850333294e-01
2.003246079468970129e+04 1.477209203122105352e+00
2.003433250106143532e+04 1.096979301320130551e+00
2.003938187417384688e+04 7.230363627066889176e-01
2.004118093149207198e+04 9.764184949789243839e-02
2.004636806113898638e+04 8.025508809798198584e-01
2.005167780798403328e+04 6.080359153567315156e-01
2.005370720437382261e+04 1.201559349078226369e+00
2.005856340197538157e+04 1.338339304508155303e+00
2.006038925922914859e+04 5.058867642083310079e-01
2.006553320770843129e+04 1.110674936303237548e+00
2.007085636298474492e+04 1.281948773281480491e+00
2.007284247287891412e+04 1.350087642773822871e+00
2.007773818035613294e+04 1.492861286873175208e+00
2.007954831335343988e+04 1.434823939100355661e+00
2.008476403428057529e+04 1.234653364575159173e+00
2.009003506560084134e+04 1.155992739531159108e+00
2.009204473940790558e+04 1.692683673851701931e+00
2.009692242778887521e+04 1.199485649351813787e+00
2.009872969379217466e+04 1.469842718159440453e+00
2.010376843308072421e+04 9.967766047617548919e-01
2.010919675565967191e+04 8.183494068635086549e-01
2.011125742149821235e+04 1.078148237400382348e+00
2.011610264064155854e+04 1.296872658562748359e+00
2.011791848575150289e+04 1.151852683962685475e+00
2.012308098392005923e+04 7.953889895249216524e-01
2.012838168421564478e+04 9.709971008203199805e-01
2.013040293025656138e+04 9.857854976924229629e-01
2.013566930678211793e+04 9.924786777586225295e-01
2.013892306309393098e+04 7.879215382680666568e-01
2.014245530544307621e+04 1.029697017488833577e+00
2.014757326841792383e+04 1.176906919016870390e+00
2.014962645020745185e+04 7.133546318390643348e-01
2.015506673914703060e+04 9.667308683781163925e-01
2.016007445253261903e+04 1.022023295450995795e+00
2.016165076994221090e+04 1.201327254055192695e+00
2.016675396525741962e+04 1.001612845581950850e+00
2.016882262170534523e+04 6.640517002332448904e-01
2.017425364411490227e+04 9.147881368532851942e-01
2.017943230483650404e+04 1.038100886691445623e+00
2.018118873901227562e+04 9.868390159547059115e-01
2.018594090480413070e+04 1.183598217466668379e+00
2.018798034558643485e+04 1.169158460962028245e+00
2.019344226280184012e+04 1.058863965626050563e+00
2.019868174334807918e+04 1.159546226969732530e+00
2.020061478147500020e+04 1.191316965842784903e+00
2.020511904931353274e+04 1.023253186163728623e+00
2.020720095176271207e+04 1.235527388602635890e+00
2.021263268127432093e+04 1.152105522496292167e+00
2.021786869853846292e+04 1.018424758633858396e+00
2.021982820511737373e+04 1.177539582390388695e+00
2.022429636925580417e+04 1.111881376198977867e+00
2.022642245439866383e+04 1.150113630509556284e+00
2.023189337860161322e+04 1.126718024970352783e+00
2.023721638328891277e+04 1.094535852525731601e+00
2.023918847194753835e+04 1.094836628052224148e+00
2.024391661765789104e+04 1.057978949819264880e+00
2.024573472319331995e+04 9.088412953558806517e-01
2.025103383827935613e+04 1.066839199624833645e+00
2.025630648597975232e+04 9.576861779696632659e-01
2.025838518123027097e+04 1.148614839160252865e+00
2.026303385239939962e+04 1.274365667538402747e+00
2.026494114522620657e+04 1.524749663000378286e+00
2.027022661972381320e+04 8.051710573588466424e-01
2.027549867616075790e+04 1.108841483268614869e+00
2.027760629932783195e+04 7.963363572024483306e-01
2.028223476995985038e+04 1.192582297693012938e+00
2.028415866721049315e+04 1.246389082654332237e+00
2.028943484186537171e+04 8.072473431081631512e-01
2.029469983654796306e+04 9.512209693553186352e-01
2.029677603800699217e+04 7.780984066023401979e-01
2.030143048297150744e+04 1.025667498326472415e+00
2.030332616889350538e+04 1.209780738073938045e+00
2.030862227103105397e+04 9.854805841336864436e-01
2.031390817464314750e+04 8.706277741515903168e-01
2.031599943217272448e+04 1.014131467545448917e+00
2.032085846607619169e+04 8.777138480483642757e-01
2.032259872063140210e+04 9.348763725572593053e-01
2.032783419667736234e+04 7.890549356699699812e-01
2.033310144180270072e+04 9.937045527234438236e-01
2.033522421049867262e+04 8.023465976938527477e-01
2.034006328520912575e+04 1.027282720151899920e+00
2.034181856972198875e+04 8.247257210764278312e-01
2.034701986794759068e+04 9.692136992341221502e-01
2.035230527735648502e+04 9.364807187110135711e-01
2.035439955294633182e+04 7.224122699216714016e-01
2.035946711886400226e+04 9.385263568333267470e-01
2.036102422115988884e+04 7.670959458703737743e-01
2.036624029493805574e+04 7.505794538517482906e-01
2.037153043506905306e+04 8.517296399989677802e-01
2.037362736431729718e+04 8.223061475629737105e-01
2.037905111486714304e+04 8.964795335327712111e-01
2.038546280598415251e+04 7.874353008725986092e-01
2.039071879241717033e+04 1.038428014816967782e+00
2.039285742669747560e+04 7.419002141107964299e-01
2.039826879549033765e+04 9.233852921434018146e-01
2.040342208511168792e+04 9.265371613585261512e-01
2.040477068255386257e+04 8.130441856125443234e-01
2.040992851128119946e+04 5.425240655444392157e-01
2.041203626870004518e+04 1.035815701986221082e+00
2.041746553302278335e+04 7.986647490605844890e-01
2.042266209281226475e+04 9.856280725011317134e-01
2.042419015922110339e+04 8.775037075191459701e-01
2.042914015483371986e+04 6.400272442770681414e-01
2.043126962708491556e+04 4.331274955682324901e-01
2.043668936023806600e+04 8.640236023391842934e-01
2.044192031777943703e+04 7.113469947273359795e-01
2.044389471998736917e+04 6.300025654574745726e-01
2.044834387149139002e+04 6.829649349768933675e-01
2.045050563683893051e+04 6.540690466044882800e-01
2.045592895002515797e+04 7.022030160224030926e-01
2.046115253441525056e+04 6.846327831318222978e-01
2.046327490296745236e+04 7.316207885679514300e-01
2.046757195436438997e+04 6.715611376588691561e-01
2.046969751380099115e+04 6.762597886510799405e-01
2.047513260499882017e+04 6.239967304201382570e-01
2.048040106756171372e+04 7.571686253829494895e-01
2.048251317269840365e+04 5.631261814203665228e-01
2.048678182479743919e+04 7.115802081088433706e-01
2.048892939176303480e+04 6.121175549644009006e-01
2.049434244019291145e+04 6.657948354264183743e-01
2.049960187105665682e+04 5.870935541576727257e-01
2.050176296539890609e+04 5.768088804927290481e-01
2.050600436433257346e+04 7.187462608066378378e-01
2.050816759805287074e+04 3.868356935680973274e-01
2.051357348216759783e+04 5.260583968563985469e-01
2.051880864473998372e+04 5.035707614408788668e-01
2.052093868438592835e+04 5.323332299826402103e-01
2.052557620182172104e+04 3.159067932517347632e-01
2.052749378305045684e+04 5.554889227779654659e-01
2.053263531201805745e+04 5.104033276295908417e-01
2.053804085747402860e+04 3.482613736402520033e-01
2.054018079193454469e+04 6.634840968730222333e-01
2.054479865548328962e+04 6.700494176818956316e-01
2.054673734913486624e+04 3.707689236849450731e-01
2.055201009878695186e+04 4.432608145582470627e-01
2.055726465685834046e+04 5.834316615120023197e-01
2.055942434447779669e+04 2.714148870463878316e-01
2.056402674349516747e+04 5.764807708177108747e-01
2.056597266428798685e+04 5.192904343419681990e-01
2.057124226971565076e+04 4.170226156156263131e-01
2.057649019203091666e+04 6.132889155836053208e-01
2.057861492342499332e+04 1.966354576200826931e-01
2.058324790394482625e+04 5.080276000128118863e-01
2.058516117636918352e+04 2.238563349987027218e-01
2.059045719293030197e+04 4.383735709158274596e-01
2.059571591970072041e+04 3.951456065492393033e-01
2.059786133293235252e+04 5.252811521381418602e-01
2.060247741528456027e+04 4.831647467784415118e-01
2.060441549579964703e+04 5.179275239510678919e-01
2.060969698437545230e+04 5.708367233521672857e-01
2.061494188055163613e+04 5.558126042177206072e-01
2.061715787316470232e+04 2.792698906357746202e-01
2.062170924861565436e+04 4.537195848430011780e-01
2.062364587932586801e+04 4.231433074675406969e-01
2.062893215342775511e+04 4.603764437662343223e-01
2.063418305712052461e+04 3.682582637492857747e-01
2.063631512776040108e+04 3.980197109376807374e-01
2.064115611382990392e+04 4.140598650153179960e-01
2.064289485054794568e+04 3.976132447603948350e-01
2.064799042697658660e+04 3.945938420554920834e-01
2.065342345922690220e+04 4.196558083438761133e-01
2.065557227106586652e+04 3.316028701799911271e-01
2.066040533390169003e+04 5.127624959881984523e-01
2.066214757441191978e+04 3.828734630532793504e-01
2.066739049499020257e+04 4.533351853334979253e-01
2.067261399863616316e+04 3.502741160332799031e-01
2.067481080766455852e+04 4.686081282160511341e-01
2.067990753411773039e+04 4.363055219646939098e-01
2.068146578329178010e+04 3.656375182745846830e-01
2.068663136904448402e+04 3.629524152364366762e-01
2.069187831709218881e+04 3.900393605072793868e-01
2.069400470560370741e+04 5.397207121324923973e-01
2.069928119024752959e+04 5.231918505242487694e-01
2.070237719876867050e+04 5.144615479798044788e-01
2.070597393340506460e+04 2.689329757829757028e-01
2.071111534806480995e+04 6.098040664219481766e-01
2.071325916276578573e+04 6.736259251093167366e-01
2.071867960088020118e+04 3.675411360679494144e-01
2.072374129735957831e+04 9.735573378186337945e-02
2.072522802033287371e+04 2.521252033002997495e-01
2.073035397815463512e+04 4.359132024370795944e-01
2.073251500339018094e+04 3.303908289291161982e-01
2.073792744403472170e+04 4.699501318957695073e-01
2.074291877659454258e+04 -1.235201063544725808e-01
2.074447640160730589e+04 5.442263336247035177e-01
2.074959189436725501e+04 4.557816709413878842e-01
2.075172508603100141e+04 5.867175057245525016e-01
2.075714819098180305e+04 3.526678608289174899e-01
2.076230327574134935e+04 4.611520316353136528e-01
2.076394005698919864e+04 4.759906370099377115e-01
2.076884855557301853e+04 4.206872295296815722e-01
2.077098229365990119e+04 4.641528700017382159e-01
2.077639651944063007e+04 4.476161410404474461e-01
2.078154708604845655e+04 4.386516827451871769e-01
2.078318959242964411e+04 3.952552315141279471e-01
2.078806892458086440e+04 4.362854669087434245e-01
2.079023725561358879e+04 4.716213178865275024e-01
2.079564105220641795e+04 4.384898048973983054e-01
2.080083854986138249e+04 4.470299534517196416e-01
2.080271175718000450e+04 3.157544562053937187e-01
2.080732349672459532e+04 5.079431643081429026e-01
2.080943151053558176e+04 4.681263399601903186e-01
2.081487054980414541e+04 4.675162686654991129e-01
2.082015166518020123e+04 4.941132624858609046e-01
2.082228306833495299e+04 5.543850002181012204e-01
2.082658299502098453e+04 4.323175722289328005e-01
2.082869728796478739e+04 5.543984511251234260e-01
2.083412050756113968e+04 4.920833439647983587e-01
2.083938660219169469e+04 5.299957670435648804e-01
2.084155184913407720e+04 4.275910469316833717e-01
2.084581714486061901e+04 3.230552507664168349e-01
2.084797847795576672e+04 4.816013348077238243e-01
2.085339134816886508e+04 3.804285721593856917e-01
2.085864293709519916e+04 3.962816615392835140e-01
2.086076496259881242e+04 3.236082181996718377e-01
2.086509934984011488e+04 3.658024823070532561e-01
2.086718384168535704e+04 3.649438768022673640e-01
2.087261629285528761e+04 3.720082789322032846e-01
2.087788662907366961e+04 3.665052035657016538e-01
2.088003055945255255e+04 5.803381098635236324e-01
2.088431657899271158e+04 5.678078849232884862e-01
2.088644043253797645e+04 4.548992639133606630e-01
2.089187395447547897e+04 4.815793997412061711e-01
2.089715096161847032e+04 5.043487490083329305e-01
2.089928465736359431e+04 5.466775118878113293e-01
2.090356838414897720e+04 4.816857842263712053e-01
2.090571522750969598e+04 5.540269688471052278e-01
2.091113333279860308e+04 6.503651365237818061e-01
2.091640368839766961e+04 6.071834129569051441e-01
2.091849729610097711e+04 6.346474931552292809e-01
2.092317349223059500e+04 6.550840164392008891e-01
2.092503680936936507e+04 7.095104732879433662e-01
2.093036611155765422e+04 5.329767468757145021e-01
2.093566612157471900e+04 5.836219774675394101e-01
2.093777294456058735e+04 5.635219750071526201e-01
2.094208535623910939e+04 5.030293619453828358e-01
2.094420605708240328e+04 5.064786079981965505e-01
2.094964201634092751e+04 4.780209713139018102e-01
2.095490418455661347e+04 5.365533749077927572e-01
2.095703221823592321e+04 5.431340766178516244e-01
2.096169294143726802e+04 5.685771845344875786e-01
2.096358821847646323e+04 5.348265845755431069e-01
2.096888703817191345e+04 5.267409651704055840e-01
2.097417329988604979e+04 5.581931793214909288e-01
2.097624235531208251e+04 5.337899751033415852e-01
2.098092042954394492e+04 5.536659193130017975e-01
2.098280394851172605e+04 5.419895728712902372e-01
2.098812817696395359e+04 5.406523301549917004e-01
2.099342770778738122e+04 5.860523566124349326e-01
2.099552247722592438e+04 5.244457251712132395e-01
2.100018770090562975e+04 5.724286507330151874e-01
2.100206182458115654e+04 5.503392083158840098e-01
2.100738943888014182e+04 4.843372569054396060e-01
2.101268702103731266e+04 4.698358776657592384e-01
2.101479502700951343e+04 4.431871943378085654e-01
2.101946898224080724e+04 6.198474336186690081e-01
2.102134796300324160e+04 5.695796996978670368e-01
2.102665359555526447e+04 5.993997029792227371e-01
2.103195473683954333e+04 6.331239249838152006e-01
2.103401153741511371e+04 5.790943664503168664e-01
2.103891739278375462e+04 6.202551873550027350e-01
2.104062487664818764e+04 4.991862007984868566e-01
2.104590621729731356e+04 5.548673881691019716e-01
2.105120954676507245e+04 5.912280012973306631e-01
2.105329154466377804e+04 5.554760548383707031e-01
2.105818621805137809e+04 5.202873326723751468e-01
2.105988590170498355e+04 3.349945547319462813e-01
2.106517024396819397e+04 5.544846164151736589e-01
2.107047270750827374e+04 4.302930380705999314e-01
2.107256172951226472e+04 4.550025415597285794e-01
2.107744484252283291e+04 5.733829247493348324e-01
2.107916123708458690e+04 5.453233864151135757e-01
2.108443973465501767e+04 5.659842391302805087e-01
2.108973710932271570e+04 7.731949558115271959e-01
2.109178084116385435e+04 6.081519779733592923e-01
2.109695041868189219e+04 5.881625390280030841e-01
2.109850511200324399e+04 6.927222888626362041e-01
2.110368300271220505e+04 6.165814221854607480e-01
2.110900272496477555e+04 5.727039610915156675e-01
2.111106467232194700e+04 5.410975726648540318e-01
2.111622094915421258e+04 3.620020048394188006e-01
2.111778444321541247e+04 6.125186948611149873e-01
2.112295652799522577e+04 4.579944806967350401e-01
2.112826248380100515e+04 5.362824777706631796e-01
2.113035563408707822e+04 7.425926657237407191e-01
2.113548996411596818e+04 6.223007693459716716e-01
2.113707095065296380e+04 5.617368541555949335e-01
2.114220310068458275e+04 6.041037732088767598e-01
2.114752929241765378e+04 6.036357509933467647e-01
2.114956918093637796e+04 5.400355148904816271e-01
2.115474365082941586e+04 6.160221140263785200e-01
2.115631451649857263e+04 5.907447851944802597e-01
2.116147042888318538e+04 6.007124598945378091e-01
2.116680665161017168e+04 6.591781873420180515e-01
2.116884933296056624e+04 6.814664054110550762e-01
2.117401757294079289e+04 5.769870546656225008e-01
2.117557104132538007e+04 4.183193180572357117e-01
2.118075131124616382e+04 5.907154976792873269e-01
2.118607696582379140e+04 4.887997886318126151e-01
2.118813032966461105e+04 4.919491772812124020e-01
2.119329174788848832e+04 6.285535278866746234e-01
2.119485323282951504e+04 7.490726692968916467e-01
2.120000255546075277e+04 5.319764302855216620e-01
2.120534841794591557e+04 5.910963432968668885e-01
2.120736251708046257e+04 5.044405572520949121e-01
2.121255054640697563e+04 5.568559138887584359e-01
2.121408107324013690e+04 4.098597373145203004e-01
2.121927757249978822e+04 5.364453788630437758e-01
2.122462022138071552e+04 7.377008233821491512e-01
2.122664262697777667e+04 5.887355827891448401e-01
2.123182424803464164e+04 6.941113699673622239e-01
2.123336448551610374e+04 5.345181980120538023e-01
2.123855936104949433e+04 6.230729663692013975e-01
2.124389465207115063e+04 5.614496843038446761e-01
2.124592608084259700e+04 6.517714953754264462e-01
2.125110130231595031e+04 4.693786747966647299e-01
2.125355559570372134e+04 6.499049745051999061e-01
2.125789320725030120e+04 5.020269377013346634e-01
2.126316944326447992e+04 6.106454793929956271e-01
2.126516158924627234e+04 7.033122215583819115e-01
2.127066174245801449e+04 4.713998111846800509e-01
2.127575360964019274e+04 5.003047892258961626e-01
2.127717696056031855e+04 6.087372935591478518e-01
2.128244911247714481e+04 5.912865154036969217e-01
2.128445028493042264e+04 5.197354591737350926e-01
2.128994644849573524e+04 5.067015121470828110e-01
2.129505811993867246e+04 6.549107466873507200e-01
2.129660452119466208e+04 6.098720651917798330e-01
2.130172660510798960e+04 6.117941203567920372e-01
2.130373005464098605e+04 6.294491352385753746e-01
2.130923150701445047e+04 6.403923157757207552e-01
2.131432651313915267e+04 5.657977055188895266e-01
2.131585774360180585e+04 5.377727435158526914e-01
2.132099829171415331e+04 5.344963962746448471e-01
2.132296616040739536e+04 5.676894253033683002e-01
2.132847848325462110e+04 5.794849374390311780e-01
2.133360412880314834e+04 5.992784966479947073e-01
2.133514004819915499e+04 5.811971007402064737e-01
2.134026569801775622e+04 5.216075406707127993e-01
2.134225408988906202e+04 5.030007956361172150e-01
2.134776385268936428e+04 6.156638780296269653e-01
2.135287327958243986e+04 3.946332410314828953e-01
2.135442514484322237e+04 5.173394291493126351e-01
2.135955615871748887e+04 5.312015245875307823e-01
2.136154976664381320e+04 6.100782260764314735e-01
2.136701996533634156e+04 5.230566400498998236e-01
2.137216020717409629e+04 6.452048892247883582e-01
2.137369996570942021e+04 5.910519818704005335e-01
2.137883553613304321e+04 5.748730661590858437e-01
2.138078419759604731e+04 5.530101621952323576e-01
2.138630342867617583e+04 5.439392099237038147e-01
2.139144410580886688e+04 5.861807266634022628e-01
2.139298222187231659e+04 5.283860826883705064e-01
2.139811795898987475e+04 5.268053805257350009e-01
2.140006770424343631e+04 5.902190736771821822e-01
2.140558991381538362e+04 5.400326008842644132e-01
2.141072643588045685e+04 5.249328670198992741e-01
2.141226915931318217e+04 4.888913552788547445e-01
2.141740327584054467e+04 4.733125482756220803e-01
2.141936365480008317e+04 4.467690266828188150e-01
2.142486152098523235e+04 4.549510213246121260e-01
2.142999778369831984e+04 5.076609365282591657e-01
2.143151171609101220e+04 5.332569856380793283e-01
2.143667100645347818e+04 5.470335247037995119e-01
2.143860655059599594e+04 5.033375994975658463e-01
2.144414043851053066e+04 5.446698215085611361e-01
2.144937203772384964e+04 5.015798155135597902e-01
2.145093490358203053e+04 4.793390982748352847e-01
2.145597563225267004e+04 5.046414764674409525e-01
2.145784311188333231e+04 3.791881387995764685e-01
2.146343684270500307e+04 4.900217711356078532e-01
2.146862667177912590e+04 5.184721442962251237e-01
2.147023121629270099e+04 4.933430933126876639e-01
2.147526258074384168e+04 5.388213092886947608e-01
2.147719871138627786e+04 4.660374032385656284e-01
2.148269762114728292e+04 4.611106247775679234e-01
2.148793021857831627e+04 4.839455868390372117e-01
2.148948829539149665e+04 5.063766587442178890e-01
2.149454716944287793e+04 5.895917060717528191e-01
2.149643425657822081e+04 4.360977627510974619e-01
2.150198812273893782e+04 4.706314491547538559e-01
2.150721837483784475e+04 5.509348165521400498e-01
2.150878054226601671e+04 5.591619857294468643e-01
2.151383501695702580e+04 3.435897010541835161e-01
2.151572910735300684e+04 4.946883276116075812e-01
2.152128002406808082e+04 5.072898195058214155e-01
2.152650754584508468e+04 2.616611844800840192e-01
2.152807316945552157e+04 4.312709702652580690e-01
2.153312377384106730e+04 5.353190543417538638e-01
2.153502283409237134e+04 6.160544081370872282e-01
2.154054643919578302e+04 7.095819835721285385e-01
2.154579772595224858e+04 5.437326146499124047e-01
2.154733318959415919e+04 2.712387911222238213e-01
2.155241342979190085e+04 4.764192885733647409e-01
2.155427190813047491e+04 4.760640648728144408e-01
2.155983789937682741e+04 4.549759374933852185e-01
2.156508313007442121e+04 4.666268151250442253e-01
2.156663188370240096e+04 4.332785660587809562e-01
2.157170397396268891e+04 4.215300179607602282e-01
2.157357567056174958e+04 5.458991430883154417e-01
2.157913232998425156e+04 4.328576445372983583e-01
2.158438199385305779e+04 4.379529098244144270e-01
2.158592058938619812e+04 3.701586112060823996e-01
2.159098785366294396e+04 4.224286092090289713e-01
2.159282489201890348e+04 4.231842345080754630e-01
2.159840402581774106e+04 4.263128651497366528e-01
2.160366128376628694e+04 3.942684790058217370e-01
2.160518510959029300e+04 3.897951212287118494e-01
2.161026412892550798e+04 4.695367626697225516e-01
2.161212944991403492e+04 4.899266038506314147e-01
2.161769491111259777e+04 4.715321425548804624e-01
2.162298314045680308e+04 3.253856299340674441e-01
2.162448101249087995e+04 4.959820622458855910e-01
2.162960441736323992e+04 4.613632180878382560e-01
2.163141549826527989e+04 4.799295651890996828e-01
2.163698344739208187e+04 3.608860044454601512e-01
2.164226333706724836e+04 3.642130962026216001e-01
2.164376528780121225e+04 3.837433274324377197e-01
2.164888986162415677e+04 4.158529050263309879e-01
2.165065955692191346e+04 5.280617419995760065e-01
2.165626299824807575e+04 4.045482356459419448e-01
2.166155569000573814e+04 4.385649507704807992e-01
2.166305141801707214e+04 3.823424354735891484e-01
2.166815688746768865e+04 4.799483771287658684e-01
2.166989906887835969e+04 5.396644469223101925e-01
2.167555776478694315e+04 4.200710888123087017e-01
2.168084075491325348e+04 4.472180252346803497e-01
2.168234293580142185e+04 4.056112541295175955e-01
2.168746030586435882e+04 4.302368647933410006e-01
2.168926916956886998e+04 4.374707134268509545e-01
2.169486297384353020e+04 4.075206605239798385e-01
2.170015399730413992e+04 4.140524068012815806e-01
2.170163978031040097e+04 4.206703303792238557e-01
2.170676177130185170e+04 4.264954426886369276e-01
2.170852376822203951e+04 2.891847340879731831e-01
2.171413839828547498e+04 4.139226382305660201e-01
2.171945017312595883e+04 3.156489052216521207e-01
2.172090915357726772e+04 3.943911288230325662e-01
2.172605902063859685e+04 3.895262832165324873e-01
2.172782583164354583e+04 3.830945891242051871e-01
2.173343529388303068e+04 3.664337705067112205e-01
2.173874649124165808e+04 3.303111703881791428e-01
2.174021080451582384e+04 4.256688924480733216e-01
2.174534483333391836e+04 4.368395661615447345e-01
2.174714510311989943e+04 3.650876044030318401e-01
2.175273420297763005e+04 3.848938117452737062e-01
2.175803484879228927e+04 3.372369030084407804e-01
2.175947350512602134e+04 3.595382723977778028e-01
2.176464788416166994e+04 3.669621041060570632e-01
2.176639268425223781e+04 3.523687282395861486e-01
2.177202327614946989e+04 3.106891392395104146e-01
2.177736159673648581e+04 3.557792456371362544e-01
2.177878085776836087e+04 2.622330410206528128e-01
2.178395547039782468e+04 3.214221849961897415e-01
2.178569004794620196e+04 2.823039811386111597e-01
2.179131834895241991e+04 2.614022263031648974e-01
2.179665581371690496e+04 1.952889475771024952e-01
2.179808334009483588e+04 3.915231360788953285e-01
2.180325579530115283e+04 2.732704030702035047e-01
2.180499424610600909e+04 2.471067422055792107e-01
2.181061727158369104e+04 4.267339217595356726e-01
2.181595864123487991e+04 4.380838720539180220e-01
2.181735752424343445e+04 4.600647141712673749e-01
2.182255686205135135e+04 4.271157344666349776e-01
2.182425488528849382e+04 1.432255200676434137e-01
2.182989814513452802e+04 2.917360781301654993e-01
2.183527628695475505e+04 3.080577807169630478e-01
2.183665619398168928e+04 3.560023426807811808e-01
2.184185553047065332e+04 2.558716907526907280e-01
2.184356600225592047e+04 2.731021104947884415e-01
2.184920401554213458e+04 3.684886467073215099e-01
2.185457478721499501e+04 2.658640273277570465e-01
2.185596812888984277e+04 2.982403959769608925e-01
2.186115383877236673e+04 3.859882092075134219e-01
2.186286615176208943e+04 3.302019097508599454e-01
2.186850862594315549e+04 2.620158779714157338e-01
2.187387191473870189e+04 4.095921286493367508e-01
2.187524284082943632e+04 3.746900270628740204e-01
2.188045910864932011e+04 1.810518181991537245e-01
2.188212962573352343e+04 2.942218354982883977e-01
2.188779155468902536e+04 2.738671769672013645e-01
2.189317785509934765e+04 8.670651626727467198e-02
2.189454269966292486e+04 2.734107157936754295e-01
2.189976833687249746e+04 3.665626570425020714e-01
2.190144575001537669e+04 3.442564645753862229e-01
2.190709640189202037e+04 2.610336677830666363e-01
2.191248456018862635e+04 2.333122950578885857e-01
2.191384505467638883e+04 2.647714988878452913e-01
2.191906667723094506e+04 2.537700539026027102e-01
2.192075385569113860e+04 2.612890398069913633e-01
2.192638579825234410e+04 3.657324403944962055e-01
2.193179201799420116e+04 2.337908537767998951e-01
2.193312821363148032e+04 1.988433933630356920e-01
2.193837826645109453e+04 1.126517286356940872e-01
2.194001023218415867e+04 3.295700961759097658e-01
2.194568784445190249e+04 2.200538832971017378e-01
2.195110014803164449e+04 2.079985621558908815e-01
2.195243242536807884e+04 2.109873944563611659e-01
2.195768422300233942e+04 2.306384237295504014e-01
2.195931927276189890e+04 3.509822490942564044e-01
2.196499567126336842e+04 1.785663263619745311e-01
2.197040898026127979e+04 1.585734145448720878e-01
2.197173986457248247e+04 2.678615283771436650e-01
2.197699083279745537e+04 2.928970057028278395e-01
2.197862773394752003e+04 2.624682397341943085e-01
2.198428265171390012e+04 2.731525689336927742e-01
2.198971852092503468e+04 2.447443197391434289e-01
2.199101906470413815e+04 3.442558882909121376e-01
2.199629809631611715e+04 2.929842847846645948e-01
2.199789671353646918e+04 3.938260521770137190e-01
2.200359405318535573e+04 2.260176522386388998e-01
2.200902876465876761e+04 2.236131719374335469e-01
2.201032778519755084e+04 2.208592887988635178e-01
2.201560597851658895e+04 2.667923917658763799e-01
2.201720525307154821e+04 2.724429819829838895e-01
2.202289587830693199e+04 3.400941663725516317e-01
2.202833966805984528e+04 2.546960686098666549e-01
2.202964272282867751e+04 2.162884520068982797e-01
2.203490547494389102e+04 2.127884895522605957e-01
2.203648230421329572e+04 2.303882347076346149e-01
2.204218792545994802e+04 1.603174433463341597e-01
2.204763959945732131e+04 5.003502610366276082e-01
2.204891837166743062e+04 3.731797896582758067e-01
2.205422043247871989e+04 2.572817224527578217e-01
2.205578877665623077e+04 3.496136595397924540e-01
2.206149584628056255e+04 3.778200873901477741e-01
2.206688517129770480e+04 4.185737294691923016e-01
2.206812016237965508e+04 2.571860125200872704e-01
2.207353339722999954e+04 3.512308189098062305e-01
2.207509339049086702e+04 3.420509780325852178e-01
2.208080958960108546e+04 3.335404070859269154e-01
2.208620816026296961e+04 4.023840216472128750e-01
2.208742992104573204e+04 3.946133932999807969e-01
2.209284948876671842e+04 3.651631581106167257e-01
2.209438070258155858e+04 3.887009399555237943e-01
2.210009988329402768e+04 2.849499391995505282e-01
2.210552163888906580e+04 5.089396146259431708e-01
2.210672208761703587e+04 3.052008779654240556e-01
2.211215471176900974e+04 2.440654277559901053e-01
2.211368627157134688e+04 1.919963794033003324e-01
2.211941217648966995e+04 4.481862863641083994e-01
2.212483561835877481e+04 8.044390484417265896e-02
2.212602969031127577e+04 3.519495544645017682e-01
2.213146914865656072e+04 4.722022513850669401e-01
2.213299994819653148e+04 1.937164914719232411e-01
2.213872468401520746e+04 4.431117392954141976e-01
2.214396191527350311e+04 6.206438675511872366e-02
2.214524059780728567e+04 3.213606707916926708e-01
2.215077536314932513e+04 4.539174781265586378e-01
2.215228471450773213e+04 5.390648857179938247e-01
2.215801024383175172e+04 4.772622186149345636e-01
2.216322754343240013e+04 4.614544342639537167e-01
2.216452621935079878e+04 4.010330941702381913e-01
2.217008666691731560e+04 4.684074191007996379e-01
2.217159125169496838e+04 3.178098196523067021e-01
2.217727731921079976e+04 4.611320685391723240e-01
2.218258584849171893e+04 5.833666359392537526e-01
2.218378592245450272e+04 4.437270956153364643e-01
2.218939669954333294e+04 4.729619964160891032e-01
2.219091236576656956e+04 4.336393174484847735e-01
2.219653879950959163e+04 5.169179755386396069e-01
2.220190696938409747e+04 2.109889826454448003e-01
2.220314633374676123e+04 4.792605989942657629e-01
2.220871795888391352e+04 5.313279828952390815e-01
2.221018541869543697e+04 5.912685089693412444e-01
2.221594068014897857e+04 4.994915870886935116e-01
2.222121194080976784e+04 4.112238711929183665e-01
2.222246186044218484e+04 5.095594682241482154e-01
2.222802611200916363e+04 5.570979966735684075e-01
2.222950362528172991e+04 5.555988209320090743e-01
2.223525852108051549e+04 4.133819324871712553e-01
2.224052567986010035e+04 6.921601901158618286e-01
2.224177232919550079e+04 6.165567681052033233e-01
2.224734702065226520e+04 5.642911977971833970e-01
2.224881655132389642e+04 4.052322869943144057e-01
2.225457390478327943e+04 5.799592764513389342e-01
2.225977358514097432e+04 1.355417321273929832e-01
2.226106389538149961e+04 4.621308778394592198e-01
2.226666096834694690e+04 5.484291437570398831e-01
2.226809231701853423e+04 6.795272940581486010e-01
2.227386831230953248e+04 5.294463805938884882e-01
2.227915456141658433e+04 5.392448306181694129e-01
2.228037904323207840e+04 5.342494245138613707e-01
2.228597802036318171e+04 5.992988453879961597e-01
2.228740985252765677e+04 7.594382656158870093e-01
2.229318354111834924e+04 5.419029652608297054e-01
2.229846968422676218e+04 5.811262305704132380e-01
2.229969799181791313e+04 7.168978233737606232e-01
2.230529408523671009e+04 5.953497174060515817e-01
2.230673401720201582e+04 4.671089162832297581e-01
2.231248105419996136e+04 7.080584200278090545e-01
2.231778520034351459e+04 4.779360650549325795e-01
2.231899456637904223e+04 5.242216352624983200e-01
2.232460552420353633e+04 5.943630618929393039e-01
2.232600905483766110e+04 6.913102638191523930e-01
2.233179871105770508e+04 4.404060348003104863e-01
2.233710114671258270e+04 6.397501229174167026e-02
2.233831857495052463e+04 6.433694957047566554e-01
2.234393399611089626e+04 6.271288742822657136e-01
2.234532784065688611e+04 6.138152650863127890e-01
2.235111893798293386e+04 6.328998009889068577e-01
2.235639536912503900e+04 7.184924109896038136e-01
2.235762993485037441e+04 6.063036407343741496e-01
2.236325243761974343e+04 5.985686535568583988e-01
2.236464364040746659e+04 5.275562603949935925e-01
2.237041488266446686e+04 6.081113518188995259e-01
2.237573434827111123e+04 5.263945834655572309e-01
2.237692785545082734e+04 6.316246927129065547e-01
2.238256416807472851e+04 6.232670069871962815e-01
2.238393036667179695e+04 5.847270178923961170e-01
2.238974325578269054e+04 6.380958117718522615e-01
2.239502569719752501e+04 5.359761979609054539e-01
2.239625172224173366e+04 6.815826416249073372e-01
2.240188272044002224e+04 6.548778732915608858e-01
2.240325041094918925e+04 5.562275446736579809e-01
2.240905996518110624e+04 7.029415144416671923e-01
2.241436906997967890e+04 7.417774920453220622e-01
2.241557050332050494e+04 7.459371799815621706e-01
2.242119699778309950e+04 6.416600312334885814e-01
2.242253546732834002e+04 6.095420636614411469e-01
2.242835540148863947e+04 6.367094167077179678e-01
2.243368692340251073e+04 8.077461661600073839e-01
2.243486947906612477e+04 6.477482729947682261e-01
2.244052023374320561e+04 7.480543161722417178e-01
2.244186484987069343e+04 5.812010676591470304e-01
2.244764554309230880e+04 6.670585121794284644e-01
2.245287990011614602e+04 7.968105417599200546e-01
2.245417219138975997e+04 7.733707474975189955e-01
2.245976002105388034e+04 5.626042515010496459e-01
2.246120215676555017e+04 6.317542362245937015e-01
2.246699794296276013e+04 6.932154254359028656e-01
2.247231567505466592e+04 7.553482727591378509e-01
2.247351303597291917e+04 6.664723188397336795e-01
2.247915988395889872e+04 7.283140766807556510e-01
2.248046473225635418e+04 8.522879118573710722e-01
2.248630367380985626e+04 6.559414252694419911e-01
2.249164225069811800e+04 6.605017620159597813e-01
2.249281437249373630e+04 7.111661511245055411e-01
2.249848591786298493e+04 8.045825509992102775e-01
2.249978307866903197e+04 7.806578653582703087e-01
2.250562363597284639e+04 7.229306787081807295e-01
2.251093484779435312e+04 1.131150099793852171e+00
2.251213163643778535e+04 6.777222572099345088e-01
2.251780095220297517e+04 7.079375478283116419e-01
2.251910886871200637e+04 6.305785397905513401e-01
2.252493876485268629e+04 5.093744083527881328e-01
2.253136730302080468e+04 5.811792036549244811e-01
2.253711921118042665e+04 5.399269869183873638e-01
2.253839856652800518e+04 5.346247156985715066e-01
2.254424773815423760e+04 6.676055996390023450e-01
2.255068993920900539e+04 5.997064630614873382e-01
2.255644424558457831e+04 6.121139094552541238e-01
2.255772580855851629e+04 7.395897546459434535e-01
2.256357077764617134e+04 6.008255970992252282e-01
2.257000949071665309e+04 7.072875691058249092e-01
2.257576120442972024e+04 7.001847184395317836e-01
2.257704128429559205e+04 5.845752789390432635e-01
2.258288885704640052e+04 6.950064893777856412e-01
2.258931803515796491e+04 6.699267522907259576e-01
2.259508704334233335e+04 7.008613770190802450e-01
2.259633667366410373e+04 6.842372340817318710e-01
2.260219504738083560e+04 7.125163719098653869e-01
2.260863924202592534e+04 6.667299159803803388e-01
2.261441336664550909e+04 5.505220696439596662e-01
2.261566126769848779e+04 5.627233684591278484e-01
2.262152116054251019e+04 6.075713208891432293e-01
2.262796258176941046e+04 6.607130306219141103e-01
2.263373528820517822e+04 5.951257573413746282e-01
2.263498566063823819e+04 6.367775720979107490e-01
2.264082235010236036e+04 5.884334003627402776e-01
2.264726797076150251e+04 8.202966487708339693e-01
2.265306012856855887e+04 6.410613375050269180e-01
2.265428807824567048e+04 5.203251214958448667e-01
2.266015620071674493e+04 6.729707873320303069e-01
2.266659309285782729e+04 5.216316429127459964e-01
2.267237921829376864e+04 5.237527699676208792e-01
2.267361034244279654e+04 6.780909858516447342e-01
2.267947460795400548e+04 5.311602929963983311e-01
2.268591840874541958e+04 4.634471860115391140e-01
2.269170332967384093e+04 4.481629078105195951e-01
2.269292646646512003e+04 4.211580238955162092e-01
2.269878471525366331e+04 4.794102507958851178e-01
2.270522594324537567e+04 5.110594062358834178e-01
2.271102434269241348e+04 5.558126903176925371e-01
2.271222520103994975e+04 5.611221731209304897e-01
2.271811064968025676e+04 4.987500829701480010e-01
2.272455283113044425e+04 6.146608233969222956e-01
2.273034800520486533e+04 5.219349186461957890e-01
2.273155744477650660e+04 4.549168493937069124e-01
2.273743403561731247e+04 5.160365508229264320e-01
2.274387516378233704e+04 4.715657988070940387e-01
2.274967376156902537e+04 4.464769172612342296e-01
2.275084844215721751e+04 5.248616051217679379e-01
2.275674488713566461e+04 4.350719161758473952e-01
2.276318687397758185e+04 4.995148465769351231e-01
2.276900078165896412e+04 6.186526432117204211e-01
2.277017346798211292e+04 5.660605593488649001e-01
2.277607233180854382e+04 5.888272443647497578e-01
2.278251512547819584e+04 4.413545898310770599e-01
2.278831856377465738e+04 5.696457250245751114e-01
2.278950312300866062e+04 5.305486711870115446e-01
2.279539572144200429e+04 4.568502455281263641e-01
2.280182035576971612e+04 6.228618363570209704e-01
2.280764527950742195e+04 4.226725405649260914e-01
2.280881113853870193e+04 3.758791048666096923e-01
2.281470582576223751e+04 4.486646460681276150e-01
2.282115008909314201e+04 4.658727133509465990e-01
2.282696888129478612e+04 4.543091083969131305e-01
2.282813021213076354e+04 3.157896288719119759e-01
2.283403371488085395e+04 3.124556655687811824e-01
2.284047187006768218e+04 3.774492283954651861e-01
2.284629903240599742e+04 5.095233040586812923e-01
2.284745690930839555e+04 4.741965946100227813e-01
2.285335737618285202e+04 3.673652644273596724e-01
2.285978056734361235e+04 4.565298362235981622e-01
2.286561692484538435e+04 3.805788030848636372e-01
2.286675629618504172e+04 2.954981415798326738e-01
2.287267106028706985e+04 4.329577692268204436e-01
2.287911448793690943e+04 4.175906209932689350e-01
2.288493596632306071e+04 4.059741532299218081e-01
2.288609149297678960e+04 2.892185643805043616e-01
2.289199631596306062e+04 3.362230354524611275e-01
2.289844075201676606e+04 3.035391386689193505e-01
2.290426795437614055e+04 3.520931042681356149e-01
2.290541796036632877e+04 3.641956897355017042e-01
2.291131240250890914e+04 3.004920194477579409e-01
2.291775115388947597e+04 3.720710454456178096e-01
2.292359094145092604e+04 3.296241825130076242e-01
2.292471843846547563e+04 3.059360691168660495e-01
2.293063821375159023e+04 3.341604979924076568e-01
2.293708121720886265e+04 3.086178675223224532e-01
2.294291316945249127e+04 2.519093646222472227e-01
2.294406180207319994e+04 2.763643993258056986e-01
2.294996471743820075e+04 2.226104298738418863e-01
2.295641119466099190e+04 5.355824512999665110e-01
2.296224312623879086e+04 2.068363182657497190e-01
2.296337315284063880e+04 1.574955768136625800e-01
2.296927886330987531e+04 2.513761158543772467e-01
2.297571788223755357e+04 3.385703105660053391e-01
2.298147115974579356e+04 3.233021952067318128e-01
2.298254038461919845e+04 1.648262421650997234e-01
2.298861309442479978e+04 3.248668198199726187e-01
2.299505694488930749e+04 2.193628414942929983e-01
2.300079637211880254e+04 3.678697631769897169e-01
2.300187348807855233e+04 3.582567422456773287e-01
2.300793211237851210e+04 3.166843544669857291e-01
2.301437892659021600e+04 2.362619033003933722e-01
2.302012005038415737e+04 2.822624254389288212e-01
2.302117823111010148e+04 3.033991258306141248e-01
2.302725190362566354e+04 2.657400551891269669e-01
2.303369166096682602e+04 1.957121495806979083e-01
2.303943778254569406e+04 3.103654523564048362e-01
2.304051050514682720e+04 2.015107134387008614e-01
2.304657839357757257e+04 2.192475432170351568e-01
2.305302100882409286e+04 3.521829346260248461e-01
2.305875953629993091e+04 3.069042784605919838e-01
2.305984000894933706e+04 3.483538977000064651e-01
2.306577864207331004e+04 7.924690351029506363e-02
2.306680711396709739e+04 3.885739478836048866e-01
2.307233883839103873e+04 2.180662840202401143e-01
2.307808875223974246e+04 2.650813559289152965e-01
2.307914904854317138e+04 1.562074737072061403e-01
2.308509853495077186e+04 1.669406657169664188e-01
2.308610710020508850e+04 -1.260178216759351988e-01
2.309166492084341007e+04 1.559366367947769005e-01
2.309732685071582455e+04 1.368412302057793184e-01
2.309838476803824597e+04 2.223559403299597004e-01
2.310442579410380495e+04 3.052133340268029515e-01
2.310550090723387257e+04 1.804514428154258554e-01
2.311099544470382534e+04 1.596166747501923111e-01
2.311648001376328830e+04 4.307665508777516195e-01
2.311764676293663069e+04 2.406148953886692865e-01
2.312375068687674866e+04 1.456165664748492183e-01
2.312475336799055003e+04 3.430944604210566240e-01
2.313030656857407666e+04 1.114812480947020290e-01
2.313580876785414512e+04 1.457583302297070504e-01
2.313695847285982018e+04 1.282037676865198095e-01
2.314307026925121681e+04 2.212146434669841344e-01
2.314408316627712702e+04 1.806134349347063572e-01
2.314963497563502824e+04 1.121825875224019831e-01
2.315513016285989215e+04 1.949925440531732335e-01
2.315628873423921323e+04 8.325537363816910841e-02
2.316240150449467910e+04 1.812106651988652228e-01
2.316342606446217906e+04 7.224250300591660012e-02
2.316896539905372265e+04 1.343710477228637901e-01
2.317445153739929810e+04 4.576279789856409902e-02
2.317562041139370194e+04 1.929777928302228440e-01
2.318172009630967659e+04 2.544145129501571567e-01
2.318271706201690176e+04 -1.019954844153317663e-01
2.318828075106156393e+04 2.735424520242772384e-01
2.319377289121650756e+04 3.300084432003520113e-02
2.319492714084843828e+04 3.512750645341113365e-01
2.320104417715544696e+04 3.529285170410536021e-01
2.320205947620525330e+04 3.560996709519148040e-01
2.320760921965486705e+04 1.096237458905098272e-01
2.321309898447872911e+04 3.959435234837998530e-01
2.321427070570198339e+04 -2.541886847790023399e-02
2.322037685980267634e+04 1.047443156533854475e-01
2.322139799995592330e+04 4.553713164451331230e-01
2.322693762620401321e+04 3.320988105074126340e-01
2.323241533574867935e+04 1.687588791061732374e-01
2.323358154591759376e+04 3.078780468667793868e-01
2.323969068255099410e+04 2.902391817064490787e-01
2.324069297581020874e+04 1.294125383405633489e-01
2.324625445123436657e+04 2.530487821127564985e-01
2.325173645667732490e+04 1.086726041716939151e-01
2.325291520853017573e+04 1.639479643133773812e-01
2.325901918275608114e+04 2.907402339076178288e-01
2.326003557141569399e+04 3.712907564122031046e-01
2.326558365614006470e+04 1.802190239115726011e-01
2.327106058632499116e+04 3.955134754275799192e-01
2.327224064318076125e+04 2.212795570033705139e-01
2.327834679670066544e+04 1.558680811800323418e-01
2.327936901705576383e+04 3.255953469841508241e-01
2.328491920606942585e+04 3.373938636517386791e-01
2.329037843996709853e+04 7.227984032749057430e-02
2.329155311073247140e+04 2.589719370714509417e-01
2.329765949803550757e+04 3.327252735509210191e-01
2.329866850064217215e+04 3.728434418646535686e-01
2.330423302193493146e+04 1.938174365511448061e-01
2.330970475832680677e+04 2.144623385885550612e-02
2.331088698735024445e+04 1.682782440274747382e-01
2.331689230453798882e+04 3.624194764235693644e-01
2.331785635729367277e+04 3.378914262729533213e-01
2.332355943259165724e+04 1.675404983589499353e-01
2.332902853543679521e+04 2.722993250066294002e-01
2.333021686371085161e+04 1.463203560515471680e-01
2.333611807174366913e+04 2.439820494926732142e-01
2.333715808083190495e+04 8.678933582579648198e-02
2.334287616471074216e+04 3.643076553461404576e-01
2.334835028975591922e+04 1.895771537569429510e-01
2.334952705860144488e+04 3.898404661876550548e-01
2.335544513837900740e+04 2.338892262495262941e-01
2.335644653824900524e+04 1.596858338817352396e-01
2.336220312948431456e+04 2.295028082677557368e-01
2.336767184732164969e+04 3.678205214377601728e-01
2.336886691307720685e+04 2.977520492609689318e-01
2.337476951515785913e+04 3.397731589930971241e-01
2.337578298498757431e+04 3.242636335432966255e-01
2.338153434923767054e+04 4.290568169992204361e-01
2.338698104920557307e+04 3.912385886984590778e-05
2.338819242405811747e+04 1.763382285689760742e-01
2.339408886833089855e+04 1.526932674672046852e-01
2.339508721106902885e+04 2.982132679172037060e-01
2.340084742060606368e+04 1.341711003229406896e-01
2.340630105720195934e+04 2.876010556861158252e-01
2.340751653327295935e+04 -7.305657333804339848e-02
2.341341508557378256e+04 -4.445613714388316901e-03
2.341442967691723970e+04 6.147957179493812596e-01
2.342017322935644916e+04 2.019965652733782535e-01
2.342562085944318096e+04 1.825794700521555514e-01
2.342684055885679481e+04 3.243655046811869114e-01
2.343274064904584520e+04 1.707246777529915216e-01
2.343375891778079313e+04 1.054506464657227749e-01
2.343950523865406649e+04 1.507584473088589561e-01
2.344492751177760147e+04 3.165152750240739499e-01
2.344615372014011518e+04 3.057660009366113263e-01
2.345188648743701560e+04 3.391839268032599275e-01
2.345298472964822213e+04 2.658076210688033458e-01
2.345881939953028996e+04 2.878122378129000514e-01
2.346405991035446641e+04 1.938300546278519110e-01
2.346534250125768085e+04 3.200527544829754878e-01
2.347120953844357791e+04 2.339932255191713439e-01
2.347232323253879076e+04 8.646514009844877280e-02
2.347815684228276587e+04 3.831762453486174391e-01
2.348337419200743898e+04 -2.093218767697588023e-01
2.348467292701590486e+04 2.596046204158036774e-01
2.349053156939589462e+04 2.103744034930414009e-01
2.349165551534319820e+04 4.238287747170768061e-01
2.349747670804705558e+04 3.853836264283072022e-01
2.350268812489971606e+04 -5.082115073858107790e-01
2.350398963019543953e+04 2.184809053739924789e-01
2.350985072487901198e+04 3.112651553871423338e-01
2.351096649016662559e+04 1.175977491745883730e-01
2.351679363995837775e+04 4.667952609557853294e-01
2.352200159113296104e+04 -2.346195026784743953e-01
2.352331758460144192e+04 4.800618208287710797e-01
2.352917290663723907e+04 3.910515090052656961e-01
2.353030417026539726e+04 2.019037207811680279e-01
2.353612178642926301e+04 3.767703337570101341e-01
2.354131449346161389e+04 1.952230191638458512e-01
2.354264523112566530e+04 1.479706296845196556e-01
2.354849137924636307e+04 2.930124648663453568e-01
2.354964767093414412e+04 3.729713334969962379e-01
2.355543572228584890e+04 5.143136112875789090e-01
2.356062689894424329e+04 9.369567066908274233e-02
2.356195774985167009e+04 1.973805352575658256e-01
2.356780951339141029e+04 3.126818980207465848e-01
2.356895058103365591e+04 -9.461406505172293216e-03
2.357477002419798009e+04 1.530296108627984819e-01
2.357993886182305141e+04 1.955228173110840351e-01
2.358128774397667439e+04 3.513120893702743608e-01
2.358713274586224361e+04 3.020845125234878914e-01
2.358828512128466173e+04 3.749482804007880365e-01
2.359408956254744771e+04 3.390635665522792053e-01
2.359925031630956437e+04 1.565984339424311353e-02
2.360061692922041402e+04 2.141293317057039736e-01
2.360645198823272585e+04 4.238654925044277877e-01
2.360759787414567836e+04 4.900315624451459517e-01
2.361340516487217246e+04 2.275590950813518309e-01
2.361856116570321319e+04 1.638131307891012300e-01
2.361993243877511486e+04 4.061881920254112321e-01
2.362576975251902331e+04 2.961062623742203304e-01
2.362692988557984791e+04 2.900193081838963183e-01
2.363273429881698394e+04 3.441683072534750809e-01
2.363787143679161090e+04 4.362404755064436812e-01
2.363926109224745960e+04 2.467478103718240279e-01
2.364508558155035280e+04 5.370549598132526858e-01
2.364626464195527296e+04 3.794463902256082766e-01
2.365205679682186019e+04 4.307832734153891896e-01
2.365718110067879752e+04 8.631306734442798501e-01
2.365857180874190817e+04 4.722737104007691533e-01
2.366440452834717871e+04 1.858197624399203218e-01
2.366557526040652010e+04 2.103016221313812883e-01
2.367136863483934212e+04 3.578516201065433666e-01
2.367649019738017887e+04 3.266572313249670456e-01
2.367789763279622275e+04 4.417976826257205558e-01
2.368359913203147516e+04 2.854071940538476793e-01
2.368483146407876848e+04 -1.466186367070814421e-02
2.369070000656147386e+04 3.188867642174984529e-01
2.369579878428881420e+04 5.186904724958368851e-01
2.369722768056326822e+04 2.235031196130537190e-01
2.370290783579546769e+04 3.214605984865603894e-01
2.370416164447125630e+04 6.293032903481214912e-01
2.371002195005039175e+04 2.588421218388136658e-01
2.371510684471492641e+04 7.920909224982598529e-01
2.371653724631220757e+04 6.089215303304275073e-01
2.372221723886515247e+04 3.985420182642021025e-01
2.372347293267915302e+04 1.385971485149726512e-01
2.372933388816148363e+04 3.046995609297884489e-01
2.373441428288571842e+04 -4.569721009475552487e-01
2.373586525739682475e+04 5.977455915881564330e-01
2.374153350160631453e+04 5.428643157025708765e-01
2.374281152917807412e+04 1.828890345173609377e-01
2.374865883798465075e+04 3.129722869036865029e-01
2.375372102733285283e+04 4.654044387138588368e-01
2.375518969763848145e+04 4.452756907680873733e-01
2.376084521568851778e+04 4.499241761875696355e-01
2.376214044954022393e+04 4.401019312929188021e-01
2.376797016469453956e+04 4.290910466641598142e-01
2.377302711987544171e+04 5.321779898644283247e-01
2.377450008931901903e+04 2.595729149314620621e-01
2.378015614588531753e+04 4.581387414424734628e-01
2.378145508259447524e+04 3.149415731938218221e-01
2.378729383349340424e+04 3.040707521011460912e-01
2.379233260370044081e+04 1.186574294578306848e-01
2.379383261430102357e+04 2.884315300158058482e-01
2.379946626931396895e+04 5.098111021797102627e-01
2.380079150011917227e+04 3.477153469009346409e-01
2.380661589119636119e+04 2.728784268192656626e-01
2.381163741589746132e+04 3.523385359202311218e-01
2.381315179622598225e+04 3.576513560829684968e-01
2.381877556422162888e+04 5.688440702478984035e-01
2.382009725664543294e+04 3.225311576519393486e-01
2.382592518730867232e+04 3.138102250273507865e-01
2.383094152460966143e+04 6.814000739209380431e-01
2.383246122010383624e+04 1.785644993605264852e-01
2.383807904818261886e+04 4.149140668672839927e-01
2.383943624538166841e+04 7.100848237055473744e-02
2.384524989256806657e+04 6.063134269666985432e-01
2.385021261122005671e+04 5.296402938368703905e-01
2.385178477997234586e+04 4.002378242035801725e-01
2.385739827468661679e+04 4.830319945625262679e-01
2.385877183023270845e+04 8.369908746949206169e-01
2.386456982549955865e+04 4.798620684482464704e-01
2.386954773867280164e+04 7.577568367754172751e-01
2.387109034859609892e+04 2.727365159591573773e-01
2.387670385485030783e+04 6.691153283075070846e-01
2.387807694358462322e+04 6.664446779815176303e-01
2.388388005012222857e+04 4.740141846366519585e-01
2.388884981610460454e+04 3.835520922659806375e-01
2.389041239565201249e+04 2.431887117825541345e-01
2.389600390569065712e+04 3.100001354735361092e-01
2.389741588653090366e+04 6.486923191546779544e-01
2.390319867730087208e+04 4.542342693656477026e-01
2.390815116119374579e+04 3.857360361939549676e-01
2.390973892456010071e+04 4.984762509028964894e-01
2.391531316926610452e+04 3.159268027769991383e-01
2.391674680690368768e+04 3.764102473427396456e-01
2.392241064320878650e+04 4.646629775628077774e-01
2.392745172168688805e+04 9.476749266181540010e-01
2.392904209850397456e+04 4.495116051828605408e-01
2.393461238263501946e+04 4.982818942142177576e-01
2.393605480659900059e+04 1.012605356007780510e-01
2.394172885587747805e+04 1.892335740018140366e-01
2.394675152183120372e+04 6.952684301923917065e-02
2.394836700034497335e+04 4.422331056216460832e-01
2.395391510392172495e+04 3.691933660600393297e-01
2.395539202773565921e+04 2.404456765157181319e-01
2.396114527498443931e+04 6.607249397288551540e-01
2.396605057151636720e+04 5.029293684961527733e-01
2.396768594406400371e+04 8.156087579510175323e-02
2.397321974889894773e+04 3.988625549905879808e-01
2.397468662887000028e+04 4.782844620643486033e-01
2.398044751426540824e+04 4.087498937988066627e-01
2.398534891968789452e+04 -1.373954492627064636e-02
2.398699166841597253e+04 1.481010967065128359e-01
2.399251736955741580e+04 6.334744883061682597e-01
2.399404175324335301e+04 3.294156900141512190e-01
2.399977488342100332e+04 4.953093608087980049e-02
2.400464656124836984e+04 1.196187667147348595e-02
2.400631231963685786e+04 1.275107670604524734e-01
2.401181686069471834e+04 2.546863575879335650e-01
2.401336060394790911e+04 -2.438034120490025977e-02
2.401908440301815426e+04 3.963939123313310886e-01
2.402394336342347015e+04 4.535889025344405634e-01
2.402561042351567085e+04 1.934828601972508055e-01
2.403111789978241359e+04 2.184979690613425563e-01
2.403266309742211888e+04 5.195631501506008387e-01
2.403838550137506536e+04 1.475280804470868457e-01
2.404323939954671368e+04 -3.957837829152359710e-01
2.404492902935217717e+04 6.381519151387978761e-01
2.405041523478229283e+04 3.554235566383553979e-01
2.405200831844511777e+04 5.315082091025316036e-01
2.405770991220579162e+04 2.448908943580521969e-01
2.406253466815073989e+04 1.598924711813488539e-02
2.406424697128053594e+04 7.901544008073520253e-02
2.406970836875212626e+04 4.436719852921496288e-01
2.407133392624468615e+04 4.677316463138327940e-01
2.407699813695655394e+04 2.534925875409649310e-01
2.408182910817965603e+04 9.530774768800659436e-01
2.408354809902945999e+04 3.154485861804406377e-01
2.408900311659819636e+04 4.770248885786723680e-02
2.409063526219233609e+04 -7.693948984695739290e-02
2.409631892674987466e+04 3.758141271887077695e-01
2.410112268933268206e+04 -8.788754668324937347e-01
2.410286288362594496e+04 9.145411037174998314e-03
2.410829659739823546e+04 7.973917822891798957e-02
2.410997257167065982e+04 -5.664932847568890373e-02
2.411563356175270019e+04 2.173922003683479154e-01
2.412041543625605846e+04 2.808145938303989175e-01
2.412217894024881389e+04 5.534621534897195272e-02
2.412758878373537664e+04 5.392986868365894360e-01
2.412926468297691463e+04 3.983496190499586920e-01
2.413492828832321538e+04 3.227432040490483822e-01
2.413970731449602317e+04 -7.596890616461739187e-02
2.414147246154834284e+04 -1.357421434493824852e-01
2.414687964723879850e+04 -1.408718444685769511e-01
2.414860168723461175e+04 2.514797303142969342e-01
2.415424095366964684e+04 1.004262963289028338e-01
2.415899832657626393e+04 -2.239144051755811715e-01
2.416078929700949084e+04 8.254462001554221939e-02
2.416616915353672812e+04 1.985520197060177128e-01
2.416793521056489772e+04 1.002436321446613515e-01
2.417355185370418621e+04 7.812983698493745910e-02
2.417828846447894102e+04 -2.497591167358747533e-01
2.418007803004985544e+04 5.864975409445313259e-01
2.418545726875345281e+04 -2.484075292291164083e-01
2.418722752252920327e+04 3.903338217042049418e-01
2.419283930754942776e+04 8.212365129419517407e-02
2.419757771797702298e+04 7.322603607227934353e-01
2.419938713021914009e+04 2.148679615615668170e-01
2.420474395699068191e+04 -3.473448351331285822e-01
2.420656397179146734e+04 4.460095596356564718e-01
2.421215844902015670e+04 2.222693522843426639e-01
2.421686605996969956e+04 9.123598122260139220e-01
2.421870224267853337e+04 2.993278386601417873e-01
2.422402918506815331e+04 2.265366382689761593e-01
2.422588921763078906e+04 3.950904269342267461e-01
2.423144136088060259e+04 -3.139534668908570275e-02
2.423615353589443475e+04 -8.719532253728263793e-01
2.423798760822129043e+04 1.465126991160730918e-01
2.424331293116564120e+04 8.764042319052764429e-02
2.424518320222474358e+04 5.777662288688084624e-01
2.425075232490460257e+04 4.047426712202285004e-01
2.425544012002260570e+04 1.396356216757533610e-02
2.425731491230084066e+04 6.465150757105994628e-02
2.426260033619745445e+04 2.195899370526444572e-01
2.426451683663142467e+04 -1.019867731859124410e-01
2.427005994838532570e+04 2.297522390937201675e-01
2.427472573218589605e+04 1.099332781682452964e+00
2.427660184519834002e+04 1.929232836646065097e-01
2.428186370547729530e+04 2.418460442078348704e-01
2.428380154373126425e+04 -2.413031914034451941e-01
2.428934508690976509e+04 1.320301150067474949e-01
2.429401037650549551e+04 2.062717791419077240e-01
2.429589495507568790e+04 6.463275682116219334e-02
2.430115487847417899e+04 1.087757722062171056e-01
2.430313621292256357e+04 9.511795442564782710e-02
2.430865039017976960e+04 1.897058650463466778e-01
2.431329414562456077e+04 -4.426006848921261727e-01
2.431520659169052669e+04 1.369961830442632256e-01
2.432043232975203864e+04 1.415792009108144678e-01
2.432246569823637037e+04 2.394171837272135797e-02
2.432782625622928026e+04 2.362576248574356497e-01
2.433027928346047702e+04 5.987480488856520289e-01
2.433448403373546171e+04 3.343649156889597629e-01
2.433970812030374873e+04 -2.853765157358433280e-01
2.434174971451373131e+04 8.764872966220386141e-01
2.434710611757189326e+04 2.794009808081959201e-01
2.434956184300348468e+04 -4.535139219129409871e-01
2.435379193053010749e+04 -5.768857920402792328e-01
2.435898220866954216e+04 3.469674941380950228e-01
2.436108351022825809e+04 5.457003624933465247e-01
2.436640792034909828e+04 -2.071985440731471395e-01
2.436887462049727401e+04 -1.339060946038389766e+00
2.437309625341925494e+04 1.781540006387168917e-01
2.437825456099674921e+04 1.849582525803510902e-01
2.438040787714170438e+04 -1.273496418604556923e-01
2.438568180772580308e+04 1.033541970511211855e-01
2.438815428879520550e+04 -1.139331650331244644e-01
2.439237179046325764e+04 2.005334943457428576e-01
2.439752514674901249e+04 1.807423699167860776e-01
2.439969145632335494e+04 1.001544665055452976e-01
2.440498586041562885e+04 -7.388115887357629696e-02
2.440746540711971465e+04 3.180008616547798095e-01
2.441167669815374029e+04 1.640883648609003098e-01
2.441679392156761605e+04 -1.771780317222005630e-01
2.441902267710490560e+04 -2.209408090068074038e-01
2.442387386242398497e+04 2.288911208639568262e-01
2.442606755952732783e+04 6.018881911623382708e-01
2.443097545924884253e+04 3.192511770337803645e-01
2.443606084736853518e+04 -6.193914367015518341e-02
2.443830198748228213e+04 4.591278036999837942e-02
2.444340942485730193e+04 -1.535527416711769400e-01
2.444563866729892106e+04 -8.954748046601890277e-02
2.445024813451087539e+04 3.310318576913180988e-01
2.445532589732978886e+04 -1.453134097553996640e-01
2.445762622495163305e+04 1.102052814532676756e-01
2.446242384881103135e+04 -4.623210132416433193e-02
2.446467699229725622e+04 1.376548098344512194e-01
2.446954905881852756e+04 4.296167144246453296e-01
2.447458902877603759e+04 -7.755673362199726195e-02
2.447695319007095895e+04 5.880481817935245825e-01
2.448169888400938362e+04 2.313673097699404102e-01
2.448400176823784932e+04 1.157090692093579953e+00
2.448881344086125682e+04 -5.588271517789473314e-02
2.449385020311288099e+04 5.613985660208488104e-01
2.449622348115443310e+04 4.467036937726501233e-01
2.450096314494755279e+04 -2.912674994379266247e-01
2.450387347858050998e+04 -4.993893898164757095e-02
2.450828097618296306e+04 -4.068314958485809152e-01
2.451310938538299160e+04 2.047370469805598059e-01
2.451555338015899542e+04 1.408211758652321566e-01
2.452024064791576529e+04 -4.931922536012802727e-01
2.452318267223646399e+04 -1.425723809906694894e-01
2.452758233307391856e+04 -1.308377475495795528e-01
2.453236653185386604e+04 2.003253758016908803e-01
2.453487425271041866e+04 7.124397302624242423e-01
2.453949551984498612e+04 5.328928224865768781e-01
2.454244682527580517e+04 -1.004350529520831314e-01
2.454684487446895946e+04 4.622738997171083747e-02
2.455162160394314924e+04 4.422639359010132609e-01
2.455414356016561578e+04 3.010124664697413355e-01
2.455877042779270414e+04 8.697994855197901942e-02
2.456213985962921652e+04 3.513962582210681251e-01
2.456633585749649501e+04 2.556325915469910837e-01
2.457087454641170916e+04 5.735997479946408628e-01
2.457347110350885487e+04 1.972107065771023515e-01
2.457803273106245615e+04 4.211681499545633645e-01
2.458143721746569645e+04 1.971002067303906924e-01
2.458562352763493254e+04 3.559663239416526181e-01
2.459012038725565799e+04 3.309578662252229964e-01
2.459273422069093431e+04 4.201371664907969095e-01
2.459729541092778163e+04 2.786378925871224044e-01
2.460069363879412776e+04 6.101425074007876814e-01
2.460488765220943242e+04 3.736762520537295629e-01
2.460937396426887790e+04 5.941062977520235044e-01
2.461205470635073289e+04 2.164251658890623264e-01
2.461656182572296530e+04 3.732067331141898370e-01
2.461998662513876479e+04 -1.488249381163314622e-01
2.462419146411022302e+04 2.754225979785757672e-01
2.462862036335953599e+04 2.304957431970989512e-01
2.463137703130030059e+04 -7.824805354028534221e-02
2.463582335814494218e+04 4.728456003099610894e-01
2.463927975742047056e+04 2.194362693162387468e-01
2.464344274697013316e+04 3.959713428318319406e-01
2.464786449169481784e+04 5.832033376257321766e-01
2.465063148499482122e+04 -2.208921713753499438e-01
2.465508090942368653e+04 3.681271264496490669e-01
2.465893263644430408e+04 3.402343301789969021e-01
2.466305987266028387e+04 6.391058016664812325e-01
2.466711479518744818e+04 1.679555865003574400e-01
2.466995621290460622e+04 1.029636257691695783e-01
2.467432858234547894e+04 3.216565224192589612e-01
2.467821316959074102e+04 7.620583749217111347e-01
2.468237231983153833e+04 1.540631837510920699e-01
2.468634575713552476e+04 1.321215875410292617e-01
2.468927170639712858e+04 2.789439284762759708e-01
2.469357364011874961e+04 5.318012645564136331e-01
2.469776206620767698e+04 6.269556235227478069e-01
2.470208342770154923e+04 4.097415793901449943e-01
2.470558280065338113e+04 6.405663387666570285e-01
2.470852420752727630e+04 2.392345445320439579e-01
2.471283422657684059e+04 1.014386227371414595e+00
2.471703670190356934e+04 -2.945119286248063309e-02
2.472141743418567057e+04 1.937740626770047825e-01
2.472481743397012178e+04 9.580504271491739610e-02
2.472784645768515475e+04 4.428976154007825405e-01
2.473208938576559376e+04 1.025893750145648209e+00
2.473630913015702754e+04 -1.574108434938228385e-01
2.474071864195317175e+04 1.177346869715893085e+00
2.474404957672943056e+04 1.024254114830489781e+00
2.474708562208557851e+04 6.760264970211566915e-01
2.475192034089645313e+04 3.781617014183140113e-01
2.475642045803135261e+04 7.963302599825144990e-02
2.475996559891190554e+04 9.775206572293378970e-01
2.476327917990785500e+04 3.119152914101601670e-01
2.476640575205491405e+04 1.822752559640482550e-01
2.477056409163153512e+04 7.939587117847257680e-02
2.477482387636357089e+04 5.488938698789982418e-01
2.477928551367071850e+04 -5.898228671874466977e-01
2.478250621919384866e+04 2.326561362075938166e-01
2.478571540063210705e+04 3.476170973421531252e-01
2.479015392006878028e+04 -3.485915394769782405e-01
2.479438835142199241e+04 1.001122811139629754e+00
2.479851507882240185e+04 -4.696221527231242421e-01
2.480173065009390848e+04 4.470311442966723448e-01
2.480533102048003275e+04 2.619270998514548476e-01
2.480990744585878565e+04 2.700106802233321335e-01
2.481413450131913851e+04 9.767028494497766999e-01
2.481783288358904247e+04 1.037763327009166292e-01
2.482095243364289490e+04 2.268764922403052747e-02
2.482463145053103290e+04 1.384603682500119781e+00
2.482917886271347743e+04 3.923977880123891669e-03
2.483337476006218640e+04 -5.703321129075481499e-01
2.483714142358874960e+04 1.256857251195485858e+00
2.484017151965256562e+04 1.178218304441811942e-01
2.484391704410026068e+04 -4.134787817266961651e-01
2.484840253838713397e+04 3.785561503294584407e-01
2.485259835410918095e+04 1.425126940948091558e-01
2.485637461434114812e+04 1.729227449530996052e+00
2.485938787210191367e+04 2.217598412779811234e-01
2.486314875962350561e+04 1.648188807215374974e+00
2.486767232821742800e+04 5.534227982136423751e-01
2.487183363514606390e+04 2.174518493120475071e+00
2.487569019041058345e+04 2.025278504120465506e+00
2.487860144503285483e+04 -2.347605488977488608e-01
2.488244188347206364e+04 -2.022122073903131201e-01
2.488693348287726985e+04 -1.976339634928658273e-01
2.489106678714363443e+04 7.908197766716523747e-01
2.489490823578770141e+04 1.468011045180172447e+00
2.489781218452755638e+04 2.976614269053117212e-01
2.490192638315821023e+04 1.506106691563649846e+00
2.490638682572518883e+04 2.782236696177986524e-01
2.491028206349143875e+04 1.109781800774336080e+00
2.491422056083619464e+04 1.560574508858075360e+00
2.491702004956534074e+04 2.961613994379924675e-01
2.492120812231618402e+04 1.401823449342798789e+00
2.492565906190464739e+04 4.456448493834563318e-01
2.492950996590021168e+04 3.341935421192099298e-01
2.493352720452605354e+04 1.575807123940059951e+00
2.493622498590994655e+04 -1.587145627250829527e+00
2.494091215782458312e+04 2.563255810939216950e+00
2.494553747154467055e+04 -1.584878256824565623e+00
2.494871950506246867e+04 2.025297782036966421e+00
2.495274248281966720e+04 -2.357402695625987199e-01
2.495542695700475451e+04 -2.662064280736805566e-01
2.496012758189516535e+04 1.073522123839716347e+00
2.496483255811500203e+04 1.454791874699799203e+00
2.496794215609406456e+04 3.143095180452095128e-01
2.497205196843967860e+04 -2.418579998919955787e-01
2.497462592540371406e+04 2.302846155188796595e-01
2.497939018269985536e+04 -3.432236849060033013e-02
2.498411069969115488e+04 6.475287387301630060e-02
2.498716231810414320e+04 1.581367036264188508e+00
2.499134508470305082e+04 1.265588054434728937e-01
2.499382182874809951e+04 3.548186998744287668e-01
2.499858638868144044e+04 7.682932694424138287e-01
2.500331743650986027e+04 7.125817288904994218e-01
2.500636296812259025e+04 8.295985139467183522e-01
2.501078674413365297e+04 -1.424429195188324782e+00
2.501321924722307085e+04 -2.819139926335054724e-01
2.501784488656752364e+04 1.136074440811508657e+00
2.502259955634730431e+04 -2.977696632459158610e-01
2.502557747320317503e+04 1.104592036151177403e+00
2.503006777708213122e+04 2.700262784259357396e+00
2.503242544409612310e+04 -4.068390666114690690e-01
2.503709533707325681e+04 1.253061626331466671e+00
2.504186214969944194e+04 -4.243749375060426043e-01
2.504478952450781799e+04 -1.914404784844573104e+00
2.504925806151061988e+04 2.427950663321460367e-01
2.505161291320800228e+04 2.045273744780261360e+00
2.505628831208404881e+04 -3.151622838667318960e-01
2.506106964455575508e+04 -2.646322002526781070e+00
2.506398074379917307e+04 1.704004405464758731e+00
2.506853878272344809e+04 -6.288118719464976802e-01
2.507080523584176990e+04 1.417038529280445713e+00
2.507580136436696193e+04 -4.955193683570168206e-01
2.508101974191965928e+04 1.279848180132482804e+00
2.508318679423070716e+04 1.154255143311636811e+00
2.508780626824843785e+04 1.302357198431566276e+00
2.508999448635115186e+04 1.143831138459053154e+00
2.509503531425378242e+04 9.574288763109978229e-02
2.510020506517286049e+04 -1.759271742195536392e+00
2.510237129045145775e+04 -3.924346549749144764e+00
2.510717657167708239e+04 2.035976159024835308e+00
2.511004979544603702e+04 3.419141140660391098e-01
2.511437592060578027e+04 9.846547533933001084e-01
2.511949601376890860e+04 -4.454282388505417245e-01
2.512156158167839021e+04 -2.241943454194534335e-01
2.512643475855210272e+04 1.872638198944436505e+00
2.512925360509832171e+04 1.189553541809320159e+00
2.513361935696874934e+04 -1.740746948267384742e+00
2.513876748470832536e+04 2.917550976952482777e+00
2.514076889589016355e+04 -3.849906572680941892e-03
2.514582083027789122e+04 -1.601943175710193845e+00
2.514898642021214619e+04 3.604703592485632324e+00
2.515279824882586763e+04 -2.063302453814211734e+00
2.515795468703362712e+04 -2.249697459868253091e+00
2.515994329673748507e+04 -1.079640705015365354e+00
2.516505202819573242e+04 1.778361449399928018e+00
2.516821230634929452e+04 -4.937446994267762790e+00
2.517202825719145039e+04 3.157547164349642776e-01
2.517735844291825924e+04 -5.207441432223055777e+00
2.517935166498032413e+04 5.921301757433735657e-01
2.518429330767284773e+04 2.815677623464902801e+00
2.518742184163185811e+04 5.720379931224800707e+00
2.519125170215703474e+04 -9.275828603050301213e-01
2.519651779812137465e+04 5.016091535241739008e-01
2.519852872643955197e+04 1.361335301813623833e+00
2.520345648502724362e+04 -2.916083437820413682e+00
2.520661423597878820e+04 8.817874434434980202e-01
2.521042433869414162e+04 -5.532199628612401998e-01
2.521576987474321140e+04 3.753260069729593251e+00
2.521772803402996578e+04 2.568436023138118252e+00
2.522268686437019278e+04 1.964558272616125034e+00
2.522589467588458865e+04 1.241349109489612301e+00
2.522968942370743753e+04 -2.842677402196549075e+00
2.523528355107800962e+04 1.506295915344656677e+00
2.523699440839820454e+04 -2.226042351684314635e+00
2.524225787775251229e+04 5.582916032268007145e-01
2.524513941689588682e+04 -3.218551973794895549e+00
2.524905774037790252e+04 -2.357247091387173032e+00
2.525456484167643066e+04 1.289118572694634146e+00
2.525619236593459937e+04 1.528550294097517970e+00
2.526125638772270031e+04 3.718361916809478362e+00
2.526499155602623432e+04 2.785378649050756383e+00
2.526818799516520448e+04 1.157345103498203853e+00
2.527354576053771234e+04 -5.621570054582633702e+00
2.527544470174625894e+04 -1.072671689599355327e+00
2.528028017500196074e+04 4.580806800581534333e+00
2.528418861660104812e+04 1.357742276142792637e+00
2.528739315864252421e+04 3.465994668569079562e-01
2.529292694670745186e+04 -5.878380601497722679e+00
2.529498569067010976e+04 7.924762709785612147e-01
2.529969583660242643e+04 -2.665364135161519155e+00
2.530448567413758428e+04 -1.449498912478561774e-01
2.530669103235687726e+04 9.068162169221383184e-01
2.531179424227113486e+04 -0.000000000000000000e+00


==> anc/Gemini_GNIRS_60518.57.txt <==
8.340366359361880313e+03 -0.000000000000000000e+00
8.344439651208704163e+03 2.495259901395081858e-01
8.348792918724033370e+03 4.321755863435153278e-01
8.352364578902743233e+03 1.245927781714365190e-01
8.356054211971219047e+03 5.289543064757371571e-01
8.359902593905471804e+03 5.045946510033355592e-02
8.363619950941938441e+03 1.799625626961217917e-01
8.367442899810881499e+03 1.244672534551356513e-01
8.371626484035943577e+03 4.035961226811354274e-01
8.375283064689849198e+03 4.854524825353344064e-01
8.379043858715534952e+03 3.588962770471484376e-01
8.383058789698337932e+03 3.894270216342173366e-03
8.387028100123712647e+03 1.051475042614605920e-01
8.390929488767906150e+03 4.481932818938083596e-01
8.394737927503982064e+03 3.393071188277173578e-01
8.398688685124567201e+03 2.714037301405621272e-01
8.402610377137947580e+03 3.294273905555265003e-01
8.406503270882192737e+03 3.605916714810790680e-01
8.410396128208531081e+03 4.469061714943088903e-01
8.414170749520457321e+03 1.204411785931991802e-01
8.417917252807455952e+03 4.148347695522833223e-01
8.421939746149138955e+03 1.589226266078191396e-01
8.426007904852160209e+03 3.474152100141988386e-01
8.429732376391544676e+03 3.984474799086061281e-01
8.433169576495154615e+03 2.559767822613631116e-01
8.437036649315594332e+03 3.992269130162785506e-01
8.440930821764046414e+03 2.122075291051490620e-01
8.445022043226637834e+03 5.144602665438295919e-01
8.448978039910047301e+03 4.213410318160021317e-01
8.452746854067590903e+03 5.373800733294805676e-01
8.456664992077498027e+03 5.020932704849850881e-01
8.460553587709036947e+03 4.086192038208751320e-01
8.464340187180156136e+03 3.992280472109783207e-01
8.468027619685248283e+03 4.559662631964898627e-01
8.472111301344786625e+03 5.331941319676779534e-01
8.476086640634814103e+03 3.151352712033038683e-01
8.479905126147419651e+03 6.763260813760146872e-01
8.483938489618012682e+03 6.362753119422620562e-01
8.487725892884516725e+03 4.992589207286030062e-01
8.491326714767350495e+03 4.747624385135847946e-01
8.494874991097782186e+03 6.792191518097815406e-01
8.498782196179250604e+03 4.518441932198521971e-01
8.502916066968875384e+03 5.382668873439276913e-01
8.506839533442607717e+03 6.557600406989401165e-01
8.510840647593082394e+03 5.967039177536249683e-01
8.514582756427178538e+03 7.698536088409521083e-01
8.518471860593428573e+03 5.155480790040862793e-01
8.522521965662319417e+03 6.445984575057026600e-01
8.526125676557676343e+03 5.312721737598116167e-01
8.529645601538084520e+03 7.073959189941475545e-01
8.533548257421894959e+03 7.166427140313063049e-01
8.537558918807750160e+03 8.436532598499784097e-01
8.541467197030866373e+03 9.479514968979733114e-01
8.545282052319840659e+03 7.872533722232976094e-01
8.549159836752416595e+03 7.643809898741139586e-01
8.553118837507694479e+03 9.920232245631011025e-01
8.556950320087149521e+03 1.006908235943747343e+00
8.560773565403655084e+03 1.009370843852933186e+00
8.564623985129917855e+03 1.038744243871233541e+00
8.568434301142231561e+03 1.149867506894901359e+00
8.572231176902547304e+03 9.629991754998299403e-01
8.576038102276637801e+03 1.017745624108622238e+00
8.579912732389691882e+03 1.268713290562359042e+00
8.583808465354379223e+03 1.035231595902668555e+00
8.587536377927652211e+03 1.050972228186463076e+00
8.591636315256659145e+03 1.206548253145104610e+00
8.595721248222980648e+03 1.157248033342562987e+00
8.599569354116567411e+03 1.276277544787849605e+00
8.603020815890669837e+03 1.276340099979144771e+00
8.606933303029851231e+03 1.320284379841120570e+00
8.610970604257498053e+03 1.421748508869908889e+00
8.614898366201996396e+03 1.368559267977846883e+00
8.618772390257443476e+03 1.437699974453743756e+00
8.622284006653891993e+03 1.631390874313229267e+00
8.626079544664287823e+03 1.491551464788704040e+00
8.630208596146183481e+03 1.500475300980078641e+00
8.634240451184004996e+03 1.520365194122567765e+00
8.638012928049105540e+03 1.507795143661625925e+00
8.641828657324340384e+03 1.718474170758030217e+00
8.645624349388137489e+03 1.615536264658695265e+00
8.649286425155503821e+03 1.768047709442328586e+00
8.653264741885070180e+03 1.656121313741067524e+00
8.657434993248638420e+03 1.847405861097546786e+00
8.661282943379837889e+03 1.878015621484352415e+00
8.664717059643351604e+03 1.885379679381278928e+00
8.668649719042607103e+03 1.903639623029933281e+00
8.672661145556578049e+03 1.960671401287873428e+00
8.676680591429669221e+03 1.990859341180677644e+00
8.680369273040201733e+03 1.889651769512937340e+00
8.684013743199599048e+03 2.039381507074832900e+00
8.687928663260368921e+03 2.013502174283905877e+00
8.691985237066703121e+03 2.060660102452015252e+00
8.695726885164160194e+03 2.067809218874958166e+00
8.699373596688026737e+03 2.124659862313953873e+00
8.703426091798510242e+03 2.154697705940153973e+00
8.707612626517033277e+03 2.217690023956490286e+00
8.711419849614272607e+03 2.219086098593892498e+00
8.714819365811241369e+03 2.156818310351375167e+00
8.718965776019038458e+03 2.181892448833436582e+00
8.722985384385223369e+03 2.242398307489426479e+00
8.726461519029760893e+03 2.123459369945577713e+00
8.730318621192809587e+03 2.243126343816414181e+00
8.734622021474146095e+03 2.315956799572968627e+00
8.738362116002759649e+03 2.226017993318880617e+00
8.741838665779307121e+03 2.292645418224197318e+00
8.746011457882515970e+03 2.413865423823392753e+00
8.749849712540379187e+03 2.365839392247281570e+00
8.753451361671406630e+03 2.300384443542821344e+00
8.757420801964295606e+03 2.382811049701906825e+00
8.761380011951630877e+03 2.398039558004668503e+00
8.765179419649075498e+03 2.243337612286782967e+00
8.769114282478642053e+03 2.428535508668503873e+00
8.772967414199545601e+03 2.313722533921394486e+00
8.776711118341181646e+03 2.336810182623557441e+00
8.780618943652440066e+03 2.379152086865252258e+00
8.784602602877117533e+03 2.264030446840448629e+00
8.788148926444104291e+03 2.262742182286364034e+00
8.792196626295508395e+03 2.357871831340319080e+00
8.796101581076700313e+03 2.219918749350434428e+00
8.799698662566819621e+03 2.201322967288858568e+00
8.803917711924397736e+03 2.280094269510855920e+00
8.807745805881953856e+03 2.350997578192707937e+00
8.811342110364621476e+03 2.268506483293433629e+00
8.815526328006122640e+03 2.272026734986326346e+00
8.818954070856758335e+03 2.249821716003218786e+00
8.822922493690673946e+03 2.304420574992762649e+00
8.827125139421326821e+03 2.144470357631715451e+00
8.830547343754840767e+03 2.073554610794921871e+00
8.834822069429077601e+03 2.265086875875920835e+00
8.838620993000125964e+03 2.226958687482317512e+00
8.842215687776446430e+03 2.213090586563447371e+00
8.846268043572054012e+03 2.137047328311680872e+00
8.849986198321366828e+03 2.170039088383066694e+00
8.853905340138358952e+03 2.281195189012133362e+00
8.857994145622687938e+03 2.220146936511550706e+00
8.861542761320906720e+03 2.312512140663038007e+00
8.865520915459770549e+03 2.184389338077534770e+00
8.869481126984352159e+03 2.364335161857713974e+00
8.873319101519940887e+03 2.358369566279005181e+00
8.877135286300297594e+03 2.394267836671308380e+00
8.880928826087996640e+03 2.319014654953738042e+00
8.884669446560534197e+03 2.482571002385836056e+00
8.888703962759098431e+03 2.355902100484597028e+00
8.892615274505255002e+03 2.450136715187125613e+00
8.896235311694410484e+03 2.356264105638379291e+00
8.900303766315048051e+03 2.381499715844802800e+00
8.904027543974994842e+03 2.425491324541733995e+00
8.907954221874892028e+03 2.315535498659890390e+00
8.911853749361896917e+03 2.400113645964831566e+00
8.915445987041359331e+03 2.439708759581721509e+00
8.919654984578599397e+03 2.337974161320584443e+00
8.923241405833929093e+03 2.422544926333467963e+00
8.927255935903063801e+03 2.331280734239647767e+00
8.931215616675108322e+03 2.246855561725935591e+00
8.934801269034836878e+03 2.330411816290884452e+00
8.939082433516708988e+03 2.289489744198389687e+00
8.942689491015142266e+03 2.320151994466960854e+00
8.946603254182287856e+03 2.337433073959119589e+00
8.950531358423751954e+03 2.259210920580105864e+00
8.954244900742365644e+03 2.319160165175634170e+00
8.958299169289670317e+03 2.259084804205740316e+00
8.961844027576256849e+03 2.169917217026437140e+00
8.966008157574293364e+03 2.248621269415878920e+00
8.969858567176986980e+03 2.047092232321904959e+00
8.973524043560664722e+03 2.188726829079697289e+00
8.977535057857769061e+03 2.137169302705914653e+00
8.981050470131736802e+03 2.111994716256238469e+00
8.985257589095846924e+03 2.067960749152393252e+00
8.989072173854889115e+03 2.032855325730494211e+00
8.992738080323562826e+03 2.117689093410977108e+00
8.996702360485254758e+03 2.082707191260278812e+00
9.000529624854209032e+03 1.983187302681244324e+00
9.004353336325555574e+03 1.990670574401892212e+00
9.008016973004503598e+03 2.009629396821518199e+00
9.012177157546761009e+03 2.076645229100558598e+00
9.016170384306838969e+03 1.949652765379665365e+00
9.019892553621693878e+03 2.030441353205964639e+00
9.023736246962611403e+03 1.848937064010349740e+00
9.027501114675362260e+03 1.935091392320994030e+00
9.031511352576051650e+03 1.849973427481094834e+00
9.035305441679880460e+03 1.932200060659339025e+00
9.039224836633606174e+03 1.894528709880016759e+00
9.043199466555150138e+03 1.879566894330456206e+00
9.046796721335977054e+03 1.819550326276269780e+00
9.050597893249632762e+03 1.804226282750590604e+00
9.054290907921071266e+03 1.752533458143867628e+00
9.058208518546278356e+03 1.862994158938080069e+00
9.062287396182780867e+03 1.916438491571670344e+00
9.066407614872803606e+03 1.842358011928189043e+00
9.070088025382960041e+03 1.866112420191252230e+00
9.073817124876361049e+03 1.752960853910542793e+00
9.077644475103343211e+03 1.719659151530293029e+00
9.081580603448621332e+03 1.839446416606154822e+00
9.085568869571010509e+03 1.757487766370153803e+00
9.089161515050958769e+03 1.758610451748584769e+00
9.093117792698829362e+03 1.727346177759134349e+00
9.096998303378006312e+03 1.770216549146388818e+00
9.100808742660063217e+03 1.720994942246722559e+00
9.104789834400522523e+03 1.610407563607708648e+00
9.108593824956969911e+03 1.809883160946787584e+00
9.112458923142792628e+03 1.744794692065847030e+00
9.116091473489825148e+03 1.771086951121596753e+00
9.120176311492221430e+03 1.643557404416134293e+00
9.123852541975207714e+03 1.660132319099868914e+00
9.127934765642534330e+03 1.853059597180411577e+00
9.132037870924921663e+03 1.869576052446986658e+00
9.135662122268526218e+03 1.789129221235104206e+00
9.139400003578830365e+03 1.935326210137603642e+00
9.143071050229435059e+03 1.807063957324932080e+00
9.147149943604572400e+03 1.846388153871674875e+00
9.151055251781883271e+03 1.833133765999859222e+00
9.154955933017708958e+03 1.972996701237290429e+00
9.158832919159400262e+03 1.977524354078851632e+00
9.162623565480038451e+03 1.853368857269657388e+00
9.166333805658412530e+03 1.980007583568440532e+00
9.170035694407320989e+03 1.980398765825473806e+00
9.174239978772324321e+03 2.031832039202162044e+00
9.178191838696508057e+03 2.036706093949392837e+00
9.181967371667855332e+03 2.030855060108800458e+00
9.185827360912895529e+03 2.043774567484369253e+00
9.189388031116048296e+03 2.061817787150329373e+00
9.193484300969095784e+03 2.042208068079312877e+00
9.197485717082490737e+03 2.147392998054948432e+00
9.201397411413612645e+03 2.177984664909896395e+00
9.205302382570689588e+03 2.127474643192121206e+00
9.208748616124177715e+03 2.133057282579301273e+00
9.212668481476117449e+03 2.173883390331345478e+00
9.216576355646498996e+03 2.219491015724203375e+00
9.220557061835064815e+03 2.299847208768805995e+00
9.224470101992212221e+03 2.175798967168085074e+00
9.228232013501128677e+03 2.220833051966351501e+00
9.231948874747049558e+03 2.251383890049970304e+00
9.235764288765516540e+03 2.368024091295838574e+00
9.239836818868490809e+03 2.348005447627771414e+00
9.243604505719113149e+03 2.399640990693028719e+00
9.247445504520663235e+03 2.363161446564480350e+00
9.251360461808662876e+03 2.474988872291749686e+00
9.255138920829816925e+03 2.532596182340706381e+00
9.259075129181353986e+03 2.572723731897291533e+00
9.262995690200788886e+03 2.577346656613794362e+00
9.266901565619074972e+03 2.587178849755895182e+00
9.270557938759120589e+03 2.764903422623071982e+00
9.274269078958350292e+03 2.817022693766162877e+00
9.278316946119919521e+03 2.915816007818653688e+00
9.282298345727207561e+03 3.055093638456264582e+00
9.286085782764885153e+03 3.072317731288556342e+00
9.289742792706752880e+03 3.221434956351920675e+00
9.293819582197973432e+03 3.328750645569995559e+00
9.297830472750707486e+03 3.401443464532237115e+00
9.301538131490629894e+03 3.640694755064342925e+00
9.305429200621356358e+03 3.592464131364699220e+00
9.309189308600643926e+03 3.676606805772460351e+00
9.313196874097806358e+03 3.723804545573715874e+00
9.317108751589410531e+03 3.865034561722124007e+00
9.320621603284615048e+03 4.164918344704584996e+00
9.324661647730430559e+03 4.248325810005585623e+00
9.328277884817183804e+03 4.226150154939275261e+00
9.332286178629818096e+03 4.384207517616171224e+00
9.336298367506820796e+03 4.827790361990806467e+00
9.339922750763889781e+03 5.042221052527534830e+00
9.344075991412595613e+03 5.001388621321293471e+00
9.348054894969376619e+03 4.926769056020222415e+00
9.351718628221668041e+03 4.558399040414327530e+00
9.355790920534409452e+03 4.797860557975210050e+00
9.359100141972718120e+03 4.576160818852048173e+00
9.362978219100757997e+03 4.774837208794424193e+00
9.367132654286198886e+03 4.946713629208217888e+00
9.370725087143342535e+03 5.179936645229070713e+00
9.374766657960944940e+03 5.293846924142165733e+00
9.378818386291601200e+03 5.393200448961056992e+00
9.382592265071258225e+03 5.377305116219648795e+00
9.386551910426436734e+03 5.028470978884002740e+00
9.390146518469276998e+03 5.004821697213469811e+00
9.394085265414694732e+03 4.779979712062369934e+00
9.398322204849499030e+03 4.692397369237757410e+00
9.401855136626423700e+03 5.084123087437954602e+00
9.405526926343858577e+03 4.980303713957752620e+00
9.409538538753809917e+03 5.048024110093547456e+00
9.413389971369892010e+03 5.059283264522952628e+00
9.417260960594441713e+03 5.018185422544319430e+00
9.421267190439881233e+03 4.888943494076682050e+00
9.425071821178818936e+03 4.907930022060841502e+00
9.428841606961110301e+03 5.218468523334363951e+00
9.432640710331847004e+03 5.409137838046900626e+00
9.436535297203463415e+03 5.113099494538698053e+00
9.440665386067295913e+03 5.374021173274739382e+00
9.444053478500984056e+03 5.633012129515590161e+00
9.447912365846026660e+03 4.898738146045664266e+00
9.451997325462010849e+03 4.747811549976335144e+00
9.455865923554451001e+03 4.791959576955897582e+00
9.459755609262918369e+03 4.949390953872174315e+00
9.463543189916914343e+03 4.942839512948543401e+00
9.467311541227434645e+03 5.060520158959738168e+00
9.471186857500997576e+03 5.093740964419057882e+00
9.475182020547154025e+03 4.919790228813040400e+00
9.479089913610763688e+03 4.965938070637453627e+00
9.482862619848303439e+03 5.077641873270839490e+00
9.486698654793050082e+03 5.374513799837854044e+00
9.490664417804822733e+03 5.090164097528348641e+00
9.494388144989257853e+03 4.998265353339873762e+00
9.498335936934403435e+03 5.118144484890581047e+00
9.502380308010902809e+03 5.093173037289661309e+00
9.505979888915899210e+03 5.035494183380764710e+00
9.509853686880698660e+03 4.521323609367752461e+00
9.513789813474415496e+03 4.347726817806912614e+00
9.517687155805608199e+03 4.534097253022644658e+00
9.521603703777369446e+03 4.486595542867599207e+00
9.525371431786030371e+03 4.752995742787098798e+00
9.529272273565262367e+03 4.545645058785284576e+00
9.533140178502113486e+03 4.437737079801823192e+00
9.536856341075550517e+03 4.226264871404756818e+00
9.540802964203177908e+03 4.160504655227458493e+00
9.544753138405169011e+03 4.061732322360150249e+00
9.548516439817236460e+03 4.328216162230043906e+00
9.552344777763893944e+03 3.973092839094546580e+00
9.556241956216968902e+03 4.178015427872079357e+00
9.560201596180304477e+03 4.142912495866137412e+00
9.563951564365559534e+03 3.852671035783788334e+00
9.567504320130979977e+03 4.064792966571604715e+00
9.571549138281421619e+03 3.738648361369548034e+00
9.575622068201177171e+03 3.733751235371975064e+00
9.579447609354789165e+03 3.688177354716319467e+00
9.583156961959915861e+03 3.741760353018656282e+00
9.586874930108406261e+03 3.659637011041242172e+00
9.590815214429423577e+03 3.679017852206252659e+00
9.594806266295203386e+03 3.873515560777588185e+00
9.598597446614327055e+03 3.799562252042579580e+00
9.602359756068120987e+03 3.522279005698495169e+00
9.606242500377178658e+03 3.799471501846232613e+00
9.610186668331956753e+03 3.625541046610507134e+00
9.614198675887464560e+03 3.553934490296897675e+00
9.617955411103557708e+03 3.413240517352754022e+00
9.621778084351159123e+03 3.443585189202753583e+00
9.625605207553182481e+03 3.640325854476802014e+00
9.629348255929666266e+03 3.713801366491482181e+00
9.633377080582888084e+03 3.394933036511498692e+00
9.637252473330718203e+03 3.540740803577367757e+00
9.641001780012111340e+03 3.387514297083027426e+00
9.644839518311397114e+03 3.695920413400140880e+00
9.648697230434314406e+03 3.346798131982435365e+00
9.652637515986592916e+03 3.199266318066264159e+00
9.656675341761741947e+03 3.478722360346494735e+00
9.660389015215067047e+03 3.554558633946006907e+00
9.664212258616540566e+03 3.621108229760366282e+00
9.668064388419332317e+03 3.673530881651569491e+00
9.671848177156951351e+03 3.440890062047860631e+00
9.675735833057526179e+03 3.416414040676718500e+00
9.679499845131220354e+03 3.352566705369002698e+00
9.683421198992495192e+03 3.344090739792115574e+00
9.687433465862672165e+03 3.494652151921203487e+00
9.691223808778489911e+03 3.315645631121598935e+00
9.695105821986868250e+03 3.376903837809142939e+00
9.698941003066418489e+03 3.419678179813695262e+00
9.702662021137211923e+03 3.265910466372730525e+00
9.706645622194082534e+03 3.194640228951618255e+00
9.710596702759441541e+03 3.274079692139172160e+00
9.714486553046404879e+03 3.206758467344173802e+00
9.718246275263967618e+03 3.239078394541569317e+00
9.722025802364061747e+03 3.276215658438963452e+00
9.726013820841168126e+03 3.246530585126743862e+00
9.729705001620319308e+03 3.322153835755748297e+00
9.733691093064115194e+03 3.246987283528855350e+00
9.737619943638823315e+03 3.310263247729417824e+00
9.741387517614903118e+03 3.251143098039996016e+00
9.745381980855212532e+03 3.282989255671704854e+00
9.749069921542166412e+03 3.290387160122803856e+00
9.752748178563504553e+03 3.168776120143462993e+00
9.756598834086911666e+03 3.211532204910888755e+00
9.760570201871350946e+03 3.197730370334619820e+00
9.764594633179789525e+03 3.350370979853182885e+00
9.768437822817724737e+03 3.241495197085185076e+00
9.772116902936524639e+03 3.227472672310943036e+00
9.775968179626484925e+03 3.065817116461667879e+00
9.779689568087593216e+03 3.180458951166821979e+00
9.783490725173709507e+03 3.199123547451330651e+00
9.787587380455344828e+03 3.233813176045773563e+00
9.791594152840494644e+03 3.156766462742565782e+00
9.795493121034174692e+03 3.229629736205903878e+00
9.799237591004703063e+03 3.057810011704370723e+00
9.803036503377212284e+03 3.114729112636879904e+00
9.806949193890090100e+03 3.067827569633813312e+00
9.810843191496842337e+03 2.853833602255160695e+00
9.814873774396473891e+03 2.882590703698799217e+00
9.818676353640366870e+03 2.726191207378334092e+00
9.822312285470325151e+03 2.661057802173965481e+00
9.826157722747300795e+03 2.538122571891559431e+00
9.830209535760019207e+03 2.539926929214528784e+00
9.834215947688315282e+03 2.388996140319934458e+00
9.837961401084970930e+03 2.375696744292859819e+00
9.841632242906805914e+03 2.123076316253944551e+00
9.845476931825671272e+03 2.105785775380720981e+00
9.849568610253298175e+03 2.020062283591241847e+00
9.853478583441290539e+03 1.971289519116568023e+00
9.857129817374308914e+03 1.867157198722383393e+00
9.860796945846030212e+03 1.780683234010743243e+00
9.864587213261900615e+03 1.862869322745638101e+00
9.868577278041093450e+03 1.643584276639891373e+00
9.872465232610977182e+03 1.623681197775768803e+00
9.876474128970716265e+03 1.580378234373127189e+00
9.880148286731735425e+03 1.489615171252086201e+00
9.884037576424434519e+03 1.414466438561043704e+00
9.887787414182617795e+03 1.472859127120609513e+00
9.891737199004526701e+03 1.377444861833241108e+00
9.895825177375772910e+03 1.324990213757152979e+00
9.899537793306399180e+03 1.338342849630021814e+00
9.903415940128536022e+03 1.249416627234669397e+00
9.907103450908887680e+03 1.210469391623141933e+00
9.911067010143304287e+03 1.178957863618537383e+00
9.915158714216326189e+03 1.083877004783196707e+00
9.918885696734545490e+03 1.227965923476949550e+00
9.922618189161570626e+03 1.175905719314382036e+00
9.926306586128601339e+03 1.104761262671008382e+00
9.930424390690153814e+03 1.115177829368002582e+00
9.934519832208705338e+03 1.072269335478607033e+00
9.938264014350939760e+03 1.061407954773634810e+00
9.941943175502497979e+03 1.097714446384292497e+00
9.945623847293696599e+03 1.033260949133900430e+00
9.949624638461948052e+03 1.036358069136238624e+00
9.953690896037462153e+03 9.942016618529038174e-01
9.957609529053237566e+03 1.036291594157009888e+00
9.961329170144514137e+03 1.073578672775734821e+00
9.964960433139956876e+03 9.952604502756683402e-01
9.968955150175424933e+03 1.072106650324261556e+00
9.973052656324696727e+03 1.023703403081135388e+00
9.976934376280627475e+03 1.031603072184570813e+00
9.980660633508046885e+03 1.096390543163745956e+00
9.984349686013967585e+03 1.033127468162141405e+00
9.988208558245480162e+03 1.099678177076560237e+00
9.992272118924927781e+03 1.033364775909124234e+00
9.996282867096830159e+03 1.017558107129076683e+00
1.000001551437124726e+04 1.036371481982904852e+00
1.000367676953431146e+04 1.136638301454446331e+00
1.000755685375387839e+04 1.058102224025964766e+00
1.001158186452858354e+04 1.103330569016820251e+00
1.001557917017942054e+04 1.147672084571988771e+00
1.001922471946543919e+04 1.112829550378676036e+00
1.002284808090401748e+04 1.120225248317013200e+00
1.002671656961590998e+04 1.211473980796638594e+00
1.003067828029115299e+04 1.135075688754383805e+00
1.003464835100355958e+04 1.094995612712857946e+00
1.003845785977742707e+04 1.216356180953758859e+00
1.004224156862182826e+04 1.140453830977055327e+00
1.004606116419199680e+04 1.191377894200448928e+00
1.005003046426499168e+04 1.150781528721541935e+00
1.005399773255055516e+04 1.170905245486746349e+00
1.005781843464279518e+04 1.221240818987752830e+00
1.006154753186776179e+04 1.217510639648110349e+00
1.006535157900837476e+04 1.264271388324423873e+00
1.006934712243173999e+04 1.243963170790693074e+00
1.007334210882034313e+04 1.206523376123570523e+00
1.007720390645180487e+04 1.307615042341463196e+00
1.008091207252203458e+04 1.349396083176163330e+00
1.008474015396738105e+04 1.314468743120100980e+00
1.008872449178670468e+04 1.334931496439517140e+00
1.009264981717645423e+04 1.403939578253842635e+00
1.009625697994898655e+04 1.357034843099048871e+00
1.010001167263755815e+04 1.381507458791420895e+00
1.010403434964923872e+04 1.442772535161584546e+00
1.010792649524361514e+04 1.426069871739841677e+00
1.011183743778484859e+04 1.399316487095548567e+00
1.011553097736111704e+04 1.520401969475490001e+00
1.011930961003191078e+04 1.512637684871749766e+00
1.012325246940842408e+04 1.513489339090995145e+00
1.012722696697235551e+04 1.556375503947640127e+00
1.013118594670161474e+04 1.585458361748111056e+00
1.013486969189975935e+04 1.641133034307812544e+00
1.013872274546700828e+04 1.621254336913246163e+00
1.014262344325949380e+04 1.634450315152358169e+00
1.014653168080427531e+04 1.625854215919464885e+00
1.015047908010310675e+04 1.715049812953791220e+00
1.015419172829716808e+04 1.763943580398257049e+00
1.015803239629065502e+04 1.708038653816662977e+00
1.016198884806774004e+04 1.773854191027701033e+00
1.016580133833575383e+04 1.687969181502798399e+00
1.016952430110398927e+04 1.742541933388105369e+00
1.017334478748928268e+04 1.869459743109638028e+00
1.017722488046920807e+04 1.830559348762227589e+00
1.018114254136165255e+04 1.845429166625856654e+00
1.018495698579774762e+04 1.885800273769947077e+00
1.018876431597439660e+04 1.955856905190503037e+00
1.019268065799483884e+04 1.902836491717310174e+00
1.019655346416842440e+04 1.966761045049950640e+00
1.020046735447288847e+04 1.929390462863151745e+00
1.020410244295672055e+04 1.979015340627553687e+00
1.020796646364997468e+04 2.057034585504554869e+00
1.021203374144272857e+04 2.050177350170646395e+00
1.021611538354781442e+04 2.100551074760488302e+00
1.022005230655138257e+04 2.055580549973632820e+00
1.022339286180280396e+04 2.127120045412275395e+00
1.022729917167298663e+04 2.112372217707334521e+00
1.023131840766113601e+04 2.122747516325631079e+00
1.023536355617594381e+04 2.143370255404115632e+00
1.023935818146457859e+04 2.124751797445352253e+00
1.024273312528945280e+04 2.189338773265677940e+00
1.024661574257219399e+04 2.210411407569456088e+00
1.025064890613867647e+04 2.198521454495929728e+00
1.025469432862650137e+04 2.222669186060355351e+00
1.025868499824506398e+04 2.232267717141542374e+00
1.026204218837930057e+04 2.306376942946191999e+00
1.026605827791080083e+04 2.252076169378516290e+00
1.026995841733811903e+04 2.281310851932969452e+00
1.027392913861568013e+04 2.293420243788988344e+00
1.027767173330875266e+04 2.393909846098558614e+00
1.028119245464163942e+04 2.424494557937425743e+00
1.028530069947367338e+04 2.374313829773998297e+00
1.028938742872673356e+04 2.572248422849399141e+00
1.029329287000663680e+04 2.400150326755739805e+00
1.029694510702845218e+04 2.429056092123218491e+00
1.030053040878923275e+04 2.420218403379678751e+00
1.030450691690369240e+04 2.366146447899752037e+00
1.030857327552109746e+04 2.424000369567671065e+00
1.031249478952530444e+04 2.510228802846530716e+00
1.031615596794803059e+04 2.390172228744988470e+00
1.031979280618961820e+04 2.524579470179012297e+00
1.032378253990962185e+04 2.438357228635272822e+00
1.032786350622012105e+04 2.360231637068307631e+00
1.033167277046757954e+04 2.393509633130233905e+00
1.033534756750646193e+04 2.420320214881683807e+00
1.033909082979328014e+04 2.520244687867394973e+00
1.034316815018103625e+04 2.444891977148960560e+00
1.034716229229296187e+04 2.563345453488359738e+00
1.035084244879398102e+04 2.367282439753549461e+00
1.035475290938311991e+04 2.542589274233965746e+00
1.035834230682470843e+04 2.430849182496767291e+00
1.036238123309582079e+04 2.338854162479672372e+00
1.036654064824479792e+04 2.393105951238378104e+00
1.037012276452727201e+04 2.511700494128279004e+00
1.037401452166183662e+04 2.464891414700477235e+00
1.037802953666385474e+04 2.429261515916349978e+00
1.038203249306941143e+04 2.423608580700334691e+00
1.038576911449297586e+04 2.266549228843013353e+00
1.038938374864820616e+04 2.285911449771222514e+00
1.039334963104376402e+04 2.323231717644908212e+00
1.039729992433569896e+04 2.276448943615005938e+00
1.040138000069709960e+04 2.222753780050036543e+00
1.040512909785671945e+04 2.141194503479567413e+00
1.040867272170272918e+04 2.133304451850345007e+00
1.041255217038456431e+04 2.262831893779241543e+00
1.041655152702469059e+04 2.235974862665078167e+00
1.042048168469593656e+04 2.136520933133889244e+00
1.042426368186577383e+04 2.018970044524370788e+00
1.042794744532149525e+04 2.056125461697651868e+00
1.043155549821299974e+04 2.033439696524201867e+00
1.043575257684691678e+04 2.106247582758074888e+00
1.044004159229887227e+04 2.015418614723122115e+00
1.044347797050768168e+04 1.985799236576842874e+00
1.044724298042260489e+04 1.963533513985412204e+00
1.045105690949733980e+04 2.074519123133422127e+00
1.045515115763428184e+04 2.049697436043266485e+00
1.045904919446730128e+04 1.855889761166658714e+00
1.046277280858452286e+04 1.915127856176403798e+00
1.046636597722001534e+04 1.892683899319383301e+00
1.047036606550300166e+04 1.986991111590495906e+00
1.047466716828176322e+04 1.906007527865373197e+00
1.047869250180059316e+04 1.880851192972300856e+00
1.048222601518724696e+04 1.715934909524513330e+00
1.048564785992912221e+04 1.773407764675303921e+00
1.048955742060381272e+04 1.828671589382144358e+00
1.049385092823275772e+04 1.781192276530504381e+00
1.049801023406305103e+04 1.636222364835064225e+00
1.050156185368332808e+04 1.694990909775635046e+00
1.050490121133985849e+04 1.736088319173606509e+00
1.050895871370061468e+04 1.777184388260778070e+00
1.051318390861774969e+04 1.694530572261503831e+00
1.051717685800589243e+04 1.614378429493011469e+00
1.052069743472691334e+04 1.624349696137024956e+00
1.052446572231838036e+04 1.645896520003267804e+00
1.052836024865634681e+04 1.734552192803120452e+00
1.053244900671589130e+04 1.625916260655398737e+00
1.053639377741578755e+04 1.595789327164142790e+00
1.053994996256691047e+04 1.571529387572595970e+00
1.054362421346051087e+04 1.553229049363193504e+00
1.054770901212531680e+04 1.591018208783584686e+00
1.055175638744992648e+04 1.519366593583304281e+00
1.055565828961676743e+04 1.570723008602734394e+00
1.055926029917355118e+04 1.497254706658916135e+00
1.056288278134799839e+04 1.427320573631047917e+00
1.056693721647494931e+04 1.501981411344852191e+00
1.057078193423005723e+04 1.332959531405118137e+00
1.057470392774013817e+04 1.439761066102325238e+00
1.057846351564923498e+04 1.404922429501693770e+00
1.058226974257504116e+04 1.431205362447354190e+00
1.058624368942743604e+04 1.526816010915857058e+00
1.059036394782115531e+04 1.436608744009971739e+00
1.059420644040270599e+04 1.400804408589525707e+00
1.059777475120410782e+04 1.334550134892978246e+00
1.060160225411389547e+04 1.393883176662563894e+00
1.060565519672255323e+04 1.371301020515896418e+00
1.060962276140092763e+04 1.332843212930010734e+00
1.061347005298069780e+04 1.278047486770068852e+00
1.061702138069374269e+04 1.239247468772959770e+00
1.062071110047499678e+04 1.211981694838450307e+00
1.062494453569634243e+04 1.216778451947150064e+00
1.062893609867420309e+04 1.193196352777774694e+00
1.063277327340907686e+04 1.190097364153888559e+00
1.063633365032124311e+04 1.119960573603804521e+00
1.064015902629985067e+04 1.078826243493329118e+00
1.064413980607515987e+04 1.094907023074040531e+00
1.064813812065192906e+04 1.033857563794168710e+00
1.065197886307804583e+04 9.719532595599621461e-01
1.065560388865788264e+04 9.498330675126859246e-01
1.065938361319331852e+04 9.312242383900868337e-01
1.066341748070541325e+04 9.144948529283504213e-01
1.066740993484314095e+04 8.692248092861795117e-01
1.067128774175385479e+04 8.246647468012761051e-01
1.067494259831092131e+04 7.636310997487248953e-01
1.067884127520614493e+04 7.346201763690558550e-01
1.068294417890346085e+04 7.345209945175101840e-01
1.068680578182134741e+04 7.537821661107625415e-01
1.069050190340678273e+04 6.869687699261564084e-01
1.069419398066128269e+04 6.226265816014527887e-01
1.069794960698241630e+04 6.926440900676830159e-01
1.070203585602588828e+04 6.178578380166502848e-01
1.070607904618175962e+04 6.265467050854899300e-01
1.070989947265391493e+04 5.784882151256492966e-01
1.071352903140433773e+04 5.629487235152149660e-01
1.071714608862153182e+04 5.421884279313093913e-01
1.072123867479127512e+04 5.355883712362796700e-01
1.072537002476500857e+04 5.105936080359091411e-01
1.072920098978494389e+04 4.473535052922080757e-01
1.073278264689228308e+04 4.694910577233740723e-01
1.073643224134147022e+04 4.050975253629972017e-01
1.074038984297473871e+04 4.088097422132504488e-01
1.074452240745458585e+04 4.484007633504477064e-01
1.074847597521985335e+04 3.094039289770800782e-01
1.075205437023836930e+04 3.860060878775145032e-01
1.075571256230845029e+04 3.907132439994684403e-01
1.075967368223625635e+04 3.802298416416818316e-01
1.076381195801347531e+04 3.508406120738666867e-01
1.076778918580967002e+04 3.260060956681106181e-01
1.077140239848011879e+04 3.345195828780264669e-01
1.077506832794643196e+04 3.738849473859789385e-01
1.077901051223877221e+04 2.947475189317191879e-01
1.078316541314461028e+04 2.848262865917403630e-01
1.078707702579851866e+04 2.652533153832595803e-01
1.079070502417393982e+04 2.721307188124194032e-01
1.079422018306860991e+04 2.594205451564797760e-01
1.079808167692235293e+04 2.997988567414344163e-01
1.080242007107724385e+04 2.359987698302938308e-01
1.080646613885997431e+04 2.611908324760434663e-01
1.081008136203608774e+04 2.422323512931526535e-01
1.081365266497578705e+04 2.670686306768713658e-01
1.081755021371888506e+04 1.982345336594014407e-01
1.082176517058053469e+04 1.967592508349544911e-01
1.082580388084624428e+04 2.839320012697428286e-01
1.082929725555803270e+04 3.540823358178551428e-01
1.083283765730580126e+04 2.290548423258197408e-01
1.083681845485340455e+04 1.826611218718147411e-01
1.084108053634417047e+04 1.957267947739753378e-01
1.084512347946635600e+04 2.056470112756193513e-01
1.084863279824780329e+04 2.497768175032344939e-01
1.085217783238631819e+04 2.216670867799950817e-01
1.085611578549820115e+04 2.391457751299597423e-01
1.086033038202747775e+04 2.176206674807534547e-01
1.086472801178243571e+04 2.646251658888238989e-01
1.086795817661586989e+04 2.126342322170350907e-01
1.087116920453669991e+04 1.949099843818210276e-01
1.087531886622363527e+04 2.967928139405140442e-01
1.087983829752471684e+04 2.096209788038818078e-01
1.088407041560255675e+04 2.230646013009758566e-01
1.088729347745314408e+04 2.570301065877651503e-01
1.089052202124757969e+04 2.861954198552687512e-01
1.089466983655638796e+04 2.523513756921919038e-01
1.089918028143759875e+04 2.333776883582891759e-01
1.090341727647234620e+04 3.043756578040099359e-01
1.090664224936275059e+04 2.824519828523963660e-01
1.090986873056781951e+04 2.603183864975674444e-01
1.091402136464055911e+04 2.873211556204928740e-01
1.091842277773266869e+04 2.632418131897235614e-01
1.092250422797563442e+04 2.799513589351374510e-01
1.092598980244937229e+04 3.217963591520052180e-01
1.092921764490403802e+04 2.948029051922356203e-01
1.093323086532622074e+04 3.086213581565451225e-01
1.093764292590447803e+04 2.819393282770336073e-01
1.094185955296625980e+04 3.195732314880816993e-01
1.094535286927369089e+04 3.284405469013803036e-01
1.094858015697191877e+04 3.585550968200312272e-01
1.095259405374666494e+04 2.984514982924995619e-01
1.095699787350329825e+04 2.605616787360708342e-01
1.096121606285513371e+04 3.246951872915958548e-01
1.096471092963410774e+04 2.904956788221843555e-01
1.096793820833261998e+04 3.106003114195565740e-01
1.097195214740431948e+04 3.664906330783922472e-01
1.097619511112457621e+04 3.624972697057383120e-01
1.098028013036161792e+04 2.180295012311685710e-01
1.098407135190851659e+04 2.643083166377925841e-01
1.098730005972528124e+04 3.108138148881717799e-01
1.099052898647788243e+04 2.817244770606769921e-01
1.099487275424442305e+04 3.129506843208054723e-01
1.099937925351275226e+04 2.815980492927009915e-01
1.100344484247080800e+04 3.054883979241594938e-01
1.100667347033341866e+04 3.262737365052439387e-01
1.100990210294335884e+04 3.116859816328396704e-01
1.101405111132553975e+04 2.904401715639287618e-01
1.101857583568524387e+04 2.511957213753929219e-01
1.102281327238299127e+04 2.681039731738983356e-01
1.102604234197655569e+04 3.667015502007334726e-01
1.102927311017323336e+04 2.769780481058080057e-01
1.103342565950679273e+04 2.981931697297947603e-01
1.103795244643843944e+04 2.731982258659649832e-01
1.104218525365550340e+04 2.889006859882491951e-01
1.104541438458022822e+04 2.687389767768696980e-01
1.104864558180136555e+04 2.884531087709139019e-01
1.105280139222181060e+04 2.790849231738410929e-01
1.105733057451785680e+04 2.817283821954214007e-01
1.106156678968570850e+04 2.710905084094191175e-01
1.106479835702825585e+04 2.998251253994965171e-01
1.106801877864501876e+04 2.595617391695810849e-01
1.107203762400993764e+04 2.855578743773350414e-01
1.107645682428478904e+04 2.336441490785774733e-01
1.108067704041796060e+04 2.778325295398751393e-01
1.108417456747094911e+04 3.045348542555470495e-01
1.108740605276491988e+04 3.110988672138001454e-01
1.109142086836482849e+04 2.532280665529698660e-01
1.109584178654497919e+04 2.275052448583070874e-01
1.110005538495090150e+04 2.073544043885053312e-01
1.110355348154542662e+04 2.394908119188693396e-01
1.110678943924607665e+04 2.149530503440215679e-01
1.111080189248551687e+04 2.532016209030154563e-01
1.111505268792182869e+04 2.323104668983633492e-01
1.111914651121811585e+04 2.629392994010001372e-01
1.112294644561503083e+04 1.992373409830676123e-01
1.112617909370726193e+04 2.411411099504473521e-01
1.112996593445405597e+04 2.458739236697967401e-01
1.113424793492627578e+04 2.734202539336442750e-01
1.113852846028073691e+04 2.478935679161711481e-01
1.114232992157909939e+04 1.929555684649292557e-01
1.114556362333682409e+04 2.270411704654735074e-01
1.114879463769514587e+04 2.025561203083456052e-01
1.115295144061960491e+04 2.509655619966262297e-01
1.115747836732908581e+04 2.599766469481552544e-01
1.116171602470780817e+04 2.172739449887042817e-01
1.116495086772711147e+04 1.875618367289311750e-01
1.116818225800056825e+04 3.153417916124001685e-01
1.117234048000436087e+04 2.445007478659894651e-01
1.117687253583007805e+04 2.416455336447998758e-01
1.118111623511493963e+04 2.252349193646932535e-01
1.118434586273175228e+04 2.174553282899990281e-01
1.118757156712139295e+04 1.909379921661537582e-01
1.119173069611643587e+04 2.157277555524145518e-01
1.119625905666149993e+04 2.384937330615839179e-01
1.120050424958505937e+04 2.405091873274999570e-01
1.120374306114017236e+04 2.289785190743343635e-01
1.120697051274006662e+04 2.106039453060534195e-01
1.121098961772094663e+04 2.047839958613763556e-01
1.121540996850997362e+04 2.463242807193902206e-01
1.121962723380050193e+04 2.320049488361028978e-01
1.122313067311327723e+04 1.835552487419129797e-01
1.122636381086325673e+04 2.786536176743358295e-01
1.123038431416403546e+04 2.897575555115099455e-01
1.123462979040672326e+04 2.007082237602828834e-01
1.123872975593349111e+04 2.286140299209401816e-01
1.124253445562423440e+04 2.335001459616123376e-01
1.124576639620363494e+04 2.081095413107078851e-01
1.124955412333772620e+04 1.294535671827523604e-01
1.125384188440468824e+04 2.451573062608524423e-01
1.125814916509704926e+04 2.113706848384982739e-01
1.126196038430282715e+04 3.055419679621434459e-01
1.126521686144814885e+04 2.419792735721644494e-01
1.126847982862384197e+04 1.880459227109728404e-01
1.127260169241193216e+04 2.497398296727185163e-01
1.127710872023927732e+04 2.105963467050397109e-01
1.128128092034328256e+04 2.583405171639674980e-01
1.128459421473708426e+04 2.704610553087460345e-01
1.128786308000107238e+04 2.228095086117141688e-01
1.129199097381496358e+04 2.356840245036585513e-01
1.129650196447009512e+04 2.319334039354893628e-01
1.130073410661836533e+04 2.469458742451962063e-01
1.130399713597256596e+04 2.372315751050589616e-01
1.130725123344352505e+04 2.918642032278421783e-01
1.131138220645536239e+04 2.241890322617565157e-01
1.131588772412239268e+04 1.808422675551369097e-01
1.132011398516126792e+04 1.851858003225076987e-01
1.132337965775697921e+04 2.189565648253228858e-01
1.132664922986145939e+04 1.912061360495484752e-01
1.133064261056324904e+04 1.789443209972949589e-01
1.133504767009146781e+04 1.514840396412389101e-01
1.133924064959734096e+04 2.333835900209333125e-01
1.134276221917869225e+04 2.002010557354247655e-01
1.134603377394630843e+04 3.859605167785734592e-01
1.134981760737664263e+04 3.796354707187067912e-01
1.135408957479416858e+04 2.457158146389321618e-01
1.135834667575369531e+04 1.882346157214121740e-01
1.136214954392755317e+04 2.529445928470013261e-01
1.136542090952772196e+04 1.954414699045830817e-01
1.136921202505269321e+04 1.750376827808339808e-01
1.137347651853164825e+04 1.889025097938671072e-01
1.137772371585684778e+04 1.360667470120997813e-01
1.138152508804083664e+04 1.853739997888076696e-01
1.138480003556624251e+04 2.039633418180070712e-01
1.138807363373297267e+04 1.662942559689779831e-01
1.139220314975549991e+04 2.072855043106897888e-01
1.139670656314016014e+04 1.708703782527282444e-01
1.140089584276956703e+04 1.987303533246991827e-01
1.140417293382640855e+04 1.792134594154582983e-01
1.140745156193626462e+04 1.426045942283920842e-01
1.141159194533506525e+04 2.063244406747345716e-01
1.141608559084896478e+04 1.733573036851052684e-01
1.142027179177490689e+04 2.154350977039286574e-01
1.142355616932129669e+04 1.546158862731798755e-01
1.142683838295696296e+04 1.278098707194146033e-01
1.143097780591302217e+04 1.457052568532855585e-01
1.143546199095190605e+04 1.366830736735309415e-01
1.143963867793019381e+04 2.061652200633844745e-01
1.144292240177048916e+04 9.283113082887692324e-02
1.144620764833274188e+04 2.000280083880100479e-01
1.145001002412058006e+04 2.529175343944570220e-01
1.145428065740928105e+04 2.335897218854123547e-01
1.145850930137646719e+04 1.814814516917085951e-01
1.146229663600300591e+04 1.869006325769679844e-01
1.146557551274766956e+04 1.722356103081407463e-01
1.146938311359085674e+04 1.763082543382228917e-01
1.147365450121550020e+04 1.672535967802314394e-01
1.147787750135617534e+04 1.724148730895615211e-01
1.148165592387764082e+04 1.261257584968509260e-01
1.148494854790722457e+04 9.513306635961527036e-02
1.148854136437284978e+04 1.039022436411221467e-01
1.149251907392932480e+04 1.285476709582617227e-01
1.149686943617597353e+04 1.353581856052079313e-01
1.150104146032903554e+04 1.719739985891086120e-01
1.150430692519450349e+04 1.414062248929819354e-01
1.150760585823948895e+04 1.132237789745280804e-01
1.151176260546336198e+04 7.719340143463516990e-02
1.151624140818006526e+04 1.060694408613182121e-01
1.152036712896489735e+04 6.589395849096452151e-02
1.152367185362439159e+04 1.185934829733948925e-01
1.152697252831447440e+04 1.447282062691963300e-01
1.153114674051774455e+04 1.255230629776544482e-01
1.153563070254120976e+04 9.928409436537796728e-02
1.153975793627322491e+04 6.011204929470354008e-02
1.154306118984214663e+04 1.083244544950972138e-01
1.154636821793280069e+04 5.901833261374452716e-02
1.155055549591913950e+04 1.046753531395461234e-01
1.155506529818101262e+04 9.848648930264830570e-02
1.155927551763145857e+04 5.354456238614527935e-02
1.156265367673813125e+04 9.263219754076926216e-02
1.156605243826205151e+04 5.289954562219377487e-02
1.156990728434628363e+04 8.599876329664571384e-02
1.157414127993435432e+04 8.259746767170873805e-02
1.157838955144491774e+04 9.802329662211033134e-02
1.158224322278668114e+04 5.859859542202633387e-02
1.158556009916249604e+04 4.163463955502167552e-02
1.158931399204712034e+04 2.361143792789970400e-02
1.159352365320623539e+04 5.034343733374333635e-02
1.159775698023148652e+04 8.272964072809985137e-02
1.160160474335453364e+04 8.612022020894674612e-02
1.160492846326075414e+04 7.515110077687370271e-02
1.160825359364827455e+04 5.583249938562168113e-02
1.161228237803675074e+04 7.916322950468587805e-02
1.161673077229122828e+04 8.288894181236809711e-02
1.162097194039501846e+04 9.587562360660700778e-02
1.162429990641511722e+04 9.756665877761384886e-02
1.162762065168384652e+04 1.176364069158396253e-01
1.163165129915525540e+04 5.634777162319756089e-02
1.163609848232893273e+04 9.017019402239417891e-02
1.164032444218734418e+04 6.223878161014591293e-02
1.164365698491096373e+04 9.000935620023270411e-02
1.164699045245684647e+04 5.709000484182361751e-02
1.165102804099874083e+04 1.133728311727844468e-01
1.165547052182474727e+04 6.220077710466386661e-02
1.165966243994866090e+04 9.235376863300387429e-02
1.166300895137880798e+04 5.619966076351433359e-02
1.166634949341005631e+04 5.901901368344044524e-02
1.167039162689142358e+04 8.259418240482441220e-02
1.167482821531456284e+04 6.671285714204616690e-02
1.167902586670264645e+04 8.048304384620970364e-02
1.168236574700582423e+04 3.679855266316530565e-02
1.168571114777564071e+04 5.765945458296704851e-02
1.168975637663630732e+04 8.210635333663060531e-02
1.169417599254187553e+04 7.264582233602330519e-02
1.169836252844186492e+04 4.102214675861615839e-02
1.170170849580760478e+04 6.073987401256059071e-02
1.170505743234241345e+04 5.746575438666500640e-02
1.170882822670464702e+04 5.791898999072155052e-02
1.171302717131551799e+04 9.098198487609475416e-02
1.171722518693861457e+04 4.746276428166756878e-02
1.172105287389804289e+04 6.242881273194449132e-02
1.172440594129180499e+04 5.948933760116152658e-02
1.172775290547411350e+04 6.760695823698494034e-02
1.173178555543682523e+04 4.550371958363420150e-02
1.173620399207921037e+04 5.664938288745278300e-02
1.174038494750108111e+04 4.994045032958908947e-02
1.174374187198474829e+04 5.874654591047642066e-02
1.174710139998796512e+04 5.348429122666117919e-02
1.175114069688721429e+04 6.722304361391594207e-02
1.175555346707396166e+04 7.693869021250643314e-02
1.175971081979986229e+04 5.584495484749907313e-02
1.176307366275252571e+04 4.787262435691690826e-02
1.176643799557848797e+04 6.021043512372230289e-02
1.177048284562771369e+04 6.446577463280954434e-02
1.177489453721272730e+04 5.641684288388210816e-02
1.177903843506688463e+04 4.453009182041468839e-02
1.178240578145508334e+04 5.341255538711445205e-02
1.178577512211025351e+04 7.063602506616580012e-02
1.178982775798135845e+04 7.362932130934088382e-02
1.179423246334007672e+04 5.477571337243920119e-02
1.179835410409742326e+04 4.217905858214039683e-02
1.180172659602058593e+04 5.663569201857113905e-02
1.180508317475057083e+04 5.309433938247944823e-02
1.180916338844340680e+04 4.573277028843041048e-02
1.181356543127955956e+04 3.613272868334937299e-02
1.181766831937522875e+04 5.088028811225957931e-02
1.182104843951495604e+04 2.504958214013993517e-02
1.182442762027153913e+04 2.601726849093392163e-02
1.182849226185308180e+04 4.854518020096354469e-02
1.183288778504985748e+04 4.590664790796747385e-02
1.183697484456330676e+04 4.058516786964311285e-02
1.184037482014289162e+04 6.100856267403322736e-02
1.184374064908116998e+04 2.760371836329148648e-02
1.184766077022275203e+04 4.947334297797946479e-02
1.185208326545486307e+04 6.557796784896431641e-02
1.185628143407043899e+04 5.221650231901423661e-02
1.185966890091977439e+04 7.196318229689453727e-02
1.186305167395017634e+04 3.767557579306203552e-02
1.186680935558626334e+04 3.321550963906429871e-02
1.187082259392562264e+04 3.788851664262191110e-02
1.187498935758575681e+04 5.773764885873524516e-02
1.187896604107331041e+04 4.324945386140349735e-02
1.188236130252586736e+04 3.529675497845014692e-02
1.188575832386819093e+04 3.970413561130919228e-02
1.188981953722064463e+04 6.341953726168851613e-02
1.189418967441580207e+04 6.150936731995872847e-02
1.189827444471857780e+04 9.658068904556559031e-02
1.190166013969636879e+04 6.749912633665872130e-02
1.190506104827099989e+04 6.647475032272197326e-02
1.190912616773948321e+04 5.908079489909709436e-02
1.191350091320098727e+04 8.603258909923335029e-02
1.191755483201846619e+04 6.573098647825018070e-02
1.192095905414885419e+04 7.041465616175437980e-02
1.192436742759853041e+04 5.474824403026794239e-02
1.192843806925186800e+04 6.108638653846019950e-02
1.193280269211424456e+04 6.640978784077208874e-02
1.193683691723057018e+04 6.710178198579562492e-02
1.194024847439446421e+04 5.857728482689320698e-02
1.194366024749696408e+04 4.260939061008676976e-02
1.194774091638478967e+04 5.958778832592571961e-02
1.195210691098687130e+04 6.528355780628733451e-02
1.195612281760898259e+04 6.656561077996554776e-02
1.195953963454958466e+04 6.378181660367322758e-02
1.196295678720940850e+04 6.264807912756255315e-02
1.196704051399378659e+04 8.153365627759072420e-02
1.197140005292536989e+04 6.846988256612100698e-02
1.197539819154199358e+04 5.657350083309669458e-02
1.197881870618881658e+04 6.061395018393001682e-02
1.198224067916123022e+04 6.798358328746642587e-02
1.198633512725366381e+04 5.565915497461074862e-02
1.199069582446572531e+04 1.019544625598653165e-01
1.199467546903264702e+04 5.081183308112975638e-02
1.199810110974140116e+04 8.120071830848354932e-02
1.200152183687192519e+04 4.960492787121022207e-02
1.200562676063787694e+04 6.069264683066315919e-02
1.200997604326180772e+04 5.356165309088092158e-02
1.201393846995385866e+04 7.184866437843775988e-02
1.201737081067520194e+04 6.575879627649826309e-02
1.202080258799053081e+04 6.109731952600627736e-02
1.202491409521321475e+04 4.246204018941038966e-02
1.202926305647180197e+04 7.569124917372599404e-02
1.203320680134167742e+04 6.590038538598376461e-02
1.203663610329434596e+04 7.614036530145615322e-02
1.204007428153860383e+04 6.967781095532639413e-02
1.204420652950986550e+04 7.444350939108460019e-02
1.204853346827639871e+04 7.393079516643294435e-02
1.205246284057851153e+04 6.616564519048107051e-02
1.205590425644534480e+04 7.795560223702055480e-02
1.205934749735612422e+04 6.310846926767409160e-02
1.206346980479952617e+04 8.704340400918797460e-02
1.206781261563292537e+04 5.543255309702332240e-02
1.207176685915395865e+04 8.068035788924951546e-02
1.207516412823640167e+04 7.325092297635220351e-02
1.207861398263688534e+04 5.977909054048093085e-02
1.208273980714354184e+04 6.177170042534115696e-02
1.208707398952099356e+04 7.071277425835770236e-02
1.209097331994091473e+04 7.348013698373752345e-02
1.209442527647753013e+04 6.002572265685097996e-02
1.209787527286591649e+04 5.759514880645851681e-02
1.210200984814305230e+04 6.600741392539266617e-02
1.210644631807452060e+04 6.586946526928186274e-02
1.211041301592813579e+04 6.079674189231510512e-02
1.211387205245159566e+04 9.060707480407038938e-02
1.211741667384615721e+04 4.671721437323721193e-02
1.212161483829712233e+04 3.075329944569958965e-02
1.212599800080212663e+04 1.279140554137503383e-01
1.213006759882187180e+04 7.030139035154993332e-02
1.213364712425582911e+04 4.834944334538607280e-02
1.213711264522744023e+04 3.940224657198299757e-02
1.214109769580407010e+04 6.462138548438584040e-02
1.214540008696914811e+04 7.101715987416046261e-02
1.214943707806879320e+04 4.334038297096209219e-02
1.215290272119532165e+04 5.826590968809761822e-02
1.215626304921634437e+04 9.607494047159026440e-02
1.216036066016464611e+04 7.542127219443936492e-02
1.216466758769424450e+04 4.447849093937009807e-02
1.216869359757134771e+04 5.226095410329004154e-02
1.217216661363392450e+04 5.921260328041183518e-02
1.217564479396850584e+04 5.660622610367115753e-02
1.217963011045982239e+04 4.699148396099244590e-02
1.218392544059195279e+04 5.074817539178618636e-02
1.218793927574761983e+04 4.699461880370413291e-02
1.219141798015687709e+04 8.266982080047008408e-02
1.219490046017983514e+04 7.897340466173753681e-02
1.219888502305214752e+04 4.896225308377254171e-02
1.220318306270769608e+04 6.351787820936513618e-02
1.220719425685771603e+04 6.102880331743604919e-02
1.221067541663223165e+04 6.509787445083353719e-02
1.221416348946256403e+04 4.842777630353774232e-02
1.221814129522995245e+04 6.347875627631584250e-02
1.222243187787870920e+04 6.431828355650386075e-02
1.222643084331137470e+04 3.078633443880720091e-02
1.222992029258258117e+04 5.543847541627004022e-02
1.223341264670506098e+04 4.978015873315258522e-02
1.223739651044195671e+04 7.217311631770420566e-02
1.224168414993836268e+04 5.853408917458047950e-02
1.224568150342867193e+04 5.415146867381473439e-02
1.224917630418496083e+04 4.695729809180450992e-02
1.225266481978569755e+04 7.531947875209936416e-02
1.225664414320882679e+04 1.230767494804364641e-02
1.226092082371452489e+04 6.076040410372496314e-02
1.226491239037322521e+04 4.980287866818679243e-02
1.226841254015649065e+04 7.301365795750751342e-02
1.227191351753741947e+04 4.471740801939973198e-02
1.227589173325269985e+04 3.830009007405264093e-02
1.228016884322608166e+04 6.163560228615736630e-02
1.228415554915137000e+04 6.396052526759421486e-02
1.228765848126378660e+04 6.279008877267300281e-02
1.229116084748567118e+04 2.639170909017650099e-02
1.229513015359026758e+04 7.001229575777322134e-02
1.229939960383893776e+04 5.161396525948485497e-02
1.230338330582493836e+04 3.998968561088999535e-02
1.230689487616578663e+04 4.421369741754116456e-02
1.231040537284429774e+04 6.368009470093261015e-02
1.231437118752372589e+04 5.433690437120794470e-02
1.231864221935746536e+04 2.493719339436116858e-02
1.232262323313027809e+04 4.175881320312655604e-02
1.232613202732387072e+04 8.950431632828284578e-02
1.232989684202888384e+04 6.537503856536615310e-02
1.233384886937866395e+04 5.100655767625059123e-02
1.233786597413614436e+04 6.572049984210570628e-02
1.234184609356578767e+04 6.102939812628915134e-02
1.234536507758111475e+04 1.582976145807306334e-02
1.234913238209512383e+04 1.076434878854397835e-02
1.235322563850266124e+04 5.678216541118571992e-02
1.235730530571446434e+04 4.751112984785021975e-02
1.236108028123057920e+04 4.832098883564151653e-02
1.236459945928794332e+04 3.953166257133089445e-02
1.236849263583721222e+04 4.478606664230955908e-02
1.237254625648304318e+04 5.624514698581319777e-02
1.237652422947518426e+04 5.885612324238250620e-02
1.238030214232591061e+04 4.983941561363035289e-02
1.238383374339488910e+04 5.363133638837752626e-02
1.238782582434910000e+04 4.808446020289958850e-02
1.239199658335478671e+04 4.078567450700139319e-02
1.239588404304922369e+04 5.511066148988984920e-02
1.239953296084418980e+04 7.218691481331727944e-02
1.240323670584962747e+04 6.300401208689439259e-02
1.240728745848330982e+04 4.990748803270063372e-02
1.241153290475602444e+04 5.524298463682199983e-02
1.241551949256620355e+04 8.907521377337339341e-02
1.241905671491745852e+04 5.570939551769210629e-02
1.242259880851017260e+04 7.545213756926116844e-02
1.242651404793791880e+04 9.248016952486790010e-02
1.243075696269511172e+04 7.219820757188870342e-02
1.243474884663589910e+04 6.242551987469764641e-02
1.243829076007221920e+04 5.178896242906001757e-02
1.244195491095107718e+04 6.784700927705589191e-02
1.244582278080875403e+04 7.927960826314089937e-02
1.244996292105288012e+04 7.685284317116145014e-02
1.245396224689176233e+04 6.956001758550052483e-02
1.245751182357132348e+04 6.790456062059867237e-02
1.246125833501751367e+04 8.264191302121214056e-02
1.246511492868931236e+04 8.632383917236445547e-02
1.246918437217865903e+04 8.966002590140349782e-02
1.247318896529488120e+04 7.174001292352662207e-02
1.247674367687657286e+04 8.962860803937425236e-02
1.248068959009819264e+04 1.153540244888372479e-01
1.248483713080973030e+04 8.914641625036157091e-02
1.248872305370567483e+04 1.040390909685948578e-01
1.249239977798594555e+04 1.104219507512933379e-01
1.249596191715088389e+04 9.223211476598199010e-02
1.249988362439821503e+04 1.004934958008691509e-01
1.250410784224260897e+04 1.029358777553175119e-01
1.250806284981451427e+04 1.085355724116952858e-01
1.251162641984843140e+04 1.062543553927075141e-01
1.251519423801760422e+04 1.075235535704226059e-01
1.251920556265900268e+04 1.054384096461558895e-01
1.252359726088539355e+04 1.021010184314146141e-01
1.252753297232673685e+04 1.081455293236248810e-01
1.253110289315983755e+04 1.113211234692616652e-01
1.253464204922997487e+04 1.411600164993293272e-01
1.253850636394026697e+04 1.142850716115962756e-01
1.254263001043043187e+04 1.191107742050160068e-01
1.254643862333449215e+04 1.199781219738996763e-01
1.255006426528749034e+04 1.272260285392838863e-01
1.255390960591520889e+04 1.210977074853745589e-01
1.255804423534964735e+04 1.529376416892491430e-01
1.256213212160678631e+04 1.134579545250477134e-01
1.256596525878066859e+04 1.444061509640983676e-01
1.256955216553941136e+04 1.272744540974806715e-01
1.257341852776901396e+04 1.437890763564692032e-01
1.257752826344678579e+04 1.369779156726080860e-01
1.258133384995398956e+04 1.282242323822700980e-01
1.258491627786221943e+04 1.344390163745479427e-01
1.258861360294610313e+04 1.660984270161353082e-01
1.259254587580903171e+04 1.663327774807791815e-01
1.259680998970567816e+04 1.676091187250822456e-01
1.260081363414655789e+04 1.497415881368376889e-01
1.260427509458757959e+04 1.375750543701703688e-01
1.260797825576871583e+04 1.697210034922401467e-01
1.261182448620126524e+04 1.657334443201046448e-01
1.261577952420037400e+04 1.972309752394943438e-01
1.261974880661844873e+04 1.680335742071069338e-01
1.262335274829860828e+04 1.742094855639348128e-01
1.262726074556797903e+04 1.750725430649785197e-01
1.263137334328767611e+04 1.532360929012830941e-01
1.263520121751515944e+04 1.953643286789923661e-01
1.263895405766438307e+04 1.718280887458069617e-01
1.264259013789369965e+04 1.926898722004772024e-01
1.264652370111543678e+04 1.651777770823297797e-01
1.265057661294791615e+04 1.936468115811177948e-01
1.265456463983323738e+04 1.723190794378207658e-01
1.265817901665285171e+04 2.064277465838328940e-01
1.266179560395302178e+04 1.647866320193036582e-01
1.266598426436957925e+04 1.346052276035372142e-01
1.266983737437584023e+04 1.783454197156353616e-01
1.267369911325772955e+04 1.514718066284180820e-01
1.267755017397732627e+04 1.626146237114635962e-01
1.268141521078987898e+04 2.098649320836864507e-01
1.268527318176412155e+04 1.764292055472161669e-01
1.268913958218599328e+04 1.723657729602103839e-01
1.269299915259069712e+04 1.541963102371296801e-01
1.269686167669871247e+04 1.225252682800517662e-01
1.270072509155818807e+04 1.809431099338294768e-01
1.270425852831831980e+04 2.005444534311257854e-01
1.270785643741066451e+04 1.591480440593242840e-01
1.271203803461579264e+04 1.604119347015458552e-01
1.271583443743988209e+04 1.903018245225714389e-01
1.271943156143355918e+04 2.042407679962410794e-01
1.272329526371823704e+04 1.612825453721121460e-01
1.272715976889813828e+04 1.824398097406790820e-01
1.273102049588220325e+04 1.842040711190204294e-01
1.273488757354832524e+04 1.646859903662514502e-01
1.273875033702853943e+04 1.733633799460294889e-01
1.274261484119941269e+04 1.730813866412126423e-01
1.274647529271256462e+04 1.817494117471628035e-01
1.275033518309276405e+04 2.173553477334027595e-01
1.275418992806907590e+04 2.162231601483874666e-01
1.275805384867403700e+04 1.893657753030890956e-01
1.276191787301519253e+04 1.791172605545124641e-01
1.276578552236904579e+04 1.376296152347739610e-01
1.276964688606352684e+04 1.590248829011573495e-01
1.277351054116597334e+04 2.095772124163053363e-01
1.277737232495597891e+04 1.401894762785333703e-01
1.278123939169959340e+04 2.275187855518290003e-01
1.278509982176514131e+04 1.614353461120436317e-01
1.278896867199855478e+04 1.406024670212895344e-01
1.279282088069645215e+04 1.961776096737171959e-01
1.279668723136287008e+04 1.523455095102944634e-01
1.280054957659487991e+04 1.554031811657840267e-01
1.280441524407920770e+04 1.757831528104051577e-01
1.280828043521039399e+04 1.895701421043566315e-01
1.281214698459988722e+04 1.679926506642269723e-01
1.281601349734968244e+04 1.656708652956036532e-01
1.281987710652182977e+04 1.685549049440842884e-01
1.282374418178389715e+04 1.550686172326846413e-01
1.282743967181789776e+04 2.045805663657877804e-01
1.283145839654125302e+04 1.372905114784073177e-01
1.283532528328633634e+04 1.485016086113952194e-01
1.283902096354977584e+04 1.768937661356491664e-01
1.284288889867142643e+04 1.647189232634641287e-01
1.284692452435810628e+04 1.599542084998228919e-01
1.285062118541333257e+04 1.697730639568003352e-01
1.285465979227523167e+04 1.582777240092280435e-01
1.285835239963911044e+04 1.684052397076978569e-01
1.286222012420194551e+04 1.683774977815847285e-01
1.286625606911649629e+04 1.256078363297957190e-01
1.287012013776369167e+04 1.465300920881573710e-01
1.287397732995282968e+04 1.349146149945175122e-01
1.287767448849932225e+04 1.583423329449952233e-01
1.288153731056179640e+04 1.544822228550896404e-01
1.288540247059001558e+04 1.580149966679536555e-01
1.288927248043479995e+04 1.654751135916613380e-01
1.289330715368651727e+04 1.625310694087838126e-01
1.289717247294915069e+04 1.384323580959007927e-01
1.290103941484556344e+04 1.158910640586781199e-01
1.290490615769307078e+04 1.452886997936880809e-01
1.290877175301835632e+04 1.083378795004087125e-01
1.291262960976460090e+04 1.265000150943099977e-01
1.291649777653211277e+04 1.003296737823402562e-01
1.292036213840076380e+04 1.477415368132894424e-01
1.292422975753430364e+04 1.437814381348153370e-01
1.292809801585248533e+04 1.207546219094770557e-01
1.293196451015779894e+04 1.356503713603518513e-01
1.293566459891919294e+04 1.569613957257974535e-01
1.293970035673105122e+04 1.252630301099755539e-01
1.294356813158492696e+04 1.188992478218781484e-01
1.294743297523114234e+04 1.295551723504062280e-01
1.295130801500118105e+04 1.352778508406327629e-01
1.295515552665118594e+04 1.304469003324930654e-01
1.295885564572999647e+04 1.298057085125562393e-01
1.296289858177664428e+04 1.231391148469753866e-01
1.296676521683110332e+04 1.167423439273063135e-01
1.297063461791768350e+04 1.130446301734861630e-01
1.297449620334105020e+04 1.131263903286992417e-01
1.297836615402262214e+04 1.147362536046559467e-01
1.298223252078193582e+04 1.367507981257825023e-01
1.298610288513624982e+04 1.215291548752800016e-01
1.298997590137912994e+04 9.188381029501804798e-02
1.299382846164387774e+04 1.103764976489048227e-01
1.299769541859156197e+04 1.079505311920690713e-01
1.300139794296139917e+04 1.138253733930778139e-01
1.300543360409429624e+04 1.352048043641172759e-01
1.300930248383679100e+04 1.171149755214435512e-01
1.301317078215136826e+04 1.266130894253459926e-01
1.301703988697554632e+04 8.126202087565573273e-02
1.302090907024196895e+04 1.089197444045505170e-01
1.302477816000498569e+04 1.269694744917921059e-01
1.302864952641732998e+04 1.109963137953327850e-01
1.303251351619611705e+04 9.091034430622947637e-02
1.303637332216177492e+04 1.008835057468624868e-01
1.304024860083433668e+04 1.209181692194432195e-01
1.304411213865799073e+04 1.121910861348704574e-01
1.304798078143011480e+04 1.121089816448106596e-01
1.305184972510745320e+04 1.006806009844937871e-01
1.305571804977433021e+04 1.235366316374862800e-01
1.305958768203681393e+04 8.998588248023225988e-02
1.306346195733044624e+04 1.214627102566829403e-01
1.306691721821039755e+04 1.078250634354683407e-01
1.307120201044685382e+04 1.033759740014416617e-01
1.307505574305245682e+04 1.157268299861181765e-01
1.307875801674525428e+04 1.084224363715118600e-01
1.308245333894983196e+04 9.895415514418814951e-02
1.308632355505570740e+04 9.016335943209684289e-02
1.309019652946147289e+04 9.048311486511545487e-02
1.309406421489110289e+04 1.325083925190526368e-01
1.309793471091522042e+04 9.666070643684201991e-02
1.310180141701344473e+04 9.181028102680365011e-02
1.310568009899297795e+04 8.007912759557790638e-02
1.310954483429844004e+04 1.020483359269202805e-01
1.311341916292160022e+04 8.229642843180975942e-02
1.311727353343898176e+04 8.920363364212431645e-02
1.312114155294554075e+04 1.034992674424587145e-01
1.312502069623052557e+04 5.858691156335898292e-02
1.312888697016474543e+04 8.582391359643974649e-02
1.313275688036637985e+04 7.957874584408250462e-02
1.313662789400390830e+04 8.225271317840532337e-02
1.314049670828687704e+04 9.378469829106056421e-02
1.314437406694300444e+04 9.248034484235817532e-02
1.314824213516505733e+04 8.157398899504815504e-02
1.315182505193202996e+04 9.267520613200361246e-02
1.315546816594925258e+04 7.170027022820466001e-02
1.315932654088003619e+04 1.080032292512064090e-01
1.316319999369457946e+04 1.137621707958177686e-01
1.316675452530490656e+04 6.846506595975850040e-02
1.317005869547553630e+04 9.596789130912120047e-02
1.317384372149870433e+04 9.158575772648845648e-02
1.317771894557850828e+04 7.934610264789868084e-02
1.318159450011468834e+04 9.262655327434184127e-02
1.318552638453993677e+04 8.833444362038286868e-02
1.318938531030693775e+04 9.401251349266742663e-02
1.319323550115451508e+04 8.906542247687174174e-02
1.319708690130266950e+04 8.503456351140771530e-02
1.320093247587929545e+04 8.461623095920270399e-02
1.320480438463368046e+04 1.069100409993055806e-01
1.320867676102541191e+04 6.898115324963620398e-02
1.321254701297919382e+04 9.690422017800133514e-02
1.321641976766938751e+04 7.252938710226179697e-02
1.322029568884366017e+04 1.162392549168599215e-01
1.322416712933603230e+04 9.446355020222113597e-02
1.322803795507289215e+04 7.363208850720136256e-02
1.323190860104058811e+04 6.520771540240458131e-02
1.323577995939465472e+04 8.527465576965043148e-02
1.323965136568328671e+04 7.378214574606367648e-02
1.324351095647329385e+04 1.146461289997998678e-01
1.324738363854654199e+04 1.008704369022040970e-01
1.325125726149734328e+04 8.829265428784541236e-02
1.325512864551368330e+04 7.785261788682100448e-02
1.325900577257764780e+04 8.937575028584449077e-02
1.326288165584288981e+04 7.269476340381526847e-02
1.326678075192286633e+04 9.359014026942402698e-02
1.327062028378071227e+04 6.455888392106715057e-02
1.327449901920384946e+04 7.814376269905214112e-02
1.327836487876654792e+04 7.412825175295405244e-02
1.328223969593466063e+04 7.462594650831215481e-02
1.328610252813173793e+04 1.069697144388467580e-01
1.328997349492382273e+04 8.460903324962591732e-02
1.329384745567659229e+04 7.521813995991072366e-02
1.329771799124378776e+04 9.778838921029602005e-02
1.330159282529761185e+04 8.270693075230597935e-02
1.330546301118011434e+04 8.478793580298391031e-02
1.330933821516468015e+04 1.015363787920086636e-01
1.331321043279523838e+04 7.390617213793626572e-02
1.331708437567341571e+04 7.602778359404789577e-02
1.332095516082780341e+04 7.554383107356836546e-02
1.332482782912184302e+04 6.553162389960695555e-02
1.332868923945061943e+04 9.013608749547283305e-02
1.333256318811343408e+04 8.750808868091630721e-02
1.333643242716196983e+04 9.188543190264719662e-02
1.334030532182918978e+04 8.273940977525426343e-02
1.334418450888628104e+04 9.467180437473801669e-02
1.334806659568196665e+04 8.080120642617483195e-02
1.335193100002612846e+04 8.452851305080195943e-02
1.335584202103923235e+04 8.353420237234006340e-02
1.335976075689330537e+04 7.676779373836721543e-02
1.336358086259342599e+04 8.303310734894957246e-02
1.336742965728570016e+04 8.681639685431148667e-02
1.337129060135899090e+04 7.365502004809512671e-02
1.337516075270013062e+04 6.382827760696102581e-02
1.337903315677645514e+04 8.176517362835965252e-02
1.338290733970922156e+04 8.131830526000950743e-02
1.338677612797737856e+04 6.408544066309360132e-02
1.339065542356680817e+04 5.651476065830395024e-02
1.339452830493479632e+04 7.991087581621680869e-02
1.339840220622488778e+04 8.293034957214789893e-02
1.340235650996521872e+04 5.335235552789641122e-02
1.340615245659477478e+04 7.213008285878406978e-02
1.341002287336745030e+04 6.356114665461599922e-02
1.341388971190041411e+04 5.967027423829483757e-02
1.341775368534288100e+04 1.093254085086282912e-01
1.342163339119534248e+04 6.539950873733947623e-02
1.342551042545990458e+04 8.314904985810078752e-02
1.342938406757349367e+04 6.437543408714600790e-02
1.343325762175284763e+04 8.093019554843022823e-02
1.343713123330429880e+04 5.957197327091025285e-02
1.344100591012904442e+04 6.470511497028112735e-02
1.344487901596673873e+04 7.150830864144883114e-02
1.344875551088998145e+04 7.487886638519727911e-02
1.345262549386020873e+04 8.680393546961967521e-02
1.345649007295937918e+04 5.587417588474707236e-02
1.346035862315659142e+04 6.160795199683782863e-02
1.346433285814275041e+04 5.503328103898991880e-02
1.346811546063143396e+04 5.770287371365503959e-02
1.347199124560804921e+04 5.759375905273506069e-02
1.347586386086433231e+04 8.478101268456134099e-02
1.347974149365500671e+04 9.678646997400126850e-02
1.348362290110245522e+04 9.904671206095629066e-02
1.348749103086360446e+04 8.424738351423537164e-02
1.349136386255522848e+04 6.478150980029578898e-02
1.349523685621102595e+04 7.555556363181155366e-02
1.349911647409486068e+04 4.313659582514504237e-02
1.350297593151218462e+04 1.282112754597294346e-01
1.350684747602192510e+04 1.032648260005787633e-01
1.351072524751286437e+04 7.472016610359200062e-02
1.351460009495091799e+04 1.644461362931179116e-01
1.351847722903118665e+04 1.557103210730591547e-01
1.352235123009485687e+04 4.704447482107541878e-02
1.352622304910565435e+04 1.068787952040687328e-01
1.353010606768533398e+04 9.212299308212909543e-02
1.353398148364108420e+04 1.023753783529676720e-01
1.353785291925903948e+04 1.195205872621520754e-01
1.354172809142468213e+04 1.384795859022790454e-01
1.354558669228104191e+04 1.749578101894117277e-01
1.354946585878482983e+04 1.182076968698683728e-01
1.355334125204554221e+04 9.571819952837737344e-02
1.355722303614103657e+04 1.368725545612341221e-01
1.356109509911235546e+04 1.448298936086537259e-01
1.356497356037621830e+04 1.920476028876094143e-01
1.356884038507568403e+04 1.080290254823461915e-01
1.357270779931937068e+04 1.341876961223751330e-01
1.357659516675348641e+04 8.079613306124205918e-02
1.358047156725698551e+04 1.258313449247520366e-01
1.358434629780110299e+04 1.171234022583455686e-01
1.358820936078169507e+04 8.266010137740784081e-02
1.359208145592192704e+04 1.586008060819109611e-01
1.359596655777434898e+04 2.160144666113560097e-01
1.359983153817280072e+04 4.093195754861327779e-02
1.360371674498502216e+04 1.311597406987076164e-01
1.360758610158894953e+04 1.602539839828030221e-01
1.361146068950626250e+04 3.306979607489664991e-02
1.361533294418458172e+04 -5.466248420121533336e-01
1.361921312076268077e+04 -3.882116613658606608e-01
1.362308851593985310e+04 1.420239984114955445e-01
1.362696316719230890e+04 1.034909509492922264e-01
1.363083899152474442e+04 2.044869161559382531e-01
1.363470612456691924e+04 9.830033527717997599e-02
1.363857759543729480e+04 4.861893846297958566e-02
1.364245642641501581e+04 8.164478535845207108e-02
1.364633062690255974e+04 -1.671183598420497574e-02
1.365020613005801715e+04 3.487499471235566435e-04
1.365408156688617055e+04 1.772529170883058725e-01
1.365796125728548395e+04 2.050567063235841370e-01
1.366183344541081169e+04 8.753203439551997256e-02
1.366571295463706701e+04 2.080625530830376158e-01
1.366958685358244111e+04 3.988460163304807099e-02
1.367345784507123244e+04 1.633242516126331978e-01
1.367732679353390995e+04 -3.157899621124450329e-01
1.368119947694593247e+04 -6.524766365027548365e-02
1.368507876780354491e+04 1.079863577526250645e-01
1.368895210148373189e+04 9.787517812369506132e-02
1.369283113140603018e+04 -1.355762065175454383e-02
1.369670037311050328e+04 8.208133543938032472e-04
1.370057989541023926e+04 -6.346999797640677510e-02
1.370445691772015016e+04 1.952106696453966006e-02
1.370833495648412645e+04 -6.787684584488412956e-03
1.371221141165204062e+04 1.964669502944522972e-02
1.371608486212961361e+04 1.164765320499698692e-01
1.371996307899531530e+04 9.633048349488776418e-02
1.372382415750119799e+04 3.257398877408693161e-02
1.372770219760078362e+04 1.268372846468168447e-01
1.373157517466697755e+04 2.027610625792575574e-02
1.373545440546702230e+04 1.081713763734783729e-01
1.373924638643925937e+04 8.652664790235786718e-02
1.374321481339964157e+04 -9.026947333647188446e-03
1.374708317486429223e+04 1.975526376129910222e-01
1.375095923434427641e+04 -5.374252649476479737e-02
1.375483545465349380e+04 6.885880616609907356e-02
1.375871439344443570e+04 3.950778101872758769e-02
1.376258687527177790e+04 5.656972445775685504e-02
1.376647176951763504e+04 7.569150765239558709e-02
1.377033229322206353e+04 1.123126455740773300e-01
1.377420515343728948e+04 8.791921896113358281e-02
1.377807907244887429e+04 1.504925797576972812e-01
1.378195442176345023e+04 1.274931837943679425e-01
1.378583462701977987e+04 1.697589049205166234e-01
1.378971369248576775e+04 2.101569946272278597e-02
1.379358700150221011e+04 4.980129712916007284e-02
1.379746036713896683e+04 1.376786431091304996e-01
1.380133738483608249e+04 1.224636974147418761e-01
1.380521849117349120e+04 2.123863856288851770e-01
1.380909223258972997e+04 -8.740437717028289380e-03
1.381296964770449449e+04 1.440574859676188868e-01
1.381683304870926804e+04 -3.769990340345280577e-02
1.382071471565166576e+04 5.310848256676216350e-02
1.382458476602338851e+04 7.583754958159731607e-02
1.382846251219833357e+04 -1.244742017708999754e-01
1.383233578699831742e+04 7.109730016518697737e-02
1.383621503278656746e+04 9.353358689437995394e-03
1.384009266853860754e+04 2.980260265798738706e-01
1.384396689685263118e+04 -1.442861867100857188e-03
1.384784462584944231e+04 2.988881420412058953e-01
1.385171991241814430e+04 4.940283206458785659e-02
1.385559049644784682e+04 1.458997204574581930e-01
1.385946353540936798e+04 2.603134575336520373e-01
1.386333775712665192e+04 1.345981129191189674e-01
1.386721273862632188e+04 1.587136960491891402e-01
1.387108836750269984e+04 5.891086236908889273e-02
1.387496771537295535e+04 2.229501128850965852e-01
1.387878605709934163e+04 3.251727792591021377e-02
1.388196289043541765e+04 9.104865316268301312e-02
1.388511502472461689e+04 1.546748559962296821e-01
1.388866315255505469e+04 1.540410468649317521e-01
1.389229834945850234e+04 1.812251469258165104e-01
1.389617573196956437e+04 7.054611758540314803e-02
1.390005635400491337e+04 6.130584383460823544e-02
1.390392997769225258e+04 1.917210764991765168e-02
1.390779449212846521e+04 1.723324660613584358e-01
1.391167246734527907e+04 1.682305018834028831e-01
1.391554448011235581e+04 9.108706079777682818e-02
1.391942088260463424e+04 4.529652813424754620e-02
1.392329804024695659e+04 1.628861412456651114e-01
1.392717697524762843e+04 -5.200598278987124054e-03
1.393105557223092364e+04 1.574829258984906666e-01
1.393492759236201346e+04 1.149642183212887803e-01
1.393880879169002219e+04 9.494545544399243808e-02
1.394268643127914947e+04 -6.966948935777342485e-03
1.394655655076762014e+04 1.523313994242560428e-02
1.395043934252240069e+04 1.148880615572994424e-01
1.395429913782198309e+04 2.729181259638051027e-01
1.395817759963864410e+04 -1.570932728823226654e-01
1.396204733741149357e+04 2.242818210193360876e-02
1.396592533985573209e+04 7.576266662434377741e-02
1.396980507976071385e+04 1.202838986384874159e-01
1.397368192501532394e+04 1.450107859227689200e-01
1.397756080727342669e+04 1.584648394673152105e-01
1.398143583836968355e+04 8.297877976979597947e-02
1.398530909312603035e+04 1.255587303343405625e-01
1.398918500816399319e+04 1.378535762961640709e-01
1.399306089914161385e+04 4.886690824709197939e-02
1.399693609606118844e+04 8.444973531260689670e-02
1.400081307620771440e+04 5.067830284464998336e-02
1.400468095200725293e+04 -9.523454348137813663e-02
1.400855531442713618e+04 3.843314605981563298e-02
1.401243172332678841e+04 -2.737181134482379874e-01
1.401630813348129777e+04 -6.441412110252194012e-02
1.402018434183176578e+04 4.496176775414955085e-01
1.402406049232692931e+04 6.233056033073961638e-02
1.402793664093606458e+04 7.098342138231794607e-02
1.403181161479834373e+04 -8.845191840472084455e-02
1.403568915996265059e+04 8.978983973089485482e-02
1.403956551543730166e+04 1.979855994339702052e-02
1.404343556227755471e+04 7.477778144696885232e-02
1.404730887758376412e+04 9.162358386529853571e-02
1.405118199425554667e+04 8.990140687330765157e-02
1.405505827525318273e+04 1.752392666325013892e-01
1.405893672489211167e+04 7.256798756085061641e-02
1.406281082794221948e+04 6.122637825256882797e-04
1.406675876983391208e+04 6.536432610763391257e-03
1.407043357414358979e+04 1.491321733375120806e-01
1.407434302548146297e+04 7.883541841252930671e-02
1.407822817036062588e+04 6.378719714277858444e-02
1.408215640306202295e+04 4.984423704351072931e-02
1.408586528289226226e+04 1.271066256642038039e-01
1.408918229164232980e+04 9.323413074656580757e-02
1.409294650676480705e+04 8.503784660206345491e-02
1.409689174916009870e+04 2.475514511735540935e-01
1.410074935758323045e+04 -4.556197516919995028e-02
1.410417289281765443e+04 2.023964078746801412e-02
1.410764315729031478e+04 1.269601118920882232e-01
1.411161105350073376e+04 -2.735207703141967484e-02
1.411546469850080030e+04 2.907163858831304792e-02
1.411952215647619778e+04 2.786225997293352574e-02
1.412344324835259249e+04 2.364569081667193800e-03
1.412702032065488493e+04 1.090890724047341026e-01
1.413098737785589401e+04 8.946744453036817313e-02
1.413489122472957752e+04 1.184387627768569186e-02
1.413883370506638312e+04 3.028676294737729993e-02
1.414275701129742993e+04 1.322136247499280104e-01
1.414637407804180657e+04 -1.617926030170502294e-02
1.415028525149536290e+04 5.163731724993178562e-02
1.415420158177123631e+04 6.116155989574819513e-02
1.415811277826263176e+04 2.535177393759185244e-02
1.416211362688118243e+04 3.369949456042565378e-02
1.416580668805744244e+04 9.131070932531855366e-02
1.416965552902395211e+04 2.661142630384273275e-02
1.417350947516130327e+04 1.947512713082475214e-02
1.417754122833418478e+04 4.733383804906073078e-02
1.418143611725941446e+04 1.107782735678754238e-01
1.418533980622821218e+04 1.200895223968970749e-01
1.418900680911913332e+04 4.093019634888656749e-02
1.419281409372572307e+04 1.125954450770139531e-01
1.419683724545195764e+04 1.325494120059071412e-01
1.420087249927987250e+04 5.841549966153875700e-02
1.420480235442570483e+04 1.090581724071471859e-01
1.420839175936220818e+04 3.913947418256670530e-02
1.421222403914457755e+04 8.525317670090216959e-02
1.421618241516671515e+04 4.584039546890202738e-02
1.422018062071355962e+04 7.662234349618883555e-02
1.422411057358027574e+04 8.213591773409363583e-02
1.422771833583949592e+04 1.216383538448694984e-01
1.423159706155086678e+04 6.921757818697324427e-02
1.423551239318980879e+04 2.705611369636263044e-02
1.423956979251053781e+04 5.498668553622897137e-02
1.424347732950897989e+04 5.510174338260546284e-02
1.424703463833794376e+04 5.187264211011520521e-02
1.425088250189717292e+04 1.045007204400493633e-01
1.425481759713007887e+04 6.027438010110700711e-02
1.425886414780012637e+04 1.050311136726811423e-01
1.426279288369534333e+04 1.032255186790981792e-02
1.426658935021964317e+04 5.754977088574750321e-02
1.427028699553752813e+04 4.989224221882303245e-02
1.427412027024329655e+04 -5.485625120055843788e-03
1.427815926132553614e+04 5.677206231567254874e-02
1.428222134526903756e+04 1.039805986338335486e-01
1.428615523817193025e+04 4.658813679753519288e-02
1.428972454660988842e+04 5.079630469301235629e-02
1.429340824088474255e+04 7.370938274368511733e-02
1.429743807613700301e+04 2.537476386826877442e-02
1.430152182546612494e+04 7.352516280973259155e-02
1.430545973831377160e+04 4.609146121367162924e-02
1.430904738261376951e+04 2.565685284024738031e-03
1.431272159570821896e+04 4.197545427050990608e-04
1.431672723651494198e+04 1.016460108721551903e-01
1.432088581374186469e+04 8.670607357794503367e-02
1.432484225165558564e+04 8.084132213495223707e-02
1.432836697802823983e+04 7.532044067893324535e-02
1.433209865515798083e+04 7.865459112947950637e-02
1.433604233814847794e+04 1.291281605938934991e-02
1.434018985625697132e+04 2.431928959471224214e-02
1.434414625847260322e+04 2.886539541510770718e-02
1.434779177217036158e+04 6.057951901622911361e-02
1.435152170693983317e+04 5.898652050415879866e-02
1.435540617568661764e+04 1.346290469306527238e-01
1.435946667624258953e+04 -1.972641677406346532e-03
1.436345305445364829e+04 4.127339253293566684e-02
1.436732057721714955e+04 5.210723541495616840e-02
1.437098685016355012e+04 6.159108096188158771e-02
1.437469295179310757e+04 6.233217507733282425e-02
1.437874665868049124e+04 4.569022351722004660e-02
1.438286240678710055e+04 2.922627400370888390e-02
1.438680554984183073e+04 4.583653360611927852e-02
1.439037422372831315e+04 4.940860881001101629e-02
1.439398042570735743e+04 1.629483386306831288e-02
1.439802546348355827e+04 4.839195092225080652e-02
1.440223253417025080e+04 2.774760453769066146e-02
1.440620033834585774e+04 3.489133964533858850e-02
1.440968503997815969e+04 3.735129283038883530e-02
1.441325927614568536e+04 2.396301376507626799e-02
1.441734287303973906e+04 4.738802972302706695e-02
1.442152156004571953e+04 2.343457207671385822e-02
1.442550918383488352e+04 1.679431916213736803e-02
1.442899134100993069e+04 6.115353669096026956e-02
1.443253607564221602e+04 4.347551714336470030e-02
1.443656427305044417e+04 6.241121164691522394e-02
1.444077363606199469e+04 7.518793980769090252e-03
1.444480059637833619e+04 2.384630600252891919e-02
1.444840663385116386e+04 4.173686008498639355e-02
1.445201415089979673e+04 7.909689526244070151e-03
1.445592588800267367e+04 6.515263419410384504e-02
1.446006431550484922e+04 2.399967736297579923e-02
1.446409835558839404e+04 3.762920655543133125e-02
1.446781010589191101e+04 4.155633060857744782e-02
1.447136757623769518e+04 2.087577648390637544e-02
1.447519267021003725e+04 4.698334786300411431e-02
1.447933070396381481e+04 2.774523459968319256e-02
1.448349405032441427e+04 2.046460376763947764e-02
1.448724676941005055e+04 2.571704678402278454e-02
1.449077098424566429e+04 1.336698032504467053e-02
1.449453113646270504e+04 1.133247367308895699e-02
1.449858846526463458e+04 4.614443301787663626e-02
1.450283589777520137e+04 2.465388092851478197e-02
1.450679131570497157e+04 3.930763911385749126e-02
1.451018416399483795e+04 -7.988995987117264441e-02
1.451380971898585631e+04 7.673608794506460440e-02
1.451786731508013872e+04 4.846984530270976449e-02
1.452211927238679345e+04 9.003080693406026458e-02
1.452615406889052792e+04 -7.797616999405165839e-02
1.452960743962892411e+04 3.380788455754187710e-02
1.453307902640369866e+04 2.326054865733951163e-02
1.453712928907442983e+04 4.892156890907438382e-02
1.454138464754742017e+04 2.022037999385915136e-02
1.454544514839442127e+04 1.561168366798151678e-02
1.454890300042694071e+04 4.013860862878253916e-02
1.455234461773110525e+04 9.491383732801672579e-03
1.455639075984211013e+04 2.475098334671569852e-02
1.456060482315525951e+04 4.861285781189255556e-02
1.456473902279607682e+04 8.834467914846971803e-02
1.456840117575390650e+04 3.207343290174669709e-02
1.457185949174507550e+04 9.907272931448871112e-03
1.457564975279188911e+04 2.156566013082471950e-02
1.457991534308735936e+04 3.265941138221878370e-02
1.458402442293780950e+04 3.586747411687873227e-02
1.458767980691513367e+04 2.210164075767253114e-02
1.459114256808610116e+04 3.221813706105179642e-02
1.459489970068610091e+04 7.051022172744735028e-02
1.459917749906279823e+04 1.242216458063543673e-02
1.460345767316776255e+04 -2.802985871535709078e-02
1.460733693979650707e+04 4.230902475658526035e-02
1.461055219149357436e+04 8.146301713296777436e-02
1.461427774581764788e+04 6.396121664168080700e-02
1.461844484403286151e+04 1.689036608139211568e-02
1.462273388714091743e+04 3.411106408548514324e-02
1.462663631834799344e+04 5.018085680971792750e-02
1.462990941070506778e+04 5.550618276558424297e-02
1.463362549429511637e+04 1.843687538899156306e-02
1.463769787448594980e+04 3.439131005281093750e-02
1.464198673255151152e+04 2.756371098233171765e-02
1.464603194064749187e+04 3.143648746830465801e-02
1.464935150874593455e+04 3.635931882939930776e-02
1.465288236325911748e+04 4.653405102730905768e-02
1.465695302845431252e+04 5.156669444972528105e-02
1.466125456371786640e+04 1.480874863147026155e-02
1.466538050533890782e+04 8.536374783115036058e-02
1.466879376745966874e+04 1.582660866254965298e-02
1.467214756308356482e+04 6.048173298667049169e-02
1.467620845659183215e+04 1.740659209857394266e-02
1.468051657930176043e+04 4.234880796699102418e-02
1.468466039513611759e+04 3.237003086093570570e-02
1.468827045566738707e+04 2.832899064921559282e-02
1.469169473975174878e+04 4.032817045728507438e-02
1.469545939185702264e+04 2.456228901199646389e-02
1.469977057741380304e+04 5.998112768630031733e-02
1.470393899017632430e+04 5.432118760181232908e-02
1.470753742534029334e+04 5.762562963459826743e-02
1.471098202364764984e+04 -4.350250173006600315e-03
1.471471328869528406e+04 4.196535791052758563e-02
1.471903095665030560e+04 4.161709948848812263e-02
1.472334582263192533e+04 4.870564887838826212e-02
1.472727600214940321e+04 5.201179544914304870e-02
1.473025281281433490e+04 9.445038889501350399e-03
1.473389298662995134e+04 4.450882786343578895e-02
1.473828665748974527e+04 4.231215011347352895e-02
1.474260456647203682e+04 4.748511001882375904e-02
1.474656726314410116e+04 2.729746645557704424e-02
1.474952602891729657e+04 2.864525537350900986e-02
1.475321086188601475e+04 3.337040891753518396e-02
1.475754368610222809e+04 5.881357088624941665e-02
1.476187842234476557e+04 2.806139364389736643e-02
1.476587657385461716e+04 3.247878415883120179e-02
1.476894203580383146e+04 5.405008663688323778e-02
1.477260388668200358e+04 4.292468037161231015e-02
1.477680027790318127e+04 4.712253941469395774e-02
1.478113119435745830e+04 6.754018868330806391e-02
1.478514949051489748e+04 1.398604766043074973e-02
1.478829128805340406e+04 4.736741445670616252e-02
1.479194389083880742e+04 3.147686105725699957e-02
1.479604199835211512e+04 9.893092273373287060e-02
1.480038183943796685e+04 3.913566514712954469e-02
1.480444225167633522e+04 -1.729480661913207137e-02
1.480755592607573635e+04 3.618802411620546805e-02
1.481120240145135176e+04 5.087811069849811768e-02
1.481529410277334318e+04 4.888691483702620189e-02
1.481964206375742651e+04 2.976189465351352162e-02
1.482385263190030855e+04 3.610070587189853630e-02
1.482732137454382791e+04 2.117250919236950482e-02
1.483062987658603743e+04 4.474083864803682364e-02
1.483454265977840441e+04 2.382602413106833794e-02
1.483889046067484560e+04 4.417532861167954017e-02
1.484312731507023636e+04 7.400095860425345839e-02
1.484666582280238072e+04 4.034895900105776173e-02
1.485008137742644249e+04 1.746464022148508030e-02
1.485379289100864662e+04 1.923612933024739999e-02
1.485814852068147957e+04 7.444495788201246217e-03
1.486244984217833371e+04 2.379999681686235241e-02
1.486615115628559579e+04 3.808732469204886319e-03
1.486935214934679789e+04 5.381166820785860533e-02
1.487303695683678416e+04 3.940578659027983016e-02
1.487740104976942712e+04 4.020255540746515283e-02
1.488176190491766829e+04 3.878808436150953110e-02
1.488576963914412772e+04 2.420139682379327320e-02
1.488861602390108237e+04 7.615966436302271103e-02
1.489228192374145692e+04 -9.015797891229424335e-03
1.489665062278366349e+04 4.200324060744826948e-02
1.490102114360731684e+04 4.227878784212433377e-02
1.490505674857807753e+04 1.804982438689300278e-02
1.490788356142094017e+04 1.371824824822683205e-02
1.491153306631658779e+04 2.708021531400229415e-02
1.491590472581323593e+04 1.542145234651946806e-02
1.492028241633891776e+04 4.120252799113268555e-02
1.492434485615242920e+04 4.939923137478244991e-02
1.492714821218335965e+04 1.776522979411433029e-02
1.493077778428371676e+04 3.458160878835896124e-02
1.493515768209804628e+04 1.549092233124070225e-02
1.493953193750022911e+04 1.781358765393621299e-02
1.494358873097711694e+04 1.762349287627039754e-02
1.494604932678443765e+04 3.543479864004395186e-02
1.494937007394920875e+04 3.160099795111295101e-02
1.495368856999300078e+04 3.617152063616040081e-02
1.495807131884774935e+04 2.308947284970281830e-02
1.496189521957898978e+04 4.365795225858717932e-02
1.496470531400826439e+04 2.853413091651518796e-02
1.496843262927788601e+04 3.309246537813012590e-02
1.497294940701761152e+04 3.373644648659802903e-02
1.497734098050959074e+04 1.437810109565527787e-02
1.498117373876765669e+04 4.117584951412357752e-02
1.498421703188531683e+04 2.374028301088960610e-02
1.498790792058698025e+04 2.588274780243276368e-02
1.499220182699721954e+04 4.349172293928103838e-02
1.499651838066661912e+04 4.094944796774371149e-02
1.500020817058738612e+04 4.467645350755377470e-02
1.500361139465293309e+04 3.326131105705640301e-02
1.500713620792185793e+04 2.911533442155493992e-02
1.501128223957943919e+04 3.779627093185537745e-02
1.501569018819353005e+04 5.838696962528307222e-02
1.501964682359160361e+04 5.739699316396886658e-02
1.502315454222699555e+04 3.680191652478270042e-02
1.502652322363357052e+04 2.962483262454999183e-02
1.503060641885123005e+04 4.875443823289313250e-02
1.503494884779869972e+04 5.849905804133654491e-02
1.503892337499835958e+04 3.960423997392931161e-02
1.504240927203600222e+04 6.643754673107292452e-02
1.504578220298857377e+04 6.374257905158310644e-02
1.504979027094540106e+04 4.942728574195194569e-02
1.505420655093836831e+04 1.067588449832368724e-01
1.505862677306878140e+04 4.922689601665970055e-02
1.506230902490296467e+04 4.301356237613281758e-02
1.506506585864025692e+04 7.100604649223551945e-02
1.506905599230004009e+04 5.549550405996941244e-02
1.507347610203632757e+04 5.517379740562564083e-02
1.507790030722365191e+04 3.940063546809065287e-02
1.508159305059811777e+04 7.247844140271927915e-02
1.508433558454940612e+04 6.809089740040086269e-02
1.508831324557044900e+04 7.041293095517381362e-02
1.509281468722975296e+04 4.535805473848508740e-02
1.509715862914859281e+04 4.582240920623142227e-02
1.510088290619106192e+04 5.403752719982261171e-02
1.510365742396013047e+04 6.276135619336536964e-02
1.510756722324684233e+04 5.095033043056685501e-02
1.511199948680438683e+04 6.778347781993564192e-02
1.511643050929029778e+04 6.356700231455221506e-02
1.512016839576464918e+04 5.195001242968502048e-02
1.512287777828457729e+04 4.226141012144812859e-02
1.512683159359883939e+04 5.881195001083262125e-02
1.513126264425047339e+04 5.857674792416091292e-02
1.513569675629731501e+04 7.360859311801909444e-02
1.513945215008425475e+04 5.324852873441751622e-02
1.514213857356531844e+04 6.224932290996024187e-02
1.514607676852986151e+04 6.826071755912518912e-02
1.515051960344136387e+04 5.408797287073791038e-02
1.515496318635701573e+04 5.979002792685734341e-02
1.515874053233622180e+04 7.168512831647558259e-02
1.516140859462836488e+04 5.508735310260794854e-02
1.516534232631998566e+04 6.789087542985988710e-02
1.516978446144526060e+04 6.116241687030581770e-02
1.517423505421328082e+04 4.295538592752585344e-02
1.517802610208939586e+04 9.537474775749853195e-02
1.518068172783131740e+04 5.523659529995714190e-02
1.518459369270597745e+04 6.270703450794427869e-02
1.518904529674115292e+04 8.264289476456691819e-02
1.519349164695707623e+04 8.083325829770916793e-02
1.519698021859314395e+04 1.107149249771934157e-01
1.519925119097677270e+04 9.898970375254204090e-02
1.520352109790516079e+04 1.132081330451348983e-01
1.520826094857237877e+04 8.706553568420603850e-02
1.521314038050298404e+04 9.527858737300574921e-02
1.521733627854757833e+04 9.729324172391271008e-02
1.521850515150156934e+04 1.040684366572809938e-01
1.522275916714247796e+04 9.190677926230085559e-02
1.522756663734459289e+04 6.513692686667214848e-02
1.523238011993833061e+04 1.351952730702163374e-01
1.523656435078014147e+04 1.594790025144371681e-01
1.523773995437166013e+04 4.192015870074125572e-02
1.524199648830981823e+04 1.879240229099993498e-01
1.524679724739632547e+04 1.995084068537629485e-01
1.525160864174834933e+04 9.554471994695740156e-02
1.525580440256722250e+04 1.677147218183446531e-01
1.525696897720388006e+04 1.025104891827225695e-01
1.526123224329727782e+04 9.863503125649440706e-02
1.526604780962026052e+04 8.772703680169624540e-02
1.527085982139198313e+04 1.254670283001192155e-01
1.527504469300117671e+04 1.295511096089332626e-01
1.527738554175099671e+04 1.210682237172119174e-01
1.528069331612362294e+04 1.306463070792898140e-01
1.528528822900995510e+04 1.165501707437403972e-01
1.529010079266488538e+04 1.204269797648338663e-01
1.529428971589267712e+04 1.422916457145917968e-01
1.529687214191718158e+04 1.247069777236111815e-01
1.530004588503274863e+04 1.272701274090631829e-01
1.530452753640118681e+04 1.467333668106472200e-01
1.530934209192855451e+04 1.325789065923625720e-01
1.531353124871544969e+04 1.455161961703421714e-01
1.531642301034165394e+04 1.419915118498345508e-01
1.531951979246249721e+04 1.585051613192342279e-01
1.532377760825005680e+04 2.282599387062819452e-01
1.532859045959192918e+04 1.068651515405579094e-01
1.533298084492799535e+04 8.555910080387614525e-02
1.533589896008032520e+04 1.831480181749260694e-01
1.533877538218013615e+04 2.143311083236394410e-01
1.534302695579536339e+04 1.770130107787482032e-01
1.534783095562790731e+04 1.407781766145766167e-01
1.535222916472688848e+04 1.787867544548924215e-01
1.535514347113845724e+04 1.527360326859125983e-01
1.535801957938615851e+04 1.701857050478886302e-01
1.536228055491247324e+04 1.712892494261496756e-01
1.536709463113705533e+04 1.732129811729532787e-01
1.537164269143870479e+04 1.705359591230405647e-01
1.537469927318442751e+04 1.862784622977786964e-01
1.537727767859334745e+04 1.674040076573254376e-01
1.538153145786318055e+04 1.937855098155186473e-01
1.538635115854634569e+04 2.249652501766153112e-01
1.539090438664297471e+04 1.626695963183890925e-01
1.539395942681694032e+04 1.908104415267986298e-01
1.539653896290669945e+04 2.674353555094129420e-01
1.540077897511006813e+04 2.256436381948423997e-01
1.540559551103055855e+04 2.650888721152534488e-01
1.541029712809433295e+04 2.195229890295842257e-01
1.541376721076811191e+04 2.241726989063224096e-01
1.541578778357717420e+04 2.388275349106165624e-01
1.542004747239475000e+04 2.493365068256383765e-01
1.542485732409792581e+04 2.871282142096381329e-01
1.542956137350578501e+04 2.135111062215182820e-01
1.543302593701441037e+04 3.082443770795125770e-01
1.543506282205219031e+04 2.565350425450483862e-01
1.543930617962887300e+04 2.571205082302367995e-01
1.544412193995921189e+04 2.976860883688887682e-01
1.544882796311484344e+04 2.540928142328855999e-01
1.545230507208037307e+04 2.624893578504644553e-01
1.545430459553975197e+04 2.614751964856718569e-01
1.545851727605987071e+04 2.145756662823516681e-01
1.546339007271648552e+04 2.495480903131725436e-01
1.546808076505522331e+04 2.687649172899715388e-01
1.547156708418047674e+04 2.810776299419855406e-01
1.547358265881418811e+04 2.543370734131932820e-01
1.547783661223644958e+04 2.664093350547791506e-01
1.548265053004768379e+04 2.831144914652598543e-01
1.548756176192330167e+04 2.972690485746341538e-01
1.549164527597949927e+04 2.704230225103890217e-01
1.549285536264303664e+04 2.927336217670424290e-01
1.549710284916676574e+04 3.040915679443059183e-01
1.550191849664431356e+04 2.936555626857616508e-01
1.550672604499814042e+04 3.091114302382736434e-01
1.551089701130986941e+04 3.723641351323200843e-01
1.551212161858836771e+04 2.968904654520324038e-01
1.551626520556376636e+04 3.013881853214162576e-01
1.552118494907350396e+04 3.010491392486703277e-01
1.552600697929993476e+04 2.982867481428501666e-01
1.553018142574594458e+04 3.229794384161429610e-01
1.553138859343971490e+04 3.187254072546091832e-01
1.553563565313679646e+04 3.653300526296352491e-01
1.554045264635481544e+04 3.351587052482558060e-01
1.554526882471506542e+04 3.675779131014576540e-01
1.554944265756876121e+04 3.352545202537256519e-01
1.555066898025160663e+04 3.237696888166438081e-01
1.555491098347062689e+04 3.505864820336160315e-01
1.555971993849833780e+04 3.252390923280217838e-01
1.556454019399433491e+04 3.049501963194649612e-01
1.556871882675482448e+04 2.903978922458481104e-01
1.556993014224916442e+04 3.362377392755631633e-01
1.557417873819091983e+04 3.128236884526829353e-01
1.557900079454484512e+04 3.295489001161854836e-01
1.558381977278923296e+04 3.451029201515057321e-01
1.558799011648959458e+04 3.607456276984319365e-01
1.558921481437278271e+04 3.139010620467640456e-01
1.559345599257265530e+04 3.804888568429932172e-01
1.559827853806252642e+04 3.510351921172625289e-01
1.560309968311352713e+04 2.851640087623422692e-01
1.560726927857691226e+04 3.590770946014795184e-01
1.560847912920674935e+04 3.216717448756288844e-01
1.561273082102352782e+04 3.573153606030238238e-01
1.561755542880810935e+04 3.296667350413077791e-01
1.562237480321360454e+04 3.085608695351771402e-01
1.562654117501279507e+04 3.534064364359901789e-01
1.562777176843539928e+04 3.719087360882261661e-01
1.563201212117472460e+04 3.208514291118026995e-01
1.563683450034056841e+04 2.877488072490686499e-01
1.564165683790563889e+04 3.186027179680442911e-01
1.564581874401561799e+04 3.673851638901879380e-01
1.564706152465118612e+04 3.231521451253157040e-01
1.565129651806727452e+04 3.338246589523474195e-01
1.565611660548484906e+04 3.956707823877031460e-01
1.566092942779034638e+04 3.228525076162964691e-01
1.566509624758745485e+04 3.567933328573743013e-01
1.566633290524063523e+04 3.557433945178676282e-01
1.567058167201775359e+04 3.597661477229238125e-01
1.567520901396367299e+04 3.002192028312473115e-01
1.568032003809078014e+04 3.041091509787791636e-01
1.568436877512041247e+04 2.782267236780444075e-01
1.568563346661444848e+04 3.181162841318564971e-01
1.568993058547184410e+04 3.216827299084888403e-01
1.569457667563325413e+04 3.096215109299214063e-01
1.569951196399610308e+04 3.361587254706182581e-01
1.570366669648843708e+04 2.919165439782304694e-01
1.570492386294364769e+04 3.274862180109889276e-01
1.570915399487366449e+04 2.933431113998498652e-01
1.571397036086678781e+04 3.240105450516471697e-01
1.571878913114499483e+04 3.101287566756055769e-01
1.572295248303393419e+04 2.843983860638406025e-01
1.572420176900513434e+04 3.082229286292011428e-01
1.572843407896769349e+04 2.724035309471246613e-01
1.573326871012289484e+04 2.756396931369143322e-01
1.573808497137214727e+04 2.811457630542565367e-01
1.574225035182753345e+04 2.717542792859449774e-01
1.574350587610652474e+04 2.697649652597680636e-01
1.574773312941137010e+04 2.455085302271976244e-01
1.575256111506355228e+04 2.607777340888876028e-01
1.575738200401797985e+04 2.512464418302073343e-01
1.576153105018103452e+04 2.246709294334588991e-01
1.576280174787575561e+04 2.562106118921006481e-01
1.576701687127040714e+04 2.530078536207389650e-01
1.577184090864404243e+04 2.478498742400455923e-01
1.577666287858860778e+04 2.476411713295616490e-01
1.578082335622829123e+04 2.373922496141370742e-01
1.578208284421634380e+04 2.263114048030065439e-01
1.578631697884901769e+04 2.565651549836889256e-01
1.579113673123358058e+04 2.125754752255717417e-01
1.579596450881846067e+04 2.243996589330156111e-01
1.580011290610386277e+04 2.484717544857052984e-01
1.580139382554129224e+04 2.077990943512974809e-01
1.580561380531255782e+04 2.235727699190107054e-01
1.581043672096848968e+04 2.084147001159836476e-01
1.581526469362184253e+04 1.881904513266052792e-01
1.581940189144320721e+04 2.439588995297580498e-01
1.582069545542075684e+04 2.029387867606781692e-01
1.582489951049315096e+04 1.779249263823920457e-01
1.582972548622900831e+04 1.914417655437380683e-01
1.583455132682576368e+04 2.497629479028946886e-01
1.583869455284314790e+04 1.719567142758969547e-01
1.583998650013275073e+04 1.599032785189670181e-01
1.584420313713552969e+04 1.581807407727532089e-01
1.584902892901332780e+04 1.596610002034373477e-01
1.585385483280740664e+04 1.391079283024196644e-01
1.585799145835949457e+04 1.758813220665726706e-01
1.585929605222167993e+04 1.606632834473140370e-01
1.586350697435989787e+04 1.908835996170356319e-01
1.586833407742737108e+04 1.903824259027102339e-01
1.587316220243628231e+04 1.467436432682126535e-01
1.587727542854961030e+04 1.715820916271790508e-01
1.587858603030731865e+04 1.307571018436036181e-01
1.588280400840839866e+04 1.683842212989644094e-01
1.588763177352576531e+04 1.505281327312758266e-01
1.589245999342391769e+04 1.375696688232763698e-01
1.589659472266740704e+04 1.494987069127867441e-01
1.589790145264362582e+04 1.431228987101133554e-01
1.590211206386704725e+04 1.521444292955730360e-01
1.590693567237764546e+04 1.259677591999303070e-01
1.591176822359889411e+04 1.200469383836460097e-01
1.591588755573155322e+04 1.432773407143398403e-01
1.591722292905844552e+04 1.234043910395430099e-01
1.592142149011365109e+04 1.190873082837976410e-01
1.592624616936851271e+04 1.203057280513138150e-01
1.593106872225259758e+04 1.152552278798828489e-01
1.593520005710856640e+04 1.107800233070495299e-01
1.593651133739022407e+04 1.076002751106511224e-01
1.594072526828770788e+04 1.111794399798936295e-01
1.594554903903551713e+04 1.012841567979279045e-01
1.595038156096819330e+04 1.009933386970203184e-01
1.595451532241506357e+04 8.776139211577566046e-02
1.595583317019730202e+04 9.410258875829313752e-02
1.596003059676625162e+04 8.240011837868910227e-02
1.596485811435955475e+04 8.448232118771362154e-02
1.596968703870681929e+04 1.230587989662214055e-01
1.597380489732229944e+04 1.154071471922990116e-01
1.597514890677508629e+04 7.132054182784346164e-02
1.597934304503272324e+04 1.067117468529594770e-01
1.598416082402529355e+04 7.090984933283021874e-02
1.598898987652179858e+04 8.891870053873399127e-02
1.599311321173384385e+04 7.966860435264908058e-02
1.599445718620709704e+04 9.372251284384200409e-02
1.599866060534844655e+04 9.669099693417436414e-02
1.600347680904127810e+04 8.884715064092515990e-02
1.600831060796792372e+04 8.726229312107704195e-02
1.601243185362872464e+04 7.707039224401913968e-02
1.601378311597601351e+04 8.249952923702677521e-02
1.601796600534732352e+04 7.250499303020926933e-02
1.602279416537788893e+04 5.918068574672921689e-02
1.602762331101562995e+04 5.679760499462299661e-02
1.603173148537822635e+04 5.896709459617521798e-02
1.603309551902476051e+04 2.836521047256852085e-02
1.603726238605013714e+04 1.102731264988464355e-01
1.604209282302902648e+04 1.029994975097605486e-01
1.604678973699928065e+04 5.875465220757089546e-02
1.605021597263521835e+04 9.121608439151571157e-02
1.605239916640053707e+04 8.850640446646604320e-02
1.605658945104513805e+04 8.055429005361851302e-02
1.606142247348346245e+04 5.915445453067922493e-02
1.606599261461603601e+04 1.138524645514343847e-01
1.606912014138327504e+04 6.163237567457284516e-02
1.607172942692861943e+04 5.924312404096968021e-02
1.607590941270453186e+04 1.303087721101996721e-01
1.608074231953795970e+04 7.233187157504587794e-02
1.608529997830155116e+04 6.144893915928627270e-02
1.608843717721029861e+04 8.452920594962358425e-02
1.609103429764331122e+04 7.769218689066441363e-02
1.609522636357177726e+04 9.782061777537524871e-02
1.610004953705744992e+04 7.979019502134428177e-02
1.610461806437159976e+04 1.028425762579274066e-01
1.610774422991207393e+04 1.008185645309327694e-01
1.611038405269484247e+04 6.525186881497528624e-02
1.611454707697591584e+04 1.032774340777152522e-01
1.611937809104363259e+04 3.832727001968769948e-02
1.612371559947419155e+04 1.092191222892739261e-01
1.612670071071419807e+04 1.101847741202793413e-01
1.612969811437779208e+04 1.123817571829171386e-01
1.613387169758739037e+04 9.697560883047326441e-02
1.613870254581399786e+04 9.004768272945455621e-02
1.614303523725858940e+04 1.282991885536466925e-01
1.614602486748933006e+04 1.007307949832450672e-01
1.614900807374787655e+04 8.478417852051856052e-02
1.615318991359149186e+04 9.132521139550517364e-02
1.615802441861795887e+04 9.089697192734122466e-02
1.616211653118690629e+04 9.199360764273460667e-02
1.616512699976167460e+04 9.889958209941775158e-02
1.616834404930955861e+04 7.600814254583063145e-02
1.617251576890517390e+04 9.160010542257174260e-02
1.617734760612065293e+04 6.974817769459003280e-02
1.618144626760868232e+04 1.169120234669762393e-01
1.618445696946751377e+04 9.789522816997393850e-02
1.618767874905239296e+04 8.005456571067950944e-02
1.619184646024897847e+04 6.785787984814907470e-02
1.619666744577959071e+04 1.047411416892819747e-01
1.620075375320479543e+04 1.313867900981838255e-01
1.620377417668433191e+04 7.410457068997421126e-02
1.620699315171397029e+04 1.004071051230037981e-01
1.621116197680472396e+04 9.896736158240412862e-02
1.621599211536416624e+04 1.013320627799645934e-01
1.622007676909656948e+04 1.190207821511597847e-01
1.622310626693630547e+04 9.843568263270616181e-02
1.622633216666288899e+04 1.184212547706106344e-01
1.623049329091294749e+04 1.185479703739541202e-01
1.623532624221124024e+04 1.613913918059015906e-01
1.623940105206670705e+04 9.954156062449871778e-02
1.624243800948625540e+04 1.135234345166635656e-01
1.624567022462932437e+04 1.395589179184969497e-01
1.624982477480558737e+04 1.091533385066456169e-01
1.625464630124764699e+04 8.440122349053903739e-02
1.625873418806295740e+04 1.070989748047779105e-01
1.626176011204422139e+04 1.269139075600333455e-01
1.626500000798686233e+04 1.223089656129917185e-01
1.626914801668682048e+04 1.141886520404194333e-01
1.627398357333883541e+04 1.198670263861929541e-01
1.627805577076333975e+04 1.256214451774045615e-01
1.628109180069487957e+04 1.210651661458112954e-01
1.628433022924043507e+04 1.042640238775504324e-01
1.628848870348266610e+04 9.802897667437300566e-02
1.629333643457596554e+04 1.166396289569270744e-01
1.629738918489010211e+04 1.090529052109526081e-01
1.630014211044920376e+04 1.058381486939310584e-01
1.630339737058275750e+04 1.299551456160756568e-01
1.630780553271867029e+04 1.227076373172426710e-01
1.631263749912262028e+04 1.396031764652786722e-01
1.631670278961726399e+04 1.297523796536945717e-01
1.631879975371134060e+04 1.207455851307460276e-01
1.632245107051114064e+04 1.158349173424157719e-01
1.632714873259357046e+04 1.609823073169071583e-01
1.633198026204167763e+04 1.133648317131774469e-01
1.633603920626705258e+04 1.614935045516013856e-01
1.633814088988340518e+04 1.117175403215684010e-01
1.634177881706527842e+04 9.407050329671813593e-02
1.634648242052109163e+04 1.422918597139182506e-01
1.635131449697359130e+04 1.304201537142587464e-01
1.635537018052532767e+04 1.683284765618470735e-01
1.635748134044333892e+04 1.673830582365800068e-01
1.636112759090121108e+04 1.119443452480198414e-01
1.636580894449516563e+04 1.478163797152479975e-01
1.637064564494458318e+04 1.515762779379400405e-01
1.637470218680681864e+04 1.414942967374303029e-01
1.637680675716345286e+04 1.394568385642536434e-01
1.638046570199374219e+04 1.533177864004549029e-01
1.638515629335860649e+04 1.481845565410954135e-01
1.638995667472330751e+04 9.951472106339658008e-02
1.639404049860618397e+04 1.305578840272476615e-01
1.639545172815436308e+04 8.924296022888367208e-02
1.639976324816948181e+04 6.761493813873094283e-02
1.640433669290421312e+04 1.580521563276029995e-01
1.640932882364021862e+04 1.758406505528652686e-01
1.641337593616863887e+04 8.821348694876732233e-02
1.641549385035668456e+04 1.394317204645951491e-01
1.641912895677892811e+04 1.353469974674788023e-01
1.642382804735751779e+04 1.467704368409963878e-01
1.642866469149624027e+04 1.342584396950145809e-01
1.643270912375394619e+04 1.533784202630737170e-01
1.643419843966505505e+04 1.886675538792724482e-01
1.643832984275282433e+04 1.770200672620376448e-01
1.644316576576271837e+04 1.284022816796618893e-01
1.644800162382321651e+04 1.542685057999748366e-01
1.645204018262612226e+04 1.816208238725491864e-01
1.645354920964206030e+04 1.602110718423657432e-01
1.645767430324324596e+04 1.513709284651406084e-01
1.646250972709575944e+04 1.664080058658946037e-01
1.646703125896377969e+04 1.680882122726796157e-01
1.647021701423836566e+04 1.690721937433668220e-01
1.647289844253332922e+04 1.659106215611709789e-01
1.647700572951494541e+04 1.740251881518933286e-01
1.648184338290709638e+04 1.488234001493306535e-01
1.648636606416796712e+04 1.566593105943500930e-01
1.648954835354460738e+04 1.656722706081750762e-01
1.649223142765490411e+04 1.201930744134051404e-01
1.649635274791402480e+04 1.836695933629610977e-01
1.650118483876365644e+04 2.024729327341930896e-01
1.650570475561567582e+04 1.463369898307545769e-01
1.650889346876487252e+04 1.654322143154359770e-01
1.651158451442302612e+04 1.709392879926677211e-01
1.651569929048472477e+04 1.806460216167032340e-01
1.652054529889527475e+04 1.511646087524643189e-01
1.652506534230546458e+04 1.554929498964960077e-01
1.652824751530871072e+04 1.698602163730760783e-01
1.653091671498298092e+04 1.595991055683926574e-01
1.653503990638015603e+04 1.657785632065518489e-01
1.653987516784553372e+04 1.622236952390287146e-01
1.654422145582155281e+04 1.478748000938231444e-01
1.654729740125406170e+04 1.705617035129745329e-01
1.655027177585983736e+04 1.589218014418067315e-01
1.655438456799462074e+04 1.645305410779596134e-01
1.655922328347805887e+04 1.855195708439826563e-01
1.656354524845011110e+04 1.738293639131979484e-01
1.656665560945386824e+04 1.657265097354212735e-01
1.656962295025017374e+04 1.448317851873697493e-01
1.657359121577375117e+04 1.475005132885994774e-01
1.657857284231879385e+04 1.669993555923928452e-01
1.658296995297205649e+04 1.656884907040777621e-01
1.658600408758735284e+04 1.677868339050831437e-01
1.658895964754287343e+04 1.743518295443595434e-01
1.659306989803608667e+04 1.653788264687603149e-01
1.659791552135845632e+04 1.674938507219242145e-01
1.660197173016954184e+04 1.345141535288640333e-01
1.660503117085116901e+04 1.594523712238273550e-01
1.660831922299595681e+04 1.849369257301727854e-01
1.661242815872203573e+04 1.703284217027736802e-01
1.661726412180541956e+04 1.715711161944604157e-01
1.662127823911501764e+04 1.371073649177968201e-01
1.662440047525735281e+04 1.603698053331046591e-01
1.662770600170532271e+04 1.744875586911542598e-01
1.663177993900050933e+04 1.565531172891965472e-01
1.663662272974874213e+04 1.520574234445389306e-01
1.664060417483018682e+04 1.612632441255337501e-01
1.664354327900143107e+04 1.563594249927368063e-01
1.664702203922292028e+04 1.706833022837979941e-01
1.665112777272236053e+04 1.391537022150267644e-01
1.665595244566816109e+04 1.619475602088567834e-01
1.665996047063062724e+04 1.291755772633750854e-01
1.666308358499699534e+04 1.310330650085073101e-01
1.666637908934475490e+04 1.531007563332115184e-01
1.667047471861714439e+04 1.503675850966925964e-01
1.667526903022098122e+04 1.386118581958200313e-01
1.667930829570742935e+04 1.319274046173946890e-01
1.668209107838092677e+04 1.294331357291042262e-01
1.668538294978845443e+04 1.957312220855129958e-01
1.668979400607910065e+04 1.623352743826790012e-01
1.669465682636890415e+04 1.464386794134759362e-01
1.669864821080792171e+04 1.761302276162322600e-01
1.670082277510899803e+04 1.752745084052377000e-01
1.670448756574942672e+04 1.762283975671165015e-01
1.670916162274795715e+04 1.844697479788449945e-01
1.671400057500792900e+04 1.327770455222021251e-01
1.671799762815987560e+04 1.776183017127681840e-01
1.672018227789543744e+04 1.738389028009386383e-01
1.672384473870708098e+04 1.431656462250555373e-01
1.672851671033631646e+04 1.627752404321454460e-01
1.673335551673496593e+04 1.692124660380682766e-01
1.673735337848138442e+04 1.478121752648287601e-01
1.673954065306309712e+04 1.219473418455345182e-01
1.674320294181770078e+04 1.479373660385824851e-01
1.674787098682398573e+04 1.414595085647041284e-01
1.675269968413819879e+04 1.252528800839790291e-01
1.675670617186319214e+04 1.393791078788568782e-01
1.675888244106009006e+04 1.295886759280721612e-01
1.676255494916828320e+04 1.167221844816138943e-01
1.676721375345173874e+04 1.248433539979850876e-01
1.677206008579037734e+04 1.356761757698575210e-01
1.677605247899796450e+04 9.133280954806966001e-02
1.677824342564736435e+04 1.113096447300071512e-01
1.678190503621328025e+04 1.228422834207234943e-01
1.678659930079901460e+04 1.057543945615989078e-01
1.679107619654517475e+04 1.219706562387963406e-01
1.679404040269892357e+04 1.290452168257945065e-01
1.679759933496456870e+04 1.180467268840520167e-01
1.680126351846655598e+04 1.174950135260527107e-01
1.680593307236879991e+04 1.145271535329021040e-01
1.681042312547090114e+04 1.119515262175209552e-01
1.681362435126530181e+04 1.091176994787046162e-01
1.681636458430366474e+04 1.209114242676649631e-01
1.682044649825016313e+04 1.256582032648988212e-01
1.682516372675743332e+04 1.065836278683775368e-01
1.682957015954615417e+04 1.042703512020140832e-01
1.683270644008985255e+04 1.249615384493340114e-01
1.683572906754737051e+04 9.003955370496048716e-02
1.683979634222167078e+04 1.304576968449118468e-01
1.684463327235952238e+04 9.516999807657727795e-02
1.684892833134852845e+04 9.229375146195942237e-02
1.685206648776335715e+04 1.289681922392134916e-01
1.685511013803985043e+04 1.292772886706033408e-01
1.685915546881846967e+04 1.038094081219742559e-01
1.686398448569943866e+04 1.074755611422145291e-01
1.686828318170351849e+04 9.446600265807852947e-02
1.687141095074406621e+04 1.075456191101996917e-01
1.687442902719762424e+04 1.104640994722303760e-01
1.687851483181205549e+04 1.024571447863892176e-01
1.688334200112807230e+04 1.034821380982415412e-01
1.688762975200033179e+04 1.426218524419402556e-01
1.689076986060665149e+04 1.205188863131184257e-01
1.689379890324992812e+04 1.311307837656111031e-01
1.689785807861762441e+04 1.007559467849575008e-01
1.690269798661114328e+04 9.930153777569217244e-02
1.690697809766092178e+04 9.164664558090972191e-02
1.691013005394818174e+04 8.844101854307280519e-02
1.691316416074922017e+04 8.757699046318129232e-02
1.691722090797224882e+04 1.305718397948319176e-01
1.692204507556439785e+04 1.281056473921692862e-01
1.692601171539672941e+04 1.038671806623032434e-01
1.692918171191640795e+04 1.066757236223787320e-01
1.693251662996493542e+04 1.086392830037431478e-01
1.693657291615381109e+04 1.010055307900196153e-01
1.694140979040959064e+04 1.301884018073105331e-01
1.694536354038938953e+04 1.144414851827824792e-01
1.694852744495315346e+04 1.515306177121276687e-01
1.695187485521757117e+04 1.040941449609831815e-01
1.695592593718744683e+04 8.476696911721236238e-02
1.696077115921170480e+04 1.287968128298393189e-01
1.696471697094614137e+04 1.112381962026765952e-01
1.696788800297858688e+04 1.264359856535249849e-01
1.697124062390299878e+04 9.248171672757141137e-02
1.697527418080133066e+04 1.073939893278861718e-01
1.698014387227430052e+04 1.018223693171709660e-01
1.698408948592946035e+04 1.046306052784601731e-01
1.698671363275728072e+04 1.013163238583277281e-01
1.699015150337115847e+04 1.120544013254696353e-01
1.699464195680409102e+04 1.125998251985137200e-01
1.699947531198004435e+04 7.906712104595885193e-02
1.700342486785276560e+04 2.530792659783079879e-01
1.700607652346439136e+04 7.306519475118829210e-02
1.700950332126710055e+04 1.167919222414548069e-01
1.701399658059302601e+04 1.085443607258876064e-01
1.701883697384937841e+04 1.108211001839622817e-01
1.702277928935676755e+04 1.458849296119067163e-01
1.702543471926766142e+04 1.082129367300715128e-01
1.702887737450831992e+04 9.470360997672931658e-02
1.703335312932399029e+04 1.000452771716601047e-01
1.703819535022008495e+04 1.030001922744686049e-01
1.704214984733450183e+04 9.297506105909321417e-02
1.704439025301178117e+04 1.057786280306991650e-01
1.704805007126682176e+04 1.179186827193491188e-01
1.705271187520422245e+04 1.167309506379630296e-01
1.705742404146704212e+04 1.118071161464287699e-01
1.706090882351455002e+04 1.079084373232518934e-01
1.706376832785812439e+04 1.160899082295926144e-01
1.706740893979585235e+04 1.228747152153916444e-01
1.707207043865934611e+04 1.523672722728156848e-01
1.707633674735754175e+04 7.897262792158052380e-02
1.707950228363939095e+04 6.147472929706369188e-02
1.708312243352304358e+04 8.041539708531403319e-02
1.708676487054423706e+04 8.944862363121297566e-02
1.709141755234036100e+04 1.197825161504458974e-01
1.709570111272368376e+04 1.091582453340216446e-01
1.709885377602178414e+04 1.257497637165726490e-01
1.710246452462472371e+04 1.117743781373464890e-01
1.710612227205252566e+04 9.867736266946346146e-02
1.711078109107985802e+04 8.364389710318366478e-02
1.711505105140590604e+04 9.365340948962289080e-02
1.711820818774571308e+04 1.473652271814218928e-01
1.712127204138152592e+04 1.235744975958013026e-01
1.712530289574783455e+04 4.461684788193526208e-02
1.713014352808549665e+04 1.359656238610349455e-01
1.713440858884235058e+04 1.297501654722578723e-01
1.713757047383492682e+04 1.165764679668927356e-01
1.714062960780182038e+04 8.594281299093656235e-02
1.714465509238046798e+04 1.066031417448407986e-01
1.714949703707978915e+04 8.781004499887475057e-02
1.715377372071154241e+04 8.825019359036030686e-02
1.715692808819444326e+04 9.371425842684982799e-02
1.715999316123445169e+04 9.722151982702587070e-02
1.716402118126099231e+04 9.729201625240664619e-02
1.716886243131495212e+04 9.988647816657723888e-02
1.717313437879583580e+04 8.456889906523080980e-02
1.717628028212171193e+04 1.106185694798997449e-01
1.717935846867560394e+04 1.016584593769854356e-01
1.718337845564312374e+04 8.171453805533078485e-02
1.718824419111178941e+04 9.267093065682105446e-02
1.719215819847395323e+04 1.084440463304218311e-01
1.719534603021932344e+04 1.143199926907425973e-01
1.719871029829161125e+04 1.016437419427010797e-01
1.720272294556646739e+04 1.012905479571583334e-01
1.720756748056769720e+04 8.303675667099634505e-02
1.721148858652618583e+04 8.586636950434517468e-02
1.721469072735003283e+04 1.321803552953067507e-01
1.721806575374563181e+04 9.322203894126133983e-02
1.722209027235558096e+04 1.064033657415924122e-01
1.722693290897388943e+04 9.723172424973745842e-02
1.723086194772214003e+04 8.879453744655650682e-02
1.723386435156938751e+04 9.473318152520250612e-02
1.723723277754423543e+04 1.157627909221826817e-01
1.724145289906561084e+04 8.370748245295439594e-02
1.724629357233121118e+04 7.050890305357310206e-02
1.725020918893726048e+04 1.382842042453040765e-01
1.725322134634090253e+04 8.307162497462459994e-02
1.725659551215855026e+04 7.871422943885887646e-02
1.726080126450104945e+04 1.341859271503798301e-01
1.726564761022742096e+04 1.057189677712092324e-01
1.726957536340461593e+04 8.921857555847864663e-02
1.727257440172502902e+04 9.691121241562186683e-02
1.727594842223205342e+04 8.433304073992042849e-02
1.728016828154988616e+04 1.400709964761970849e-01
1.728500856095965355e+04 9.935286018368925942e-02
1.728890077953999571e+04 1.154183221144155502e-01
1.729193265537169646e+04 1.110952241552305014e-01
1.729532291456839812e+04 9.869722818773796202e-02
1.729952858894843666e+04 1.120037970469099919e-01
1.730423932435260213e+04 1.092781509251134903e-01
1.730775719357557318e+04 1.138568388166289330e-01
1.731097736645970508e+04 9.540106040951215616e-02
1.731439603133488708e+04 1.225218355121493741e-01
1.731888374903836666e+04 1.208772496394320412e-01
1.732357893249896733e+04 1.385301637487274251e-01
1.732710443289183240e+04 1.239269388113683479e-01
1.733032124290885986e+04 1.227517966221043227e-01
1.733376481254201644e+04 1.327234828434970815e-01
1.733824011047407839e+04 1.099709903442266379e-01
1.734294901105125609e+04 1.420291668534567342e-01
1.734648037016532908e+04 1.410054079016619111e-01
1.734968484037991584e+04 1.214427259499706174e-01
1.735312449209712941e+04 1.474045914464640616e-01
1.735759973379358780e+04 1.355963653131165847e-01
1.736214976330746504e+04 1.367461927014441414e-01
1.736540376740225111e+04 1.264300262768447980e-01
1.736868962159118018e+04 1.215660170868041595e-01
1.737228240456524873e+04 1.527774094351374568e-01
1.737695045551935618e+04 1.335273462792217203e-01
1.738149200142546761e+04 1.155557613873171574e-01
1.738475309936920530e+04 1.143920973125008983e-01
1.738746061866335731e+04 1.621729321695924431e-01
1.739147051870582800e+04 1.385810392082774400e-01
1.739631372490842477e+04 1.377778436064219514e-01
1.740058931822180602e+04 1.372024617909015087e-01
1.740372485712689740e+04 1.355555322924549000e-01
1.740681924379653719e+04 1.286032701163707936e-01
1.741083714452170534e+04 1.610783731338978064e-01
1.741568704954937857e+04 1.436348635427082132e-01
1.741995824027905110e+04 1.343922525909677368e-01
1.742307842038255694e+04 1.499448946034680763e-01
1.742618894565386290e+04 9.907237679906728822e-02
1.743017916968525606e+04 1.400852398763099138e-01
1.743502100943878759e+04 1.724142905294353822e-01
1.743893068883519300e+04 1.420030376532507299e-01
1.744214178887019443e+04 1.610074768902919617e-01
1.744553589800881309e+04 1.271821516407976582e-01
1.744954030634320225e+04 1.582013981620202236e-01
1.745438039400031994e+04 1.913824730065893931e-01
1.745829035758351893e+04 1.770696558793697639e-01
1.746129520246057291e+04 1.566945165775681104e-01
1.746472202042012941e+04 1.639853840538856578e-01
1.746890564067277592e+04 1.544650124026640259e-01
1.747375399682722491e+04 1.656326329338321801e-01
1.747765838895364868e+04 1.466475435932404758e-01
1.748065457449935275e+04 1.639027924095566857e-01
1.748409102212577272e+04 1.616552682296610866e-01
1.748825229483899602e+04 1.455071710495485504e-01
1.749310270766004760e+04 1.516933648960209768e-01
1.749700536314555575e+04 1.662406663765770287e-01
1.749999845570062098e+04 1.720151591597862684e-01
1.750342466467192935e+04 1.726198772577699492e-01
1.750761020751609249e+04 1.642299549990295648e-01
1.751244849895357038e+04 1.663232440344975804e-01
1.751635844764557260e+04 1.921745253161380451e-01
1.751935790178038951e+04 1.752329880394813133e-01
1.752279896398132769e+04 1.485798857106850890e-01
1.752696825508028269e+04 1.889101008415175476e-01
1.753148658221625737e+04 1.508859366334179553e-01
1.753521472788396204e+04 1.450395715819306763e-01
1.753871912825578329e+04 1.562361476268377125e-01
1.754214240348611202e+04 1.680264850556717759e-01
1.754631601697146107e+04 1.539311869069044658e-01
1.755102069807507360e+04 1.683170213815618210e-01
1.755458559092216456e+04 1.586231349001437640e-01
1.755805667292188446e+04 1.610990953585339502e-01
1.756150958740289934e+04 1.558160272520971723e-01
1.756569290965881373e+04 1.578496727469157201e-01
1.757019623207821496e+04 1.404265406253060733e-01
1.757372157584092929e+04 1.612014949539498088e-01
1.757742266647209544e+04 1.766758544185026703e-01
1.758086972001774484e+04 1.634548342564362544e-01
1.758511162720905850e+04 1.537714413530245350e-01
1.758974815286765079e+04 1.601299885163976200e-01
1.759329134145364878e+04 1.426918107024226778e-01
1.759677550446539681e+04 1.709074720039919226e-01
1.760020988159929766e+04 1.572625555328130975e-01
1.760437836774204698e+04 1.694120397511748588e-01
1.760905278023136634e+04 1.704220003329934285e-01
1.761263658412979203e+04 1.760127329647268313e-01
1.761611051888516886e+04 1.831390334835081568e-01
1.761957803023692759e+04 1.686123128803124205e-01
1.762372782825973627e+04 1.771785181982155344e-01
1.762802452778253064e+04 1.361830085718588323e-01
1.763199138064318322e+04 1.282868160448955019e-01
1.763538327501001550e+04 1.686767973347720606e-01
1.763864637111970296e+04 1.637179635826110924e-01
1.764308594093147622e+04 1.977675020501395986e-01
1.764775563931229044e+04 2.085183189482149035e-01
1.765133986283434933e+04 9.449147931158412284e-02
1.765450922294367047e+04 1.454830238975011181e-01
1.765798209858172413e+04 1.471536260611145674e-01
1.766242546510770262e+04 1.632099344430955890e-01
1.766689442933311875e+04 1.576491168037382207e-01
1.767017360848357930e+04 2.146256239887834316e-01
1.767343749203108382e+04 1.831681171841713918e-01
1.767711724634858911e+04 1.681187951870814767e-01
1.768178264112814213e+04 1.682472133143695925e-01
1.768624401967746235e+04 1.840183560762046755e-01
1.768929347677924306e+04 1.614760046772055202e-01
1.769260878122789291e+04 1.887024921246367171e-01
1.769647606102849022e+04 1.699361708482154953e-01
1.770113504897045641e+04 1.613300402003259304e-01
1.770558281535647984e+04 1.946547722219837961e-01
1.770865666738105210e+04 1.515636760602256661e-01
1.771196311213282388e+04 1.529775899552230645e-01
1.771581872196795666e+04 1.344369105116827723e-01
1.772040666015948591e+04 1.762931854146693456e-01
1.772492374148309682e+04 1.483387163945769638e-01
1.772800564100357587e+04 1.514174784264503970e-01
1.773130216843147718e+04 1.547514880126556747e-01
1.773517647128309545e+04 1.300441366530365461e-01
1.773983512365959905e+04 1.726457834242947076e-01
1.774409484020936725e+04 1.531367208882370434e-01
1.774703119618504570e+04 1.515451088786533285e-01
1.775065750871480486e+04 1.416090631227384378e-01
1.775454341752488472e+04 1.428519866617863621e-01
1.775937394366147782e+04 1.598711193362129801e-01
1.776343110006247662e+04 1.494886583460078022e-01
1.776639352388461703e+04 1.419038631651667604e-01
1.776956288665085231e+04 1.467245161771628115e-01
1.777369322351610390e+04 1.539415195203210629e-01
1.777833761335863528e+04 1.301928214623128688e-01
1.778236584305576616e+04 1.557532468866703323e-01
1.778572505248168818e+04 1.395857144624063073e-01
1.778890365666014259e+04 1.257138632227427222e-01
1.779304420243436107e+04 1.516763278181362529e-01
1.779769050399517437e+04 1.399538542513848183e-01
1.780170300456105906e+04 1.457602896343935805e-01
1.780507893041902935e+04 1.571563524716176330e-01
1.780824402573476982e+04 1.158512981594081448e-01
1.781238624658774279e+04 1.441690270156784637e-01
1.781702969812992524e+04 1.339492389378697246e-01
1.782067858550477467e+04 1.764705183966228386e-01
1.782409415575522144e+04 1.353571351349246998e-01
1.782759254256372151e+04 1.214784910802087087e-01
1.783172164861920464e+04 1.202087669198061565e-01
1.783636570844649759e+04 1.757383779036278404e-01
1.784002073984642993e+04 1.256553199636396834e-01
1.784343517515629355e+04 1.319072815373543150e-01
1.784693272273681941e+04 1.450555063343165196e-01
1.785107437959545859e+04 1.493780326955918558e-01
1.785571549248044539e+04 1.546809403218481205e-01
1.785937443818122119e+04 1.526339947246684314e-01
1.786241803380175406e+04 1.326963076927841489e-01
1.786604079140292379e+04 1.470291710794452700e-01
1.787041730780087892e+04 1.795831527953797302e-01
1.787505801310854440e+04 1.259413113932707495e-01
1.787871557843470873e+04 1.579278402806490178e-01
1.788175791945403762e+04 1.695433615359181190e-01
1.788537402947850205e+04 1.577197852967278380e-01
1.788974588744482389e+04 1.181785452505721007e-01
1.789438816403910459e+04 1.300888332271105674e-01
1.789807104089196218e+04 1.476184203307816523e-01
1.790108166019095006e+04 1.148566321704712762e-01
1.790454610755366957e+04 1.095305505347648201e-01
1.790909283992161363e+04 1.419117206408914145e-01
1.791349111058047129e+04 1.485153367332677499e-01
1.791683060727693737e+04 1.612569547067346509e-01
1.792041976017697743e+04 1.433461740995964906e-01
1.792408429755801262e+04 1.531532413570788898e-01
1.792845318507789125e+04 1.172808327541781798e-01
1.793282095252559884e+04 1.273664646430765768e-01
1.793601524755884384e+04 1.374748366967981084e-01
1.793960157238892134e+04 1.263815946121208400e-01
1.794342493535060203e+04 1.228073699959369991e-01
1.794778459318696696e+04 1.572918851566356135e-01
1.795216761590135138e+04 1.231485393461772271e-01
1.795538687022869635e+04 1.204812496219138246e-01
1.795893950273916562e+04 1.312101068943856697e-01
1.796279056176979066e+04 1.375757871627534545e-01
1.796711650608539276e+04 1.297223928627736222e-01
1.797145858675971976e+04 1.260775218773795836e-01
1.797474301638023462e+04 1.172330937779635929e-01
1.797826416678679743e+04 1.052234419510112429e-01
1.798212170300921935e+04 1.842747413772870269e-01
1.798645120491787020e+04 1.957113548325351282e-01
1.799079226396360900e+04 2.016420440617623377e-01
1.799406089376981254e+04 8.837671084409752520e-02
1.799759591482242104e+04 2.551366257705754981e-01
1.800144975864126536e+04 2.421315971526317168e-01
1.800577824146152852e+04 2.535267548515113822e-01
1.801011717341671829e+04 2.440698165806162168e-01
1.801340018975560452e+04 2.306741362986040045e-01
1.801691742018319565e+04 2.864012736925258817e-01
1.802080100702410346e+04 2.037045928417083041e-01
1.802511971660470954e+04 1.517598853525699842e-01
1.802944047078691801e+04 1.730243740229064076e-01
1.803274875013131532e+04 1.714519535310708720e-01
1.803624369487343574e+04 1.480045605001416298e-01
1.804015794252083651e+04 1.361372934448656091e-01
1.804446501689864817e+04 9.653256309614539898e-02
1.804877298662569956e+04 1.334732542523926480e-01
1.805209133595887397e+04 1.637841423544179331e-01
1.805558373313512493e+04 1.820413794195057944e-01
1.805947483597002429e+04 1.408780413622196526e-01
1.806356636174577579e+04 1.940379398279416245e-01
1.806774915412389601e+04 1.201228304413936576e-01
1.807143220993552313e+04 2.251030801676755233e-01
1.807490156342151022e+04 2.514200276959440705e-01
1.807882395471177369e+04 1.206854053530485721e-01
1.808289818976069364e+04 1.343325340764193188e-01
1.808709041403177616e+04 1.652863766528410994e-01
1.809078185396148547e+04 1.240455684414653731e-01
1.809455203433683346e+04 1.429199775517899784e-01
1.809817263352061491e+04 1.258187856197035548e-01
1.810223047568770198e+04 2.244577862501019594e-01
1.810641927440172003e+04 1.510580794822559969e-01
1.810967488573409355e+04 1.886476375318248133e-01
1.811333389773228555e+04 1.747584799270412437e-01
1.811749037706053787e+04 1.817894778132711775e-01
1.812154797952163426e+04 1.610214102373395129e-01
1.812572445161290671e+04 2.260385272256606737e-01
1.812900051720830743e+04 2.617476203276467798e-03
1.813265456795406135e+04 1.857166661756952941e-01
1.813684386703848577e+04 1.934469687351808020e-01
1.814087265770103113e+04 1.606013060810328186e-01
1.814488984401665584e+04 2.012094546192872146e-01
1.814832028489822915e+04 1.308598701449040225e-01
1.815207555194409360e+04 1.672901204461831326e-01
1.815617837725519348e+04 1.390481818656580659e-01
1.815986138703955294e+04 1.151961405135633332e-01
1.816402383554336120e+04 1.977639529236844551e-01
1.816767267515752246e+04 1.454940632565411285e-01
1.817131663227884565e+04 2.226532349550048306e-01
1.817550327548562927e+04 1.257014674225334083e-01
1.817915659265371505e+04 2.624496055734618083e-01
1.818292556535687982e+04 2.352831033966161778e-01
1.818700298870819461e+04 1.727308615273232262e-01
1.819063050418281273e+04 1.879933507447633934e-01
1.819483497612267820e+04 1.529142279906167967e-01
1.819847006341785527e+04 3.038996244240436684e-01
1.820249422711689476e+04 3.301917361336137446e-01
1.820604335866220572e+04 1.952177546676518993e-01
1.820995796231365966e+04 1.857510104278570495e-01
1.821416973320651596e+04 3.203988585542782430e-01
1.821779359511177245e+04 1.248520188567258798e-01
1.822181856726982733e+04 9.502522566281269845e-02
1.822537124093730745e+04 1.913421654187723309e-01
1.822927323280013297e+04 1.545618578920597286e-01
1.823349022955841792e+04 9.307669222007985965e-02
1.823709144479369570e+04 1.695026226831592986e-01
1.824112618508898595e+04 1.425094944599856472e-01
1.824470079950370928e+04 4.732384563278245471e-02
1.824859639192326722e+04 1.461491969184819106e-01
1.825283210616312499e+04 2.106715016875041757e-01
1.825640639373622980e+04 4.646140957736417110e-01
1.826044698946646167e+04 -2.616281785189081971e-02
1.826402574303020810e+04 3.316080133992874712e-01
1.826792301296806909e+04 2.103568336122742244e-01
1.827217395119874345e+04 1.451772027687112665e-01
1.827571388613367890e+04 2.271856146946466259e-01
1.827976380311794128e+04 1.173860753968832410e-01
1.828335544908089651e+04 7.428001240766216040e-02
1.828724441938776363e+04 1.736985069806285809e-01
1.829147285798704615e+04 8.060644512296530340e-02
1.829502143171356511e+04 2.250747530710841271e-01
1.829906926392330934e+04 -1.942287127351065680e-03
1.830268411539560839e+04 1.348475949183137457e-01
1.830654949594884965e+04 1.792756954102008859e-01
1.831081096913939109e+04 3.162430586142777056e-01
1.831432189330145411e+04 1.426691182470462005e-01
1.831838683581519945e+04 1.247449274052297302e-01
1.832199565057448490e+04 3.824297514556439931e-02
1.832587476751735085e+04 1.394726107569214946e-01
1.833015188854044391e+04 1.613784715141612647e-01
1.833364594387620673e+04 9.108110078947642685e-02
1.833770387232060966e+04 1.656922276120003923e-01
1.834133530311123104e+04 2.137607868039823056e-01
1.834518598425344680e+04 2.086031026856788317e-01
1.834944996025637374e+04 -6.655630514242949491e-02
1.835291689391747423e+04 3.722811533896157599e-01
1.835670353026807061e+04 1.264316651542957970e-01
1.836030835210599253e+04 4.308816519709914306e-01
1.836448440594057320e+04 6.261670269298320879e-02
1.836878484247031156e+04 -6.516785972489834711e-01
1.837222556437697131e+04 1.152182832329756851e-01
1.837601373453366614e+04 1.784569798957851838e-01
1.837961346243395747e+04 -9.599863126902727362e-02
1.838379317716688820e+04 3.242678062959450380e-01
1.838809280517651496e+04 8.577495738016270577e-02
1.839151944095547879e+04 2.832438647006070304e-03
1.839531036157410927e+04 -7.360909787671580939e-02
1.839894422147992736e+04 7.563491662330877607e-02
1.840309388542975285e+04 -4.916504789819649279e-02
1.840739853176386532e+04 1.055663408282277310e-01
1.841080630730186749e+04 7.640900953838763998e-02
1.841458652801499557e+04 -7.486028604842887013e-02
1.841864831702096126e+04 -6.279256885768948193e-02
1.842277183556322416e+04 2.362191982810370461e-01
1.842646751850711371e+04 1.848312377957282704e-01
1.842985975629996392e+04 1.464479255825649473e-01
1.843387916124834737e+04 5.229558373500326623e-03
1.843796989272565406e+04 8.201282891338788905e-02
1.844208177822259677e+04 2.094237894307242054e-01
1.844526979397462128e+04 3.370670978450718280e-01
1.844891558003985847e+04 1.280811489232730471e-01
1.845317621840148058e+04 2.026114231492839035e-01
1.845727399316392257e+04 3.381079735352540139e-01
1.846138117681598305e+04 1.487437323549961887e-01
1.846454581471250640e+04 2.907135321727341570e-01
1.846820202272434108e+04 2.622200184391861866e-01
1.847244778606859472e+04 1.477281258543005293e+00
1.847657402208261919e+04 -1.995012017828390050e-01
1.848070793361470351e+04 4.226960142664138442e-01
1.848405108765467958e+04 -2.152114223119656167e+00
1.848727969090747138e+04 3.698770075222476694e-01
1.849155851287487894e+04 1.504676999260241843e-01
1.849588788371046030e+04 1.188857967806137561e-01
1.850001679346707533e+04 1.882928708034238563e-02
1.850316389235386669e+04 9.626977119704928365e-03
1.850657474376798200e+04 1.959322926871074344e-01
1.851085107322989279e+04 7.843504308934994007e-02
1.851539230668873643e+04 6.153715416352337209e-02
1.851969910895035719e+04 1.925920656907869899e-01
1.852243620973702491e+04 3.402730783228238298e-01
1.852585318921161888e+04 1.717527382198451302e-01
1.853013317667506999e+04 1.176059864636986585e-01
1.853468685187132724e+04 -2.994304861908226867e-01
1.853902078488428378e+04 9.906096263340592040e-03
1.854173303293118806e+04 -2.685078478781253650e-02
1.854515781031170263e+04 1.489144635261186178e-01
1.854941934475724338e+04 1.342802922259903331e-01
1.855398425019361821e+04 4.506123409788267281e-02
1.855832803361608239e+04 9.583808115381964310e-02
1.856102759855872137e+04 1.662320079264346384e-01
1.856445199253973624e+04 2.499063883298227040e-01
1.856870379389164736e+04 6.761343947887563099e-02
1.857327146020041255e+04 1.776690791851513740e-01
1.857763764656750936e+04 1.550280307586888451e-01
1.858030104099198797e+04 1.825340919780820137e-01
1.858371588877715476e+04 1.460487820228382194e-01
1.858797787548937413e+04 3.213666036223604694e-01
1.859256420449632787e+04 1.309209684981585964e-01
1.859695007257272300e+04 -6.059848991779350630e-02
1.859959789649871163e+04 -3.247274138049838776e-01
1.860300574094978947e+04 -1.012711347330198380e-01
1.860726239144962528e+04 1.371351928657508525e-02
1.861185387289293794e+04 8.076284170688119435e-02
1.861626065699555693e+04 2.539731273796521499e-02
1.861887975610316789e+04 1.958245554535111843e-01
1.862227985627661474e+04 1.741859457130898181e-01
1.862653688942978624e+04 1.762131878207071345e-01
1.863112836711050841e+04 1.236947256342241369e-01
1.863556291616649469e+04 1.404872974531282404e-01
1.863815121700749296e+04 1.427255918362943738e-03
1.864156057390263231e+04 1.282107288967481995e-01
1.864579943919599464e+04 1.319559367744408962e-01
1.865041263179996167e+04 1.291153330625199880e-01
1.865487650141376434e+04 1.570874045290176213e-01
1.865789595876222302e+04 1.025600723993028984e-01
1.866053177027662241e+04 1.051014939134781445e-01
1.866487932220187577e+04 2.685472829605561329e-01
1.866969308216727222e+04 3.653687856959775965e-02
1.867417343213431377e+04 2.217980757964326810e-01
1.867717898386349043e+04 -1.424940845095736819e-01
1.867980291362204298e+04 7.303849009818413895e-02
1.868415674658022181e+04 2.921701683207307831e-01
1.868898421018334193e+04 1.505290077575334451e-01
1.869347149967272344e+04 1.253487878258391919e-01
1.869643063327449636e+04 -1.574141800192726745e-02
1.869905484924019402e+04 -4.673796048396862135e-01
1.870343668900484772e+04 -4.707428442260527257e-01
1.870825138793904625e+04 6.931205717328052518e-02
1.871277293072738757e+04 -5.322282121915745678e-01
1.871569530092636342e+04 2.993920163052264938e-01
1.871832938542450574e+04 3.582316018641416022e-01
1.872270816927386841e+04 -9.049014522248566630e-03
1.872752874090664773e+04 2.210193262574952078e-01
1.873207084682536515e+04 -4.445545660908991614e-01
1.873495817016130968e+04 -1.739609541958112016e-01
1.873758990248656482e+04 2.152374880481567887e-01
1.874198829822014159e+04 2.517301791619219187e-01
1.874683705765040213e+04 8.804270101099626045e-02
1.875082804980796936e+04 -2.315038617308032981e-02
1.875447387978622646e+04 9.116102055241455393e-02
1.875772608017882885e+04 1.629885630986278866e-02
1.876170796466505271e+04 2.289855149901552644e-01
1.876602298668958974e+04 2.686143104340939503e-01
1.877002943043728010e+04 6.321906464054896646e-02
1.877377380534145414e+04 -2.020162656310403593e-02
1.877720778356998198e+04 1.042713313394376951e-01
1.878100732067426725e+04 5.639001271339764976e-02
1.878522107229733592e+04 1.781794525371072635e-01
1.878930447266621195e+04 7.043109926474992732e-02
1.879306861634279267e+04 1.372952829591298218e-01
1.879636684224610872e+04 1.419858221715294133e-01
1.880019001391306301e+04 1.513084367059939761e-01
1.880442127050001363e+04 2.343164817115854504e-01
1.880832443722846801e+04 1.829555217080776064e-01
1.881198621794701467e+04 2.468043265845625001e-02
1.881550631926012284e+04 4.363206473320859619e-02
1.881936314286240668e+04 6.716559755264682463e-02
1.882358761935936127e+04 5.585903627107535740e-02
1.882767822755207817e+04 1.229631541067252032e-01
1.883155596243710170e+04 9.481820196135645751e-02
1.883486931299062780e+04 1.376327197286215664e-01
1.883855134902204009e+04 3.003075144200537464e-02
1.884279778778069522e+04 -5.913877006335464814e-02
1.884712760524710393e+04 3.344871011598665733e-02
1.885121955964068547e+04 1.272349650606773019e-01
1.885405513362575221e+04 1.092194946481415407e-01
1.885774017715840091e+04 2.472305532041574605e-01
1.886238798691820921e+04 9.432127562436354307e-02
1.886685407895566459e+04 1.827364924262725177e-01
1.887056151610704910e+04 8.941538106732278834e-02
1.887322096970119310e+04 1.477390541825069070e-01
1.887690049262953107e+04 1.318886546384377689e-01
1.888166563434816271e+04 7.083760506601423368e-02
1.888624859643423406e+04 9.593483450602233176e-02
1.888972279449416237e+04 1.832205851465459334e-01
1.889264477791572426e+04 1.458192595311945117e-01
1.889617463882163065e+04 1.800224123987770597e-01
1.890083228102569046e+04 -7.322981445388116253e-03
1.890542793638460353e+04 1.606620540209099945e-01
1.890888250849555698e+04 8.176047525880042466e-02
1.891181904133914213e+04 4.220446953223176700e-02
1.891536646788331927e+04 1.288622137825864468e-02
1.891999745414861536e+04 1.179615608637956531e-01
1.892456865807501526e+04 2.691463691647278389e-01
1.892803815622720140e+04 -1.370258055422314894e-02
1.893097190921286165e+04 1.268752222573655830e-01
1.893480042628950832e+04 1.284594046092861139e-02
1.893943378526032029e+04 2.006853400648861419e-01
1.894399837087237393e+04 1.459337036482905303e-01
1.894752560423412433e+04 9.920512877254668294e-02
1.895045960587379159e+04 1.008115919607532746e-01
1.895420470454298629e+04 1.605564610583710417e-01
1.895876582618934481e+04 1.540773262505529817e-01
1.896318455263907890e+04 1.133731837939211257e-01
1.896669155637652511e+04 8.675792150615795062e-02
1.897000205716652636e+04 6.750229191669160356e-02
1.897374648107229223e+04 1.095818298921183293e-01
1.897802252689741726e+04 2.114663650635308367e-01
1.898236199424405640e+04 4.944950125546711261e-02
1.898528888504490169e+04 -6.180549454064960396e-02
1.898927067980189167e+04 3.082278727370124649e-02
1.899393830072198398e+04 -8.514144270980597562e-02
1.899781456860584512e+04 6.599265250278463224e-01
1.900129472353948222e+04 7.103735158475033007e-02
1.900421226153487805e+04 1.771204693200394420e-01
1.900895039685618758e+04 1.143405985427117105e-01
1.901345759632260160e+04 1.198700010072075578e-01
1.901691497966756287e+04 5.999613822631992555e-02
1.902042755264597508e+04 8.735332757388335201e-02
1.902327951785793994e+04 1.591382295665635382e-01
1.902823462463481701e+04 1.242910108460404256e-01
1.903255626293765818e+04 1.046735711584319828e-01
1.903602604618538317e+04 1.002937817134661319e-01
1.903952619934594259e+04 2.949055897740840981e-01
1.904238967619368486e+04 -2.142145067253170207e-02
1.904739752637421770e+04 5.226368511946994505e-02
1.905225134127403362e+04 -8.701217568894634158e-02
1.905507126893181339e+04 -3.264769228676665802e-02
1.905860736281822028e+04 -9.167745466535362486e-02
1.906146811395455734e+04 -6.055455607112220084e-02
1.906648320887134832e+04 1.337515712205517016e-01
1.907134386623729370e+04 1.377111680420131309e-02
1.907419132449250174e+04 -7.243356304767427367e-02
1.907771375947233901e+04 8.293149729180410157e-02
1.908165633753977818e+04 1.212842285768340883e-01
1.908612641495554999e+04 1.100243078011626241e-01
1.909047292756715251e+04 7.407612870691730744e-02
1.909331854585542897e+04 8.732407330492744646e-02
1.909743794514105684e+04 7.526357752591650296e-02
1.910166450516272016e+04 -9.727743512712048665e-03
1.910548916412329709e+04 2.499916616290522031e-01
1.910957720232713837e+04 5.484069445917717084e-02
1.911237730178955098e+04 3.198866664052649744e-01
1.911717141518298013e+04 7.782753144676365920e-02
1.912167784803120230e+04 -5.829369403712620495e-02
1.912514059788226587e+04 1.329127485827776844e-01
1.912864756104558182e+04 -9.337898365490701624e-02
1.913149318812164711e+04 -5.103269105652739890e-02
1.913629747228019914e+04 -1.117723623669351039e-02
1.914080296572292355e+04 7.468178189006507983e-02
1.914423867419931412e+04 1.221272911977734216e-01
1.914777010341066853e+04 2.121246858237699762e-01
1.915061404386273352e+04 -6.370685534048431409e-02
1.915541630400416034e+04 1.156643407030993193e-01
1.915990852590890427e+04 1.776462447955623747e-01
1.916331061989413502e+04 7.022367012249744467e-02
1.916690291055259149e+04 1.768228829144769532e-01
1.916970372935514024e+04 1.498137384441243225e-01
1.917475047890872884e+04 1.773909261592600539e-01
1.917964724831605417e+04 1.454748981001907637e-01
1.918247554997402403e+04 9.964822962051886335e-02
1.918601630541113263e+04 1.110364287519240295e-01
1.918882634451153353e+04 1.695036558738192700e-01
1.919387152012196748e+04 2.113998265082163153e-01
1.919877999112626640e+04 1.038402617656315335e-01
1.920157046057595289e+04 3.235483280033998876e-02
1.920513840915200853e+04 5.815581282240690486e-01
1.920861463897717476e+04 4.098236671428182043e-01
1.921324293307245171e+04 8.066674184970346051e-02
1.921790422410347674e+04 9.647898936394132263e-02
1.922068294742348735e+04 2.858431484819739382e-02
1.922427490227128146e+04 1.099059246582273774e-01
1.922816782478638561e+04 1.114897486612221322e-01
1.923262912514932395e+04 1.858762498155932530e-01
1.923701998485897275e+04 2.079118182976270879e-01
1.923978518216476004e+04 2.428971754292881535e-01
1.924442077822814463e+04 7.600033421461012406e-02
1.924866768379629502e+04 1.759074844671815741e-01
1.925252540951523042e+04 1.144897153684527359e-02
1.925616436675679506e+04 1.779591766302351941e-01
1.925891705858571731e+04 -4.461114155762805483e-02
1.926376383076861021e+04 5.604979607594369473e-02
1.926824971150415513e+04 1.659546418200802120e-01
1.927168935436095126e+04 1.201807817668474887e-01
1.927532343167423460e+04 1.256116287063349934e-01
1.927802388096046343e+04 1.449860426840478833e-01
1.928287765324354768e+04 1.033918266171867384e-01
1.928737596301704616e+04 1.549796330399981770e-01
1.929077978336512751e+04 2.204706826345586845e-01
1.929435383273131811e+04 1.604358274987947863e-01
1.929714580942438261e+04 2.154113439002277586e-01
1.930223836973307334e+04 6.522192401150977981e-02
1.930716110743489844e+04 1.333978532663950001e-01
1.930990729977852607e+04 7.567675040010168885e-02
1.931355738672102234e+04 6.674603353018232488e-02
1.931628078799900322e+04 1.368073025976931367e-01
1.932137295919132885e+04 1.458558570949816668e-01
1.932633031205458610e+04 6.833272395776392172e-02
1.932906100672650064e+04 8.539065293809482149e-02
1.933267317168625232e+04 1.403083349207216168e-01
1.933540432809154299e+04 1.298020760289979314e-01
1.934030600947262792e+04 7.868686125145624155e-02
1.934544534431432476e+04 1.218792123389885185e-01
1.934815211432095384e+04 1.182362121211246453e-01
1.935181777350696939e+04 4.043319778193713021e-02
1.935453317605901611e+04 1.656458731863232892e-01
1.935963707948333831e+04 1.770538161322211812e-01
1.936458996398865929e+04 1.986381857076775781e-01
1.936728127827084609e+04 8.949649029976798620e-02
1.937097535646277902e+04 1.196676474077600638e-01
1.937437968863035712e+04 9.583172326836239541e-02
1.937904243316847351e+04 1.534357515655715432e-01
1.938371244702862168e+04 1.868657355745792781e-01
1.938645797357112679e+04 2.044621334979627725e-01
1.939110868425398803e+04 8.476040569770314226e-02
1.939502244238213098e+04 1.605034327216730838e-01
1.939865442216799056e+04 1.492168713654573597e-01
1.940289077483614892e+04 1.434889863139812982e-01
1.940555323309230153e+04 1.528237425169965691e-01
1.941047085947166488e+04 1.571869181705895235e-01
1.941563243979978870e+04 1.486565307173381423e-01
1.941823396000887806e+04 1.154783626358948656e-01
1.942200143863093035e+04 8.988420136581272424e-02
1.942472604017462072e+04 1.055294685438989549e-01
1.942961224972907439e+04 8.395074503289615131e-02
1.943412658187767011e+04 7.922574178350121066e-02
1.943747342572508205e+04 9.533154270671233277e-02
1.944116496799350716e+04 1.236352538371359722e-01
1.944388108859000931e+04 8.514928188820114485e-02
1.944874832904202776e+04 1.428758651543752256e-01
1.945393049094383969e+04 1.127132032351379348e-01
1.945651111390560982e+04 9.116796353655963470e-02
1.946031761493084559e+04 1.068548672677452210e-01
1.946298865625470353e+04 1.127645844272919390e-01
1.946810572339264763e+04 1.251426096401394294e-01
1.947308115266632012e+04 1.245142273136851108e-01
1.947574914638921473e+04 8.471060711491713857e-02
1.947945888600765466e+04 9.831713875570227690e-02
1.948212563193642927e+04 1.249490828180711000e-01
1.948725076248624464e+04 1.136675094390916796e-01
1.949225093362516782e+04 1.305319780193133217e-01
1.949491431664428092e+04 1.093728242026717062e-01
1.949862493285403252e+04 9.616373007281420193e-02
1.950131974379000167e+04 1.054258409741557351e-01
1.950639918598314034e+04 1.067852294303425764e-01
1.951135013728633203e+04 1.238001083337119390e-01
1.951403645917989707e+04 1.304837574393522270e-01
1.951777352190123565e+04 1.113933688995406707e-01
1.952041100767577882e+04 1.176090218756246919e-01
1.952556434664816697e+04 1.050501833557912074e-01
1.953053527980181752e+04 1.385413103701438053e-01
1.953318518704761664e+04 1.219620839604020346e-01
1.953692825905869540e+04 1.440983159254967672e-01
1.953959102859143968e+04 1.718216689752909698e-01
1.954472963975268067e+04 1.435429083837930775e-01
1.954970243154451236e+04 1.532307367937643661e-01
1.955235070152502158e+04 1.590299098536175348e-01
1.955669411403108461e+04 1.638432860903191457e-01
1.956009973087461185e+04 1.740057525708370023e-01
1.956428947993309703e+04 1.956241538985592499e-01
1.956885598855595526e+04 1.464272163019457451e-01
1.957148457588859310e+04 1.711104218426618140e-01
1.957643398531676576e+04 2.009084956202907557e-01
1.958069114181093755e+04 1.628891795873720350e-01
1.958376225872651412e+04 1.786057270763126981e-01
1.958797464005904476e+04 1.865135624581343576e-01
1.959065653853319964e+04 1.435213688746040384e-01
1.959561133435805459e+04 1.422412568568348912e-01
1.960007429614856665e+04 1.557233386881179404e-01
1.960343498203916897e+04 1.171949859920959208e-01
1.960716835647893095e+04 1.672662700224456234e-01
1.960995211726849084e+04 1.288485671991970449e-01
1.961483929144326612e+04 1.035837162874261724e-01
1.961925009622142534e+04 1.426976266624037648e-01
1.962279979341561921e+04 1.290419180680851541e-01
1.962633040060157509e+04 1.512234071686918147e-01
1.962913461188368092e+04 1.053946733560329196e-01
1.963411260244753066e+04 1.423783050820606189e-01
1.963912937066175800e+04 1.057320871411050744e-01
1.964172865654570705e+04 1.370972562740732925e-01
1.964552665514648834e+04 1.061195667777877494e-01
1.964811760289784434e+04 1.425788891725142393e-01
1.965328217929184393e+04 9.693004320031595178e-02
1.965828161308471317e+04 1.040467769058598113e-01
1.966089970789021027e+04 1.087788542434170169e-01
1.966469540569894161e+04 8.741151778220655755e-02
1.966729111090925653e+04 8.552094788383222956e-02
1.967245258823455151e+04 9.902791917195644111e-02
1.967745424491799713e+04 1.115094334443822444e-01
1.968008225272188793e+04 1.036384529762785917e-01
1.968387927869097621e+04 1.184178435240118149e-01
1.968643084807761261e+04 1.168959404956785297e-01
1.969160365312382055e+04 1.111889501989787588e-01
1.969663722693827731e+04 8.679841782994154875e-02
1.969921489713938354e+04 8.462188783140635329e-02
1.970304131528106154e+04 9.742598834827560783e-02
1.970560724500188735e+04 7.516230446833332968e-02
1.971078358114045113e+04 1.066976228316420111e-01
1.971581551830398894e+04 1.101558563495707715e-01
1.971839260625094903e+04 8.923801175694978660e-02
1.972220070494878382e+04 9.512843445091516414e-02
1.972477105070693506e+04 1.265322388073391313e-01
1.972996488873498674e+04 1.024693864812761535e-01
1.973497362098818121e+04 9.746562403708892985e-02
1.973758557091966577e+04 1.164311896345615188e-01
1.974137515570874893e+04 9.896752627500894628e-02
1.974446880294861330e+04 9.386768584518430381e-02
1.974926715491493815e+04 1.054849163326149891e-01
1.975415887715546705e+04 9.443183959845326270e-02
1.975671775007646647e+04 8.543733007275014502e-02
1.976171236407153265e+04 8.572249613885271624e-02
1.976596835633446244e+04 6.778977764511950888e-02
1.976900892330808347e+04 6.750295091404111270e-02
1.977333056116493390e+04 1.218965069756380859e-01
1.977590011798518390e+04 1.081040106804148915e-01
1.978089867134306405e+04 1.171629355595630584e-01
1.978538014806747742e+04 6.847465510688813262e-02
1.978868884842496118e+04 1.035300911066821955e-01
1.979250899935068810e+04 9.800514807397452122e-02
1.979508156991052238e+04 1.019948310923797230e-01
1.980024827801383799e+04 9.588390243305119909e-02
1.980528832259930641e+04 1.085177943520827665e-01
1.980784597005520482e+04 1.125292331533059298e-01
1.981165824198235714e+04 8.642922120787738249e-02
1.981423715040024763e+04 9.418031438029363100e-02
1.981942770216224380e+04 1.097457817014660802e-01
1.982447284683181351e+04 1.082821171392559095e-01
1.982703638151271298e+04 1.191664647682557088e-01
1.983086656819405835e+04 1.178192311659031072e-01
1.983343399452963058e+04 1.033713813935858150e-01
1.983861587589929331e+04 1.112903320373563321e-01
1.984367416377747941e+04 1.098565661322937759e-01
1.984622951841714530e+04 1.194684274148784670e-01
1.985006469142828792e+04 1.047436961825061047e-01
1.985260794195736162e+04 9.392059452807326181e-02
1.985779363595511313e+04 1.100825971825346444e-01
1.986285716136080373e+04 1.159692301380402385e-01
1.986540282619147183e+04 1.149359221634934647e-01
1.986925125786680655e+04 1.075836838847843840e-01
1.987180254705030165e+04 1.041589752468191493e-01
1.987699089791005463e+04 1.025515912084983411e-01
1.988204810032992827e+04 1.219395001978456766e-01
1.988460130364633005e+04 1.128942471975112050e-01
1.988845685969062833e+04 1.164731876468328708e-01
1.989095173921667447e+04 1.289885211661953301e-01
1.989616645848691041e+04 1.210037358034782989e-01
1.990118591061415646e+04 1.183189931778175497e-01
1.990375721072240412e+04 1.155016924961514840e-01
1.990761429836569368e+04 1.166509330697550889e-01
1.991016574233060237e+04 1.130623573480956795e-01
1.991533475881065169e+04 1.127597084045830061e-01
1.992038829943915334e+04 1.116856299146433001e-01
1.992291406527883373e+04 1.113777317810705492e-01
1.992680621277945102e+04 1.276415080945287606e-01
1.992930987876902509e+04 1.125066673400758333e-01
1.993453030553712233e+04 1.211323075176048425e-01
1.993958869976285132e+04 1.260059464191300715e-01
1.994210664522397929e+04 1.167090450108668326e-01
1.994597861401040427e+04 1.151927128848084653e-01
1.994853186474759059e+04 1.164461704913293677e-01
1.995371392492389714e+04 1.116916976102347719e-01
1.995879185470103766e+04 1.243784631949126224e-01
1.996131932104973021e+04 1.293336937403120057e-01
1.996518443040712737e+04 1.167899179989401320e-01
1.996769654346722018e+04 1.142686680492096263e-01
1.997291748684956474e+04 1.191423269692311881e-01
1.997798191913167830e+04 1.058995135213982586e-01
1.998047809114372285e+04 1.210781234680198132e-01
1.998552652218337244e+04 1.230829286101934594e-01
1.998855078437214979e+04 1.455426936963753470e-01
1.999223027092082339e+04 1.335765802976479066e-01
1.999717003006090090e+04 1.002040983033574834e-01
1.999965534349843074e+04 8.234569348807979638e-02
2.000488769870516262e+04 1.313799617265291875e-01
2.000996555519166577e+04 1.514880083936299415e-01
2.001246523555126259e+04 1.425561464639164555e-01
2.001636351161893617e+04 1.130586681600151550e-01
2.001887741657162405e+04 2.214693091344434317e-01
2.002408356841451314e+04 1.113597660334747913e-01
2.002915984087493416e+04 1.463308187232892355e-01
2.003163890425961290e+04 1.373122280597125211e-01
2.003555821809989720e+04 1.123844032740340948e-01
2.003803276131012899e+04 1.352973239307058151e-01
2.004326568519385182e+04 1.057409677483913957e-01
2.004835539995659929e+04 1.545120188109453119e-01
2.005083412249852336e+04 1.259026793792144827e-01
2.005473293645028025e+04 1.418645550216407480e-01
2.005725946843544443e+04 9.231017146522993433e-02
2.006246551649543107e+04 8.227699280565012319e-02
2.006755223772280078e+04 1.241968008357082626e-01
2.007003224623980714e+04 1.439899856637696096e-01
2.007396729509052238e+04 8.848400639427077274e-02
2.007644484669130179e+04 9.765188359898384352e-02
2.008164918520080391e+04 9.779004624831154346e-02
2.008675179894731264e+04 9.621150216039071890e-02
2.008923075395332125e+04 1.261837756349593054e-01
2.009314993664660142e+04 1.214527167250261802e-01
2.009562491013896215e+04 1.202754575006686616e-01
2.010085730479762424e+04 1.145317068014917450e-01
2.010596518970670877e+04 1.014583255225050967e-01
2.010842168927809689e+04 1.039633278152012480e-01
2.011235945338891179e+04 1.063697038775397591e-01
2.011481631583646231e+04 1.293731773086617132e-01
2.012004517401976773e+04 1.116938953722256267e-01
2.012515193199751957e+04 1.094015594992483881e-01
2.012762685344280544e+04 1.134422111067399236e-01
2.013153944663396760e+04 8.789915958311173005e-02
2.013402820099470773e+04 1.213345299833404611e-01
2.013923686297651147e+04 1.119843746075565721e-01
2.014434165043438406e+04 1.300937273145753026e-01
2.014680245247859784e+04 1.154049636075592661e-01
2.015076860931531701e+04 1.232416671755468401e-01
2.015318587579581435e+04 1.168704999460749017e-01
2.015845597214880399e+04 1.153146127686860978e-01
2.016354781068626471e+04 1.071446624890299570e-01
2.016601001773986718e+04 8.358882287668858990e-02
2.016995270927312959e+04 1.364463534031980785e-01
2.017240835839738793e+04 1.452349031558013703e-01
2.017765688227539067e+04 9.168605703540508300e-02
2.018273996530116710e+04 1.102434757626905154e-01
2.018521981609511204e+04 1.240705951845798433e-01
2.018916768818605487e+04 7.256461514577004779e-02
2.019162381997796911e+04 1.123806412736464005e-01
2.019684931543307175e+04 1.007432742117248675e-01
2.020196289944388991e+04 1.239832363159669715e-01
2.020438506922758825e+04 1.012452928124627227e-01
2.020838163119168894e+04 1.133293792273531303e-01
2.021079939110368286e+04 9.049663244665252793e-02
2.021609036460448988e+04 1.093558673293487382e-01
2.022121980067676850e+04 1.044570236192084445e-01
2.022360635564921904e+04 1.007812313238588414e-01
2.022806413888263705e+04 1.179955307710985196e-01
2.023002853311981744e+04 1.239317331551225559e-01
2.023527296962834953e+04 1.081008518731092632e-01
2.024036499868750616e+04 1.018221186400490447e-01
2.024282023598010346e+04 1.078072331646305754e-01
2.024733383472681453e+04 9.882003787570446673e-02
2.024997961415684040e+04 1.073257090803497737e-01
2.025459951401031867e+04 1.109215955993317626e-01
2.025958523322199835e+04 1.053558549955329604e-01
2.026201529788125481e+04 1.087653283619710587e-01
2.026726646783208344e+04 9.555058394102886044e-02
2.027233423324569230e+04 1.315933943593425026e-01
2.027404487459235679e+04 1.078012096983920337e-01
2.027879256492478817e+04 1.215996540988903696e-01
2.028121775693462405e+04 1.407451087058123884e-01
2.028648442964913193e+04 9.646003123062635298e-02
2.029159893218550133e+04 1.236734315123072525e-01
2.029402891699519751e+04 1.218125244687153219e-01
2.029799646139559627e+04 1.111149490518164723e-01
2.030043572037032936e+04 1.052578550332909230e-01
2.030570044903449889e+04 1.170255060928160756e-01
2.031080669580666290e+04 1.029998245116697658e-01
2.031322324568769181e+04 9.260694814643927186e-02
2.031722352360051082e+04 9.979539211142841870e-02
2.031963116802700824e+04 9.461923517629916569e-02
2.032488603793931543e+04 1.006290000356755282e-01
2.033001141496622586e+04 1.086259278962844743e-01
2.033243983221265808e+04 7.813438637506457674e-02
2.033642508665622154e+04 1.101652735030946989e-01
2.033882820121082841e+04 1.165666960970360433e-01
2.034409886662593635e+04 8.664903596222500726e-02
2.034923340590671796e+04 1.012429411522097894e-01
2.035165188279717768e+04 9.550575518984312506e-02
2.035564984874943184e+04 1.024803447799289696e-01
2.035805872012633699e+04 1.025319284083756888e-01
2.036332089185691075e+04 9.531770227369711079e-02
2.036843864325432878e+04 1.001251020720563822e-01
2.037084896429750734e+04 9.167175967088406208e-02
2.037481488688606623e+04 9.644127109301990630e-02
2.037724711446237779e+04 9.533696780609333954e-02
2.038252781585618868e+04 9.572147803260980248e-02
2.038765667928576659e+04 8.809639052527779013e-02
2.039006145718261178e+04 9.172532571356942221e-02
2.039407101022682036e+04 9.138843929224338414e-02
2.039646884039303040e+04 8.477484829653428311e-02
2.040174230297406393e+04 9.353879553483100684e-02
2.040687639495623807e+04 9.624205340858660307e-02
2.040928402643588561e+04 1.195008343872901863e-01
2.041328158669427648e+04 8.779997918527522593e-02
2.041569183642237113e+04 1.002354492217976262e-01
2.042096117207971474e+04 9.897139755373200731e-02
2.042609227044104045e+04 9.946841681860581208e-02
2.042847415369193550e+04 9.794759640812025769e-02
2.043248252724174381e+04 7.836174800488718284e-02
2.043488934673808399e+04 7.944799095051770232e-02
2.044017528019990641e+04 8.458789325380249025e-02
2.044528727334896030e+04 7.838803894222214075e-02
2.044770685627493367e+04 8.436060354694872865e-02
2.045168709398294232e+04 8.006930329964423443e-02
2.045412065351512501e+04 7.017512558597692462e-02
2.045938146596518345e+04 7.380146668607874549e-02
2.046451130517250567e+04 7.799789140642592045e-02
2.046693307906492555e+04 7.007389337885451541e-02
2.047092861554430419e+04 8.163388878698731033e-02
2.047333844023810889e+04 6.945148974470355396e-02
2.047859003111208585e+04 7.056171411890135858e-02
2.048373459056700085e+04 8.693819056666728107e-02
2.048610875146249236e+04 6.726897484446338338e-02
2.049014183965616394e+04 7.801301491033084401e-02
2.049252790844268384e+04 5.230429654985983140e-02
2.049781591239135014e+04 7.147075061961898068e-02
2.050296494059476026e+04 6.757412784164183728e-02
2.050534598287351764e+04 7.581380203455743982e-02
2.050937158604685101e+04 6.728218225280842291e-02
2.051175523266665914e+04 6.468294561669159226e-02
2.051703938014710729e+04 7.285827339884944076e-02
2.052217303871869080e+04 5.700391068773912745e-02
2.052459019214006912e+04 6.337911954836478179e-02
2.052859209531708257e+04 7.950890955101261315e-02
2.053098382194168880e+04 6.189229592088926757e-02
2.053625944065270232e+04 4.804786235776936643e-02
2.054141536146976068e+04 5.975476652168724978e-02
2.054377030884789565e+04 5.599691523859757353e-02
2.054863709079880937e+04 7.701267849429789536e-02
2.055020636869910595e+04 5.338141908816829845e-02
2.055547628229462862e+04 8.786644971187008990e-02
2.056063537578452087e+04 1.576951102971996602e-02
2.056300074280739864e+04 2.744831877514717147e-02
2.056829079258127240e+04 6.005449385903582904e-02
2.057332141491408402e+04 -1.860690850724259007e-02
2.057483777145017302e+04 4.163942380254837677e-02
2.057985080394041506e+04 3.928123099158380149e-02
2.058223156888134690e+04 4.855613984040746400e-02
2.058752442523575883e+04 4.389265226599211450e-02
2.059256541901290257e+04 5.185307637376716794e-02
2.059430801945391795e+04 5.462695733059684533e-02
2.059908113363842494e+04 3.638393987647172562e-02
2.060143061474994465e+04 5.426279419525668196e-02
2.060674311066095834e+04 5.135366139402718771e-02
2.061186679472220203e+04 4.684785153216332321e-02
2.061379006725504951e+04 5.110439266116776486e-02
2.061831303919922721e+04 5.188091154781449693e-02
2.062067934028400123e+04 4.803295942201876029e-02
2.062595094622873876e+04 5.521017711705199227e-02
2.063111520428161384e+04 4.320114404590493645e-02
2.063348947032662181e+04 3.944878265631492076e-02
2.063753665729992645e+04 3.652910772483690394e-02
2.063989044890178775e+04 4.679023063875741711e-02
2.064519115854531992e+04 4.408974851074989182e-02
2.065034072082470811e+04 6.149525254113736433e-02
2.065268572499025322e+04 5.854030047131596193e-02
2.065673505993563595e+04 5.220714973802140918e-02
2.065908949198398841e+04 3.885540183195046460e-02
2.066438867181157548e+04 4.939900416842712971e-02
2.066955897741880835e+04 5.806849368501208059e-02
2.067193083486030810e+04 5.735912422091794111e-02
2.067597597617774591e+04 4.593699143959743825e-02
2.067833386760460053e+04 3.977002237806736423e-02
2.068363779783276550e+04 5.752232281062708702e-02
2.068878478939785418e+04 4.884700482938749561e-02
2.069117345082235261e+04 6.326013720623975545e-02
2.069520131450635381e+04 6.051786988465119449e-02
2.069758434660335843e+04 5.463026500550673126e-02
2.070286168936167087e+04 4.224768727391944867e-02
2.070799584409649469e+04 4.512331201807785047e-02
2.071036053187802099e+04 3.598166227073883866e-02
2.071443154529409730e+04 3.169372756228541754e-02
2.071678164163243127e+04 3.647513745591338119e-02
2.072207733440949596e+04 5.096581878443200153e-02
2.072724665912040655e+04 4.590424543082410880e-02
2.072959918958610797e+04 8.741480854937562842e-03
2.073366054618831913e+04 4.261596304921031614e-02
2.073601170160068068e+04 5.355357598914750605e-02
2.074131427661736598e+04 6.134675169648347998e-02
2.074648030835590907e+04 3.087302572287361352e-02
2.074885061139817117e+04 3.559240762919361339e-02
2.075289408502764491e+04 4.897875885871263990e-02
2.075525000162168362e+04 3.484121292967230082e-02
2.076053838541102596e+04 3.908736748994198068e-02
2.076573896508918187e+04 4.457577317324389748e-02
2.076802555046679117e+04 3.746029662417699885e-02
2.077209027490908193e+04 4.928640623446226693e-02
2.077446255241510516e+04 4.934222653409007370e-02
2.077976615796958868e+04 5.621442532104319045e-02
2.078492498887150578e+04 4.334188283371285394e-02
2.078729435850459413e+04 4.215421623008340501e-02
2.079135008344075322e+04 4.539104228200494667e-02
2.079369669408442132e+04 5.481501736382380502e-02
2.079899375492190666e+04 4.852326091913208156e-02
2.080418461559792922e+04 4.303297710226555023e-02
2.080653167342389497e+04 4.375129940879685791e-02
2.081059220338964224e+04 4.346378689169946852e-02
2.081293429427395677e+04 3.010383520347196390e-02
2.081824326240136361e+04 4.991467381833385869e-02
2.082339534211755745e+04 3.706268928112219779e-02
2.082574814399529350e+04 3.115852836030044704e-02
2.082981654322858230e+04 4.893566186398207868e-02
2.083214351403844194e+04 4.927558476057087439e-02
2.083746736491778211e+04 5.429775146168404343e-02
2.084263483591673867e+04 6.147602967072206964e-02
2.084497456452203551e+04 5.254281904037071821e-02
2.084904798497354932e+04 4.412355232365672980e-02
2.085138861363808246e+04 6.176924127794901354e-02
2.085669850268214941e+04 5.507258944407206896e-02
2.086187262847548482e+04 5.431100577605418867e-02
2.086420931812104391e+04 4.729676203897394821e-02
2.086828408481171209e+04 4.650882902717432682e-02
2.087063149846640590e+04 6.170798355519003381e-02
2.087593339471522268e+04 5.642576088836388087e-02
2.088110139153240743e+04 4.670527354958531330e-02
2.088342776553358635e+04 5.845321784070556942e-02
2.088752042907691430e+04 4.635279009103662751e-02
2.088985759628668893e+04 4.786668836781111935e-02
2.089516026068352221e+04 5.328808757938333085e-02
2.090033345848961471e+04 5.214633171035155945e-02
2.090267250443092416e+04 4.630924790443548961e-02
2.090675440779707060e+04 4.903727648932550143e-02
2.090908729253929050e+04 2.627855934425085693e-02
2.091440061305477866e+04 5.700104665372696805e-02
2.091957845972464929e+04 5.426334525096791761e-02
2.092191722969665352e+04 4.007739800335575336e-02
2.092680120593215543e+04 4.609416466302940912e-02
2.092838179755240344e+04 3.239799434332200911e-02
2.093363921322025635e+04 5.008371979373223842e-02
2.093882316521665416e+04 5.879587104337787029e-02
2.094113876663331030e+04 4.831189582872491561e-02
2.094623489959601648e+04 4.779207229583725541e-02
2.094759689341314515e+04 4.182740924799726451e-02
2.095287059483372286e+04 5.563226385373928190e-02
2.095805232668935059e+04 5.832875276390010050e-02
2.096038124196766512e+04 5.070539134343921006e-02
2.096569782379567187e+04 4.382514646898003075e-02
2.097210245688091891e+04 5.288705207939157354e-02
2.097728890732145737e+04 5.118974506438427746e-02
2.097964842605702870e+04 4.828546456071707016e-02
2.098494396357208461e+04 4.729857343145000420e-02
2.099000003589958942e+04 6.297893233429641136e-02
2.099146869273490665e+04 5.279268453424175445e-02
2.099653454793618585e+04 5.914884423632110755e-02
2.099886027011129408e+04 6.078705713731531735e-02
2.100416934542585295e+04 6.390992894572511407e-02
2.100923916447821830e+04 4.736943974925447720e-02
2.101071022073322456e+04 6.310390058407235048e-02
2.101577393769672926e+04 4.926507687033238742e-02
2.101807570093192044e+04 5.177063560054011304e-02
2.102340989591777543e+04 5.027763116775381402e-02
2.102851028220131047e+04 4.808095310936758016e-02
2.103018397678891779e+04 4.855429303975934002e-02
2.103500000148015170e+04 5.786732199630829909e-02
2.103733674607054854e+04 3.398972372763262029e-02
2.104265223591963149e+04 4.991884840937314133e-02
2.104784283969033640e+04 6.098943842941428883e-02
2.105013666198454666e+04 5.436599338481264143e-02
2.105424833018070422e+04 4.943990133849475443e-02
2.105655465473073491e+04 5.416560405748866575e-02
2.106188273061035216e+04 4.966591506332596051e-02
2.106707568434991481e+04 6.754118319703335260e-02
2.106938808981863258e+04 5.979427612170763739e-02
2.107348947192521155e+04 6.225934254262056877e-02
2.107580486369048958e+04 5.163166805264210457e-02
2.108113715236044300e+04 4.709610625079889423e-02
2.108631725025578635e+04 6.052616984275247664e-02
2.108864406007626167e+04 6.850730613792670176e-02
2.109273124231708789e+04 5.145309988309974131e-02
2.109506816338571298e+04 4.879238731724018507e-02
2.110036728079610475e+04 5.802881749701496034e-02
2.110555943826736984e+04 5.176733408077455190e-02
2.110785748519606932e+04 5.370396059896004326e-02
2.111196133167829248e+04 5.946876668644241609e-02
2.111427602513155216e+04 4.533552254809967985e-02
2.111960594200352716e+04 5.845448350541921495e-02
2.112480018714980179e+04 5.668519683945786453e-02
2.112712768621690702e+04 5.827317461470033627e-02
2.113121382818695565e+04 7.166793985184176374e-02
2.113353420394022396e+04 5.624393254221985577e-02
2.113885084484648905e+04 6.042835099267743898e-02
2.114404504596310653e+04 6.774154081392143312e-02
2.114636322022701643e+04 6.124793111567809756e-02
2.115046780119231698e+04 6.056062521145513800e-02
2.115278099529267274e+04 6.300371178816693840e-02
2.115810309477883493e+04 5.826585005013049101e-02
2.116328936204716229e+04 6.112805917116033438e-02
2.116558425969834570e+04 5.388007441700963518e-02
2.116970415908132418e+04 4.706399861620431252e-02
2.117200308428826975e+04 4.002135604101511590e-02
2.117733761291257542e+04 5.932696915358182804e-02
2.118253399091832762e+04 4.970838068466546661e-02
2.118483894941730978e+04 5.691970656056968142e-02
2.118894901116658366e+04 5.051754393431080042e-02
2.119125705101483982e+04 4.322155927680453036e-02
2.119659078459717421e+04 6.237580252919859569e-02
2.120177339506670614e+04 5.745624743945881158e-02
2.120409107402301743e+04 5.447971893215084599e-02
2.120819434699191697e+04 6.014591834183298513e-02
2.121054063690889234e+04 5.680292216089671137e-02
2.121582114281187387e+04 6.374054962539291158e-02
2.122102485585304021e+04 5.803529105079761885e-02
2.122331688307824152e+04 6.405506561569068724e-02
2.122744021352485652e+04 5.918644931828612871e-02
2.122973177457104975e+04 7.285680156860703527e-02
2.123507024386841294e+04 5.952075354188558071e-02
2.124026069134931095e+04 5.808225215965308330e-02
2.124257313551737752e+04 4.553352018265625217e-02
2.124670053970688969e+04 6.348096668925985731e-02
2.124899694840193115e+04 4.623771010165823175e-02
2.125432224983683409e+04 6.977565557270751229e-02
2.125951812318196608e+04 5.156614586323012006e-02
2.126182970662756634e+04 2.827759154649141238e-02
2.126593390368885957e+04 6.074499038279241453e-02
2.126823866115736018e+04 6.943105451404917028e-02
2.127355702307725369e+04 6.809704370276287166e-02
2.127876582549999148e+04 4.926463069892444285e-02
2.128105526686634403e+04 4.600676892702698639e-02
2.128516704272743664e+04 5.261634502788707646e-02
2.128747382772589845e+04 5.761097750090258401e-02
2.129281124456944599e+04 5.833729676833646072e-02
2.129798656541675882e+04 6.500219625396458367e-02
2.130030857486662717e+04 6.030087995386242822e-02
2.130444189844176071e+04 6.722411844151865434e-02
2.130673238508778013e+04 6.602754451390775714e-02
2.131207029525887629e+04 6.722412177806118272e-02
2.131726214399222954e+04 5.932951715375952423e-02
2.131957804205883440e+04 6.235187916688339493e-02
2.132367528032675546e+04 6.557726826881077331e-02
2.132599045828079034e+04 6.256493614345091936e-02
2.133130190818762276e+04 6.913669575579284299e-02
2.133651129098733873e+04 6.968007289738124832e-02
2.133879913835032130e+04 6.180715844389238212e-02
2.134292778417179943e+04 5.573554543506002018e-02
2.134521863831363225e+04 6.525879697578430838e-02
2.135054015137895476e+04 5.248927748252924658e-02
2.135571500096384989e+04 5.654705111081561458e-02
2.135806168017460368e+04 5.667337066009526386e-02
2.136217189699859955e+04 6.655669592527890810e-02
2.136447844861266276e+04 5.929337433743264024e-02
2.136980692412382996e+04 5.918469191916169575e-02
2.137501403440764625e+04 6.654395489334739844e-02
2.137731717460666187e+04 6.120166166939582097e-02
2.138141741584362899e+04 6.449090630236214983e-02
2.138374004579853499e+04 5.387287266483248294e-02
2.138905646699073259e+04 5.833807004958040110e-02
2.139426192883411568e+04 5.516621504971187806e-02
2.139653700165740156e+04 5.303495150448802459e-02
2.140066672659540927e+04 5.791523444434539675e-02
2.140299363291678674e+04 6.082450292824593402e-02
2.140831637728273563e+04 5.355434436968437711e-02
2.141351325399189227e+04 5.708433092106295070e-02
2.141580933772599019e+04 6.708439272197261327e-02
2.141993236847092703e+04 5.057817943915682291e-02
2.142223524813346739e+04 4.508506437038495990e-02
2.142757288527026321e+04 5.797734291410839430e-02
2.143275542536199282e+04 4.688509233731130016e-02
2.143508168108498649e+04 6.729327044019363380e-02
2.144018293254726086e+04 5.014764183716280410e-02
2.144152525696821249e+04 6.885011702349472240e-02
2.144680439777347419e+04 5.791100432468398312e-02
2.145201303586237918e+04 5.415884246834207910e-02
2.145429146663528809e+04 6.976664908796076370e-02
2.145920096138162626e+04 4.432753069145416863e-02
2.146081224497600124e+04 5.619124958185977431e-02
2.146607719705388445e+04 5.679136804744260719e-02
2.147127561981217150e+04 6.026245676433945181e-02
2.147356557403637999e+04 4.859392270748765646e-02
2.147870538596714687e+04 6.184834285914751068e-02
2.148007290002486116e+04 5.174778525075488661e-02
2.148532234257961318e+04 5.037396974541735045e-02
2.149052418700508497e+04 5.697293412791796380e-02
2.149282923577983820e+04 3.332821952099804946e-02
2.149814470482853721e+04 4.720297294163636193e-02
2.150456530021885919e+04 5.542676926223774614e-02
2.150977860547324963e+04 7.073660922936853002e-02
2.151206246357586861e+04 7.617782093504470164e-02
2.151740517474640001e+04 6.538441566639452418e-02
2.152382523954009594e+04 4.409969399366888559e-02
2.152903359905098114e+04 6.059709239678823939e-02
2.153132730283225101e+04 4.224746305834739535e-02
2.153666561658994760e+04 5.429837776427918344e-02
2.154176014632116858e+04 6.741650988237071762e-02
2.154321476802121833e+04 4.550745953320593090e-02
2.154828910419211024e+04 4.998317655674421739e-02
2.155059217197848920e+04 5.224535295849196820e-02
2.155591475221945075e+04 6.087652413719816386e-02
2.156101658973984740e+04 6.612506476802967881e-02
2.156246898597949257e+04 4.250936621871200666e-02
2.156751120354256636e+04 5.056555075580369124e-02
2.156986024486735187e+04 5.273938892064276157e-02
2.157517097819482660e+04 5.185071822919117002e-02
2.158027331094682086e+04 6.349672292760208392e-02
2.158172027725382941e+04 4.670773498320099359e-02
2.158680151124902841e+04 4.959175100263917002e-02
2.158909954509672025e+04 4.997955090923741905e-02
2.159443359404385774e+04 4.717207088340249349e-02
2.159951399379012582e+04 1.134279080418241700e-02
2.160099142186621975e+04 4.526013904591379144e-02
2.160607797286206551e+04 4.398648339421952491e-02
2.160833051295218684e+04 4.347305121600068822e-02
2.161369111434254228e+04 4.972187355456412355e-02
2.161885550448066351e+04 4.349934493006440278e-02
2.162045875950350455e+04 5.079497396199181281e-02
2.162531697793440981e+04 4.182617659642882263e-02
2.162760919428391207e+04 5.593978329775655539e-02
2.163294458227707219e+04 4.083559656601586790e-02
2.163810802101734225e+04 4.293780866363917231e-02
2.163999697386663320e+04 6.234188626358233565e-02
2.164456757511116302e+04 4.952379552621370001e-02
2.164688113393168169e+04 4.277576486873108791e-02
2.165220390606848014e+04 5.261373633247995452e-02
2.165737382983605130e+04 4.270894715044425832e-02
2.165928261096280767e+04 4.791702519117072706e-02
2.166383463260243661e+04 4.104603908316926258e-02
2.166610877418473319e+04 4.677240113047807096e-02
2.167145506094376833e+04 3.547489763533036300e-02
2.167667197306646995e+04 3.674177607968099474e-02
2.167895046358876061e+04 4.684182940849138804e-02
2.168307863340574113e+04 3.933463125507472014e-02
2.168540578973593438e+04 4.723314444050098759e-02
2.169072401258702303e+04 3.946987376870791236e-02
2.169594682988615023e+04 4.026749858574546481e-02
2.169820924847153947e+04 4.088645109472613393e-02
2.170235005881416873e+04 4.892188897411885867e-02
2.170463598705236291e+04 3.712738396197282770e-02
2.170998814537795988e+04 3.015396808676732571e-02
2.171520515115318267e+04 3.347218058702287197e-02
2.171749021362653366e+04 3.723995030870983630e-02
2.172160843240848408e+04 2.349547209032550044e-02
2.172389115591510927e+04 5.677349265814513740e-02
2.172923841249956604e+04 4.177789432916833440e-02
2.173446266809310691e+04 4.412965273144246747e-02
2.173672759124215736e+04 4.457185586888510326e-02
2.174087236831198607e+04 3.764037487372180746e-02
2.174315434305193048e+04 3.635200320694641218e-02
2.174849837327388013e+04 3.804933484541972444e-02
2.175372090934948210e+04 3.154591154247215340e-02
2.175600215213366755e+04 3.119784201348285713e-02
2.176013357152213212e+04 4.573864934684110373e-02
2.176242621738422531e+04 3.688977241440331845e-02
2.176776197026887166e+04 3.218063349428514769e-02
2.177296116697375328e+04 2.718286752305434234e-02
2.177524163756622875e+04 3.962908786484798523e-02
2.177939530708476377e+04 3.314770804311030494e-02
2.178166723200822889e+04 4.318361023940148202e-02
2.178702496532822624e+04 4.050533970715264331e-02
2.179223678140887205e+04 2.696014209073486351e-02
2.179451581499800523e+04 3.556140317789580757e-02
2.179865762378951695e+04 3.706934073917862033e-02
2.180094015534746359e+04 3.038410343777061401e-02
2.180628624327413854e+04 3.141044838500261366e-02
2.181149948546104497e+04 2.324007341484268449e-02
2.181378915504545148e+04 4.767874279820740607e-02
2.181792050131770156e+04 4.520889372912626630e-02
2.182022139871446780e+04 5.037369609376530361e-02
2.182555751121418143e+04 3.488424983813045999e-02
2.183078284238307606e+04 2.254371122472808436e-02
2.183303553738309711e+04 2.477041505626878873e-02
2.183717176477680187e+04 2.828399535622254379e-02
2.183947463775260621e+04 4.014219983182965718e-02
2.184481009677686234e+04 3.728811169625200622e-02
2.185002681209874572e+04 3.449773326532779710e-02
2.185231913906235422e+04 5.037846292307304047e-02
2.185644196300889962e+04 3.575029857461387017e-02
2.185873252464998222e+04 3.518439440655293099e-02
2.186408057685575113e+04 3.688190691806025878e-02
2.186928835231084304e+04 3.508709564463385888e-02
2.187160595601956811e+04 4.518325321905650171e-02
2.187572637667983508e+04 4.271305319499493075e-02
2.187799872932210565e+04 2.849676335081366071e-02
2.188334014117199695e+04 3.132322949867751005e-02
2.188853972401102510e+04 2.333859945735859004e-02
2.189082233081052982e+04 1.535815726897274934e-02
2.189497686377850550e+04 3.439023836556054370e-02
2.189725083929595348e+04 2.371423340976525768e-02
2.190259844047944352e+04 3.275377673040098803e-02
2.190780415445737526e+04 4.201084793132942030e-02
2.191010148350668169e+04 4.007180286064254693e-02
2.191424268924884018e+04 2.797952658578451574e-02
2.191653327250776420e+04 3.736950789181853194e-02
2.192186689919069249e+04 3.384080466280676991e-02
2.192709233815871994e+04 3.165612361201130404e-02
2.192937824131951857e+04 2.938124339566220572e-02
2.193351350144121898e+04 4.454338359439006384e-02
2.193580577247912879e+04 3.235950352485307546e-02
2.194112295960237316e+04 4.454451443533753718e-02
2.194635196944861673e+04 2.650987741602966671e-02
2.194862424008030575e+04 2.192851139630646803e-02
2.195277415450832268e+04 4.798837188673703985e-02
2.195504999077082175e+04 2.923753378097006250e-02
2.196040060429134246e+04 2.877619779475579925e-02
2.196561869668914369e+04 3.139604454418288421e-02
2.196790180942894585e+04 3.297386517111017268e-02
2.197204104859750805e+04 4.472609119457562898e-02
2.197432787196880236e+04 3.556707288045965476e-02
2.197967663711866408e+04 4.158119267978985234e-02
2.198488587675605231e+04 3.796466100498500224e-02
2.198718029778249547e+04 4.276320865265026416e-02
2.199127969952641070e+04 2.531081569227633041e-02
2.199361071669367084e+04 5.390263130335433417e-02
2.199893014722123189e+04 3.856870029308779452e-02
2.200415296703434797e+04 3.244627623937949845e-02
2.200642783229115594e+04 2.479017116354139891e-02
2.201057615246763089e+04 4.438914945107444443e-02
2.201285415097060832e+04 6.181938638897487709e-02
2.201820519545245043e+04 4.030311464888144263e-02
2.202341759514306978e+04 4.068899740834371059e-02
2.202571697670410504e+04 2.406317005481203516e-02
2.202984567979352505e+04 3.338147708754707343e-02
2.203213374505142201e+04 3.917972915109105281e-02
2.203747583905690772e+04 4.436051493307745924e-02
2.204269011154244436e+04 2.472163861108065547e-02
2.204498733926944988e+04 5.251575175003123097e-02
2.204912265030088383e+04 3.450148856646086809e-02
2.205139206760145316e+04 3.942897105422359105e-02
2.205673716941619568e+04 4.698486827911853292e-02
2.206195916807030153e+04 5.095441224918510759e-02
2.206423640394390532e+04 5.182418872475301475e-02
2.206837175194248266e+04 4.390743945329814157e-02
2.207067167664240333e+04 5.850771093570501097e-02
2.207601249652386105e+04 4.037171145714010118e-02
2.208120375955967756e+04 5.424467531036176321e-02
2.208353014474035444e+04 4.267077846072992592e-02
2.208764074618614541e+04 4.394630035200630669e-02
2.208993688571278835e+04 4.676586152138532959e-02
2.209528651904601065e+04 3.544783254247317605e-02
2.210049851363544803e+04 3.733001072851843682e-02
2.210279923408365357e+04 3.539969176161375519e-02
2.210692506796448652e+04 4.827239352578095721e-02
2.210919454840587787e+04 2.060676396943475833e-02
2.211454840357566718e+04 5.813501246789554849e-02
2.211976900145393302e+04 5.904356816817527692e-02
2.212204991346185852e+04 5.560712424838439027e-02
2.212619262740367776e+04 4.821131927281509938e-02
2.212847738585624029e+04 6.834090788690046214e-02
2.213382537234100164e+04 4.977603364671835673e-02
2.213904003732575802e+04 4.649130714969891554e-02
2.214133264772889379e+04 5.744390142636909141e-02
2.214545290154418035e+04 4.165551762575098876e-02
2.214776043177784231e+04 5.151279974218558183e-02
2.215310518591741857e+04 5.353463962014524957e-02
2.215829642687488013e+04 5.137590806234292734e-02
2.216061950855889154e+04 6.742424248028559830e-02
2.216472185254695432e+04 4.715074525806487588e-02
2.216701260065869064e+04 5.649455989077324658e-02
2.217236439499866538e+04 5.893663853726569674e-02
2.217757696843022859e+04 5.659513890304703615e-02
2.217988674132730375e+04 7.108986912836848249e-02
2.218398663937188030e+04 6.294283978016849967e-02
2.218629636738908812e+04 5.998171197106618585e-02
2.219164577142639610e+04 6.342795550323244991e-02
2.219683045644573212e+04 4.002833437581645309e-02
2.219917345327964358e+04 3.825201597739875253e-02
2.220325244738114998e+04 6.407443795707086498e-02
2.220558225102925280e+04 7.552994416996786087e-02
2.221093010645904360e+04 5.229362018110648991e-02
2.221612419407523703e+04 5.786916042878020860e-02
2.221840580862595743e+04 4.789041064669937592e-02
2.222255200366113422e+04 6.339166013276383016e-02
2.222485139873020671e+04 7.140871051580377493e-02
2.223019650062601431e+04 6.623171564810180489e-02
2.223541789228364360e+04 4.638510435485147104e-02
2.223769657344939333e+04 6.600322192700419643e-02
2.224183273897286563e+04 6.120699586233596667e-02
2.224412143662397284e+04 3.668122218979251448e-02
2.224946122061469214e+04 7.016378696331312947e-02
2.225467587303999971e+04 6.776667011273451724e-02
2.225697783201742277e+04 5.913023278245217035e-02
2.226110062531582298e+04 5.541511655084125493e-02
2.226340676538875414e+04 8.056644370205848227e-02
2.226874317471965333e+04 6.700995278101888608e-02
2.227394362680813356e+04 6.096442979818231939e-02
2.227625161041624960e+04 6.433169154772203080e-02
2.228037684650774827e+04 5.632650891356624778e-02
2.228266203168311768e+04 6.516056974509444599e-02
2.228800656537117538e+04 6.131623319831813745e-02
2.229322524012718713e+04 6.445886553566745891e-02
2.229551994989793820e+04 7.155593252116303205e-02
2.229964824437501738e+04 6.330159080421118856e-02
2.230194913387990164e+04 8.051484385676746514e-02
2.230729211184026644e+04 5.962117778919769767e-02
2.231250075965956057e+04 5.375302788270320403e-02
2.231480782944901875e+04 7.903254740005224988e-02
2.231944439273387979e+04 7.335207186888066666e-02
2.232128424083825303e+04 5.432310913180142531e-02
2.232655762903021605e+04 5.534064313705952531e-02
2.233177679723431720e+04 6.794768608325954529e-02
2.233406448998138876e+04 9.313774499462314227e-02
2.233898645617208604e+04 8.262852095757204640e-02
2.234058082564738288e+04 6.003302658657978103e-02
2.234584534298097424e+04 7.134657779948135048e-02
2.235104843479587726e+04 7.142772014304385464e-02
2.235336299929512461e+04 7.966576611974136857e-02
2.235825234745900525e+04 7.578883563741033169e-02
2.235988106231753773e+04 6.028875358247368088e-02
2.236513993972363096e+04 7.355624285223807957e-02
2.237033483593067649e+04 7.735068929367114321e-02
2.237265233954061114e+04 6.987657979088306159e-02
2.237753502283799389e+04 6.124097346942430908e-02
2.237918078700055412e+04 7.499516356866448019e-02
2.238439103696625898e+04 7.388104369329551169e-02
2.238961374361110575e+04 5.416387861958603389e-02
2.239190076159839373e+04 7.897372646795261519e-02
2.239680746140224073e+04 6.893729945146026550e-02
2.239842869747797886e+04 4.864308606713536182e-02
2.240367078841417242e+04 6.309527808386462822e-02
2.240888522749388358e+04 8.575678569419992181e-02
2.241119109475171717e+04 6.775206395030647366e-02
2.241583009809442228e+04 8.052561180698666887e-02
2.241768319392032208e+04 6.532768793072488145e-02
2.242274558284541490e+04 7.325967984942394207e-02
2.242800908859649644e+04 6.172883674853572866e-02
2.243057065780808625e+04 6.349871720358188365e-02
2.243444881222946788e+04 7.296943784992727944e-02
2.243697640919395053e+04 7.529073343641623506e-02
2.244222593167709056e+04 7.521938979376517620e-02
2.244744191286935893e+04 7.580782652243385489e-02
2.244974188757162483e+04 6.669725401345646953e-02
2.245463696578090094e+04 7.735105461592639564e-02
2.245629368511085704e+04 6.061886095489655429e-02
2.246151418038083284e+04 6.360225346649893419e-02
2.246672093615665290e+04 7.968797017021865547e-02
2.246904374218946759e+04 7.513644974039050684e-02
2.247393063269049162e+04 7.909759180522366040e-02
2.247557166481727836e+04 7.051863506852661112e-02
2.248078983228416109e+04 8.184467039117082621e-02
2.248599737611542878e+04 8.444470615049909368e-02
2.248832576317786516e+04 8.303810850471390892e-02
2.249321229153657987e+04 7.157993362462573839e-02
2.249481421736727134e+04 9.793511337819880980e-02
2.250006303888007824e+04 6.427356329653745315e-02
2.250526580153546820e+04 7.157686315113358233e-02
2.250758797024178421e+04 7.664999600177932471e-02
2.251247958251065938e+04 6.496390397265931760e-02
2.251411858703018879e+04 7.262259983724925205e-02
2.251935982377882101e+04 6.313873741483612412e-02
2.252456058012945141e+04 7.815052501350047698e-02
2.252688181361122042e+04 6.455489084379993636e-02
2.253176540472640772e+04 6.783369256133964242e-02
2.253343481066563618e+04 5.019002880706554398e-02
2.253863110005092312e+04 7.026072234283549378e-02
2.254382602383923586e+04 7.353637503156551514e-02
2.254615452563275176e+04 7.488559509075601306e-02
2.255104031942524671e+04 6.907938742829031198e-02
2.255267917970661074e+04 4.995196651311673008e-02
2.255792107435215439e+04 8.096029354884386187e-02
2.256312242405338839e+04 7.416820973051739541e-02
2.256543893408677832e+04 7.049955178652324295e-02
2.257032735285332092e+04 8.979714319128183353e-02
2.257197423324813280e+04 7.215585344160188597e-02
2.257720908023120865e+04 7.928412041851476411e-02
2.258239439394195506e+04 7.134771448650775727e-02
2.258473418193122779e+04 8.777526066979726704e-02
2.258961013305891538e+04 7.399054163811447093e-02
2.259130988148883262e+04 5.933535572654519835e-02
2.259649169335620172e+04 6.815965408014695859e-02
2.260169067787448148e+04 6.139281325553569424e-02
2.260400773956075136e+04 6.755460239307939374e-02
2.260889242871689567e+04 6.450855942999907111e-02
2.261051521589163531e+04 4.599401955690893273e-02
2.261576329698810514e+04 6.237505132454129742e-02
2.262097793742884096e+04 7.120074223529823665e-02
2.262329473215727558e+04 4.986739438239592981e-02
2.262819017083889776e+04 6.644751845144335201e-02
2.262983478873683634e+04 8.100974839468041977e-02
2.263505776429965408e+04 6.200595466591964089e-02
2.264026415995146090e+04 6.241298305785214495e-02
2.264259202063296834e+04 9.026404109802643738e-02
2.264745229394445050e+04 5.865538313409175003e-02
2.264914305256386797e+04 7.622809070621755501e-02
2.265433145799794511e+04 5.098666145971084140e-02
2.265952950761797183e+04 6.060542794857991244e-02
2.266185732175301382e+04 6.003171283057057855e-02
2.266674995801813930e+04 6.114167134505611723e-02
2.266839030889220521e+04 6.686403968948628762e-02
2.267362738253713542e+04 5.028435282308275217e-02
2.267880138901316968e+04 5.442770953068482714e-02
2.268116134707921447e+04 6.354145584574633077e-02
2.268602821636592125e+04 7.391258291418884019e-02
2.268770018443729714e+04 6.239787608152024684e-02
2.269291444965424307e+04 5.150263967268153831e-02
2.269809418549013208e+04 5.383518165579689874e-02
2.270045557646283123e+04 5.167223599882247997e-02
2.270554113106826117e+04 5.483802778528009542e-02
2.270694962023958578e+04 8.353216992524756246e-02
2.271219241208672611e+04 3.683662496247979562e-02
2.271737836417707877e+04 5.645849976540727455e-02
2.271972397290632216e+04 4.840046022099533246e-02
2.272460285783156360e+04 4.606031829184150522e-02
2.272626160039184106e+04 5.688745084872721958e-02
2.273147984944644850e+04 5.654285222052227861e-02
2.273667454374839508e+04 4.610579711753504811e-02
2.273902068738476009e+04 6.679732057140568002e-02
2.274388484396978311e+04 3.707059308195397723e-02
2.274557030751878847e+04 4.698747752369532987e-02
2.275077941113507040e+04 4.975824764911990217e-02
2.275595290189388834e+04 5.620015137780506875e-02
2.275832045311215916e+04 5.770190570346212661e-02
2.276361706045516985e+04 5.385446652559119918e-02
2.277005030540611915e+04 4.772364767483347481e-02
2.277524848957494396e+04 3.649693974642226335e-02
2.277759851538978546e+04 3.051807452064058887e-02
2.278245766366322277e+04 4.550262544621569427e-02
2.278415776671628919e+04 5.083504234220496965e-02
2.278935080758080585e+04 4.613674359640850681e-02
2.279451506842192248e+04 5.159043896634386839e-02
2.279690585343204293e+04 6.362002332096769464e-02
2.280176742123663280e+04 4.701610534311885525e-02
2.280344518442349727e+04 5.463269413659256613e-02
2.280864151883506929e+04 3.974771627793650258e-02
2.281382296425432651e+04 4.456325118397732460e-02
2.281616013896170989e+04 4.009314612209013973e-02
2.282132126404261362e+04 4.315624471994244232e-02
2.282269658276254268e+04 1.257647111333059196e-02
2.282792391893347303e+04 3.362971674561464341e-02
2.283310243939193242e+04 4.498284307168089885e-02
2.283546241678958540e+04 5.111394382449554324e-02
2.284032333106160877e+04 4.984362866769394967e-02
2.284200939853211821e+04 2.021314301150092113e-02
2.284721850459705092e+04 4.362784415851147374e-02
2.285237354892184521e+04 4.293303106767475813e-02
2.285478111176700622e+04 5.165079437310372140e-02
2.285960104805601804e+04 4.274596081920854079e-02
2.286132474306985750e+04 1.291208739498358321e-02
2.286650844085593781e+04 4.811909335489979872e-02
2.287167737115917407e+04 3.958239865485353032e-02
2.287403634421285824e+04 4.686209656900416215e-02
2.287889907608787325e+04 4.897483407668801886e-02
2.288058196752310323e+04 3.987483266755009748e-02
2.288578786446896265e+04 3.577861059218159778e-02
2.289095998187270743e+04 4.320616771466100070e-02
2.289334021404124360e+04 4.191500449588568544e-02
2.289818854221431684e+04 3.749425660015343054e-02
2.289989176674831833e+04 4.510857317279870493e-02
2.290508472798263028e+04 2.446385485348478647e-02
2.291026090608647064e+04 2.835287100765602336e-02
2.291263507217225560e+04 2.012266270891816325e-02
2.291747660610622552e+04 3.355350421421129242e-02
2.291920857184062334e+04 3.135826521589994698e-02
2.292436459275025118e+04 2.949082928318791028e-02
2.292952993233399684e+04 3.632957767653906961e-02
2.293191704200713502e+04 4.193833049129477158e-02
2.293676522647734964e+04 1.930780057864032312e-02
2.293846114940074767e+04 6.465652433823440570e-02
2.294366411420259828e+04 3.235172558849876839e-02
2.294884014722455686e+04 3.828742707325685085e-02
2.295122256502416712e+04 2.557382566413628211e-02
2.295605937280930812e+04 3.178746907598907490e-02
2.295871345899083462e+04 3.280143203788857958e-02
2.296309355031363521e+04 1.573462871228450619e-02
2.296811106009794457e+04 2.361959985682484178e-02
2.297052910071121369e+04 1.228472445069929420e-02
2.297535986885649254e+04 2.401740399284594402e-02
2.297797579384404162e+04 9.541527526100835807e-03
2.298237392161972093e+04 2.086730991122130729e-02
2.298741095447193584e+04 2.759597508354845810e-02
2.298980233067027075e+04 6.165501652094871471e-02
2.299494156115818987e+04 1.230423186047950417e-02
2.299797719881702506e+04 4.146285710440542061e-02
2.300167159969436761e+04 2.631765251116710558e-02
2.300668402725686610e+04 2.160025729003889686e-02
2.300912237376219855e+04 3.028958152377896756e-02
2.301393387275274290e+04 3.640319758124076210e-02
2.301659456566907465e+04 4.848667654691980397e-03
2.302098049586328852e+04 2.339222745226843606e-02
2.302595983439978954e+04 3.897674392486486644e-02
2.302841772582029444e+04 1.265360467028190349e-02
2.303322612923423731e+04 3.995423808901282792e-02
2.303492538041915759e+04 3.400263679796745875e-02
2.304012518407746757e+04 2.398386067994724702e-02
2.304528304389040932e+04 1.619687063324961804e-02
2.304768218601324406e+04 1.076180170791372383e-02
2.305252678417611241e+04 3.569165762102886191e-02
2.305517407360338620e+04 3.412736267660270578e-02
2.305955734167977062e+04 1.682902905707843108e-02
2.306457345874208113e+04 2.381136450538042307e-02
2.306700087535125931e+04 8.390733678006816534e-03
2.307181181063354234e+04 3.418988535973058879e-02
2.307448746146315534e+04 2.569223293744230668e-02
2.307886006248474587e+04 2.371904938330114676e-02
2.308386487721398589e+04 2.364101807004186442e-02
2.308629137507170526e+04 2.816043502673759927e-02
2.309111209449550370e+04 1.122911326632014019e-02
2.309375159185742814e+04 2.714142896641512023e-02
2.309814191881832448e+04 2.820000450824441257e-02
2.310315660909268991e+04 3.047531797432481704e-02
2.310559720241686591e+04 2.624717431613270494e-02
2.311040750560586093e+04 2.273909484193949518e-02
2.311381228291813386e+04 2.205485265044170376e-02
2.311771429929698570e+04 1.713004806063435012e-02
2.312244864432391114e+04 3.525042459517106763e-02
2.312488972092985205e+04 3.887287070556957880e-02
2.312969315812637797e+04 2.155071369498133202e-02
2.313238033550319233e+04 2.970699901002316762e-02
2.313672819185503977e+04 1.906981321944330524e-02
2.314174097270308266e+04 2.817539571506660206e-02
2.314417359250019581e+04 4.094283096415558820e-02
2.314898765996307702e+04 3.430727380476361610e-02
2.315166018232254646e+04 1.520988145341611517e-02
2.315604000937047385e+04 2.776749089197138448e-02
2.316102642596721125e+04 2.676816915270004843e-02
2.316348468900400621e+04 3.248037984104538978e-02
2.316828184937436890e+04 2.343852124286761526e-02
2.317096044884315779e+04 4.871726770006527818e-02
2.317533199842467002e+04 1.554901710744599139e-02
2.318032647413490122e+04 2.761416037801401810e-02
2.318279677531103152e+04 1.891499137945506365e-02
2.318758229166044839e+04 3.291827472162581897e-02
2.319026702175410537e+04 1.400170102668345934e-02
2.319462256976124263e+04 8.717046392398794877e-03
2.319960409128878382e+04 3.782235365420904410e-02
2.320207924686293336e+04 2.751750218714714077e-02
2.320687323854094575e+04 2.261386503516717161e-02
2.320954242834785691e+04 2.711266074313707988e-02
2.321392473697364039e+04 3.481630192414270769e-02
2.321890331797362160e+04 1.757295012312664120e-02
2.322137625505614415e+04 1.693854175841703891e-02
2.322617090717861720e+04 4.709966540847748684e-02
2.322885920939456264e+04 6.515936355330243478e-03
2.323323000448958919e+04 2.753467480227395764e-02
2.323819634626493644e+04 2.778197387156502302e-02
2.324070102720410068e+04 2.791788131691441341e-02
2.324546532861391825e+04 2.634046837837314067e-02
2.324813103686917020e+04 3.930961615402526338e-02
2.325251549927857195e+04 2.710592935481244761e-02
2.325750078026646952e+04 1.877712773634085744e-02
2.325997990028863569e+04 3.917110698897087462e-02
2.326476186404775581e+04 5.020452959612372451e-02
2.326744317625687108e+04 4.676292740484679772e-02
2.327181727803285685e+04 1.860088630252173386e-02
2.327680102354248811e+04 3.230873617048037744e-02
2.327930491868313402e+04 4.578568486389682918e-02
2.328405834478592806e+04 2.493210858752044692e-02
2.328675697267982105e+04 3.011269603522977525e-02
2.329112783012013460e+04 2.686447240167656736e-02
2.329609359312016750e+04 2.481067920615465452e-02
2.329857435714359599e+04 2.038786913620878327e-02
2.330335050819526441e+04 2.817471598618477568e-02
2.330603296487421176e+04 4.537685089502054708e-02
2.331041419363465684e+04 2.798301197468791926e-02
2.331538016372921629e+04 3.148955955673556767e-02
2.331788919781647201e+04 3.186219045758750118e-02
2.332264629059502840e+04 3.369877209496876386e-02
2.332534743501971025e+04 1.883932051658947227e-02
2.332972122263730125e+04 2.718691081680888952e-02
2.333467893315924448e+04 4.814348927708236858e-02
2.333721750992466696e+04 4.050675262108499597e-02
2.334194627646940353e+04 2.362441273147562401e-02
2.334466711639970890e+04 3.170656200563526372e-02
2.334902676671377412e+04 2.435021670425544654e-02
2.335398173199668963e+04 3.295286204744196645e-02
2.335648607259087294e+04 3.073076264655487042e-02
2.336123880320153694e+04 4.569501218352240574e-02
2.336394142594416189e+04 3.889080022054199060e-02
2.336833120084113034e+04 2.331717353173786908e-02
2.337326425869439481e+04 2.539573810608898932e-02
2.337580235113903836e+04 2.266133750846968317e-02
2.338055043241449312e+04 2.123786796966729146e-02
2.338326648308394215e+04 2.666102228408950836e-02
2.338762205148315843e+04 3.337917362722303549e-02
2.339256480806255786e+04 1.802898623777568488e-02
2.339511959264847610e+04 2.660079847183182203e-02
2.339984591106152948e+04 2.521951309799118704e-02
2.340257602973780013e+04 1.624812151612750957e-02
2.340691475088047446e+04 1.399358521407363318e-02
2.341186050963685921e+04 2.523949738618625621e-02
2.341440145682886214e+04 2.264263687317233723e-02
2.341914391566983977e+04 2.161012996677467643e-02
2.342184430722060642e+04 5.298549301734952616e-02
2.342622079860429221e+04 2.104963117769673500e-02
2.343115636958619871e+04 4.223731813425445764e-02
2.343371915792841537e+04 2.269413979816800250e-02
2.343758835988667124e+04 2.399819911034803063e-02
2.344069615655774760e+04 1.415271612457113214e-02
2.344552291728346609e+04 4.612837067690939152e-02
2.345045239508893064e+04 3.821624568114887627e-02
2.345304041899688673e+04 3.262878847748215683e-02
2.345688444119875567e+04 3.874152814072504697e-02
2.345997436133452356e+04 4.032331232075692107e-02
2.346481869087436280e+04 3.852773697280080512e-02
2.346974857883437289e+04 1.868603034656466169e-02
2.347232046111790623e+04 3.021249070548684759e-02
2.347618067199449069e+04 2.031275587809122304e-02
2.347930099217014140e+04 5.864525856065352927e-03
2.348412793719099864e+04 4.947240533833810461e-02
2.348906182849128891e+04 1.876354778920906116e-02
2.349163960741884512e+04 7.241177361337018670e-02
2.349547705103256885e+04 1.619848792257111078e-02
2.349860500533639788e+04 4.242632552541453217e-02
2.350343131291300597e+04 5.282345965149377182e-02
2.350834137709617426e+04 4.614363373072872393e-02
2.351092333089802196e+04 4.125947806233083714e-02
2.351477356221933587e+04 5.064097627308994376e-02
2.351736314945722916e+04 5.484786237842249196e-02
2.352257816237781662e+04 4.619659556874645967e-02
2.352763797342522957e+04 4.046592848559538158e-02
2.353024296167596913e+04 6.532728182248663529e-02
2.353407020082503004e+04 3.372376784294653373e-02
2.353668303143809680e+04 2.816475907322257832e-02
2.354189539340020565e+04 2.869224684797875083e-02
2.354693469236067904e+04 3.143353062360410705e-02
2.354956348598585828e+04 2.883663587844715118e-02
2.355336695413148846e+04 6.402550700737176526e-02
2.355600386791481651e+04 3.128549989086153171e-02
2.356117750226944918e+04 2.042593603684768680e-02
2.356623149530430601e+04 2.809180690245921888e-02
2.356884783879038514e+04 2.687085598384909152e-02
2.357266378338797222e+04 4.154847568527617746e-02
2.357530017786875032e+04 3.801110610237826842e-02
2.358049129911070850e+04 3.544432487123827524e-02
2.358552124615974026e+04 5.421231881094794314e-02
2.358816871329893911e+04 3.085493285064560068e-02
2.359196075346277576e+04 4.255564093892080096e-02
2.359460922596953242e+04 4.309889023615696285e-02
2.359979697100787234e+04 3.493765034120056151e-02
2.360484735113594070e+04 5.140302502745693058e-02
2.360749057674295909e+04 4.631430478300470333e-02
2.361125781886753975e+04 3.735582800360238986e-02
2.361393485522321498e+04 4.848433517098799106e-02
2.361908896297209139e+04 5.021101946155563656e-02
2.362412256547379366e+04 4.398105836580205874e-02
2.362677546983167122e+04 3.952339415354658159e-02
2.363055494557252678e+04 3.526564438788126754e-02
2.363322502659408565e+04 5.226995052008414494e-02
2.363839893503268468e+04 4.196081801797993394e-02
2.364341972747641557e+04 4.093985767343923804e-02
2.364609765860602784e+04 3.806912566696362549e-02
2.364985212100312856e+04 4.599508656619107072e-02
2.365253354796424173e+04 3.202929383854483808e-02
2.365771383225472891e+04 2.648660370203166636e-02
2.366270148402026098e+04 3.429755474116807229e-02
2.366540978193966657e+04 1.982639902530004827e-02
2.366914932043092631e+04 4.474430608921034502e-02
2.367182422210854202e+04 5.929365379122598229e-02
2.367699969813396456e+04 2.673753007619346367e-02
2.368201839953666422e+04 2.197856294553759970e-02
2.368470601673557758e+04 3.595841441275907102e-02
2.368844652644524467e+04 5.451355566703761091e-02
2.369114704006078318e+04 4.966244768219080924e-02
2.369631057837164917e+04 3.834111129774741417e-02
2.370131133178026357e+04 7.211820520849435145e-02
2.370404520337150461e+04 -3.180237908791599261e-02
2.370774373459230628e+04 -1.280536318402545823e-02
2.371047629363933447e+04 -3.206678110536823750e-02
2.371562195000052452e+04 3.332342944797148099e-02
2.372060853304032207e+04 2.652302915081559617e-02
2.372331548602657494e+04 3.287922772135180166e-02
2.372704092873783520e+04 2.755308520633352812e-02
2.372975673527838444e+04 2.925788752994485514e-02
2.373491194110119250e+04 2.054312917726705545e-02
2.373988415408354558e+04 3.607597871323756783e-02
2.374264682475841255e+04 6.277961636435869242e-02
2.374631891559690121e+04 2.695434148657306975e-02
2.374908978084396585e+04 3.563100283425003206e-02
2.375423114318159423e+04 5.017059378989527363e-02
2.375920287208991067e+04 2.411668889639970517e-02
2.376196380090258390e+04 6.408864206816704268e-02
2.376563524524055538e+04 4.622867491142020752e-02
2.376840551068862624e+04 5.362695596469929660e-02
2.377351566526566603e+04 3.144024243420468628e-02
2.377849996541245491e+04 4.888698904956741836e-02
2.378125024052347362e+04 5.243064634537360907e-02
2.378493231758032562e+04 4.063890439050679704e-02
2.378769170499804022e+04 4.069013206315927333e-02
2.379282773261468174e+04 5.279674687516954651e-02
2.379781363522576066e+04 1.919504053227823887e-02
2.380057493396826976e+04 3.974874075009262459e-02
2.380424112119734127e+04 2.986712955911500003e-02
2.380701669594822670e+04 4.306725373308268462e-02
2.381214733650012568e+04 1.044953590744634661e-02
2.381709395787493486e+04 2.463157417533614127e-02
2.381990051847881477e+04 1.317885475104041935e-02
2.382352626361657894e+04 2.807777306858997429e-02
2.382630176270429729e+04 2.677703101515991127e-02
2.383143123492872473e+04 3.434181889340847532e-02
2.383639084074550556e+04 4.536106193173732731e-02
2.383917927655427047e+04 1.306422523259974204e-02
2.384282310880926889e+04 2.898329070049758538e-02
2.384564155867726731e+04 4.501020705258935301e-02
2.385074318067002241e+04 3.919592943833005716e-02
2.385568760701537394e+04 6.206150024642708568e-02
2.385851274870264024e+04 2.782657377848941210e-02
2.386211983316744227e+04 1.854368517368702382e-02
2.386495484933398620e+04 1.259073078677252176e-02
2.387005552313039516e+04 2.560580382524655155e-02
2.387498425827983738e+04 1.077257219736063934e-02
2.387779716173213455e+04 4.306169481969231855e-02
2.388141645072723259e+04 3.408683711197107308e-02
2.388424178163432225e+04 2.396255620416912896e-02
2.388934692471369272e+04 4.027326049827386484e-02
2.389428078557327535e+04 3.700690513574352025e-02
2.389712583756585445e+04 3.950792417072200580e-02
2.390071292706522581e+04 7.713031416676382167e-03
2.390356796224380014e+04 7.188752133827658319e-02
2.390865918060419062e+04 3.420456979881646847e-02
2.391357715808062130e+04 5.252469221857743870e-02
2.391645249760473962e+04 2.453408739673458572e-02
2.392000924700715768e+04 1.608942926091257511e-02
2.392289490602171281e+04 3.084281102030041882e-02
2.392794876759673571e+04 4.781222336913516086e-02
2.393287336821094868e+04 3.426444217471219522e-02
2.393573872553907495e+04 6.199302046363134450e-02
2.393931699659489095e+04 3.373620194458558375e-02
2.394218180162766294e+04 3.974094964134770175e-02
2.394726290310357945e+04 1.947367397480192705e-02
2.395216939280643419e+04 4.000886044350501769e-02
2.395506632145958429e+04 1.834509730173825015e-02
2.395860135786539104e+04 7.069784312141756677e-02
2.396150872354934472e+04 -1.949515412038487557e-04
2.396657535081818787e+04 2.807519545184148160e-02
2.397147811176405958e+04 8.229107779338329376e-03
2.397439380506454836e+04 3.307430040900764812e-02
2.397789711484584041e+04 4.485385446569735424e-02
2.398083648065347734e+04 1.353008343000290659e-02
2.398586558751613848e+04 2.584971265116845981e-02
2.399076083685550111e+04 3.787974055014523694e-02
2.399368072044485234e+04 4.060818031237998366e-02
2.399718642476849709e+04 2.953720239905840983e-02
2.400012309219779854e+04 4.108058136744646704e-02
2.400517877747692546e+04 -7.985077767813249759e-04
2.401005621484092626e+04 1.564383354354481614e-02
2.401300812667053833e+04 1.808935787336881165e-02
2.401648795242595588e+04 3.481940010050339762e-02
2.401945078708340225e+04 4.106891304051125957e-02
2.402449131257447880e+04 9.813226932120510965e-04
2.402935134476261373e+04 5.542509481678618150e-03
2.403234789674949934e+04 2.838718635536038523e-02
2.403577425923385090e+04 7.058199278988964119e-03
2.403872302636208042e+04 3.297161125336255799e-02
2.404378198009529297e+04 4.171833101279479386e-03
2.404864621644083309e+04 -7.137590229182705012e-03
2.405162289701590271e+04 2.312423048152751834e-02
2.405507777772839472e+04 -8.595821221853244126e-03
2.405806549795101455e+04 -4.826426362002432351e-04
2.406309475025458596e+04 2.325100178265080211e-02
2.406794079983738993e+04 2.680239395035616604e-02
2.407095096461876528e+04 -2.038622985972899856e-02
2.407437225778960419e+04 1.840143701215742620e-03
2.407739382635303991e+04 1.820504413526815787e-02
2.408240665138252734e+04 3.492476170909790401e-02
2.408723507644427082e+04 1.387937347073978436e-02
2.409023411126652354e+04 4.496429550241690803e-02
2.409366643176470097e+04 -4.868333985527727864e-03
2.409667966918966340e+04 7.593658845886938624e-02
2.410169660815186944e+04 2.623253964595442800e-02
2.410652903536827944e+04 2.738344114002399729e-02
2.410956574382704639e+04 3.427453193735099934e-02
2.411296028030762682e+04 1.713463382601163043e-02
2.411600853363189162e+04 2.947663803688818293e-02
2.412100302950966943e+04 3.052223690610249285e-02
2.412581877690355032e+04 2.685878342541386452e-02
2.412889436900220244e+04 2.437054452176551714e-02
2.413225378190791162e+04 6.770206250791946205e-03
2.413533741339598782e+04 1.976740278224095940e-03
2.414029594531279872e+04 -8.853276585547612335e-03
2.414511591106478227e+04 4.277933418952200445e-02
2.414817893198040474e+04 -1.400793964253413751e-02
2.415154691167834244e+04 -2.314866138346354657e-02
2.415462332854784472e+04 3.102455016091855769e-02
2.415961000739105657e+04 7.621109698069972746e-04
2.416440878955808148e+04 1.406433311682035552e-02
2.416750894979157965e+04 1.374104521945728428e-02
2.417083966291660909e+04 2.155246121440818757e-02
2.417395189020870748e+04 9.934644315756177568e-03
2.417892176107772320e+04 -4.736830363504026392e-03
2.418370127155587761e+04 -3.574538294004265312e-03
2.418683802723400731e+04 -3.387009049848034581e-02
2.419013200684771436e+04 -1.897388047886079329e-02
2.419323228009383092e+04 3.377997258649817480e-02
2.419820918196974162e+04 9.718773129194594254e-03
2.420299333175137508e+04 -3.127851240343929398e-04
2.420612348165994626e+04 -3.202990831470502869e-02
2.420942392082083461e+04 2.762192442878766765e-02
2.421256956642369551e+04 -3.067510989037964750e-02
2.421751880787471600e+04 1.274972566733412454e-03
2.422228494440669965e+04 2.595999673543600630e-02
2.422545215788612768e+04 1.171454136009040560e-03
2.422871538152595895e+04 1.589172270618326513e-02
2.423189521375105323e+04 2.856116019665008027e-02
2.423683307980622703e+04 1.112261097191424852e-02
2.424157610142365957e+04 2.945958957453259294e-02
2.424473090276177754e+04 -4.498888685014756916e-02
2.424799544510180567e+04 2.545102434628783439e-02
2.425117673120355903e+04 -2.798732254149683546e-02
2.425612049725706675e+04 1.897810487736859356e-02
2.426086677808950844e+04 1.996809006830777347e-02
2.426406600089149651e+04 2.035024595110342116e-02
2.426729689209900607e+04 2.867111474843973482e-02
2.427092111220986408e+04 2.651416425998138343e-02
2.427563863547597794e+04 2.735768720645953209e-02
2.428015686646255199e+04 9.683574459387278566e-03
2.428341100588654444e+04 -1.902645537502194173e-02
2.428658689490212055e+04 2.410611702101514084e-03
2.429024372541653065e+04 7.830402862972219921e-03
2.429491290316907180e+04 5.541649414238950487e-03
2.429944659632857656e+04 1.702694800808265269e-02
2.430267460572933123e+04 2.536698940994657619e-03
2.430587635447244611e+04 -4.503622446112024585e-03
2.430954094936894398e+04 2.833290747275703930e-02
2.431423781552625951e+04 1.326624287078292334e-03
2.431874808843662322e+04 -1.166466798352632298e-02
2.432200771194221306e+04 -4.676889049453411898e-03
2.432516525314412138e+04 -1.368451982902167555e-03
2.432884953894935825e+04 -1.497023035819432767e-02
2.433354248649881993e+04 2.810852266948617867e-02
2.433802419368812480e+04 4.425100805474595916e-02
2.434133671702925858e+04 1.880231389993268151e-02
2.434445356376642667e+04 5.782353515216780843e-02
2.434812537606681508e+04 7.688075721831577614e-02
2.435282518820505356e+04 7.739927006227102779e-03
2.435731210724782068e+04 -7.724084918671021704e-02
2.436061727773772509e+04 7.327476461546891806e-02
2.436374127700237659e+04 3.274094010530402034e-03
2.436745435717122382e+04 -5.114365684201321871e-02
2.437214026205199480e+04 -4.966957045291823386e-02
2.437659940413878212e+04 1.476741573466913530e-02
2.437994814372353358e+04 -6.179439270536078894e-03
2.438302836027601370e+04 2.320275624058907790e-02
2.438677597218420124e+04 2.461877851220604235e-02
2.439145206252123171e+04 7.722674811055199248e-03
2.439587829752055040e+04 1.807848800919007945e-02
2.439922080624361115e+04 2.591467463490093950e-02
2.440229048709482959e+04 -2.141677038553689572e-02
2.440608204594953349e+04 -8.138212392604092169e-03
2.441073440460644269e+04 -1.799226762692338402e-02
2.441517203696874640e+04 2.296723658361007198e-02
2.441857530225690061e+04 5.971319373615770199e-02
2.442160054624581971e+04 1.300339888315210114e-02
2.442537881544776610e+04 -1.755666732458328546e-04
2.443004732641259397e+04 1.976593124014159111e-02
2.443445732799288453e+04 3.650558880957577995e-02
2.443788690786707593e+04 3.316638560295182003e-02
2.444088559969753260e+04 -1.731468649985278344e-02
2.444469999112972801e+04 9.801005357723859002e-03
2.444932435935478861e+04 -6.925724449331941736e-03
2.445378115730263016e+04 -3.250053927966724265e-02
2.445715996747476311e+04 -4.875224963041144971e-02
2.446016992182186732e+04 -1.525089359570946414e-02
2.446397611228817914e+04 -5.157278953632453422e-02
2.446832900897142463e+04 -3.179726445108421728e-02
2.447231968151261754e+04 5.626748642856497368e-02
2.447651306115707848e+04 -2.257066726807709783e-02
2.447945349142254054e+04 3.472585930023764506e-02
2.448330035629308622e+04 -4.038999027576609807e-02
2.448763288040209227e+04 6.671677245260747291e-02
2.449162093479272517e+04 9.682619383058015811e-03
2.449575983938984064e+04 -1.821642808662093287e-03
2.449873627440897690e+04 2.746538850482898794e-02
2.450256892107944441e+04 5.026337556039592314e-02
2.450691426374506773e+04 -5.314780718521281561e-02
2.451089549252555298e+04 1.884476182612013218e-02
2.451509668735827290e+04 -1.631518627734089219e-02
2.451801825640425523e+04 -3.012836637807089074e-02
2.452189684528138969e+04 -1.560532334270046777e-02
2.452588469469431948e+04 1.046921164909087563e-02
2.452984864033264239e+04 -3.348420575175861669e-02
2.453442194576905240e+04 3.239302948545417365e-02
2.453729940604998046e+04 3.209478034583574529e-02
2.454121841282426976e+04 4.068816204091503519e-03
2.454549680344786975e+04 -1.551063100836510189e-04
2.454946519191273183e+04 2.060944488312472025e-02
2.455369410312734544e+04 4.904236602176067876e-03
2.455657969326608873e+04 -1.733707338519489133e-02
2.456048663545270756e+04 1.718179141973348589e-02
2.456446548617669760e+04 2.593934299304244753e-02
2.456842504773706969e+04 9.960271805015250349e-03
2.457303051178787427e+04 5.117243628239188588e-03
2.457585909411329703e+04 1.630395612181978699e-03
2.457981214839749737e+04 -2.695462807908362204e-03
2.458311967901681783e+04 5.041177247761319952e-02
2.458743487987692060e+04 3.141179932920358520e-02
2.459236052742931497e+04 -1.990159538202933981e-02
2.459513758877458895e+04 3.799472132783821704e-02
2.459906607738470120e+04 6.586302695573216688e-03
2.460303600160058704e+04 -1.047332862039525997e-02
2.460698792182000398e+04 4.549861618777411784e-03
2.461162481105884945e+04 6.767109125509206645e-03
2.461441514312041545e+04 3.743711980703112036e-02
2.461840025465437429e+04 8.173409808480988636e-02
2.462168896047180169e+04 6.748960557077814115e-02
2.462599939695761714e+04 5.750561056964709206e-02
2.463096048073278507e+04 -1.277649034861455014e-02
2.463369172497182444e+04 5.376038918863267242e-03
2.463772479601412124e+04 -1.869784779704374011e-02
2.464097226899972156e+04 4.309540873669273631e-02
2.464530443653212933e+04 -1.820835273914919381e-02
2.465021667964515291e+04 2.447725640076079540e-02
2.465296730403991751e+04 1.293050074320318751e-02
2.465697758894777871e+04 2.705438129875966432e-03
2.466025465480059211e+04 1.411964773086743508e-02
2.466456768293919231e+04 2.735438108750353273e-02
2.466955152564119635e+04 3.202099396312254459e-02
2.467222601861669682e+04 2.602569969586354670e-02
2.467630910331636187e+04 5.424891281124834957e-02
2.467953607801855105e+04 -1.680484618368373664e-02
2.468387957838416332e+04 -2.151010127097536043e-02
2.468888577796273603e+04 3.683669201562872475e-02
2.469151534936717144e+04 4.749491556349608179e-02
2.469562441380619566e+04 5.760292921021268990e-03
2.469881651412643259e+04 4.237710386422763320e-02
2.470313247884412704e+04 1.990997005636962677e-02
2.470813971460414905e+04 -2.179694517007417162e-02
2.471078776139465481e+04 9.809311993482205949e-02
2.471488852216878513e+04 1.218204727337991213e-02
2.471809593321527427e+04 3.039426871511285988e-02
2.472243770690738529e+04 7.935592107597690126e-02
2.472747360576655410e+04 9.541437835396458789e-02
2.473005904431838644e+04 1.029728161975733136e-01
2.473421225848271934e+04 8.265838222667017121e-02
2.473737429650698323e+04 1.637490266848390386e-02
2.474174240496906350e+04 6.638586551600635099e-02
2.474680448460980188e+04 3.849772114998441241e-02
2.474932917628428550e+04 5.719948130330798977e-03
2.475346469422236987e+04 5.611663700469568528e-02
2.475665156838322582e+04 7.536751376740205566e-02
2.476099710200382833e+04 5.340673351945673941e-02
2.476605751635057095e+04 5.017315603889922065e-04
2.476859811708317648e+04 -2.557637450197733017e-02
2.477278711489324269e+04 -5.710753203214225665e-02
2.477592770965181262e+04 4.162924920708455101e-02
2.478030013205721843e+04 2.403282744245644267e-02
2.478538445593710276e+04 5.956440473387630136e-02
2.478786584966619557e+04 8.259091085533051824e-02
2.479210926482576178e+04 1.623681294769033917e-02
2.479520270729065669e+04 8.098985584348723787e-02
2.479960158753598807e+04 -2.136330007186505037e-02
2.480463804835594783e+04 -3.151731866746616817e-02
2.480713233561571542e+04 -2.299392453375287762e-02
2.481135833843433647e+04 9.619308378996915820e-02
2.481447652920373002e+04 1.376095127836674537e-01
2.481885350625428691e+04 -5.535474439125315227e-02
2.482396945943241371e+04 2.891534237934978782e-02
2.482639754530106075e+04 1.215780778263630540e-01
2.483105464437802948e+04 2.065356636752386787e-01
2.483407969676188804e+04 -7.156828924402933167e-02
2.483815405713686778e+04 5.207909328096027059e-03
2.484327069563629266e+04 1.962663177175767437e-01
2.484566144074887779e+04 4.318320526286600208e-02
2.485030493937721258e+04 7.507739498807733391e-02
2.485335223393482738e+04 1.882541181178831735e-01
2.485740240999404705e+04 1.572288825444202037e-02
2.486254501222534964e+04 5.491002364007178255e-02
2.486492399161533467e+04 -1.258361285140447219e-02
2.486961491474921786e+04 -1.010428554995293493e-01
2.487262346516244725e+04 -1.120515880857509208e-02
2.487670093337965227e+04 -2.280493334976991249e-01
2.488187493260727933e+04 -1.095367960249957334e-01
2.488418515845260845e+04 1.842414920986154905e-02
2.488892445125649829e+04 -1.140935517769346985e-01
2.489189334522810896e+04 3.159169186865382756e-02
2.489599873660381490e+04 1.627627418790007774e-01
2.490111642064298576e+04 -9.063791046871362556e-02
2.490344490868945650e+04 -8.911540900074299554e-02
2.490817077507207796e+04 7.121784775880604657e-02
2.491116183057416856e+04 -6.712205589328748556e-02
2.491524298629652185e+04 -5.000398149721131669e-02
2.492044485496518610e+04 -7.111721413737311093e-02
2.492270321098903150e+04 8.615278185065598782e-02
2.492774674315919401e+04 1.223635875044059851e-01
2.493110636833416356e+04 2.716062995324975554e-02
2.493453865127471363e+04 3.067035329953379449e-02
2.493977299883246451e+04 5.568019468636972551e-03
2.494196003441972789e+04 -1.058050691349428502e-01
2.494699179069688398e+04 -7.156822206647336926e-02
2.495037826385281733e+04 -2.413348813859852449e-01
2.495377975021658858e+04 -2.985034541308485834e-02
2.495901032568109804e+04 4.703595961155768168e-02
2.496121534148407954e+04 -1.825874924649052156e-01
2.496628971328094121e+04 1.397788473532349807e-01
2.496964873882757092e+04 -1.160132372964804287e-01
2.497307323066589379e+04 7.494409642258315074e-02
2.497833674600148152e+04 -1.812431158154197142e-02
2.498046909242419133e+04 -3.165700920897607240e-02
2.498577081734296371e+04 -4.954221361741580065e-02
2.499086650388425915e+04 1.667793182026419685e-01
2.499236572678343146e+04 2.783244943337958438e-02
2.499766283597737856e+04 -2.228519922415846122e-02
2.499972126262519669e+04 7.099263063288036024e-02
2.500501280216475789e+04 4.070360708868628330e-02
2.501014968595764731e+04 3.411512635337433236e-02
2.501160220346186907e+04 8.824850442575080112e-02
2.501689575500331921e+04 -9.402525798410794194e-03
2.501897181898874987e+04 2.251017682708323850e-02
2.502430245109870521e+04 -1.424369291250929537e-01
2.502943151054919144e+04 -3.595589926298229932e-01
2.503089225101681586e+04 2.053228436555603886e-01
2.503622007002265673e+04 3.188381236825506559e-01
2.503822069623505013e+04 1.242672988468038475e-01
2.504359089063432111e+04 1.587430995083053964e-01
2.504871195064921267e+04 3.626105914321798851e-01
2.505012507124018157e+04 -2.569716059513206252e-01
2.505544910871245156e+04 -2.246110384460147935e-01
2.505746786417815019e+04 -9.920150690640171243e-02
2.506282800385588416e+04 -7.410697591954229502e-02
2.506799096273368923e+04 8.427883560801633367e-01
2.506941281878735390e+04 6.799435155834998058e-03
2.507477200510863258e+04 -1.026947010325818116e-01
2.507671329116520428e+04 -1.142106644480948147e-01
2.508211389950043304e+04 1.533595300732693012e-01
2.508726849907627184e+04 3.401316292542905934e-02
2.508867828811952131e+04 -4.519943124253399808e-02
2.509405852761384085e+04 1.204981606281537720e-01
2.509595694324307624e+04 3.655977317013659605e-02
2.510134724888323399e+04 1.362609873067981703e-01
2.510654448735765254e+04 9.749089670963047016e-01
2.510792670119735340e+04 -2.980871454369814905e-02
2.511331779854735214e+04 5.526066048460088337e-02
2.511519878153514219e+04 -7.325939349681612200e-02
2.512063056528471861e+04 7.469193732514282924e-02
2.512581888866679583e+04 -1.644885198558861672e-01
2.512721072504279800e+04 -1.550170991222545314e-01
2.513279967158152795e+04 1.342981298203465845e-01
2.513459359649101680e+04 -2.019807382775276050e-01
2.513991241117169920e+04 -7.081769791403250136e-02
2.514509169951057993e+04 1.065477758492707983e+00
2.514649315381719862e+04 -1.704451017279292602e-01
2.515202100920056546e+04 -2.086278960129719640e-01
2.515383337620646125e+04 -1.606765131311656963e-02
2.515914018359726469e+04 -2.615284195367256759e-01
2.516450929095301035e+04 -9.929995451062040290e-01
2.516587996607687455e+04 -2.069727899332732157e+00
2.517132636866326720e+04 4.919360293605250928e-02
2.517307119500658882e+04 -2.666109744071899768e-02
2.517841945847663737e+04 -3.212156090185324525e-02
2.518363225595798212e+04 -1.357313766649859810e+00
2.518499490592787697e+04 -2.097029554138826746e-01
2.519063065540020034e+04 3.800610368634098624e-01
2.519230701328895520e+04 2.248991429035667455e-01
2.519764319339581562e+04 7.028789095062444592e-02
2.520303515574368794e+04 1.374458414563351216e-01
2.520437462508679164e+04 -1.342367397676779150e-01
2.520984614148989203e+04 -4.837798052569595303e-03
2.521154078424398540e+04 -2.346304937146057590e-01
2.521706123851069424e+04 -1.044487653561384233e-01
2.522251470441115089e+04 8.410160251847509372e-01
2.522380792155686504e+04 5.625470818886212365e-01
2.522967005771891490e+04 -2.620347003510550277e-01
2.523077246784092131e+04 5.352166782648059007e-01
2.523650238851203540e+04 -2.908288286994888464e-02
2.524160942714785779e+04 -2.357375141719494915e-01
2.524295900824361524e+04 5.517796791260858730e-02
2.524835969458421459e+04 7.574719272098205669e-02
2.525000609732048906e+04 -4.196026727949638269e-01
2.525541113425396543e+04 2.056718614130809974e-01
2.526084471917471819e+04 1.614507113197926280e+00
2.526212830322065201e+04 -3.853717395626975878e-02
2.526765835752420026e+04 2.018379558081004332e-01
2.526922937974036176e+04 -1.914153038529485595e+00
2.527468515439159819e+04 -3.169783282384708301e-01
2.528013473854621770e+04 -6.686729864163207804e-01
2.528139409266410439e+04 7.625265292831260311e-01
2.528695701078719139e+04 -5.617349703418375029e-01
2.528845451907610550e+04 -0.000000000000000000e+00


==> anc/Gemini_GNIRS_60557.56.txt <==
8.300708862313227655e+03 0.000000000000000000e+00
8.304894040065597437e+03 1.381454088033847283e+00
8.308442194291434134e+03 2.117632586911884385e+00
8.312660563159457524e+03 1.551640651582040675e+00
8.316229644112043388e+03 1.743773776165430389e+00
8.319813874228382701e+03 2.867987746597330911e+00
8.324093000757848131e+03 8.351815338317513104e-01
8.327415380173188169e+03 3.364279099099636294e+00
8.331665430733779431e+03 5.927042961794412035e-01
8.335264103413172052e+03 -1.415035753344540348e+00
8.338832694326722049e+03 9.793041508476593160e-01
8.343575925435960016e+03 6.401395985562680080e-01
8.347122711426654860e+03 3.089047196826847141e+00
8.350683359181230117e+03 -7.367395139739011389e-01
8.355417199332152450e+03 7.962021260201520567e-01
8.358957871389731736e+03 -1.558137693482395614e+00
8.362512131889388911e+03 1.220064153105548721e+00
8.366049680069505484e+03 6.278242603422056201e-01
8.369600627324911329e+03 1.741084064793714914e+00
8.374323180852106816e+03 1.226411230098665595e+00
8.377856607837262345e+03 6.302563309504570499e-02
8.381857454168331969e+03 1.134757660639610810e+00
8.385958396366066154e+03 -1.089245516213938614e-01
8.389376874025252619e+03 2.001283238772542994e+00
8.393151463232321476e+03 -3.080498450355488860e-01
8.397401669764660255e+03 8.541369807488267130e-01
8.401192347428546782e+03 1.517648585595764432e+00
8.405003385421448911e+03 -2.348903163902088531e-01
8.408625399282971557e+03 2.521332968141563935e+00
8.412533967865436352e+03 8.873589006076699759e-01
8.416544688774538372e+03 1.969725516166821178e-01
8.420144945522493799e+03 -3.074012491756340504e-01
8.424231239756612922e+03 1.348380725797948765e+00
8.428604938182548722e+03 9.187739437927808783e-01
8.432174783943524744e+03 1.779190609224242214e+00
8.435679335021033694e+03 -8.312988849182948239e-03
8.439779685508441617e+03 1.924896759955552872e+00
8.443518409581227388e+03 1.477772593554855129e+00
8.447401070075011376e+03 1.019889281950840942e+00
8.451355126426313291e+03 2.347651084955403977e+00
8.455004852560245126e+03 2.825694460724921697e+00
8.458873436659725485e+03 1.398697739536868490e+00
8.462681861245428081e+03 1.839121357457515149e+00
8.466584179233503164e+03 6.600248014895948589e-01
8.470833700037519520e+03 1.225360578541956347e+00
8.474408108025916590e+03 1.495498806140096670e+00
8.478117246918394812e+03 1.004061883973838887e+00
8.482086596593962895e+03 9.099568730439691056e-01
8.485891700451011275e+03 1.779889319189689845e+00
8.489978330303549228e+03 1.721891744499580268e+00
8.493881361792360622e+03 2.457186928003693538e+00
8.497476173587177982e+03 1.451532899451816627e+00
8.501432475517054627e+03 1.665672043089001741e+00
8.505289528535813588e+03 1.720775292750835961e+00
8.508949572557634383e+03 1.698338945439181069e+00
8.512718775557541449e+03 1.524436413262917567e+00
8.516460989272953157e+03 1.831336995560492342e+00
8.520639597811759813e+03 1.992657869055172837e+00
8.524773691862650594e+03 2.140004523351889620e+00
8.528611440494634735e+03 2.208040943326095018e+00
8.532335405464773430e+03 1.664006035061518896e+00
8.536152923890258535e+03 2.629180159002518558e+00
8.540213854803496361e+03 2.346332052455294637e+00
8.543894793696890702e+03 2.039839462238004497e+00
8.547874528040993027e+03 2.676881903904085647e+00
8.551833008269864877e+03 2.146947675557209667e+00
8.555463969590889974e+03 3.017173296650830228e+00
8.559332720081196385e+03 2.225324989987164326e+00
8.563092619083565296e+03 3.289170807292948417e+00
8.566995168679010021e+03 1.282125224958525544e+00
8.570987340052384752e+03 2.334236666321711784e+00
8.574751182610318210e+03 2.368293451335760746e+00
8.578829960691789893e+03 3.190003713815855235e+00
8.582601769943532418e+03 2.861915907733640907e+00
8.586316462094420785e+03 2.835738245585138539e+00
8.590378415808276259e+03 3.482121762206653148e+00
8.594003476208019492e+03 3.098184702976131799e+00
8.598061789043473254e+03 3.280132911006318430e+00
8.601799722542173186e+03 3.088212131844448649e+00
8.605535722430744499e+03 2.583693992800655259e+00
8.609905264683768110e+03 3.644473332131660914e+00
8.613570611273973554e+03 2.515976623396931178e+00
8.617130404961295426e+03 4.081054991292509371e+00
8.620817931169758594e+03 3.246686949273409173e+00
8.624564363112884166e+03 3.751514397863126238e+00
8.628779370027503319e+03 3.852528397857719611e+00
8.632563227185930373e+03 3.601676166363143583e+00
8.636597696899843868e+03 4.640496203445589884e+00
8.640622492162150593e+03 3.452730723203620400e+00
8.644211141631236387e+03 4.135984470499323606e+00
8.648282695505571610e+03 4.424491691136459792e+00
8.651810260328609729e+03 4.311192211161696264e+00
8.655639861060941257e+03 4.586483233428299222e+00
8.659603221597966694e+03 3.533220071303213583e+00
8.663377364732174101e+03 4.405931183097506754e+00
8.667677126467660855e+03 4.811662675759563967e+00
8.671295599314606079e+03 4.095577514811987285e+00
8.675162674785055060e+03 4.494678423126686972e+00
8.678847554373465755e+03 4.797661989633035695e+00
8.682558432655341676e+03 5.084536215556978433e+00
8.686785773953424723e+03 4.761161952608982340e+00
8.690698049519820415e+03 5.108440745705962627e+00
8.694703794126140565e+03 5.248791353894752376e+00
8.698397145279666802e+03 4.786566119606685099e+00
8.701863562519687548e+03 4.767995284382537058e+00
8.705751092697621061e+03 4.736671825862823759e+00
8.709720112144903396e+03 5.626900874718641532e+00
8.714138276114004839e+03 5.481965107203673249e+00
8.717613812798439540e+03 4.655027283539189931e+00
8.721177547256907928e+03 5.584682489767935465e+00
8.725148139131273638e+03 5.847018545863210903e+00
8.729164629189377592e+03 5.376438880105386176e+00
8.733326207428479393e+03 5.542677380990745029e+00
8.736735867645524195e+03 5.373591956823940308e+00
8.740807588418356318e+03 5.713243105349034678e+00
8.744794208845154571e+03 5.665629942897409066e+00
8.748207702000583595e+03 6.407396611076880966e+00
8.751944724709403090e+03 5.728564600075050528e+00
8.756024334632036698e+03 5.819335732074577550e+00
8.760397745381500499e+03 5.731731265295128885e+00
8.763755945918164798e+03 6.123534988151188685e+00
8.767679041792962380e+03 6.367744727992488585e+00
8.771648025138923913e+03 6.080125099441643144e+00
8.775321089708224463e+03 6.022466174160739705e+00
8.779527573552140893e+03 5.961165957745281574e+00
8.783042104718893825e+03 5.820759522449304058e+00
8.787117089767492871e+03 5.452193237754891619e+00
8.790908753739049644e+03 5.454659615269927819e+00
8.794822621490424353e+03 6.055586460889191613e+00
8.798691540318845000e+03 5.346285837158548659e+00
8.802193777379354287e+03 5.573253418196125963e+00
8.806307866680828738e+03 5.957985326029935358e+00
8.810202128626544436e+03 4.907492317834624806e+00
8.813857176406983854e+03 5.243715202706427547e+00
8.817729559338247782e+03 5.520597320996849966e+00
8.821841531772277449e+03 5.754410991251891261e+00
8.825963747739520841e+03 5.871791167881922568e+00
8.829661506805919998e+03 5.845303331435133032e+00
8.833212920704439966e+03 5.756006303169646010e+00
8.837311011606398097e+03 5.838180033105699884e+00
8.841015980425998350e+03 5.531019834592096451e+00
8.844595956311970440e+03 5.633114085820346340e+00
8.848890077378157002e+03 6.102584403663396273e+00
8.852649668716499946e+03 5.843642436914540106e+00
8.856416548775221599e+03 6.061266625078659764e+00
8.860419663556946034e+03 6.352189050475494980e+00
8.863956249871653199e+03 5.453664131484816657e+00
8.868009869876801531e+03 6.296832975687902234e+00
8.871922942761175364e+03 6.048881107102874743e+00
8.875532125119121702e+03 5.879292413012203511e+00
8.879737947725585400e+03 6.611237202175742844e+00
8.883386444610763647e+03 6.236395711329401514e+00
8.887134663850616562e+03 5.915877233257775814e+00
8.891474459035429390e+03 6.425266806395670827e+00
8.894998430744421057e+03 6.305617851353191305e+00
8.898834928792621213e+03 6.242835071553355597e+00
8.902597323375122869e+03 6.793779818668236103e+00
8.906562728582714044e+03 6.634575357680135177e+00
8.910539935224576766e+03 6.521157578278049094e+00
8.914208430840259098e+03 6.468364900191069466e+00
8.917998152973947072e+03 6.392232890535414214e+00
8.922103751649867263e+03 6.860480483459539869e+00
8.926123416840799109e+03 6.498870371053632411e+00
8.929764665230999526e+03 6.516524509768236051e+00
8.933693387124918445e+03 6.274712970444262794e+00
8.937331442878283269e+03 6.491230872353191295e+00
8.941421150364678397e+03 6.225614112745000206e+00
8.945243196724579320e+03 6.438803413654863306e+00
8.949043565287238380e+03 6.324818896050362405e+00
8.952807114208386338e+03 6.202011418870592152e+00
8.956400654032444436e+03 6.524600371057492687e+00
8.960838171682935354e+03 6.537774433807652663e+00
8.964426362486365178e+03 7.208553492523903650e+00
8.968298316281687221e+03 6.579077092427381146e+00
8.972278243863811440e+03 6.713824860577759956e+00
8.975917607912853782e+03 6.296528929862185819e+00
8.980238421278365422e+03 6.462876371508138540e+00
8.983902221945887504e+03 6.166146499347527232e+00
8.987727894275909421e+03 5.785324276951111955e+00
8.991426851890677426e+03 5.994573123061403663e+00
8.995302504414890791e+03 6.207666067430028356e+00
8.999497202471739001e+03 5.945034349206543389e+00
9.003116578863258837e+03 6.457975312909926657e+00
9.007115477298626502e+03 6.078682662845789508e+00
9.010750212107343032e+03 5.840773243833282002e+00
9.014643797698261551e+03 6.057666026295418504e+00
9.018465855501321130e+03 6.019903669121942968e+00
9.022322553942542072e+03 5.986656668698584483e+00
9.026483139641128218e+03 5.892632650271748318e+00
9.030087888812100573e+03 6.030297855866477263e+00
9.034174962317390964e+03 6.261200664375809133e+00
9.037830249646358425e+03 6.164232180334069611e+00
9.041587244015401666e+03 5.777204292612855951e+00
9.045763292051131430e+03 5.826944523352992178e+00
9.049423097444958330e+03 5.649571516564073193e+00
9.053230809516053341e+03 5.909039661058345771e+00
9.057079163847043674e+03 5.101836369376099078e+00
9.061103495666737217e+03 5.699784192370221270e+00
9.064818468788034806e+03 5.187578269380225038e+00
9.068542435039065822e+03 5.804410190018916005e+00
9.072688978615164160e+03 5.982583971037416681e+00
9.076480412922332107e+03 5.420508784946139968e+00
9.080276159929295318e+03 5.450178512269087783e+00
9.083951368070733224e+03 5.732383864272519780e+00
9.087933672953819041e+03 5.813493794438290507e+00
9.091700895360956565e+03 5.269128037684690291e+00
9.095547415421864571e+03 5.331637794304842970e+00
9.099737989596833359e+03 5.785560011387286927e+00
9.103402254863163762e+03 5.925012688684968332e+00
9.107361071532870483e+03 5.602070057211728127e+00
9.111265930726885927e+03 5.669462528855886418e+00
9.114969782317648423e+03 5.735633709005163894e+00
9.118742611570194640e+03 5.817714604262935296e+00
9.122548964029017952e+03 6.059747642976736515e+00
9.126607072480472198e+03 5.824326325808161897e+00
9.130303865805282840e+03 5.652786383970450856e+00
9.134317440102748151e+03 5.893853675647007684e+00
9.138175835050325986e+03 6.011920220120621217e+00
9.141927149168030155e+03 5.797604058926351556e+00
9.145966029508723295e+03 5.903505739093502847e+00
9.149765498398484851e+03 5.749936159264280811e+00
9.153718811479398937e+03 5.724191286703851134e+00
9.157404850510980395e+03 5.602453686855792370e+00
9.161317137937609004e+03 5.864034022717350858e+00
9.165076421026780736e+03 6.269981775355085496e+00
9.168910566057902543e+03 6.018195447056243985e+00
9.173121656102661291e+03 6.370959067364354134e+00
9.176811159828410382e+03 5.882405746051126094e+00
9.180758203402014260e+03 6.102041729759040578e+00
9.184540423447468129e+03 6.132376263531688743e+00
9.188217247167853202e+03 6.269039101889334553e+00
9.192041529851678206e+03 6.196821165419453159e+00
9.195896852478515939e+03 6.390641000592281351e+00
9.199990850348043750e+03 5.892389859588004875e+00
9.203652150634583450e+03 6.567271604586626843e+00
9.207762262256941540e+03 6.721920125956344805e+00
9.211553775298532855e+03 6.794798934048958294e+00
9.215185692541308526e+03 6.692226104626014305e+00
9.219328290838901012e+03 6.687715055554686039e+00
9.223014480141555396e+03 7.210949988946844691e+00
9.227005593860274530e+03 6.290755617662683541e+00
9.230691122767006163e+03 6.306653581668943964e+00
9.234661309327679191e+03 7.406085062469188074e+00
9.238778354539248539e+03 7.139004080061018165e+00
9.242165129759483534e+03 6.989103378602019134e+00
9.246277574970181377e+03 7.527303605324934921e+00
9.250005540948310227e+03 7.603751227925084066e+00
9.253871744802931062e+03 7.728170091959146504e+00
9.257975299476967848e+03 7.607522307656330973e+00
9.261501565716303958e+03 7.852850468322070121e+00
9.265683859914124696e+03 8.245473984656644717e+00
9.269371500235058193e+03 7.857406238048264768e+00
9.273034477070857974e+03 8.830436970388708673e+00
9.277189706119088441e+03 8.813679611684289483e+00
9.280861992345026010e+03 9.121866510626356117e+00
9.284989661565801725e+03 8.886535097551128359e+00
9.288838392096655298e+03 9.418854330400940000e+00
9.292605473793584679e+03 9.675023415644112390e+00
9.296588788468221537e+03 9.072539986705061565e+00
9.300014325700489280e+03 9.856395975418568156e+00
9.304123388138212249e+03 9.348913701541247789e+00
9.308025056298600248e+03 9.926431667394748359e+00
9.311800382734792947e+03 9.989761597360997669e+00
9.315989650962286760e+03 1.020318704970303259e+01
9.319429833839210914e+03 1.050486990770677842e+01
9.323206930264816037e+03 9.530178223835276796e+00
9.327104414332454326e+03 1.000225125127625780e+01
9.330961970756767187e+03 1.031579047863680820e+01
9.335133321354633154e+03 9.543552237923032422e+00
9.339062566650411100e+03 9.977014837915534784e+00
9.342986044358196523e+03 1.004539339132339570e+01
9.346589009312017879e+03 1.019990264100705168e+01
9.350187005473579120e+03 1.075097552426551495e+01
9.354183265291170756e+03 1.076623112266095639e+01
9.358206126733541169e+03 1.111088302363880409e+01
9.362125587952343267e+03 1.037753051588144437e+01
9.365827822751172789e+03 1.185439521834329213e+01
9.369466312192596888e+03 1.156732093117257953e+01
9.373521994091634042e+03 1.120224237855092397e+01
9.377527509351588378e+03 1.218114790909565137e+01
9.381428693055058829e+03 1.273577968318036824e+01
9.385278101337216867e+03 1.241968752308673274e+01
9.389055839589920652e+03 1.321064021128998256e+01
9.392909377358921120e+03 1.329538753366143311e+01
9.396670850071490349e+03 1.408224019923062009e+01
9.400537716361170169e+03 1.483142205696523241e+01
9.404559322916433302e+03 1.479454433375828337e+01
9.408363356185191151e+03 1.455335228966971428e+01
9.412133653932141897e+03 1.387190477782724329e+01
9.415857805220895898e+03 1.446103537201255840e+01
9.419692528381890952e+03 1.522033431025891481e+01
9.423834181138006898e+03 1.473014767836416183e+01
9.427825914003149592e+03 1.542813300026969436e+01
9.431401089033748576e+03 1.462888075017003331e+01
9.435325446472308613e+03 1.435460742761661734e+01
9.439251659289002419e+03 1.506082519908624207e+01
9.443088598280810402e+03 1.544929638296057028e+01
9.446825316330909118e+03 1.395632797126910241e+01
9.450626088632227038e+03 1.533653589717290444e+01
9.454738642819957022e+03 1.480256676967167451e+01
9.458604851758453151e+03 1.398514724801234976e+01
9.462314198232721537e+03 1.349201319731507631e+01
9.466086623801389578e+03 1.588883336047482508e+01
9.469968432803467294e+03 1.521796289886486520e+01
9.473970222868343626e+03 1.447263359815055495e+01
9.477865572432567205e+03 1.426727072787500639e+01
9.481563577693217667e+03 1.414307832335664195e+01
9.485457057176243325e+03 1.369285107156646397e+01
9.489316354249061988e+03 1.448411127254408370e+01
9.493150917221148120e+03 1.439071772081764600e+01
9.497099282193188628e+03 1.345655063981542554e+01
9.500727981460040610e+03 1.301297806593797013e+01
9.504585739562468007e+03 1.256175206596128113e+01
9.508573033687202042e+03 1.437400263740923023e+01
9.512414431246936147e+03 1.531397649985134279e+01
9.516322213325318444e+03 1.535275197637405675e+01
9.520228081015957287e+03 1.302294903861214159e+01
9.524050610881506145e+03 1.274519784437830872e+01
9.527868261531404642e+03 1.262706969091142639e+01
9.531759005035166410e+03 1.376401389205123493e+01
9.535509625686987420e+03 1.383174378724590525e+01
9.539530659408144857e+03 1.277635285272973142e+01
9.543526015577619546e+03 1.326585623636263378e+01
9.546958064683572957e+03 1.260706832989951209e+01
9.550874436214204252e+03 1.202065090757635346e+01
9.554835628508575610e+03 1.333888002645990056e+01
9.558836100131140483e+03 1.224728358816211227e+01
9.562859109327282567e+03 1.155171047702348019e+01
9.566217994056212774e+03 1.316211599705486002e+01
9.570107652185648476e+03 1.211814583313290150e+01
9.574122263623203253e+03 1.264313976722555566e+01
9.578150012870657520e+03 1.261697476240836124e+01
9.582148047083397614e+03 1.213821982942004141e+01
9.585499088610744366e+03 1.278866297934171747e+01
9.589507983392577444e+03 1.131022302974713334e+01
9.593444490013764153e+03 1.221017741696880599e+01
9.597368684149274486e+03 1.168711402155768653e+01
9.601331465704815855e+03 1.180322906219450019e+01
9.604819975802913177e+03 1.313594091110365447e+01
9.608729073555547075e+03 1.249825555667364796e+01
9.612777074084302512e+03 1.247415593899321529e+01
9.616428717996575870e+03 1.183406575977009290e+01
9.620554160285366379e+03 1.235004969553865628e+01
9.624150913714722265e+03 1.173721197436732133e+01
9.628171378206441659e+03 1.151930541757185367e+01
9.632111484664872478e+03 1.186822953024593374e+01
9.635927116532004220e+03 1.201937231009500628e+01
9.639901550959382803e+03 1.150907421438348521e+01
9.643585366053672260e+03 1.178870463387356082e+01
9.647407551928454268e+03 1.124793698000807396e+01
9.651227665306078052e+03 1.275775604005102082e+01
9.655264761176760658e+03 1.199206806701775818e+01
9.659170095202192897e+03 1.231373894484146980e+01
9.662830274490512238e+03 1.257660255156231166e+01
9.666751443288419978e+03 1.171430180991993808e+01
9.670637049906054017e+03 1.209511512223634533e+01
9.674605301032097486e+03 1.158800608651194075e+01
9.678553422253309691e+03 1.237964064044719414e+01
9.682190091237436718e+03 1.157210638913883649e+01
9.686097925322228548e+03 1.176900110781271991e+01
9.690001915756562084e+03 1.164809428901008381e+01
9.693960091683726205e+03 1.174062141500365364e+01
9.697985742705592202e+03 1.118974641029483763e+01
9.701548394878987892e+03 1.141278643437238927e+01
9.705359430450558648e+03 1.174525231092208877e+01
9.709238224884324154e+03 1.099688105614710487e+01
9.713317641452900716e+03 1.128240635150382154e+01
9.717356934018685934e+03 1.152413383632739396e+01
9.720914977267344511e+03 1.085143421493114957e+01
9.724722812440819325e+03 1.131174318443533977e+01
9.728613994812305464e+03 1.099471520627670884e+01
9.732683335289719253e+03 1.097981897118734373e+01
9.736603475171174068e+03 1.136369289086398737e+01
9.739832034399849363e+03 1.129551983139441873e+01
9.743886790003170972e+03 1.100469714111839004e+01
9.747976113812153926e+03 1.132952441945778332e+01
9.751759536894120174e+03 1.140038427444852509e+01
9.755587494703002449e+03 1.128259160948089601e+01
9.759211345102994528e+03 1.063659447762278099e+01
9.763260004549210862e+03 1.125196512494100887e+01
9.767363817656842002e+03 1.152054062713928140e+01
9.771161862000462861e+03 1.125135727416652465e+01
9.774967579163050686e+03 1.108131619037600224e+01
9.778579586516225390e+03 1.154380490689774952e+01
9.782511245628473262e+03 1.146993369294778553e+01
9.786549798098172687e+03 1.117026056812886026e+01
9.790155678666909807e+03 1.177022655903966353e+01
9.793934002038189647e+03 1.131607594400166761e+01
9.797962445188813945e+03 9.841399015264483907e+00
9.801910844840229402e+03 9.997695190709244173e+00
9.806027401863264458e+03 8.861126236426164482e+00
9.809518149612744310e+03 9.814002035111888844e+00
9.813300035870392094e+03 9.574156971862748833e+00
9.817209422825953880e+03 9.031381787912026837e+00
9.821293231287016170e+03 9.024819563402331823e+00
9.825324889129606163e+03 8.143204672702880842e+00
9.828917714595469079e+03 7.726344461732822744e+00
9.832687733805154494e+03 7.652445878985900229e+00
9.836585683091443570e+03 6.978122156933148190e+00
9.840674448314593974e+03 6.493997237138989576e+00
9.844590590795743992e+03 6.562194321014381160e+00
9.847847909151374552e+03 5.362560094071804784e+00
9.851897699000921421e+03 6.322538505711118972e+00
9.855926664274735231e+03 5.908395320968130804e+00
9.859777563334937440e+03 5.417417534884245711e+00
9.863604184737587275e+03 5.227609638802135805e+00
9.867243054659847985e+03 4.878489147637255385e+00
9.871296440149601040e+03 5.505175300942665828e+00
9.875377672799431821e+03 5.102913114700899477e+00
9.879213013113403576e+03 4.796486319520126607e+00
9.882996318482071729e+03 4.597780854946494244e+00
9.886621888084309830e+03 4.331835168458825436e+00
9.890688281029633799e+03 3.932045660967561584e+00
9.894733933571789748e+03 4.389277359739178763e+00
9.898361857638776200e+03 3.919900261318884915e+00
9.902185387694169549e+03 3.825731589367153074e+00
9.906018038556991087e+03 3.820967213962455311e+00
9.910081278393248795e+03 3.460659906246367434e+00
9.914106997909962956e+03 3.516445133842438064e+00
9.917483364632229495e+03 3.421820413603940736e+00
9.921404925493738119e+03 3.154364343233560408e+00
9.925411315271743661e+03 3.422616849906205072e+00
9.929354313438328973e+03 3.174134597385403378e+00
9.933300876148025054e+03 3.175240674336086144e+00
9.936693604574107667e+03 3.298447854739537721e+00
9.940692569547996754e+03 2.881463009584395163e+00
9.944770698399497633e+03 2.634908701472550963e+00
9.948479722400297760e+03 2.998849234629063165e+00
9.952392712844184643e+03 2.890631169113146992e+00
9.956088710912858005e+03 2.985835125891310948e+00
9.960092327494921847e+03 2.808517697664024926e+00
9.964122269585701360e+03 2.689516840107006868e+00
9.967873311646164439e+03 2.523059350384214472e+00
9.971792510235809459e+03 2.744637956360788777e+00
9.975517358185235935e+03 3.082770824346482197e+00
9.979489101083372589e+03 2.521647519681671668e+00
9.983470376794855838e+03 2.225864610058986059e+00
9.987062851455055352e+03 3.032140776993635267e+00
9.991024216401207013e+03 2.166620434347792834e+00
9.994892318367192274e+03 2.970550884186566432e+00
9.998866848493144062e+03 2.515497729933740434e+00
1.000282762143395121e+04 2.669809901141737107e+00
1.000616719867757638e+04 2.785601051118562488e+00
1.001023512145828136e+04 2.906008737352873794e+00
1.001424170324298393e+04 3.010624311663994579e+00
1.001799954117632478e+04 2.734605738852405654e+00
1.002189991793860281e+04 2.203906327111993857e+00
1.002560285112968813e+04 2.362686076095303900e+00
1.002962450557770899e+04 2.857036949732166153e+00
1.003362086823015125e+04 2.661646733401009879e+00
1.003737400988126137e+04 2.742799062589837966e+00
1.004131745222021709e+04 2.652180110367558630e+00
1.004490919613900041e+04 2.942649807444672305e+00
1.004883169946532871e+04 2.800310539131888987e+00
1.005280953469396081e+04 2.757142648096957416e+00
1.005660685155157444e+04 2.613988499768263196e+00
1.006051826355337107e+04 3.178804461088513111e+00
1.006425503048014252e+04 2.324435809236391481e+00
1.006820125121637466e+04 3.099237321278056623e+00
1.007216453798081784e+04 3.046304342817802713e+00
1.007539514381750450e+04 2.675484470757397926e+00
1.007948457555539972e+04 2.989118181902292726e+00
1.008363317240123615e+04 3.117546703968717470e+00
1.008759085209992372e+04 3.093213922289495432e+00
1.009148888114118381e+04 3.380841194925804594e+00
1.009487205098571576e+04 3.046840327390075487e+00
1.009892619940988152e+04 2.957786523917409482e+00
1.010300038411024252e+04 3.147850930177747308e+00
1.010672817304819000e+04 3.101366315931459727e+00
1.011054833215808503e+04 2.962256319151141959e+00
1.011431827083075405e+04 3.579709928366527460e+00
1.011833803464232369e+04 3.418231495249040020e+00
1.012232765036862111e+04 3.265873244942174569e+00
1.012607368571116240e+04 3.519640835314086225e+00
1.012987885872367769e+04 3.841378523286756330e+00
1.013363247850770858e+04 3.907861215931108134e+00
1.013771959018954840e+04 3.808806864587253482e+00
1.014173107769604212e+04 3.669515298716447216e+00
1.014546244883473628e+04 3.761347023054057992e+00
1.014923667904678587e+04 3.730966144528219175e+00
1.015294165792945932e+04 3.636937269127698880e+00
1.015706529130192575e+04 3.966217817306610272e+00
1.016104951765514852e+04 4.088675834327768044e+00
1.016461137443586995e+04 4.021694850625131323e+00
1.016842749490737333e+04 3.945856946937482235e+00
1.017221537127577722e+04 4.184586372677235211e+00
1.017634698648884842e+04 3.918986595815173946e+00
1.018035702188510550e+04 3.803879435692692379e+00
1.018356571890355553e+04 3.969109621650678044e+00
1.018757476527541257e+04 4.266993997224385105e+00
1.019160216542326634e+04 4.316539775467279405e+00
1.019549912792733267e+04 4.182867970225194298e+00
1.019939558684110125e+04 4.206718489212400769e+00
1.020291466131495326e+04 4.785518116121847854e+00
1.020698384295924006e+04 4.502172933928858534e+00
1.021107723107350648e+04 4.553218382893646776e+00
1.021485783999427076e+04 4.598513019799918666e+00
1.021871129720778117e+04 5.035661350545482584e+00
1.022222511793872764e+04 4.853670764297938867e+00
1.022630086776953431e+04 4.833126931216872535e+00
1.023041656933747436e+04 5.389552222984796970e+00
1.023424232847960957e+04 5.019707102195392068e+00
1.023806244534071993e+04 5.233932920840840275e+00
1.024153171353731705e+04 4.907865884734113671e+00
1.024564106557210835e+04 5.113803545900700520e+00
1.024976763181424576e+04 5.130891508549260571e+00
1.025356538547055425e+04 5.325861483486970194e+00
1.025737029526151673e+04 5.644681797395828760e+00
1.026084550490868060e+04 5.590690839415810132e+00
1.026494316280145540e+04 5.346650926361211198e+00
1.026906035974662518e+04 5.576802623527677305e+00
1.027287498942314051e+04 5.910704450137982846e+00
1.027667243032830629e+04 5.681509429524614241e+00
1.028020219494439334e+04 5.696535025386872952e+00
1.028431957161983519e+04 6.395970027010434933e+00
1.028839860167931511e+04 6.369619084874405424e+00
1.029208791153497259e+04 5.947178515685068945e+00
1.029584092448735464e+04 5.743812002163681818e+00
1.029948239200243188e+04 6.375601945828168304e+00
1.030380915936582460e+04 6.223545604018065447e+00
1.030780561666869653e+04 6.122379071646316007e+00
1.031143451676083896e+04 5.864635313388893323e+00
1.031513273786479476e+04 5.955198867885387770e+00
1.031875738691956758e+04 6.123373809558531278e+00
1.032295483090858215e+04 6.237848722127335321e+00
1.032711284967701249e+04 6.480762649301126110e+00
1.033053899158539934e+04 6.132421385440165018e+00
1.033424736338291405e+04 5.962489284195020112e+00
1.033804726331670827e+04 6.088701139314023791e+00
1.034231480185135479e+04 6.471723383530206597e+00
1.034636490630152002e+04 6.367659782993446704e+00
1.034985537458129147e+04 5.959681916115086686e+00
1.035353247850618027e+04 6.339490647930904110e+00
1.035740046122016611e+04 6.471310548960416575e+00
1.036163729443155353e+04 6.128549839088276663e+00
1.036571552475366298e+04 6.176816258990951880e+00
1.036914104839191532e+04 6.099242303360050244e+00
1.037280918000156998e+04 5.978159555380195833e+00
1.037681151546045658e+04 6.177576415263445142e+00
1.038103713143273490e+04 6.092691341319148357e+00
1.038498956216927763e+04 5.720353165905614823e+00
1.038842740271824732e+04 5.472288244548896508e+00
1.039234306330096115e+04 5.255788113545680318e+00
1.039620790580350695e+04 5.332958102450615634e+00
1.040031957710219467e+04 5.516623002039312773e+00
1.040425418804281435e+04 5.508176179139934625e+00
1.040759749429166914e+04 5.059693826981671805e+00
1.041162339172675638e+04 4.927087509556376865e+00
1.041551540167424355e+04 4.863802758677978844e+00
1.041953467620174342e+04 5.590361500191426636e+00
1.042352000169447274e+04 5.160880367044864414e+00
1.042703539225176610e+04 4.862556831383788136e+00
1.043085967756462014e+04 5.032390221111425532e+00
1.043472863359439543e+04 4.881393787983616228e+00
1.043891033312144100e+04 4.428431079043575025e+00
1.044277583134775705e+04 4.804836262866106544e+00
1.044620368790024440e+04 4.355938643539863264e+00
1.045007128915020985e+04 4.715944961114334255e+00
1.045416402883768387e+04 4.950296745215189809e+00
1.045810678111288689e+04 4.645401407802890681e+00
1.046189783153341523e+04 4.557468808414633088e+00
1.046545167427244996e+04 4.938828501661062909e+00
1.046941833950029286e+04 4.808513415607201580e+00
1.047349002064810156e+04 4.464373420378417556e+00
1.047737067427957845e+04 4.239423031246498219e+00
1.048115441186909447e+04 4.152163055523939938e+00
1.048469507774369595e+04 4.256176239776555903e+00
1.048866940269739825e+04 3.946468220488436707e+00
1.049274323832399568e+04 4.131749390457057025e+00
1.049688649220471234e+04 3.783214931127182545e+00
1.050042682306292591e+04 3.893349329612693310e+00
1.050400520585491722e+04 3.814024903549350753e+00
1.050791626612002619e+04 3.965720624898869673e+00
1.051200064690277941e+04 3.596042934073064856e+00
1.051587212954605639e+04 3.861601769387763117e+00
1.051965668057614857e+04 3.539322780542728530e+00
1.052344210840609958e+04 3.626120917457237081e+00
1.052736244144689954e+04 3.981566636769642731e+00
1.053133403084683050e+04 3.980126045015381919e+00
1.053525911421649835e+04 3.603134165088874408e+00
1.053892369064652848e+04 3.791870769608546965e+00
1.054265840816121272e+04 3.694894667488588968e+00
1.054662778382515899e+04 3.463112992265257262e+00
1.055075105828713458e+04 3.340438169285930403e+00
1.055465312743071991e+04 3.542802248697642931e+00
1.055814494277323683e+04 3.401988022365769471e+00
1.056187313906983582e+04 3.535798808849076824e+00
1.056583398420986487e+04 3.570718040984448560e+00
1.056999552481786668e+04 3.549735262823255688e+00
1.057389213145301983e+04 3.126011584068313809e+00
1.057738386896745214e+04 2.935356083122813597e+00
1.058108095877604501e+04 3.275872335168733329e+00
1.058518278071577879e+04 3.346941501704794764e+00
1.058942810221687432e+04 3.132890927881940346e+00
1.059336164078915863e+04 3.108613125204744865e+00
1.059678683589181855e+04 2.502069150726572655e+00
1.060039291763968140e+04 2.737541458172915387e+00
1.060442600826074340e+04 2.619483316087861446e+00
1.060863657184925432e+04 2.923017131998048246e+00
1.061260838100755973e+04 3.425273864965758808e+00
1.061615053066259134e+04 2.766117922262806950e+00
1.061963773327899617e+04 2.898045007556543595e+00
1.062362738976065702e+04 2.612895672754951715e+00
1.062784490914203343e+04 2.701465981674686212e+00
1.063185181196480153e+04 2.509100378019061495e+00
1.063553524227024172e+04 2.495414724121236993e+00
1.063901409527955548e+04 2.651766232217337205e+00
1.064299854412955756e+04 2.353775807076153637e+00
1.064714174251995610e+04 2.286881972180072164e+00
1.065109080081510729e+04 2.356137847316773115e+00
1.065471974173955823e+04 2.100890341325694965e+00
1.065823018691419384e+04 2.286342168746062331e+00
1.066233542041153305e+04 2.153455189787405466e+00
1.066661194568614155e+04 2.068359875777742385e+00
1.067025238768551026e+04 2.304448134621237543e+00
1.067384217697984786e+04 2.029103076552702500e+00
1.067744296008934180e+04 2.061965123641169129e+00
1.068168766214144125e+04 1.676241323213702783e+00
1.068593428939286787e+04 1.915827098520440863e+00
1.068961885230477128e+04 1.806747260178291459e+00
1.069314383105988782e+04 1.710508448120585445e+00
1.069665707867154924e+04 1.538145858243287645e+00
1.070088963775666707e+04 1.485678704439943765e+00
1.070516258797603768e+04 1.604144277866894841e+00
1.070893773542869349e+04 1.456098983892414989e+00
1.071244785447206596e+04 1.202385715937930755e+00
1.071605331559772821e+04 1.733300284092403887e+00
1.072017311985831111e+04 1.466869104320516870e+00
1.072439605231434325e+04 1.212435270592624903e+00
1.072825609353988148e+04 1.325784018284979604e+00
1.073183989486085011e+04 1.199723789340952473e+00
1.073539368589512014e+04 1.335041771581652714e+00
1.073942985224517361e+04 1.222601100867025448e+00
1.074363039725170165e+04 8.551121350922635811e-01
1.074738307184286168e+04 7.241942265964671499e-01
1.075100461301401083e+04 6.585007233583327624e-01
1.075474307987460634e+04 1.047287871700812500e+00
1.075882178510288577e+04 5.796601040302798991e-01
1.076304701438493248e+04 8.651465485354402629e-01
1.076680634935202761e+04 7.387132743406131796e-01
1.077023130244778804e+04 1.171322918321356932e+00
1.077389687203029825e+04 5.517527459339948148e-01
1.077806157892830197e+04 9.421337111942419407e-01
1.078234666391964311e+04 8.650362207279678195e-01
1.078621411525700933e+04 7.497446392548254845e-01
1.078969373737489877e+04 6.541422945572862302e-01
1.079323237633336612e+04 7.870262002572417925e-01
1.079730424739206319e+04 6.428758712666449160e-01
1.080152571157133025e+04 5.588520130608042313e-01
1.080542724116245699e+04 6.171357129805550290e-01
1.080900583674044719e+04 4.997092191378025294e-01
1.081256660318512513e+04 5.688960602452500792e-01
1.081666316227651077e+04 7.189691178848812703e-01
1.082087336502284597e+04 6.289231055010511273e-01
1.082464737913761019e+04 5.334157588312959941e-01
1.082816812934598238e+04 4.238260146467004996e-01
1.083177542910204829e+04 4.202631102615798642e-01
1.083596510889871752e+04 4.600538626926380381e-01
1.084026025987347020e+04 5.715362753066811630e-01
1.084421555998486838e+04 5.432653613773632539e-01
1.084775475219963118e+04 4.622957417653462131e-01
1.085103884088112318e+04 5.518003093047234575e-01
1.085515397890188251e+04 7.599451585075591709e-01
1.085949515100171629e+04 5.002262022172684341e-01
1.086335643753576733e+04 7.065402099121420587e-01
1.086696487741834244e+04 7.557234612941637897e-01
1.087063651501574896e+04 6.029938896592300646e-01
1.087462637940297645e+04 2.177581232168137593e-01
1.087869617044745610e+04 7.872498060420448640e-01
1.088284355263617726e+04 6.392924146733989232e-01
1.088609678606238231e+04 7.384746916553671658e-01
1.088957753651833082e+04 7.755981371893402310e-01
1.089387322601995584e+04 8.658059477946864479e-01
1.089833753053505279e+04 5.126270606620257908e-01
1.090229514734744225e+04 8.359092258579366996e-01
1.090551984801192521e+04 5.104801824452530612e-01
1.090891675320085778e+04 5.181006076390903825e-01
1.091321247983108333e+04 9.954468221292394059e-01
1.091767101629582976e+04 9.811480405070224231e-01
1.092163247305187178e+04 3.481472124685446312e-01
1.092485658578226867e+04 3.328348324249585932e-01
1.092825562559973150e+04 7.681048791827820299e-01
1.093254950828515030e+04 1.032151026019916262e+00
1.093701349945875700e+04 8.352776103244707873e-01
1.094097845342060646e+04 1.078787409228086025e+00
1.094419771891577693e+04 8.288928657751755136e-01
1.094759690947836134e+04 7.980054195553427654e-01
1.095189240093878652e+04 8.025746415914303267e-01
1.095635512869477316e+04 8.158740024117238088e-01
1.096031981238997105e+04 8.745590793711620625e-01
1.096354526669107145e+04 7.670619358966420664e-01
1.096694697896572507e+04 1.168916821956183405e+00
1.097084096393372238e+04 7.601644955556683403e-01
1.097527236868949694e+04 6.977960364784101532e-01
1.097966438406824818e+04 1.201773740383783151e+00
1.098289286997272393e+04 1.195348828435204735e+00
1.098611548139519618e+04 8.064664026815632214e-01
1.099009809085649249e+04 7.868152795726587323e-01
1.099432730231162896e+04 1.043504257773337995e+00
1.099848860455368049e+04 8.330998939623104338e-01
1.100225415299360611e+04 7.822036251296472509e-01
1.100546994017364887e+04 1.338683241864316864e+00
1.100944817835524191e+04 8.568645108475133609e-01
1.101367302263068996e+04 6.695547393728329411e-01
1.101781890040919825e+04 7.672251438714209337e-01
1.102159538507221077e+04 9.335536598462190749e-01
1.102482234528234403e+04 9.703333954990512877e-01
1.102880690443696767e+04 8.541090175884679114e-01
1.103302446225475069e+04 9.616159915402231473e-01
1.103717016834525020e+04 5.528933232026060907e-01
1.104094819540360368e+04 7.986697756115860303e-01
1.104417915751818146e+04 6.454129760626544643e-01
1.104758828753311354e+04 4.540370890521639446e-01
1.105187807142954625e+04 7.306428035050558378e-01
1.105633940795012131e+04 8.632387242988874831e-01
1.106029998727739257e+04 7.350113152681082562e-01
1.106353316846786947e+04 8.462129921888672524e-01
1.106694589952962451e+04 8.690198546056352447e-01
1.107123561728612913e+04 7.514859578625421310e-01
1.107569727010305905e+04 9.759863293225958802e-01
1.107967212951564397e+04 7.438872078637093210e-01
1.108289831656618117e+04 9.328411133443498260e-01
1.108631238010465313e+04 4.070890255812453784e-01
1.109059783330123537e+04 7.044167879508143049e-01
1.109505254844359115e+04 5.385099643085740073e-01
1.109903154901441667e+04 5.340181273869444301e-01
1.110225929006198930e+04 8.576721914262728230e-01
1.110567522471648226e+04 9.808996155606912737e-01
1.110996352694018969e+04 6.895328621339230635e-01
1.111442140165125238e+04 7.719442541917853617e-01
1.111839674986765749e+04 9.002226346997657114e-01
1.112162423206320091e+04 7.151309369045220077e-01
1.112485068355963995e+04 7.378333113325707959e-01
1.112911187403083204e+04 6.228148440448870726e-01
1.113362963999445856e+04 7.445096155614308042e-01
1.113776606399076809e+04 4.490844287466361773e-01
1.114099502088693953e+04 9.151909376149328645e-01
1.114422430149492538e+04 4.332084161589974114e-01
1.114847956564008200e+04 7.916897299118704767e-01
1.115299596937797105e+04 8.825337988769491604e-01
1.115713268236128351e+04 4.659672650669065552e-01
1.116036251374389212e+04 8.201779861817850570e-01
1.116359146921006140e+04 7.566657288171728668e-01
1.116785142252370315e+04 4.656129140827449109e-01
1.117236993508485102e+04 5.627042847550821625e-01
1.117650115838287638e+04 5.337916371167359397e-01
1.117973118660630644e+04 5.568639374484649629e-01
1.118296326094929645e+04 4.519713715461215475e-01
1.118695586237239149e+04 5.182544552009804573e-01
1.119147567157223966e+04 5.535973204961084360e-01
1.119588037154297126e+04 6.406462543864513970e-01
1.119910948213097799e+04 7.679317534987738503e-01
1.120233942725365523e+04 5.600271205640806604e-01
1.120633603496849355e+04 4.927190292030395602e-01
1.121055817235698123e+04 3.200995732212445488e-01
1.121467938332701124e+04 5.856653144164051250e-01
1.121848164124947471e+04 3.659283322519554793e-01
1.122171168559366379e+04 4.650671735507344584e-01
1.122514081897819779e+04 5.366971681232891589e-01
1.122942488645743833e+04 4.879334772598579173e-01
1.123386923415444835e+04 3.670632512563817285e-01
1.123789092995705505e+04 2.979097312249415763e-01
1.124108572809232464e+04 7.446670342672173648e-01
1.124431640624205284e+04 6.216237435931486477e-01
1.124858019823817813e+04 4.024691726730457719e-01
1.125309708941601275e+04 5.027324368020115175e-01
1.125723955646038848e+04 2.624227758250674003e-01
1.126047146296188839e+04 2.567908633790842998e-01
1.126370482352619001e+04 4.306161269004465386e-01
1.126796032593186465e+04 4.161929838797718273e-01
1.127247168159930879e+04 5.796229472282952155e-01
1.127661493821546901e+04 1.424463172954708867e-01
1.127984583362593548e+04 5.825959175685780922e-01
1.128307520859545912e+04 3.507232046384859414e-01
1.128734207531086940e+04 3.648548179306444483e-01
1.129185839106261847e+04 4.669207863587151452e-01
1.129598834557036753e+04 6.777849914690761146e-01
1.129924786161369775e+04 5.986921296687846006e-01
1.130251079241501975e+04 2.250600717309821641e-01
1.130674192385419883e+04 6.008424855833006673e-01
1.131123007434645478e+04 7.064045081612850829e-01
1.131535334699521081e+04 6.477545713145780315e-01
1.131861944843202036e+04 5.207360923830255395e-01
1.132188188533934226e+04 7.450689665685621410e-01
1.132611767515293468e+04 4.959853942463147147e-01
1.133059456070692613e+04 3.856388880552500953e-01
1.133471324428593289e+04 1.560990600903760239e-01
1.133798206633703194e+04 6.210245682544955903e-01
1.134124969981615141e+04 4.233018457101277443e-01
1.134524108234322921e+04 1.333257601091085431e-01
1.134962023598848828e+04 3.749571884335833327e-01
1.135408557835543070e+04 8.628054081071148129e-01
1.135734802739431325e+04 5.722022634628219917e-01
1.136061386795547514e+04 4.247014951119476023e-01
1.136388534884449837e+04 4.793275698717993638e-01
1.136811528911911228e+04 5.877432269886986305e-01
1.137259445523531758e+04 6.033146581360758764e-01
1.137670522123216506e+04 7.295190402751718928e-01
1.137998197144209735e+04 6.940486122263475055e-01
1.138326162886368911e+04 4.875368976352495998e-01
1.138749291809960778e+04 3.230595286111263564e-01
1.139196159061282560e+04 6.136353526419009441e-01
1.139606352698178489e+04 6.384713363234791883e-01
1.139933710385879385e+04 6.373344078153557746e-01
1.140261408248091175e+04 5.212323073227441705e-01
1.140685675275246649e+04 4.096305894988034324e-01
1.141132832373987185e+04 4.619012140155431823e-01
1.141541777644231843e+04 3.452961096393408758e-01
1.141870071868337436e+04 4.415670092248977219e-01
1.142196399399682377e+04 5.856751469648310282e-01
1.142622329092840300e+04 6.622800154779301396e-01
1.143069592137674408e+04 6.168524255753318197e-01
1.143476813780672637e+04 7.423998427676579137e-01
1.143806128684706709e+04 1.269019605634431169e+00
1.144133437801801301e+04 -1.550132606780696420e-01
1.144559058661583913e+04 5.972195753938173146e-01
1.145005219417250191e+04 -1.091042127617603864e-02
1.145411264592467342e+04 7.743961293025553028e-01
1.145741702125932534e+04 7.113956838196111576e-01
1.146069024652439111e+04 5.514237759660638449e-01
1.146485359673099993e+04 3.374718013503564817e-01
1.146921552707626324e+04 6.237229710769889302e-01
1.147330694605193094e+04 4.451862287482726277e-01
1.147678392009449999e+04 4.758433651920838114e-01
1.148007777296816676e+04 4.603432889371512626e-01
1.148396203981858889e+04 5.405975333882125922e-01
1.148822160313632048e+04 2.815129056500734750e-01
1.149243541920823372e+04 4.234527357494540789e-01
1.149612678862123721e+04 2.620099609999648194e-01
1.149947196808383524e+04 4.369546270112103503e-01
1.150287035814753835e+04 4.178536346702651505e-01
1.150739306592945832e+04 2.639421937542201779e-01
1.151193004909522097e+04 3.061559889498822185e-01
1.151564099234159403e+04 3.494812459703944829e-01
1.151902073552654656e+04 1.296519301604028007e-01
1.152233607209796173e+04 8.468192762709976507e-02
1.152651076154249495e+04 2.050723386593955311e-01
1.153099882116730259e+04 4.512543502812185747e-01
1.153508144284681657e+04 -7.282695206609519911e-02
1.153839075634939945e+04 5.923098185203681254e-01
1.154170175625316188e+04 6.135129015927279911e-02
1.154588122870121879e+04 2.498191268129395515e-01
1.155036945886828289e+04 3.170884513267655525e-01
1.155442833119156967e+04 4.811176409039941704e-01
1.155774130863582468e+04 4.995421888366783358e-01
1.156105671141128551e+04 3.503302880198174152e-01
1.156526642673849346e+04 2.446345097616863529e-01
1.156972774702677634e+04 5.518544501662193680e-01
1.157383964455634668e+04 1.549654530951776465e-01
1.157723477195887244e+04 2.621443899927857757e-01
1.158047926635338081e+04 1.901487603264845339e-01
1.158454660717135084e+04 2.268734733857040997e-01
1.158888307357906706e+04 3.598897219639661249e-01
1.159312953699600439e+04 2.876166637963175621e-01
1.159665391252731024e+04 -1.457437773491748745e-01
1.159998141398862754e+04 2.325180099595795802e-01
1.160401945382540544e+04 3.141526549781331057e-01
1.160835591167826533e+04 2.851197175329657219e-01
1.161243619884287727e+04 3.397731146680524339e-01
1.161600040510793588e+04 1.739451945735512317e-01
1.161933075860873032e+04 2.839049045544121408e-01
1.162338020724241505e+04 3.358074103545588551e-01
1.162754361123826857e+04 2.398114685120882050e-01
1.163162079170046854e+04 3.807217339256238620e-01
1.163535691548177056e+04 5.553309648173807567e-01
1.163869084339784058e+04 2.195351162422288505e-01
1.164236921260087365e+04 1.468140302380512852e-01
1.164660483615854355e+04 1.284084261034340868e-01
1.165096739826371231e+04 5.595350280877918747e-01
1.165469845553112827e+04 -1.210267849901828646e-01
1.165803883972023505e+04 2.485968184053844177e-01
1.166138023677956699e+04 1.572191002541060978e-01
1.166577526068638508e+04 1.721307566297562708e-01
1.167031941153886692e+04 1.653242186631922739e-01
1.167404013800804023e+04 2.053212054282102239e-01
1.167738709857278081e+04 3.475818634028943199e-01
1.168072815962474306e+04 3.532485533460621996e-01
1.168485811016887601e+04 3.177075287256260205e-01
1.168927233497201632e+04 1.890025980539404016e-01
1.169337261200420289e+04 2.128067631801139059e-01
1.169672226488989872e+04 3.322400214719954947e-01
1.169999783506238418e+04 2.164404876929480470e-01
1.170411595338560255e+04 2.638887183630766464e-01
1.170842797374075053e+04 4.411496119778624547e-01
1.171253548598868110e+04 2.216755616620074421e-01
1.171605637935695995e+04 4.714658711551808490e-01
1.171941428256942527e+04 2.943269632108646561e-01
1.172346372393392267e+04 2.179780755091253464e-01
1.172777146835123312e+04 2.419171804802958126e-01
1.173185937404284232e+04 2.022676349529201612e-01
1.173539183408260942e+04 5.994220356156008955e-02
1.173875377872876925e+04 1.750027084939515531e-01
1.174277533345135998e+04 1.452175394096828498e-01
1.174711339442263306e+04 2.764204479294546379e-01
1.175119512422230582e+04 2.451440017104063729e-01
1.175471601126559472e+04 3.026945152479336154e-01
1.175806201116692864e+04 2.501146715382742136e-01
1.176214829894695140e+04 2.673053929122327643e-01
1.176632073283453974e+04 3.112763791834571303e-01
1.177033699090531445e+04 1.978115176434881717e-01
1.177404052212030547e+04 1.030710703641822684e-01
1.177741507850892413e+04 2.693811782300655211e-01
1.178111480911871331e+04 1.084238978055181574e-01
1.178535150236651680e+04 2.147539295669092518e-01
1.178965950193315439e+04 1.898965426567586767e-01
1.179335511405651778e+04 2.744536633536212578e-01
1.179673286774666303e+04 -1.324505922062350904e-01
1.180011213822436730e+04 1.985481114915778889e-01
1.180452490619207674e+04 1.405214554438367347e-01
1.180898426815302992e+04 2.504515675495718949e-02
1.181267341354361270e+04 2.260786835262117989e-01
1.181605069916824687e+04 2.132719787605409367e-01
1.181943501087556797e+04 1.143698645841124961e-01
1.182385851893159270e+04 2.007714686057870679e-01
1.182831790212540545e+04 2.043527182574836065e-01
1.183197866394929042e+04 2.954823738440577330e-01
1.183536780388728948e+04 1.871699600543635378e-01
1.183875797224818052e+04 1.436501201914857639e-01
1.184280110303255788e+04 2.640278717929371230e-02
1.184719988556757926e+04 2.997007803095657619e-01
1.185128320545824863e+04 6.268486499136419199e-02
1.185467528415460038e+04 8.773792147120866580e-02
1.185805629328747091e+04 1.170559304439150322e-01
1.186214918400108218e+04 3.799201828220349821e-03
1.186642262857773858e+04 8.323884113358691328e-02
1.187045101640524990e+04 2.275926693254236022e-01
1.187398039594751208e+04 2.014446930835601668e-01
1.187738367057645883e+04 1.898114424033685577e-01
1.188147454372901302e+04 1.782105519815611605e-01
1.188573595718945580e+04 2.301908534151685948e-01
1.188975064501352790e+04 2.016595978692803381e-01
1.189328220867972050e+04 1.322235818977806621e-01
1.189668665764295838e+04 5.679893341025289699e-02
1.190078721566652348e+04 2.043695451767988669e-01
1.190506972007226614e+04 3.120172194529775567e-01
1.190905225104744568e+04 1.190133489022079799e-01
1.191258380026728628e+04 9.568978899102952018e-02
1.191599423888036290e+04 2.361922014609277136e-03
1.192010054367960583e+04 2.365191074311953356e-01
1.192423315211983208e+04 1.552256793829756010e-01
1.192820640369144712e+04 3.045946087561915427e-01
1.193187277270082632e+04 8.255573982361866237e-02
1.193528958982606127e+04 2.181489787917740841e-01
1.193941400101026011e+04 1.626930322174368060e-01
1.194353896910874755e+04 1.496255182379638005e-01
1.194750451052032622e+04 1.022059451212369297e-01
1.195116871510875353e+04 2.073099821230271478e-01
1.195458332149456328e+04 9.681540864917344280e-02
1.195859369704846904e+04 2.037012656289934887e-01
1.196274168286100576e+04 3.151723206458753590e-01
1.196679284252381149e+04 7.031436240073481170e-02
1.197045099189842767e+04 4.572861954019757924e-01
1.197388454310383531e+04 3.751503012395439041e-01
1.197730649905339669e+04 2.189662589284002980e-01
1.198184078102981584e+04 1.825305302056991763e-01
1.198617516969907047e+04 1.884969083653129651e-01
1.198983542662941909e+04 1.098631190673825947e-01
1.199326583672100423e+04 1.903596933698542548e-01
1.199669712923556654e+04 1.925454663412154432e-01
1.200114525502705328e+04 3.879162662023943331e-01
1.200545875493165840e+04 4.462022285404912414e-01
1.200911498910581577e+04 1.956116724170310975e-02
1.201270517199061942e+04 2.851785206624520841e-01
1.201652592133468897e+04 2.160586632531652229e-01
1.202086880868902517e+04 3.381051396966258116e-01
1.202529483133523900e+04 -1.083732417325638207e-02
1.202902753194941215e+04 3.033277691472432720e-03
1.203247166048363215e+04 2.722256676336480274e-01
1.203591351588903490e+04 8.392379600434771159e-02
1.203995449422354250e+04 3.759349017492669143e-01
1.204432712310976603e+04 2.798017044789223862e-01
1.204831841188737235e+04 2.218502041260664581e-01
1.205176745861145173e+04 2.471490733256400396e-01
1.205531208288801463e+04 2.412243309887302789e-01
1.205926623242265305e+04 2.426093009816028823e-01
1.206357786332710202e+04 1.848791872522347057e-01
1.206760457463742387e+04 2.149975095818606463e-01
1.207105715709902506e+04 1.673448577770975804e-02
1.207451587047194880e+04 8.801828353409199557e-02
1.207856814677675175e+04 2.259258893529774437e-01
1.208301309071309151e+04 7.946415600841459648e-02
1.208689056724167858e+04 2.433518026839387727e-01
1.209035004775598281e+04 1.981101725131537150e-01
1.209381298557219270e+04 -9.999202778272091308e-03
1.209786922324991974e+04 6.587723451551980025e-02
1.210217067881279581e+04 6.957644105596752504e-02
1.210616824308064679e+04 1.200129026985585629e-01
1.210963298333107196e+04 8.195224413839884148e-02
1.211310328407294946e+04 2.481970470228124226e-01
1.211716892090410875e+04 9.768921473911887365e-02
1.212146706439507398e+04 2.387657867058753935e-01
1.212545187791604803e+04 2.180288849867979273e-01
1.212892177743501634e+04 3.345371488369702079e-02
1.213238764686990908e+04 4.148160332924270138e-02
1.213646039114610358e+04 1.879008715840446431e-01
1.214066202994070954e+04 2.654611898272606907e-01
1.214457790743059559e+04 1.772270512993354419e-01
1.214819628184793328e+04 7.297203556521283940e-02
1.215182129818389330e+04 9.749223288348468630e-02
1.215575500668521090e+04 1.227509272626533948e-01
1.215994953524275297e+04 2.688955683483445491e-01
1.216386158833014088e+04 1.373521546652597958e-01
1.216747786157144037e+04 1.345548275402532468e-01
1.217096178088079068e+04 3.284659470003768039e-02
1.217510527218052084e+04 6.819544122991672008e-02
1.217935391175624136e+04 2.260793466922294270e-01
1.218327736909703526e+04 1.103627281281612804e-01
1.218691067671558267e+04 4.286708103929259134e-02
1.219039364692047093e+04 1.886181283408654430e-01
1.219444966921440937e+04 1.996122627542005756e-01
1.219864144009236043e+04 2.859454562275010603e-01
1.220255921350914105e+04 2.550557466372206927e-01
1.220618307631978314e+04 1.287173370122371985e-01
1.220967048360062654e+04 2.129933488866261049e-01
1.221373456931253168e+04 1.225360020885822437e-01
1.221791640618498423e+04 -4.841798775346552175e-02
1.222190007456636704e+04 -2.567230378449279413e-02
1.222584483442334204e+04 -2.569780068899172112e-02
1.222905800226375868e+04 2.500266568555672420e-01
1.223331182051526230e+04 3.708462800866745290e-01
1.223760413378019075e+04 9.562318747740718161e-02
1.224141957392265977e+04 2.968321602053883290e-01
1.224535793577317781e+04 2.111374057928908088e-01
1.224885868232606481e+04 1.641722983287056681e-01
1.225278307702957136e+04 2.603811095110213358e-01
1.225699937328341730e+04 2.226298444435419743e-01
1.226097234330102037e+04 2.784086106746765377e-01
1.226463957297814704e+04 1.485911020267122462e-01
1.226814742423764619e+04 1.010127735722493869e-01
1.227186912067615049e+04 2.026711937462034874e-01
1.227597305116647658e+04 2.989039930732628192e-01
1.228024928094374081e+04 6.313336591255187535e-01
1.228391423352010315e+04 4.597768057458637703e-01
1.228742590103876319e+04 -1.608601564604944800e-01
1.229114809160879304e+04 4.114111558682466141e-01
1.229513203804302793e+04 3.722489851051198340e-01
1.229952725005829961e+04 1.450272698254477799e-01
1.230319642081816528e+04 1.826534184360723290e-01
1.230671395125468916e+04 2.600459233964022010e-01
1.231043481747091209e+04 2.531718781042415767e-01
1.231454343995286945e+04 2.371817946739318006e-01
1.231879545675182635e+04 2.570873798234653007e-01
1.232246757568007524e+04 2.949179843509373566e-01
1.232604742527154303e+04 4.812155534956361058e-02
1.232979135088224393e+04 5.037516628601517166e-01
1.233390974987553091e+04 3.136012707039974590e-01
1.233807592892182220e+04 3.025883411597063422e-01
1.234174370978434126e+04 2.065140962337981556e-01
1.234532702514374978e+04 6.209310764871888572e-02
1.234921368991461350e+04 2.103264836716307040e-01
1.235328927210061192e+04 1.030293011674627279e-01
1.235734036896112048e+04 2.118535494313454892e-01
1.236101426518753760e+04 3.417234202879967930e-01
1.236459664173960846e+04 2.337958250343734889e-01
1.236848330918525244e+04 2.423836935300270889e-01
1.237256807580880559e+04 2.384187584698927165e-01
1.237661110835921863e+04 2.351034455235425924e-01
1.238028855958589884e+04 1.258216753034435975e-01
1.238387021957735305e+04 2.624578502288994475e-01
1.238775978644484530e+04 2.062243422852448604e-01
1.239183467064690376e+04 2.519779856454988365e-01
1.239587427512675458e+04 1.541069823672112371e-01
1.239955270873660265e+04 1.104202102671903024e-01
1.240313795238614148e+04 2.172513844915329173e-01
1.240702080384482906e+04 3.013747245472340186e-01
1.241111349229932785e+04 2.851502441690390022e-01
1.241514804315673246e+04 2.058979440035189901e-01
1.241882507663568686e+04 2.684414805211638999e-01
1.242241106943480918e+04 9.738749628383878976e-02
1.242629371272728349e+04 2.834331655140222006e-01
1.243037925622998955e+04 2.807296108214972219e-01
1.243430133578235291e+04 1.768988207028576454e-01
1.243813602271197669e+04 2.086183010941699001e-01
1.244175109137676009e+04 3.095353336688800860e-01
1.244567162860518692e+04 2.641373256859465002e-01
1.244984765243505717e+04 4.611062127113392806e-01
1.245367425827533771e+04 3.399921736852009602e-01
1.245740405084513804e+04 4.823911145291642222e-01
1.246109445947830682e+04 3.773099287806865876e-01
1.246502616121625942e+04 4.386823217807424569e-01
1.246910781285937264e+04 4.323294661620649126e-01
1.247293360421053694e+04 3.697696393471095466e-01
1.247665639087442833e+04 6.096351277390579249e-01
1.248035412617439579e+04 3.246005119193056676e-01
1.248428830057703453e+04 5.984347398820155650e-01
1.248837694601344447e+04 6.221066398909518291e-01
1.249220127586898889e+04 4.054338267176702537e-01
1.249592395200409374e+04 5.256488875501810210e-01
1.249962411433747002e+04 3.449617581876602279e-01
1.250355840290078049e+04 7.329672987916309168e-01
1.250769252144513484e+04 5.918738002677449428e-01
1.251162274684400472e+04 4.444526562335292530e-01
1.251525572121959522e+04 7.347192095038729276e-01
1.251887867721752809e+04 5.545337609112434007e-01
1.252281325950547944e+04 5.085353693575512812e-01
1.252696123717291630e+04 6.624621324678146017e-01
1.253088414044597084e+04 5.968182791236340545e-01
1.253458413033077704e+04 6.316590037840341676e-01
1.253823253092845152e+04 6.636554257482815133e-01
1.254208351957458399e+04 7.259043372308991993e-01
1.254621010360350192e+04 5.504520669277793710e-01
1.255013283619012509e+04 6.975597225450465011e-01
1.255383690744382693e+04 7.360044166293575607e-01
1.255748916044833095e+04 7.827516136431813543e-01
1.256134153576344943e+04 9.355345477246975738e-01
1.256547716953620147e+04 6.880234334600537904e-01
1.256939108343304724e+04 8.683806704365548690e-01
1.257309754424598577e+04 9.599692074577640399e-01
1.257676179257784133e+04 6.729825162936957650e-01
1.258059876977734530e+04 8.963854881213344505e-01
1.258476122578330433e+04 8.654119090690557403e-01
1.258872462717148846e+04 9.002296174222446101e-01
1.259234783609497390e+04 9.704670070629222156e-01
1.259602109759092673e+04 9.259694663027292494e-01
1.259986102862389998e+04 9.558307026082059066e-01
1.260402282378414566e+04 1.116334270685189312e+00
1.260802902220146461e+04 1.041323644741369625e+00
1.261169752724077080e+04 9.006594180960943996e-01
1.261535964772270927e+04 9.026135687259877471e-01
1.261919498054521682e+04 9.259747241760084568e-01
1.262326978886913275e+04 1.062917105104475013e+00
1.262727665423148937e+04 9.275861409373838962e-01
1.263095452187039700e+04 6.659956733255223416e-01
1.263461903281528612e+04 8.878548548118861961e-01
1.263850101588703183e+04 1.079877293820978856e+00
1.264259348191261415e+04 1.233272689640971809e+00
1.264653015649201006e+04 9.517229873187920131e-01
1.265022245937557091e+04 1.162740399240352440e+00
1.265388835991370979e+04 9.685241876816564899e-01
1.265775956720240356e+04 1.055809160025219740e+00
1.266188606443346180e+04 1.129639219343337331e+00
1.266586687007934779e+04 1.244566626343999394e+00
1.266948099798588191e+04 8.883880294128402300e-01
1.267325216106233529e+04 1.212986730068880359e+00
1.267719714621263483e+04 1.360066957889714434e+00
1.268123322631337942e+04 1.415004700099730117e+00
1.268513027745307409e+04 1.042338549360874778e+00
1.268875203587727810e+04 9.040234085631119187e-01
1.269261307068828137e+04 1.367113995446562980e+00
1.269653937113526808e+04 1.231030617437733676e+00
1.270070951506321944e+04 6.972395157990156633e-01
1.270457023782786018e+04 1.266248329881872081e+00
1.270843106289797470e+04 1.065738961749528313e+00
1.271229143578498406e+04 1.258020048504012056e+00
1.271615300437312180e+04 1.586444852096194902e+00
1.272001349332809878e+04 1.156800916251963240e+00
1.272387531203358412e+04 1.413844868279758638e+00
1.272774237558869390e+04 9.935785848098543926e-01
1.273159796797284253e+04 7.894888921976628282e-01
1.273546112977617668e+04 1.088246488204133611e+00
1.273930918870561800e+04 1.142687839895710100e+00
1.274317081571319795e+04 7.232447753055520900e-01
1.274703254085497247e+04 1.259240566380503523e+00
1.275089436395873054e+04 1.489709632464665034e+00
1.275475767035503304e+04 1.001689801802860602e+00
1.275861825714671613e+04 8.085990681991898077e-01
1.276247829327910586e+04 1.165791878569468976e+00
1.276634252586552611e+04 1.266243806972167762e+00
1.277020376940981259e+04 9.230110598034338976e-01
1.277406463617010922e+04 1.107365223349763506e+00
1.277792011626977910e+04 1.095615277145144839e+00
1.278178016199135891e+04 8.421435102403683759e-01
1.278564274795556594e+04 6.493632572596719221e-01
1.278950543406002726e+04 1.060421516572591871e+00
1.279336406326947144e+04 1.196004763077233468e+00
1.279723105220512662e+04 1.200173984157316909e+00
1.280109399592505179e+04 1.072934609507924630e+00
1.280495540221442388e+04 8.365675866718432774e-01
1.280882010074785285e+04 1.076930618123634442e+00
1.281268325148841177e+04 9.072813813303906016e-01
1.281653642525801115e+04 1.210132867371673360e+00
1.282039978151151263e+04 6.955307412523299426e-01
1.282425905182688075e+04 1.073557260357027587e+00
1.282813032565631329e+04 9.987480996612350115e-01
1.283199024443326016e+04 9.883208104040676067e-01
1.283585224376047881e+04 1.242758512621497724e+00
1.283971600822363689e+04 8.138324556965299550e-01
1.284358207458644574e+04 7.432451498181293914e-01
1.284743959292730506e+04 8.944625561077200748e-01
1.285130899669450810e+04 9.157537131458713953e-01
1.285516782188264006e+04 8.127911349472339841e-01
1.285902620905663207e+04 8.040347271906853610e-01
1.286289417506657628e+04 8.952819428179437100e-01
1.286675262801472672e+04 7.737586881694282770e-01
1.287061906507229651e+04 8.367593427472678203e-01
1.287448166985482203e+04 7.129448350049918393e-01
1.287834600352996677e+04 7.835182692942663785e-01
1.288220890832488294e+04 8.485650833080384814e-01
1.288607148669693925e+04 8.626348084006085770e-01
1.288994006506179176e+04 8.548613444476785839e-01
1.289380449726757070e+04 9.542763563386362780e-01
1.289765803431631502e+04 6.535263022313535508e-01
1.290152305643202999e+04 9.977638412772307230e-01
1.290538817062680391e+04 3.563548069501554783e-01
1.290925337417608534e+04 8.452345654509512141e-01
1.291312012999003127e+04 7.658377973566216079e-01
1.291698399500309279e+04 9.254423682112860039e-01
1.292084942460100137e+04 6.421676850668833758e-01
1.292471489662704153e+04 8.941314685004170260e-01
1.292858043775790975e+04 8.150231347563751116e-01
1.293245012357061751e+04 6.046854215629134943e-01
1.293629900286946213e+04 5.331087967937292449e-01
1.294016568831244876e+04 7.818088984040711953e-01
1.294403215757244288e+04 6.068226887940028069e-01
1.294789746400660079e+04 8.993726512115671756e-01
1.295176347120324317e+04 6.912429495939814705e-01
1.295562814525220710e+04 6.027339041349674131e-01
1.295949717938653521e+04 6.889290387923325820e-01
1.296336035885167985e+04 6.230705778008901463e-01
1.296722887075023027e+04 6.630939029332388879e-01
1.297109438738665995e+04 5.555502700402892291e-01
1.297496071504706742e+04 5.816002664948646261e-01
1.297881546210306624e+04 7.198550602598140502e-01
1.298268203010233265e+04 7.126269573187583584e-01
1.298654868394282857e+04 3.485046729489864603e-01
1.299041737150314839e+04 6.913675626138852115e-01
1.299428223117001653e+04 6.238042341064352625e-01
1.299814805847259231e+04 6.970743563113901420e-01
1.300201702097826455e+04 4.883307986484178298e-01
1.300588482675496016e+04 5.914875473791988414e-01
1.300975008139717647e+04 3.506018360428572178e-01
1.301361722646043745e+04 5.588331532837009785e-01
1.301748443976741328e+04 7.928831169823373770e-01
1.302133995889467951e+04 3.599355300607577912e-01
1.302520733666102933e+04 6.499868438981212249e-01
1.302907626366121440e+04 7.719042309356908271e-01
1.303293839203880270e+04 3.935447197066154756e-01
1.303680540432577800e+04 5.052275159986534536e-01
1.304067866101573782e+04 5.562114744777807429e-01
1.304454520273377420e+04 4.565433910882535917e-01
1.304841302899792936e+04 5.950596315037270934e-01
1.305228086578969123e+04 4.023152497521017557e-01
1.305614876965258009e+04 6.083037826517667668e-01
1.306000334532414490e+04 6.275791539106239103e-01
1.306387324103311221e+04 4.044300334797589214e-01
1.306773865566277345e+04 4.597745076750872073e-01
1.307160953210345360e+04 5.870587674783135368e-01
1.307547759474790291e+04 5.044987387618032892e-01
1.307934592017795148e+04 2.862573408926609164e-01
1.308321336092179081e+04 3.461863623489183084e-01
1.308708274945058474e+04 5.798716696660424219e-01
1.309095124097322514e+04 5.837151397166012723e-01
1.309481980669179939e+04 3.405710773320686502e-01
1.309868745502899765e+04 3.794391972137265978e-01
1.310254254832055631e+04 5.125785064309166250e-01
1.310641704173485778e+04 5.849987922486113989e-01
1.311028291881884797e+04 5.113538503748936703e-01
1.311414918898451106e+04 5.479743411151359878e-01
1.311802077739435299e+04 7.175837373125680818e-01
1.312188950034571826e+04 3.320920809742944901e-01
1.312575889282529897e+04 5.363413084453326762e-01
1.312962800060021800e+04 4.485619269936716447e-01
1.313349718058348117e+04 4.793427346013233170e-01
1.313736434074572935e+04 5.692365885010886029e-01
1.314123573343218413e+04 6.668042612381123169e-01
1.314509039946926350e+04 4.584221681573949492e-01
1.314896280493909217e+04 5.244349402457111342e-01
1.315283232195955497e+04 5.159996542048910229e-01
1.315670190986250236e+04 -5.336475419569698675e-02
1.316057154928001364e+04 5.638386602473519638e-01
1.316444174792228841e+04 5.349337583131485996e-01
1.316825202646484831e+04 4.487319236633357522e-01
1.317181676727970807e+04 5.343638066984280899e-01
1.317568156672484292e+04 5.066935058842595430e-01
1.317944378780867191e+04 4.474777576724564554e-01
1.318253621590393777e+04 5.447482613511261951e-01
1.318633871111664484e+04 5.617206149019644545e-01
1.319027987134310570e+04 4.414966195197894128e-01
1.319349282784657953e+04 2.556195487469879457e-01
1.319736483975473493e+04 4.462996599094364858e-01
1.320134776908957247e+04 3.412157627901114543e-01
1.320521806986143565e+04 5.274331618694180213e-01
1.320909284162867698e+04 3.734224837981660605e-01
1.321295720558229004e+04 8.017102986601327697e-01
1.321682780898817509e+04 6.569547532006038137e-01
1.322069973223562556e+04 4.259317814659175361e-01
1.322457028168044963e+04 4.762005264782507297e-01
1.322842604724138619e+04 4.106889710614941014e-01
1.323229983989362518e+04 3.700456444845138804e-01
1.323617056157237312e+04 5.226996620397054150e-01
1.324004134638034702e+04 5.975139064518870669e-01
1.324391219509271650e+04 2.295961272914500140e-01
1.324778309013064427e+04 4.054043548333280955e-01
1.325165314950293941e+04 3.790295156482352268e-01
1.325552589304029243e+04 4.275564947825101214e-01
1.325938862456927563e+04 4.117685703651299822e-01
1.326327391697210442e+04 4.434494241566392936e-01
1.326713396350695439e+04 5.080546752269720079e-01
1.327099851267551276e+04 4.168050814623078804e-01
1.327487115461751091e+04 4.789520648201773256e-01
1.327874050618986621e+04 4.095357590852329865e-01
1.328261164394613297e+04 5.401095927580814582e-01
1.328648450363494521e+04 3.791175176885326903e-01
1.329006826776900925e+04 2.203820627212556282e-01
1.329422432627815397e+04 3.048930595524583786e-01
1.329810339406382809e+04 3.524916105619307349e-01
1.330197162700951776e+04 4.469030095944783176e-01
1.330584112919016115e+04 3.467465007574092595e-01
1.330971172394638597e+04 4.970571933447251456e-01
1.331357265572500546e+04 3.756825312276099171e-01
1.331744640158004768e+04 3.725497526989281494e-01
1.332131823964107934e+04 4.593216199931116073e-01
1.332519246342086990e+04 3.489903451082747021e-01
1.332906099611922582e+04 2.744118914384540697e-01
1.333293023316171639e+04 3.880867396409495851e-01
1.333680471507770562e+04 5.014506163538255956e-01
1.334067737279400717e+04 3.895804997741016962e-01
1.334454484200039224e+04 3.995055788113290873e-01
1.334842051159783477e+04 3.898811221579468467e-01
1.335229363647754326e+04 4.301028189506020949e-01
1.335616393551555120e+04 4.226311350785476595e-01
1.336002338159754436e+04 3.409772435587271056e-01
1.336390568416158567e+04 3.190411845412394753e-01
1.336777191402691096e+04 4.271205116439742988e-01
1.337164518794235664e+04 3.656637994798609403e-01
1.337551568209943616e+04 3.636526532231029729e-01
1.337938743638806591e+04 3.619945839389805409e-01
1.338325896680170263e+04 4.108085816458780237e-01
1.338713371314401593e+04 3.989263450645705311e-01
1.339100728120936037e+04 3.538103893142058864e-01
1.339488025470132561e+04 4.861860839657143885e-01
1.339874744419064518e+04 3.711437572599449175e-01
1.340261131435854259e+04 4.597709929371073811e-01
1.340648932212651198e+04 2.490576911020195017e-01
1.341035901741718953e+04 4.493078771840069430e-01
1.341423072785798468e+04 3.546843342739686711e-01
1.341810619760129885e+04 2.567001571409803229e-01
1.342198011541976120e+04 3.136411785151294040e-01
1.342585105127496900e+04 4.517603742043462267e-01
1.342972416015104682e+04 3.570912366211820288e-01
1.343359402351553035e+04 3.854002499758233391e-01
1.343746654660162312e+04 3.554567435411921106e-01
1.344134484874682494e+04 2.594374634257547441e-01
1.344520283329828635e+04 3.154368133389269246e-01
1.344908105763776075e+04 3.210174225893842603e-01
1.345295042110377472e+04 2.741944425541810726e-01
1.345682530759813380e+04 3.033536355296727050e-01
1.346069595497148475e+04 2.052786599148347102e-01
1.346456805997302763e+04 3.277159205057015856e-01
1.346844330304395953e+04 2.200132808899257775e-01
1.347231810227434107e+04 2.119170908397328412e-01
1.347619192461352395e+04 1.604030321649747015e-01
1.348006624766943605e+04 1.401659439519291617e-01
1.348393985270455414e+04 2.266347748572468956e-01
1.348768796736783224e+04 2.180667762081389960e-01
1.349099664961163944e+04 2.558189046278498413e-01
1.349402586826533297e+04 2.754031257194160531e-01
1.349738792646795991e+04 1.771454433999356537e-01
1.350120765394511000e+04 3.387137907535587300e-01
1.350508256494984562e+04 1.796528478420775510e-01
1.350895327399588496e+04 2.526671528319163751e-01
1.351282781430281466e+04 6.773443024993526518e-02
1.351670468924003035e+04 9.447957334145248853e-02
1.352057558389545557e+04 8.101639221492243359e-02
1.352444960284193985e+04 3.730942873398617188e-01
1.352832349129755312e+04 4.927987959230079734e-02
1.353218683836912714e+04 9.036301912575173123e-02
1.353605688425059270e+04 2.181531989287580076e-01
1.353993284707506973e+04 1.130642993645830652e-01
1.354381064005583357e+04 6.393336034429447645e-02
1.354767964334049248e+04 1.245651249690572088e-01
1.355155700810021335e+04 1.571454088380299929e-01
1.355542988938967392e+04 8.548588260696809993e-02
1.355930937758014807e+04 7.110804589129232633e-02
1.356318063571057792e+04 9.480428234989185521e-02
1.356705184795746754e+04 1.983825992421070772e-01
1.357093139298342066e+04 1.821047744398737733e-01
1.357478668230422591e+04 9.912632781040843499e-02
1.357866444436661004e+04 1.264337653890260094e-01
1.358253879296897321e+04 2.595193448016663851e-02
1.358641468288761462e+04 1.765562047798621692e-01
1.359028775208095431e+04 7.581399052893449120e-02
1.359417234775886391e+04 7.326713072687428274e-02
1.359803458015796059e+04 6.701893664297663145e-02
1.360190627565677278e+04 1.825199744035574112e-01
1.360578555282327397e+04 5.001324361900743448e-02
1.360965533657028027e+04 1.126480682128720989e-01
1.361353305993830327e+04 7.554461113256893956e-02
1.361739773621856511e+04 1.066634629093410058e-01
1.362127426315013145e+04 -1.273424464964306377e-02
1.362514697402983984e+04 2.470933978749939933e-02
1.362902303700668199e+04 3.948135921925103285e-03
1.363290267431876055e+04 -3.764668363525860875e-04
1.363677055117775308e+04 1.358470732959401184e-01
1.364064737982021506e+04 1.555647845189681022e-01
1.364452028711587809e+04 2.065451920988928269e-01
1.364839538833100960e+04 5.347842906684888153e-02
1.365227498804373681e+04 3.378308723172879224e-02
1.365614525436124677e+04 1.190018825626257964e-01
1.366002143355739463e+04 1.341783779326741477e-01
1.366388326121706632e+04 2.590298716565805209e-02
1.366775814724267184e+04 3.154968668712930246e-01
1.367163065694629768e+04 9.173093699689502389e-02
1.367550799466274293e+04 2.145312555877422755e-01
1.367938440431742856e+04 1.242997841198979353e-01
1.368326252288202340e+04 1.036093713474970091e-01
1.368713296104255096e+04 2.052714370498086305e-02
1.369100568263136302e+04 -7.938514084509898372e-02
1.369488520950823658e+04 1.194260727206002603e-03
1.369876271388510759e+04 4.309464470507859066e-03
1.370263387408567905e+04 -5.361379065853746385e-03
1.370650781810153239e+04 7.662933898285829992e-02
1.371036804320437659e+04 9.183618539123904190e-02
1.371424574700233643e+04 4.182119052515316515e-02
1.371812492773641861e+04 1.995325945681017121e-01
1.372199967565375664e+04 3.758374865950493693e-02
1.372587284019072104e+04 2.375199659357239354e-02
1.372974582705363355e+04 1.909878109652760891e-01
1.373362385111169715e+04 1.463116606549383636e-01
1.373749826442706035e+04 2.114717274223661125e-01
1.374137231327906011e+04 2.231415189242676872e-02
1.374525052617670190e+04 1.101231681927104522e-01
1.374912540548407196e+04 2.452583564097007285e-01
1.375298798238338532e+04 1.402397183491633365e-02
1.375686332592312647e+04 1.392149498361578419e-01
1.376074138030462564e+04 3.390562957288107554e-02
1.376461402745596934e+04 1.201590440701955226e-01
1.376849089962735707e+04 7.807224547712172946e-02
1.377236137745244014e+04 6.696477376741480358e-02
1.377624098684571072e+04 8.137008828627710633e-02
1.378011423236412702e+04 1.067072556480971185e-01
1.378399397186054557e+04 8.362365324934141475e-02
1.378786660377638145e+04 4.783947544443446775e-02
1.379174208829254167e+04 4.488722231085256337e-02
1.379561962574660538e+04 7.609337433830570818e-02
1.379948036510150268e+04 1.595417517231899063e-01
1.380335700763726891e+04 3.311306596472458896e-02
1.380723297799058673e+04 6.331938721747843411e-03
1.381110642526769152e+04 1.133008962916612072e-01
1.381498697009606985e+04 5.871316114414039389e-02
1.381885519309800657e+04 -6.567976120540332252e-02
1.382273470290404111e+04 2.066740572542586502e-02
1.382660932406722713e+04 -1.600083843465930356e-01
1.383048590603287994e+04 5.655566915549439799e-02
1.383436153613749775e+04 2.846798359090308428e-01
1.383823852704271485e+04 6.880846165291819305e-02
1.384211383923030371e+04 2.603794313789232207e-01
1.384597681685836142e+04 3.300142933577580595e-01
1.384985043809452691e+04 2.766739599483627465e-01
1.385373119587440488e+04 -2.774414788224654344e-02
1.385760376625844765e+04 1.572338161981605420e-01
1.386147857191470393e+04 2.327369193647891785e-02
1.386535511343939470e+04 1.912200687977124725e-01
1.386922835413950997e+04 9.780332135053802778e-02
1.387311006031402758e+04 -6.937864806748158912e-03
1.387698223022004822e+04 8.031114309144733732e-02
1.388085579046937892e+04 9.371191751032223460e-03
1.388473044005158954e+04 6.947253630360726573e-02
1.388860908684136666e+04 2.377727207415347987e-01
1.389247353955988729e+04 9.331914877167495070e-02
1.389635008321771784e+04 7.994689600403954988e-02
1.390022382031349116e+04 2.291313574009941900e-01
1.390410034527265088e+04 5.163716876022200752e-02
1.390797521874357699e+04 -9.089455098528316512e-02
1.391185154399365456e+04 -2.280466807069441923e-02
1.391572803315383862e+04 2.440923879145027731e-01
1.391960450717275125e+04 -3.620031091100162079e-02
1.392348403425633842e+04 2.250454089121955714e-01
1.392735541084217584e+04 3.735133357692946299e-02
1.393122868087840652e+04 5.863993525756075464e-02
1.393510703917058163e+04 1.573682393931604695e-01
1.393897114835666616e+04 1.362141466294342351e-01
1.394284580458188793e+04 1.176747535460330452e-01
1.394671710683438869e+04 4.268477502604164572e-03
1.395059959821736629e+04 -1.651164691812096602e-02
1.395447765345976950e+04 -1.059626440205417852e-01
1.395835019846274736e+04 8.226480883077039175e-02
1.396222600982451877e+04 -3.036497855094187973e-02
1.396610330368602627e+04 4.546466464088548542e-02
1.396997532323009909e+04 -5.179340268675781955e-02
1.397385351715200341e+04 3.328034215035313020e-02
1.397773386370375920e+04 2.812901510604792765e-01
1.398159349154797746e+04 3.912969683086526262e-01
1.398547016610902938e+04 3.431496898697624642e-01
1.398934661942771891e+04 -2.039435906578138391e-01
1.399322104929392299e+04 3.873920468829846753e-01
1.399709688088524672e+04 1.946333539183965344e-01
1.400097272281953155e+04 1.295112589577456230e-01
1.400484623303082299e+04 6.647710415197466416e-02
1.400872441027004061e+04 -3.495389341616440826e-02
1.401260155112222674e+04 4.728731117530617090e-02
1.401647610848083059e+04 5.143115057822624653e-02
1.402035197033250370e+04 1.042858272826078896e-02
1.402422783817089112e+04 1.151320705469317807e-01
1.402810371397932431e+04 1.800553068034810855e-01
1.403196777815272617e+04 2.446765713620653870e-01
1.403584433920656738e+04 -9.972848497125600536e-04
1.403972214714983238e+04 1.754168614418431527e-01
1.404359623773528438e+04 1.596884548530712600e-01
1.404747114101854277e+04 4.968943578064182603e-02
1.405134936787267361e+04 7.458822285690008824e-02
1.405521986856466538e+04 -5.433186078072055336e-02
1.405910073719427601e+04 1.390430253032736742e-02
1.406297545665990947e+04 -5.007330561844557798e-02
1.406685177112392557e+04 -2.873196969069962466e-03
1.407072738753502563e+04 -4.662788714769380838e-02
1.407459951394772543e+04 5.893938620923522970e-02
1.407846603081755165e+04 -3.268024492039409146e-02
1.408234179744506218e+04 -6.786578833868620042e-02
1.408621763153971915e+04 2.044633248347178800e-01
1.409009140199590911e+04 -5.891291115402515904e-02
1.409396919405108747e+04 -8.960350634661212732e-02
1.409784498004132001e+04 1.493529678038790220e-01
1.410172076863066286e+04 -3.112709393848795969e-01
1.410559925977482453e+04 -1.382593529292160117e-01
1.410947421213919733e+04 -9.084004598333574433e-04
1.411334715993715145e+04 -1.062581862394737647e-01
1.411699625403983919e+04 2.262771055571215495e-01
1.412093165726049847e+04 1.087080953845849796e-01
1.412494193465121134e+04 2.400392847181397338e-01
1.412886126436499762e+04 -3.054728442414661113e-02
1.413250053187782578e+04 5.445306619918000024e-01
1.413620447524742303e+04 2.704313115277462432e-01
1.414022941899725629e+04 -1.231189151823969090e-02
1.414424596102279975e+04 6.558460838158187978e-02
1.414825451695030461e+04 -5.318234218330751724e-03
1.415187443243149391e+04 1.234579720844219686e-01
1.415563359177602979e+04 3.799973802699290748e-01
1.415952566435780682e+04 2.928793126246341250e-01
1.416356716763638178e+04 5.104291384230955630e-01
1.416759477841642911e+04 7.212363962310773535e-02
1.417143770891842360e+04 7.361884478434925494e-02
1.417510774307772044e+04 1.372945523030630333e-01
1.417881165437735945e+04 3.754109131184362180e-01
1.418287526417424306e+04 1.112247300204443679e-04
1.418691505657053494e+04 3.248562853246127480e-01
1.419084418353246110e+04 3.568135698591222427e-02
1.419443412748647643e+04 2.195514425365074351e-01
1.419812503630741958e+04 -2.355124580999580219e-01
1.420192572220134934e+04 1.701191836235415311e-01
1.420544603411011667e+04 1.815148387448621559e-01
1.420933341205073884e+04 1.231941164437813097e-01
1.421292016202253035e+04 1.297145610081305300e-01
1.421664502775641449e+04 4.822916937403678300e-02
1.422067542677932033e+04 2.197950907016591182e-01
1.422474623860360043e+04 1.859567027131369399e-01
1.422853431166470727e+04 1.697933893645793835e-01
1.423194877197176538e+04 2.255918811971081850e-01
1.423547986985019998e+04 -1.068505644457698120e-03
1.423935146113197879e+04 1.142726575558254964e-01
1.424343472238676259e+04 1.257589933690561046e-01
1.424752495113709483e+04 1.700925001724251651e-02
1.425132155246250659e+04 -3.407792980723621523e-02
1.425481531930111305e+04 1.302463750303947954e-01
1.425864537482550622e+04 5.059365939221282388e-02
1.426274218583484435e+04 9.977202892396218672e-03
1.426679981172157204e+04 3.418605904271711671e-03
1.427064920651646389e+04 5.845557178520268543e-02
1.427412936733255628e+04 8.136756327886138229e-02
1.427792743151197465e+04 -2.815800633246922161e-02
1.428203103614961947e+04 4.112398633642270346e-02
1.428613962719883602e+04 -5.779027030449405966e-02
1.428998922342817605e+04 7.423685984891791045e-02
1.429350045408534970e+04 1.241141106886854695e-01
1.429727210267236114e+04 7.277541623384579418e-03
1.430132400623954345e+04 7.423450362376575462e-02
1.430544325113664127e+04 5.139808996457020940e-02
1.430932164170490796e+04 3.161511158825021373e-02
1.431314440300957904e+04 1.174839328334308236e-01
1.431676953715085801e+04 6.238614708375784385e-02
1.432060363520588180e+04 -3.672853160213276902e-02
1.432473083896726348e+04 1.147401392032660131e-02
1.432900052801558923e+04 1.004214396350325555e-01
1.433268340243799503e+04 6.719557826170237391e-02
1.433609277372114229e+04 1.280123327293739566e-01
1.433989312344426071e+04 1.748098958747846404e-02
1.434402130991764352e+04 1.209322121721856380e-02
1.434816163559543747e+04 6.359708202854394248e-03
1.435201039553294140e+04 1.097748189228184845e-01
1.435540879102426334e+04 -5.621673737552702610e-01
1.435916063839675735e+04 2.253500773552226388e-01
1.436330338080909314e+04 -7.199474639901672079e-02
1.436744742668967592e+04 1.243376090024183867e-01
1.437132705680915933e+04 -9.067386656623595276e-02
1.437477013881327366e+04 -2.692674969868260118e-02
1.437847090145320544e+04 8.724103855035462984e-02
1.438257767743520708e+04 1.142104584885269974e-01
1.438673481661909864e+04 6.475427219932447520e-02
1.439065659812346712e+04 2.237143646855894660e-02
1.439425217993746082e+04 4.049626713141907947e-02
1.439791686952865712e+04 3.878177462581623020e-02
1.440185595004068637e+04 2.097758040524191122e-03
1.440602420996086767e+04 1.198112153109520545e-01
1.441001702408864367e+04 6.005580612064673890e-02
1.441371348752545964e+04 1.146831495524303912e-01
1.441735989065444483e+04 4.775633626380144242e-02
1.442111508371893069e+04 6.746092625963432537e-03
1.442529245966581402e+04 6.848305547666047599e-02
1.442947018214856689e+04 9.929203746307831147e-02
1.443335392017920458e+04 5.857811017026202244e-02
1.443666890384896578e+04 1.024494689299089989e-01
1.444038049737844813e+04 5.074941862664452547e-02
1.444456715473064469e+04 6.335613889529774501e-02
1.444860439272513577e+04 1.129505951817878079e-01
1.445267211475258409e+04 6.635345922222643522e-02
1.445597722134331525e+04 -1.930813083626762390e-03
1.445964834144421184e+04 6.143677380679470751e-02
1.446383237412814196e+04 -3.167077929392578955e-02
1.446803526883968698e+04 -2.760835450940057195e-02
1.447197536381540885e+04 -1.069378364768208212e-03
1.447532866645522881e+04 -2.204707736372832697e-02
1.447881665086727116e+04 6.273890643817937179e-03
1.448285066262239161e+04 1.419704689912108242e-01
1.448686470591211946e+04 1.452904451900782767e-01
1.449061565780135788e+04 8.455708506097378563e-02
1.449440246414995818e+04 7.065567528420899079e-02
1.449711184458322350e+04 1.019376620565884267e-01
1.450106920768054079e+04 1.189198699164684264e-01
1.450528397102077906e+04 6.653068769054590326e-02
1.450949893179906758e+04 -4.557521407501757132e-02
1.451312764000765128e+04 2.890274348598508708e-02
1.451631034074397394e+04 -1.257441350580730186e-02
1.452033501422839981e+04 -4.740035325033311459e-02
1.452456666899305674e+04 3.707510973918778374e-01
1.452879325310334934e+04 4.905167057000969777e-02
1.453245441452570776e+04 4.119200026210890174e-03
1.453562014652696053e+04 2.458182890763525169e-02
1.453960922807245515e+04 6.711200216280424624e-02
1.454384397949507911e+04 8.060779976346708897e-02
1.454808579754502352e+04 1.755272214785433549e-01
1.455177708797893683e+04 1.736738173931146739e-02
1.455493329174563951e+04 -7.111924630325008878e-02
1.455887551222596630e+04 1.608711415601696559e-01
1.456311797935825962e+04 2.257271811826042085e-01
1.456736866462630678e+04 3.089192760038537711e-01
1.457109034478636931e+04 1.953810128393451417e-01
1.457435480998093226e+04 -1.445232710715898539e-01
1.457817060582095655e+04 2.030117947617448085e-02
1.458239608183881501e+04 4.257546938174543161e-02
1.458664639053268729e+04 1.089250453367820171e-01
1.459040305779815208e+04 1.001846369859600017e-01
1.459424206366471844e+04 -1.642329109498835704e-02
1.459764010124330343e+04 1.656853460518804277e-01
1.460167008154898940e+04 7.474016427712330823e-02
1.460593525404997126e+04 -4.988039566162163485e-01
1.460982083514600708e+04 4.147486709013095685e-01
1.461357914192757198e+04 -3.280418649629472938e-01
1.461693502694669223e+04 -1.113635642489521974e-02
1.462093478322403098e+04 1.279161863812377231e-01
1.462519908866441074e+04 2.232483020652940506e-02
1.462947171584116768e+04 -3.695399416743468807e-02
1.463316595282043818e+04 4.840550242633069600e-02
1.463624511882163097e+04 7.733739541910183979e-02
1.464019982128010270e+04 9.241843577371924856e-02
1.464447995357953005e+04 1.081421234359677130e-01
1.464875699547234399e+04 2.411713749399096388e-03
1.465248189441268369e+04 1.993205877861451980e-01
1.465555358214567059e+04 6.123117481902359827e-02
1.465946115652170374e+04 2.569801518534737816e-01
1.466374760471874652e+04 -2.759003099587901617e-02
1.466803673717368474e+04 -3.148025180651150418e-02
1.467178685093479544e+04 1.426980543234846084e-02
1.467483402157201635e+04 2.869844656138291761e-01
1.467872177957704298e+04 -1.670908475110897615e-02
1.468301426797946806e+04 1.365529722881908270e-01
1.468730685014480696e+04 1.941286555717314788e-01
1.469109635432962023e+04 -1.298479448216894871e-01
1.469426786771776096e+04 -2.272725678403754723e-01
1.469802381492616041e+04 2.329383849077737711e-01
1.470228482131928104e+04 -1.365043521413263627e-01
1.470658750180965944e+04 1.254849648136256990e-01
1.471039657860306579e+04 -6.466968953648931373e-02
1.471404899296863914e+04 -2.733294794174761372e-02
1.471749513341741658e+04 9.717053302820577443e-02
1.472154665418375407e+04 9.271259530148134864e-02
1.472585024130946113e+04 4.199441772447951721e-02
1.472980667445199106e+04 -2.791398189067663752e-02
1.473374406659945089e+04 -3.530255428657116251e-02
1.473686733551298857e+04 -1.313390321879782593e-02
1.474080798781583144e+04 2.222511165246744136e-01
1.474512301221309281e+04 1.004211753853053168e-01
1.474944301477121371e+04 3.973056813690624411e-02
1.475319003530183909e+04 -2.822116599479840716e-03
1.475617108405152976e+04 1.173072512351831242e-01
1.476006877532966610e+04 3.178409522144466648e-02
1.476438813858963658e+04 2.406643072600684469e-02
1.476871587709445885e+04 3.228738530287499769e-02
1.477248767038679034e+04 -3.737395781213786322e-02
1.477545223486443138e+04 1.592286957641726453e-01
1.477932478242795514e+04 3.058467186476212518e-01
1.478365349927697207e+04 1.300326061853119830e-01
1.478798473365763857e+04 1.351811401395492662e-01
1.479179008017801243e+04 6.776518078944865353e-02
1.479475087695219372e+04 -1.024591884515077544e-01
1.479858847993858035e+04 2.013537636319847612e-01
1.480292418861645638e+04 -9.606042655923022200e-02
1.480726129018099527e+04 -1.031785285074233172e-01
1.481108920850121649e+04 8.611327996149464870e-02
1.481403945467891390e+04 1.383498841508673249e-01
1.481784483824510971e+04 -8.064035543072547649e-03
1.482217835494128667e+04 1.936294723429380360e-01
1.482652080019774257e+04 1.064482037018552735e-01
1.483038573287990585e+04 9.189848622136122247e-02
1.483346101289230137e+04 1.221408555982786692e-01
1.483714665717565367e+04 1.243177294702220714e-01
1.484144434022488349e+04 4.851166786319215801e-02
1.484579461423720750e+04 2.855460224448100881e-01
1.484968474533466360e+04 1.074115460089137275e-01
1.485324495838602706e+04 1.103435399852802090e-01
1.485669435608056483e+04 1.193295741781454228e-01
1.486070309651413118e+04 6.591789224304825390e-02
1.486506155889480760e+04 2.470993353743967946e-01
1.486907708415478919e+04 -2.795997973071096335e-02
1.487272126502615356e+04 1.302393550880747985e-01
1.487607721263740859e+04 1.134096942003220837e-01
1.487996188151251590e+04 -1.491413243919337273e-01
1.488432387515929622e+04 -3.983569946468095563e-02
1.488847502339820494e+04 1.335747830626495825e-01
1.489211881200890639e+04 -8.924101032391839466e-03
1.489536549096869203e+04 2.166552717701521191e-01
1.489921876530820191e+04 1.094495258020019429e-01
1.490357879749777931e+04 1.262912508716380056e-01
1.490790831958615126e+04 -3.832692979039746539e-02
1.491178757138299443e+04 2.563927250907689290e-03
1.491466946018678391e+04 -5.798399589030502066e-02
1.491848658838151641e+04 1.696680095194463556e-01
1.492285231231003854e+04 -3.225183204543392856e-02
1.492722495180859187e+04 9.945674744205117157e-02
1.493108680156024639e+04 1.061814035573304393e-01
1.493395217340245472e+04 1.779062984607705789e-01
1.493774153073311754e+04 -8.024794255548402255e-02
1.494211889943642382e+04 1.492806255803803828e-01
1.494650228478805548e+04 9.007440249665708831e-02
1.495038603508716551e+04 7.915421648539563981e-02
1.495324129373982760e+04 1.438065311457424889e-01
1.495700081566267363e+04 9.738374145633396650e-02
1.496138002323086948e+04 1.048089009582795772e-01
1.496576705143766230e+04 1.766252343046686712e-01
1.496966887066017989e+04 1.181434305810111357e-01
1.497252520415460822e+04 4.536660578408946431e-02
1.497624446902902855e+04 1.524977807246315209e-01
1.498063456171550570e+04 8.588151854197029200e-02
1.498503390569347357e+04 1.382324647757646741e-01
1.498895953559070767e+04 1.026763867869093655e-01
1.499180241007158475e+04 1.551798488198377624e-01
1.499551337590074036e+04 1.377181400318472360e-01
1.499990874063454976e+04 2.423511121937804019e-02
1.500430567866376805e+04 1.215525727463567102e-01
1.500826006549333397e+04 8.551538198814997993e-02
1.501123301175571032e+04 9.054269164280485949e-02
1.501482898061658489e+04 1.793986517543122716e-01
1.501913735486017686e+04 1.340490600424948386e-01
1.502356550727594913e+04 9.846514679809363624e-02
1.502754201994560390e+04 1.529025981698683700e-01
1.503078745411991076e+04 1.329861129202422609e-01
1.503425493349393219e+04 1.732456990830108512e-01
1.503839804614999412e+04 1.642385631796328682e-01
1.504280783875007910e+04 1.635823129784606256e-01
1.504692697076825243e+04 1.877090995248797134e-01
1.505047998611240291e+04 -6.569181257663062046e-02
1.505386659525874529e+04 6.354889408633472847e-01
1.505769377121003527e+04 3.754289697542349535e-01
1.506210232503779844e+04 3.743146962044373027e-01
1.506621645574019385e+04 2.914899354709982182e-01
1.506976822958972843e+04 1.126498686937977833e-01
1.507316836294433051e+04 -1.279507703112788275e-01
1.507694419222522993e+04 3.624358123424216149e-01
1.508136574035306148e+04 3.316030905468373424e-01
1.508560179490308292e+04 1.148436013803319361e-01
1.508920889748881382e+04 1.973504861823432988e-02
1.509245031605483928e+04 1.459113588385985150e-01
1.509621228886951394e+04 1.555896642781117167e-01
1.510063926932622053e+04 1.594392233442997187e-01
1.510488610089285430e+04 2.187992438835890119e-01
1.510846954998747424e+04 1.620886013720052032e-01
1.511174260564430915e+04 4.818470384472817170e-02
1.511547467574912116e+04 9.282207433058110857e-02
1.511990379650089199e+04 1.452124343507377735e-01
1.512432772810063943e+04 2.643963362739074063e-01
1.512827035219166100e+04 7.674161668050821783e-02
1.513101430128244829e+04 1.379239551140725717e-01
1.513472781742142615e+04 2.134300741917106170e-01
1.513917072585422102e+04 2.259883988762790008e-01
1.514361071428405376e+04 6.761785409670660607e-02
1.514757180287190022e+04 1.937484613112253340e-01
1.515030592498496480e+04 1.749590989339180336e-01
1.515400307051522577e+04 1.367452127322413280e-01
1.515843921287803096e+04 1.564591191975395479e-01
1.516288178155150308e+04 1.198116640257745336e-01
1.516685690736305514e+04 1.913567118200028006e-01
1.516958188741199774e+04 8.458563680221235781e-02
1.517325707396341568e+04 1.440692143084600085e-01
1.517769667263709925e+04 3.992568438425847521e-01
1.518214609596462651e+04 1.257906464558790349e-01
1.518615017444526893e+04 1.206034224160144191e-01
1.518885849814067660e+04 1.859939854014542038e-01
1.519251538024992260e+04 1.539399248392696595e-01
1.519696820013078650e+04 1.465596946267059553e-01
1.520142469322436773e+04 2.512043530391965263e-01
1.520544482078163128e+04 1.609955964120550753e-01
1.520814948383213778e+04 2.618562163367390561e-01
1.521178752123663799e+04 1.450184622334358409e-01
1.521623387025524971e+04 2.282214952018973286e-01
1.522068111173944089e+04 2.568657773656419230e-01
1.522472979848776231e+04 2.087604523101915521e-01
1.522739439354378010e+04 2.419619576947922290e-01
1.523101515663772625e+04 1.013428531387632059e-01
1.523511447935091746e+04 -4.630112457388228103e-02
1.523993527781127523e+04 5.125776051735390082e-01
1.524418479630237925e+04 5.630149196857210381e-01
1.524542449469634994e+04 8.117060539103310157e-01
1.524956656903678959e+04 2.870716336310452088e-01
1.525437755484813533e+04 2.883571390790694577e-01
1.525912938861710427e+04 1.690815213221355529e-01
1.526342177245009407e+04 3.087661778810640301e-01
1.526467716136309900e+04 4.299361222184808762e-01
1.526881525691905699e+04 2.370493088302657869e-01
1.527362429093779792e+04 4.811473401143401274e-01
1.527841952197817227e+04 4.982218696280109049e-01
1.528266124519555160e+04 -1.281724978677856452e-01
1.528440238183016845e+04 7.192316617837343218e-01
1.528809760320838177e+04 3.796932810518968693e-01
1.529285584736007695e+04 6.696426904262771096e-01
1.529766829967144986e+04 4.291389361132233460e-01
1.530190320194119158e+04 3.498043694613994781e-01
1.530489232363662086e+04 4.848512941726125236e-01
1.530775687594936790e+04 3.816537643488214226e-01
1.531210415671437841e+04 4.318851352925850984e-01
1.531690844712323633e+04 4.197657465304491242e-01
1.532114760994540666e+04 6.698627017470567546e-01
1.532432196955923609e+04 6.969019586735396288e-02
1.532721538685783162e+04 5.639356699171965692e-01
1.533134401619919663e+04 7.785563048840835609e-01
1.533615766050826278e+04 8.002279444619482263e-01
1.534039448960128357e+04 7.559388813254283024e-01
1.534356936328484335e+04 7.497051995627167509e-01
1.534646354958400843e+04 3.010252565379235579e-01
1.535060526697952082e+04 2.583368193729366769e-01
1.535541422021292783e+04 5.295027122951094789e-01
1.535964375150477281e+04 5.875161171402442095e-01
1.536282806354456625e+04 6.086232811408974763e-01
1.536572973322403050e+04 4.460788197224012652e-01
1.536986211790181187e+04 5.661402564559602224e-01
1.537467222046600182e+04 5.951905867528816119e-01
1.537889538278039618e+04 7.307474148130967961e-01
1.538208197440475487e+04 4.621057448329862760e-01
1.538496436073098630e+04 7.331755228679079917e-01
1.538910224774500966e+04 6.516394431830567768e-01
1.539391770706375064e+04 7.418799402689614242e-01
1.539832231118299023e+04 7.044740270820605277e-01
1.540153930749657593e+04 9.109247882962056009e-01
1.540423530474373729e+04 4.653508075612328709e-01
1.540837079826236186e+04 8.028303698726619864e-01
1.541318209316408684e+04 5.958982137469536200e-01
1.541758034853080244e+04 5.149313121146794625e-01
1.542080559080292915e+04 8.425431272637599056e-01
1.542350820143632518e+04 1.032767254865144091e+00
1.542762976561762844e+04 9.205411394750435683e-01
1.543244634742840753e+04 6.472990271924147221e-01
1.543699810560298465e+04 7.198821489933939777e-01
1.544036738498701561e+04 1.078341629021616566e+00
1.544274990059719494e+04 1.327672076492431463e+00
1.544687955086055445e+04 1.037866341648959967e+00
1.545169879795768793e+04 7.670611986255557735e-01
1.545626321354518768e+04 9.713036280775432241e-01
1.545964037297019240e+04 8.764443267541293103e-01
1.546204236992301412e+04 7.554549197460285193e-01
1.546615082040462585e+04 7.606862401151697206e-01
1.547102951616943392e+04 9.372445987177483451e-01
1.547553221694900276e+04 8.849271720327290813e-01
1.547889857467184265e+04 8.836962814815876310e-01
1.548130628279179109e+04 9.182104447973131744e-01
1.548540725310397283e+04 9.014797804950605009e-01
1.549022183931346080e+04 9.413959638440552169e-01
1.549505422199042187e+04 8.912148131222658032e-01
1.549927728008770282e+04 9.773085718478070616e-01
1.550055624095883832e+04 7.918397811084223470e-01
1.550468375759902301e+04 1.263614841628195817e+00
1.550950022601992168e+04 7.126493096525806648e-01
1.551431921100981890e+04 9.759391894334478179e-01
1.551852394001046923e+04 1.219368099008867778e+00
1.551984685558984347e+04 1.368419962833074877e+00
1.552395749548552340e+04 9.858122683125579711e-01
1.552878255901799093e+04 1.000794038641486416e+00
1.553359633060514352e+04 1.101994359725964934e+00
1.553780905617306598e+04 1.327649835063139605e+00
1.553909290894082005e+04 7.676580198649213260e-01
1.554322002650106697e+04 1.459922601751177051e+00
1.554803994677969604e+04 1.331405794873323556e+00
1.555286000786663681e+04 1.037968070616087868e+00
1.555708144913256001e+04 1.178616792734404006e+00
1.555838169114818629e+04 1.027886899028012113e+00
1.556249596192479112e+04 1.037110013669223729e+00
1.556732098023057551e+04 1.156599149831685658e+00
1.557214152590184676e+04 1.023430482605005354e+00
1.557635293106540666e+04 1.192732215679212171e+00
1.557767467300569479e+04 1.171492917351744323e+00
1.558178297862297040e+04 1.300748746253174826e+00
1.558659979472185114e+04 1.049517723018828619e+00
1.559140917734601680e+04 1.195674017518797205e+00
1.559563252519872913e+04 1.214553766946272262e+00
1.559693088644629643e+04 1.410302617400063685e+00
1.560105174053163682e+04 1.812709268441123012e+00
1.560587216828082455e+04 1.309400538919265111e+00
1.561069545501263929e+04 1.273625578459537167e+00
1.561491022743467511e+04 9.849446625605441374e-01
1.561622950870645582e+04 1.247076070313605012e+00
1.562032703268228761e+04 1.175435878309148752e+00
1.562515571930366605e+04 1.182512161720206123e+00
1.562997360436638701e+04 1.262261287807423749e+00
1.563419171904535142e+04 1.193288872988047089e+00
1.563550354129318112e+04 1.112463972336076301e+00
1.563962695930053451e+04 1.158357753371381582e+00
1.564443348100257026e+04 1.246052078974147825e+00
1.564925606573010737e+04 6.950474059980398245e-01
1.565347427859054187e+04 9.498661031451649528e-01
1.565478706575924480e+04 1.304126774538149069e+00
1.565890161105383959e+04 1.287474343207837713e+00
1.566372456605578736e+04 1.389000687965316061e+00
1.566855031415647682e+04 1.251949502221742394e+00
1.567275879010334029e+04 1.126683335365581407e+00
1.567408811440230420e+04 9.476349698566600699e-01
1.567818892030179268e+04 1.114576000599811989e+00
1.568301900468428903e+04 1.084855978959249123e+00
1.568784369079160024e+04 1.075193292619747609e+00
1.569205045399057781e+04 1.046148559646198573e+00
1.569339071996947132e+04 1.125997560544090392e+00
1.569747681901179749e+04 1.008472682937184395e+00
1.570229648564731542e+04 1.173798047171276338e+00
1.570712172053592076e+04 1.042466022300607253e+00
1.571133328149125009e+04 1.165505793451363514e+00
1.571266059140991092e+04 9.731059123449095072e-01
1.571676889289603423e+04 1.055007749300679754e+00
1.572160131344634647e+04 8.326872137709299126e-01
1.572641461122463807e+04 8.883765759658420746e-01
1.573062363220575571e+04 8.782563968084837747e-01
1.573196413834652594e+04 9.170042639723640088e-01
1.573606022496623154e+04 9.892016363850333338e-01
1.574089100725854769e+04 7.661071791016316190e-01
1.574571968180322983e+04 9.241833191536801273e-01
1.574991189014023621e+04 9.472457869685619869e-01
1.575124318819193832e+04 1.078812040277966844e+00
1.575535111104455063e+04 9.756114942609473983e-01
1.576017763425315206e+04 9.353737572935925115e-01
1.576499017002161963e+04 9.630732223913752721e-01
1.576921008700156563e+04 9.720941746421907226e-01
1.577055500562012821e+04 1.007479846720772398e+00
1.577465278264240078e+04 1.021292682932838369e+00
1.577948258420572165e+04 8.044973940044736205e-01
1.578430368289740909e+04 8.833026525890200764e-01
1.578850577836167759e+04 7.268701512213998628e-01
1.578986271090197079e+04 8.457049609414687419e-01
1.579395663333758057e+04 8.006263326120938162e-01
1.579878417227211139e+04 8.003821652813375431e-01
1.580359147698896595e+04 7.074165007115861270e-01
1.580779734504028602e+04 6.735585702940116715e-01
1.580913547220829241e+04 8.025436033515813694e-01
1.581324422399380819e+04 7.519066450965736781e-01
1.581806355466863170e+04 7.076449113776706046e-01
1.582289199406976695e+04 1.007215124988934507e+00
1.582710229097602860e+04 4.096047013733668529e-01
1.582843748901493200e+04 1.815608095083137030e+00
1.583255283980108106e+04 1.144457131274758233e+00
1.583737986489915238e+04 2.118538123570760101e-01
1.584220695147898550e+04 6.813471598977571819e-01
1.584640306219348895e+04 9.405560746181208520e-01
1.584777363188508753e+04 5.971374012821365485e-01
1.585185417335556303e+04 6.997740808614704155e-01
1.585667252008666037e+04 5.651319167404237342e-01
1.586150008000461457e+04 4.551044781661814920e-01
1.586570551395610346e+04 3.644541809385508091e-01
1.586705681335152622e+04 7.986352553214762784e-01
1.587115549817582905e+04 5.595514420296069380e-01
1.587598337420551434e+04 4.222549952687159602e-01
1.588080658478225087e+04 4.658778256294625053e-01
1.588500318252072611e+04 2.820683845128145739e-01
1.588637382608545704e+04 3.995334864431885347e-01
1.589046614603107992e+04 3.442900657717156698e-01
1.589529221734859675e+04 5.119580319643459720e-01
1.590012192529109780e+04 4.127935690381454581e-01
1.590431092626807731e+04 4.613820884320220528e-01
1.590569944644666793e+04 4.335665384971178482e-01
1.590976468917263264e+04 3.423437567016822114e-01
1.591459536203876996e+04 3.660222824565745880e-01
1.591942124598103510e+04 3.168153524380541430e-01
1.592361904265490557e+04 3.359442509468500426e-01
1.592499327797964906e+04 3.027822263468601949e-01
1.592907770126111245e+04 3.715727916684264387e-01
1.593391627010335833e+04 3.286827333362197234e-01
1.593873591283232054e+04 3.014115369861949945e-01
1.594292797295099626e+04 3.008473681247200715e-01
1.594430999572838846e+04 2.132941079806982831e-01
1.594839859260868616e+04 3.595557517727876462e-01
1.595322623965858475e+04 2.644820628617641778e-01
1.595805209421247855e+04 2.495436570195367354e-01
1.596224198420122957e+04 1.144575486114086244e-01
1.596363938493560818e+04 3.609577454334811364e-01
1.596769845444873499e+04 4.150323643520189010e-01
1.597252827430194338e+04 2.470027105924355593e-01
1.597735818358544930e+04 2.093971158604627236e-01
1.598155386769693905e+04 4.427258846369125922e-01
1.598293156174205797e+04 2.813236307597933306e-01
1.598701832800603734e+04 3.331223373257261589e-01
1.599184856320164727e+04 2.195913371821850979e-01
1.599668249693616781e+04 2.411637606110221821e-01
1.600086932597632585e+04 2.097430923026710192e-01
1.600226150858135952e+04 3.480829857897032031e-01
1.600640698460579733e+04 2.400551542253349380e-01
1.601116990335527225e+04 2.504135886636194575e-01
1.601572927646515200e+04 2.474627316086616124e-01
1.601910438153633913e+04 3.144892379038351504e-01
1.602155621123865058e+04 7.871619573687632654e-01
1.602564560373618770e+04 -2.333407692860828622e-02
1.603047651168028642e+04 2.488906356267948650e-01
1.603502781346315714e+04 7.682598109783321805e-01
1.603841405649473199e+04 2.169281818058937106e-01
1.604087129744164304e+04 4.796687203580568548e-01
1.604496169520177500e+04 5.055738926957635826e-01
1.604979966047987546e+04 2.959390363976266425e-01
1.605436062677899099e+04 3.108363420856353199e-01
1.605773730760243052e+04 2.203984926554190260e-01
1.606022314608782835e+04 2.523221050588055347e-01
1.606429537959490517e+04 3.230089462769881736e-01
1.606912698400581394e+04 1.413137938216157685e-01
1.607367373914915879e+04 3.555168913049010504e-01
1.607704919935881480e+04 2.663978580927648387e-01
1.607952186326446645e+04 -1.363500352726282339e-01
1.608360539367481033e+04 2.629370609613126963e-01
1.608843734771430354e+04 1.787953501421367108e-01
1.609282464417158008e+04 3.848449137184851154e-01
1.609607699925815723e+04 3.369117276598359023e-01
1.609885884960527255e+04 3.611263994127247856e-01
1.610293378337467220e+04 3.132086577595771248e-01
1.610776195357455981e+04 3.340158221996198940e-01
1.611228634078108917e+04 3.675046531139923300e-01
1.611566609534754025e+04 4.312125206828431034e-01
1.611806936514741756e+04 -9.677937000667781453e-02
1.612220450650481143e+04 1.892717056715596813e-01
1.612707883548473364e+04 5.990943781768545140e-01
1.613145149510146985e+04 3.089021677217887452e-01
1.613471786564279682e+04 1.334523632066619392e+00
1.613741752666411412e+04 3.197955934408279743e-01
1.614153940861288902e+04 4.694309664290841067e-01
1.614637232408964883e+04 3.344628920162986407e-01
1.615058887260409210e+04 3.495332390112307897e-01
1.615385379949948401e+04 4.418670982741991216e-01
1.615684695314434430e+04 4.087341295720444689e-01
1.616091536954584262e+04 3.390354736745995190e-01
1.616573678577054307e+04 3.732528913202308729e-01
1.616991491432764087e+04 4.657768645313737910e-01
1.617318192475654178e+04 4.108110631461304729e-01
1.617618210112159613e+04 3.977831005335541459e-01
1.618022546906049865e+04 3.548077898680301878e-01
1.618505901076430382e+04 4.732667655759584258e-01
1.618924454805930327e+04 2.661480673816475351e-01
1.619250005918364513e+04 2.898291749457749811e-01
1.619548797927694613e+04 2.762388139447060631e-01
1.619956005063704288e+04 3.525227323565270909e-01
1.620439502607200848e+04 3.129889521361400861e-01
1.620857209360681554e+04 2.920244185379929913e-01
1.621183458897903984e+04 2.633633851390611014e-01
1.621483255583607934e+04 4.951978892666739629e-01
1.621886814867863541e+04 2.618629367831429300e-01
1.622370307507196776e+04 5.041552049457981299e-01
1.622790080545935780e+04 2.971212309987476541e-01
1.623114500065896209e+04 3.927699549270681489e-02
1.623412729219475659e+04 2.406204235416470050e-01
1.623820466487218255e+04 1.211206015503061423e-01
1.624303484417469008e+04 1.801263925742761507e-01
1.624723063658267711e+04 5.216728560994514652e-01
1.625047719403705923e+04 5.622444815434812782e-01
1.625345851950580800e+04 2.606491146594722697e-01
1.625755665953088464e+04 3.743818648579388397e-01
1.626239200583646198e+04 5.274686965457993093e-01
1.626655238647315673e+04 3.106880726252879144e-01
1.626983094153157072e+04 4.000697735063917237e-01
1.627283494926684034e+04 3.746052311031613513e-01
1.627689255807331210e+04 4.719484471755382438e-01
1.628172606651482420e+04 3.501452470156301011e-01
1.628588725949964646e+04 3.903479075762548156e-01
1.628917709668857606e+04 3.626728206252155529e-01
1.629214579727522869e+04 4.173319928064418427e-01
1.629621528759888133e+04 5.159594328421135412e-01
1.630105048869940038e+04 4.115651573992501477e-01
1.630522674534077851e+04 3.575170329778364908e-01
1.630788353985926187e+04 5.326400757520501905e-01
1.631096966063694163e+04 2.435973060960422432e-01
1.631554870274072164e+04 6.050721271058694395e-01
1.632037820970655957e+04 2.567006196234313253e-01
1.632456086089855671e+04 1.982561895868370228e-01
1.632720409543277310e+04 4.931647111928885718e-01
1.633029499651584592e+04 4.507143595970522498e-01
1.633489876893380824e+04 4.525665240760910479e-01
1.633973720922860593e+04 6.764203276408734533e-01
1.634389597153901923e+04 6.926966512285194222e-01
1.634532234433564372e+04 3.942186525754388104e-01
1.634938854262462701e+04 6.017661944061832857e-01
1.635422442558719013e+04 6.300969670991731775e-01
1.635906038410566180e+04 3.108408246438379985e-01
1.636323204870495101e+04 3.391792200742033692e-01
1.636467501787165565e+04 4.751685800743903343e-01
1.636873252603747824e+04 4.765580462164676900e-01
1.637357056795995777e+04 4.664380214616444253e-01
1.637840488705016651e+04 6.655190849422873978e-01
1.638256908057182045e+04 3.736166392029010019e-01
1.638402869399791234e+04 1.147813998051041118e+00
1.638807738439379318e+04 4.710588161421601083e-01
1.639291373282943096e+04 7.176412804119104427e-01
1.639775015404392252e+04 5.320618869339547308e-01
1.640190702877736112e+04 4.676820644455357279e-01
1.640334471159725945e+04 5.972692388285567588e-01
1.640740548142212720e+04 6.226142085462139653e-01
1.641224386542063075e+04 5.742554572185603057e-01
1.641707872129589305e+04 6.353804443103678867e-01
1.642124587975270333e+04 6.092438772265097446e-01
1.642270015564286223e+04 4.934273922065070539e-01
1.642675224366504335e+04 6.655408339525689110e-01
1.643158906470714646e+04 7.797350902255858474e-01
1.643642590394078434e+04 4.830360492982569420e-01
1.644058559344035166e+04 9.863608067371865129e-01
1.644205641768094210e+04 6.693588118780201546e-01
1.644609972301098242e+04 6.222104802434460513e-01
1.645093673533966285e+04 5.266881799149313315e-01
1.645575600707974081e+04 4.357155401934246219e-01
1.645992613711445301e+04 7.671273674827816524e-01
1.646137481570906675e+04 4.964325339771517021e-01
1.646543028901545767e+04 5.861408947351878229e-01
1.647026751663006507e+04 5.572027755652885217e-01
1.647510333472045022e+04 8.647193445025019853e-01
1.647926749674708844e+04 6.981642524278079964e-01
1.648073285719112391e+04 1.109304540284689500e+00
1.648477958451964150e+04 6.369300663998147538e-01
1.648961697633333461e+04 6.437080869210987100e-01
1.649445440805885301e+04 8.890772873359874540e-01
1.649860964099229386e+04 7.255631309650263372e-01
1.650009146869177130e+04 1.137516648614219861e+00
1.650412943896558500e+04 7.340360896839069893e-01
1.650896704902739293e+04 1.001295138986700861e+00
1.651350476910409270e+04 8.661526976764784003e-01
1.651689109886321603e+04 3.995232097675152638e-01
1.651941196451163705e+04 8.258197578362626023e-01
1.652345703820967901e+04 8.357216810353087499e-01
1.652830002259839239e+04 6.217314234425064257e-01
1.653285762836648792e+04 6.243425843103884709e-01
1.653623151335472357e+04 7.517453512566927287e-01
1.653877230384560971e+04 5.407911113858840935e-01
1.654281374392057478e+04 7.666101424823495991e-01
1.654765168046089821e+04 8.177747193858960761e-01
1.655180441907792920e+04 8.311573053780455522e-01
1.655509935345895428e+04 7.354193620338295156e-01
1.655813298242444944e+04 9.843876175439842946e-01
1.656216241492989502e+04 1.020830086204726816e+00
1.656698588162731176e+04 7.938003131012101310e-01
1.657115051343782397e+04 5.817578260951767888e-01
1.657443820312332173e+04 8.082566695497735987e-01
1.657745530798876644e+04 8.902738975725720261e-01
1.658150054459981038e+04 7.869006366495964189e-01
1.658633887221879195e+04 8.704097194929077963e-01
1.659049035339219699e+04 8.220552645132809255e-01
1.659378714244930597e+04 7.926468872541211352e-01
1.659681768251984249e+04 7.722670571158861685e-01
1.660085651080909884e+04 6.812691695690114013e-01
1.660568925776260585e+04 7.089720011203660688e-01
1.660984972581301554e+04 8.082782894059091783e-01
1.661314091174204077e+04 8.590454669377689534e-01
1.661618023746097242e+04 7.884803124923324136e-01
1.662021499403247435e+04 7.735475881178836000e-01
1.662502851722255218e+04 8.039168538057216429e-01
1.662918785764354470e+04 5.963052320886819135e-01
1.663248360409450470e+04 6.989199964255489173e-01
1.663549765363097686e+04 7.848216513019218299e-01
1.663971651269866925e+04 6.684181358856564614e-01
1.664455089607276750e+04 7.375005659466369323e-01
1.664852709863398195e+04 6.025905931635632262e-01
1.665242503226456756e+04 6.912800398328600160e-01
1.665486823722476402e+04 6.212191904737994763e-01
1.665891329178087472e+04 6.510018564213886361e-01
1.666373865921129982e+04 6.395751459150639251e-01
1.666787699964529384e+04 5.092962463758234914e-01
1.667118773630791839e+04 6.624219550605018325e-01
1.667421383050798249e+04 8.779994256514639384e-01
1.667822919993843607e+04 8.867491974894813334e-01
1.668306633834018430e+04 6.440763290582363076e-01
1.668723160210160131e+04 4.572284008833319424e-01
1.669017205812302564e+04 1.207221888826814693e+00
1.669315985750560139e+04 6.392263760298639852e-01
1.669759354216483916e+04 2.791216538787217316e-01
1.670243272660068033e+04 8.499427634601282033e-01
1.670658046292273502e+04 4.501637852916009486e-01
1.670928188366208269e+04 1.054576550592043027e+00
1.671236657033668598e+04 7.871471491800462461e-01
1.671694577395329543e+04 6.365813192790535924e-01
1.672178500546170471e+04 8.238628513624494110e-01
1.672592658444578774e+04 8.121977584982139620e-01
1.672745592996400592e+04 3.359836446208878113e-01
1.673146809427943663e+04 6.948086759724265704e-01
1.673628906503930557e+04 7.490617151739920043e-01
1.674112842462276603e+04 6.474432189348839906e-01
1.674527959215841838e+04 7.568594760112351549e-01
1.674677439786091418e+04 7.156912016114617137e-01
1.675080725750884085e+04 6.267301029957175196e-01
1.675563964505074546e+04 5.999140501610275011e-01
1.676048343585791736e+04 5.631683410678568480e-01
1.676462980221800171e+04 6.112530401600725360e-01
1.676614129914241857e+04 6.417516756835379699e-01
1.677015978092903242e+04 7.505876192126378355e-01
1.677500466726096784e+04 5.644234747091781967e-01
1.677984215083029267e+04 5.353221762959394781e-01
1.678399188345840957e+04 4.820194751437217318e-01
1.678551486364792436e+04 5.634455001371920790e-01
1.678950290335851605e+04 5.655480465047247884e-01
1.679434226765513085e+04 4.903761816626349690e-01
1.679917781108692725e+04 4.460616993607729452e-01
1.680334394771428924e+04 4.344369425076221036e-01
1.680483600825804388e+04 5.505787572362367266e-01
1.680886625364424253e+04 5.178630456898463130e-01
1.681371446908341386e+04 5.066631341397733745e-01
1.681855006155441515e+04 4.639472304014081172e-01
1.682268262757945922e+04 5.169799383345702326e-01
1.682420081673658933e+04 5.149830688810054236e-01
1.682821414874115726e+04 5.432354773273677662e-01
1.683306772870970963e+04 5.924825993558380244e-01
1.683760466441951212e+04 4.842399422144437193e-01
1.684099545775330262e+04 4.299905060651329491e-01
1.684357144048319242e+04 6.093139542377368212e-01
1.684756134460146131e+04 4.579089161401838082e-01
1.685240307686409506e+04 4.827907248927181816e-01
1.685694971662989337e+04 4.119433929029336361e-01
1.686033703387671994e+04 3.952051540139709385e-01
1.686289957233546738e+04 4.734424594800271113e-01
1.686684588698793232e+04 4.346188029883037429e-01
1.687176019616648409e+04 4.262842528798758135e-01
1.687590000914520351e+04 4.944760878872266341e-01
1.687921511334575553e+04 4.242179788912102123e-01
1.688226945156318106e+04 6.045221342515384455e-01
1.688625183419793029e+04 4.362853740266525171e-01
1.689109533330061822e+04 3.415577799153801664e-01
1.689524101281326512e+04 1.061458945200299264e-01
1.689854249655263629e+04 5.023471330978783733e-01
1.690155197211298582e+04 1.724529122292919880e-01
1.690561214244584335e+04 6.245559615329363545e-01
1.691044299868418602e+04 3.144021174844022770e-01
1.691480187568809924e+04 3.185863929172951803e-01
1.691809853987827591e+04 5.971325932268433112e-01
1.692092335022459520e+04 5.243205054724775493e-01
1.692498405304598054e+04 4.532711405229227775e-01
1.692982682591058619e+04 3.396151510468070622e-01
1.693396284368780471e+04 4.098483816419032366e-01
1.693728015420794691e+04 3.647397217468437702e-01
1.694034306639596980e+04 4.374481063058128782e-01
1.694434081653309113e+04 3.593394486221774264e-01
1.694918437485823597e+04 2.335829869531597658e-01
1.695330995836699731e+04 5.588783693085311866e-01
1.695682756085984511e+04 3.836061942208049969e-01
1.695966344439901150e+04 7.311094052052143910e-01
1.696368597692481126e+04 5.201405185221167349e-01
1.696852611117629567e+04 3.794290778977160716e-01
1.697267262303246753e+04 3.192185374697935618e-01
1.697597511643111284e+04 3.702300105590761725e-01
1.697903725349878005e+04 3.929899302103723180e-01
1.698305197371263421e+04 3.689685530461134233e-01
1.698789246722581811e+04 3.622308701301920619e-01
1.699201574324752073e+04 2.514441175493876690e-01
1.699527902883018760e+04 3.712772092700948323e-01
1.699827502804798496e+04 6.480620136949807319e-01
1.700234836603732765e+04 2.788165848148582704e-01
1.700724731796011474e+04 2.564400446507730802e-01
1.701136873154997375e+04 2.714601678913201033e-01
1.701435003935028726e+04 5.532285530907868898e-01
1.701727642872857541e+04 5.391823835864968384e-01
1.702171759864697015e+04 2.700729466004769819e-01
1.702655776963643802e+04 3.789888007108121459e-01
1.703071052381754635e+04 2.484413196887375608e-01
1.703344538615901911e+04 4.385282086141662483e-01
1.703654475153180101e+04 2.889615921190398784e-01
1.704110983052013398e+04 3.470957206508891724e-01
1.704594186104966138e+04 3.615435949222597922e-01
1.705006855532730697e+04 3.758968581604921755e-01
1.705209091557803913e+04 3.740958235797836040e-01
1.705569296584121548e+04 3.251676046099730155e-01
1.706047038338284983e+04 2.722956238476788027e-01
1.706531055567373915e+04 3.528053437537331805e-01
1.706942780446853794e+04 2.718026690901861331e-01
1.707095672238870611e+04 2.851201402861965328e-01
1.707497194483542989e+04 2.945097548590299708e-01
1.707981212163618329e+04 2.279785345729932466e-01
1.708465321004310681e+04 2.151063485514042584e-01
1.708878076199705902e+04 4.885486961974946918e-01
1.709032083994497225e+04 8.016732096397162222e-01
1.709433267039717975e+04 2.289884010479173726e-01
1.709917604988999665e+04 3.058938039533921627e-01
1.710402711507589993e+04 2.636414985749074846e-01
1.710812676640922291e+04 4.427433116094461885e-02
1.710969603874481254e+04 3.887069814194668016e-01
1.711368948155946055e+04 -4.444238978090137016e-02
1.711852345920104199e+04 3.009561603944340136e-01
1.712335743825736790e+04 -1.383990743365878517e-01
1.712742939779891094e+04 -9.018462390825470187e-01
1.712902404680172549e+04 5.511066268855417949e-01
1.713300652374921629e+04 -2.098996957475200154e-01
1.713786503293462010e+04 9.211644835276099064e-02
1.714269645396534179e+04 1.127873296911973272e-01
1.714682603852288594e+04 3.174016333816309099e-01
1.714839358302705659e+04 2.114066209153168396e-01
1.715240147202978915e+04 2.653045791010636978e-01
1.715723589906012057e+04 2.851464048260529127e-01
1.716176206172172169e+04 2.414480427427745379e-01
1.716515163919204133e+04 3.333505758044927325e-01
1.716776482490583658e+04 3.110106502493614200e-01
1.717175495658130239e+04 3.294660563106391327e-01
1.717659490264498163e+04 3.057303867928153340e-01
1.718092766704367750e+04 2.909546229303718312e-01
1.718423702117825815e+04 1.265838554232801283e-01
1.718707828475138376e+04 3.841251335748490647e-01
1.719109433659036586e+04 3.504530971757613411e-01
1.719593242483946233e+04 3.031112941087863999e-01
1.720005800551976063e+04 3.913199230438078602e-01
1.720338639525359395e+04 3.430980365825594403e-01
1.720645906173245385e+04 2.381613573703750264e-01
1.721045505044148740e+04 1.635525948391512996e-01
1.721529548965012873e+04 3.504460206368310571e-01
1.721940108097868506e+04 1.701263195819915086e-01
1.722274595978002617e+04 3.992596058995716568e-01
1.722582744696455484e+04 7.873812254771866970e-02
1.722981087751717132e+04 3.265164977560814918e-01
1.723465479124985359e+04 3.624630048299836704e-01
1.723876159075066607e+04 2.824185733118643182e-01
1.724208885032049147e+04 3.365197458246197426e-01
1.724515396599437372e+04 7.776798991578898201e-01
1.724915498934838251e+04 3.221926791172786686e-01
1.725399475324808736e+04 3.297131988784475221e-01
1.725811296718961967e+04 3.729335994053398218e-01
1.726144388677668394e+04 4.275132540261596392e-01
1.726452217324443700e+04 3.897090239341732265e-01
1.726851471744446098e+04 3.050766292826240789e-01
1.727336226372524106e+04 3.762956810945129460e-01
1.727746232328704355e+04 3.878999395729649247e-01
1.728080372167692985e+04 3.251647299637013822e-01
1.728388963574507943e+04 5.051039826208909567e-01
1.728787242070015054e+04 1.998214790918282913e-01
1.729271200639344897e+04 3.718307746460307595e-01
1.729681471466963558e+04 2.018056794413680133e-01
1.730014316010402399e+04 3.147592762326538174e-01
1.730321505221887855e+04 1.404271150137452739e-01
1.730721137537153845e+04 3.192119413013408957e-01
1.731205087627985631e+04 2.353829357390880284e-01
1.731616502133011454e+04 3.119255306614981960e-01
1.731950073246689863e+04 3.035790740721807657e-01
1.732258981910485454e+04 3.679848531240940690e-01
1.732656669144052648e+04 4.102454189978301802e-01
1.733140861697834771e+04 3.357882706649601978e-01
1.733551494417339927e+04 2.450486133561234625e-01
1.733885824110001704e+04 2.378624780515538883e-01
1.734194850472900725e+04 8.243689709330599413e-01
1.734592653400361451e+04 4.083869299324816016e-01
1.735076961906467477e+04 3.955629666989101123e-01
1.735486444592487896e+04 2.807152610811236015e-01
1.735786260180107638e+04 4.319653319199616703e-01
1.736085410670133206e+04 5.598593015050815636e-01
1.736526352371176836e+04 2.523126480916899061e-01
1.737010335419567855e+04 4.407352578449931779e-01
1.737421348741612383e+04 5.873153944841955632e-01
1.737625405607544963e+04 1.363173548455791362e-01
1.737984865509996962e+04 3.129924020651450589e-01
1.738462074698379365e+04 4.291250974002598917e-01
1.738945973214461264e+04 4.642746210684212116e-01
1.739356206507918614e+04 3.445889817051634996e-01
1.739516207182118160e+04 6.139144485817653596e-01
1.739913765590258845e+04 4.628381673325594470e-01
1.740398274657504589e+04 3.577201675692506799e-01
1.740879616476865340e+04 3.743460950519874042e-01
1.741289582507935847e+04 3.973449705556286182e-01
1.741448452840877144e+04 4.602230353194163293e-01
1.741846834289969775e+04 5.097575038860098218e-01
1.742331265502831957e+04 2.972483155747090433e-01
1.742815144698462973e+04 3.769736624586390583e-01
1.743225758069565200e+04 2.780381680461501137e-01
1.743384893906375510e+04 5.463312977079970434e-01
1.743782895979276873e+04 2.737959228429607261e-01
1.744265697263529000e+04 4.295689282565541833e-01
1.744750620939394867e+04 2.676546780883364840e-01
1.745160452823582818e+04 3.297618251581142523e-01
1.745321239538330337e+04 3.849127410138321603e-01
1.745718329901627294e+04 3.938346475556889770e-01
1.746202181084885160e+04 5.007410940079131123e-01
1.746684078517921807e+04 3.206807183578583853e-01
1.747094565316471562e+04 4.106480212206979896e-01
1.747253300642329123e+04 3.387622406256823315e-01
1.747651615152406521e+04 4.709940779693254642e-01
1.748135269176265138e+04 3.892064016312057895e-01
1.748588436393997836e+04 3.736590046446085500e-01
1.748926883024329800e+04 3.815272709787650429e-01
1.749189571622267249e+04 3.776442190938326671e-01
1.749587097190660279e+04 5.701679529721733752e-01
1.750070827912994355e+04 3.316521682637084689e-01
1.750503171743749408e+04 5.963751819690866762e-01
1.750834688771131550e+04 4.786271050661141668e-01
1.751126291470066280e+04 3.586816795996621288e-01
1.751522338377109554e+04 3.767094468164067234e-01
1.752005984787865964e+04 4.751411661878768844e-01
1.752437224302853429e+04 4.032871606201685610e-01
1.752768339135194401e+04 3.690676147766633886e-01
1.753057582573137552e+04 3.924959375345467016e-01
1.753455568558233790e+04 4.006552328512039129e-01
1.753939942812543450e+04 4.861748447668562956e-01
1.754349349382365835e+04 4.502439674488700749e-01
1.754684060768930794e+04 4.403621208056583969e-01
1.754993645069335616e+04 6.125847458986146687e-01
1.755389540064934408e+04 4.444273411332863022e-01
1.755874032978963442e+04 3.492082703768457086e-01
1.756283990322160389e+04 4.738113660099557145e-01
1.756620319911567640e+04 4.682855568956670878e-01
1.756930196921798779e+04 2.540253747102782511e-01
1.757325720732548143e+04 4.265143259907787643e-01
1.757810089654288095e+04 4.231235294080010756e-01
1.758218144660156759e+04 4.547297199770614640e-01
1.758551636661994780e+04 3.241477912256445770e-01
1.758861238348058032e+04 4.364808906298701108e-01
1.759258480741675885e+04 4.397291977741097369e-01
1.759742439715958244e+04 4.197552664065052896e-01
1.760152446152105404e+04 3.799722530257061415e-01
1.760487001218282239e+04 4.206963915107031493e-01
1.760797079313470022e+04 4.523011876192383207e-01
1.761193623912879411e+04 3.248126587826395961e-01
1.761677301347073080e+04 5.215350271103935675e-01
1.762086029337012224e+04 3.904253040867728397e-01
1.762422866076313585e+04 4.014983561077092866e-01
1.762733362176917217e+04 4.163933693390291513e-01
1.763124018583093857e+04 3.800049390196230670e-01
1.763604857035336317e+04 4.121241614912826701e-01
1.764020001755098201e+04 4.786249114916824587e-01
1.764349369194198516e+04 3.829245816209723707e-01
1.764652782944499631e+04 6.005802246041497261e-01
1.765056770354668333e+04 2.443817355136919944e-01
1.765544779638850378e+04 7.043180567787752366e-01
1.765953903092428300e+04 2.455554638730679529e-01
1.766289265165900360e+04 1.176959212420110729e-01
1.766599713751854142e+04 1.175122771489740120e-01
1.766994850080456672e+04 7.136826610280827543e-01
1.767478492064304737e+04 5.994851763349579032e-01
1.767887713719172825e+04 3.042673264077554451e-01
1.768222930574293787e+04 4.701374516948798599e-01
1.768534096264762411e+04 4.182325276358678234e-01
1.768930254643083026e+04 4.880894049046381467e-01
1.769411897458805106e+04 4.177827578334878389e-01
1.769821425933286082e+04 3.579816844520859465e-01
1.770156298503104699e+04 4.325468824887815922e-01
1.770466212984418598e+04 2.310185467261824943e-01
1.770862714987506479e+04 3.632386194494334752e-01
1.771346162238556280e+04 3.047095609514433590e-01
1.771755040917497536e+04 3.536677598173785242e-01
1.772091001759055143e+04 3.239363698628711652e-01
1.772401499614017666e+04 5.250892376952285279e-01
1.772797056310369589e+04 3.435851929216150458e-01
1.773280103227688596e+04 4.044077553515928458e-01
1.773688330382241111e+04 4.314170834105897079e-01
1.773993082379562111e+04 3.180031149614815922e-01
1.774292237062340428e+04 3.506424317242548550e-01
1.774731278284606014e+04 3.162085350700534203e-01
1.775213219440335160e+04 3.215941114336477447e-01
1.775623030705866404e+04 3.150028773679620642e-01
1.775899345047544193e+04 3.351065478389573249e-01
1.776207849660478314e+04 3.380094214725058444e-01
1.776663670585010550e+04 3.346607021225121992e-01
1.777147343198246745e+04 3.276069785716285709e-01
1.777556435303432227e+04 4.633190268671068535e-01
1.777764224042385467e+04 3.474639439576629463e-01
1.778120926514748135e+04 3.035218296200674626e-01
1.778597582142807369e+04 3.258517246405461809e-01
1.779081544446124099e+04 2.505940272977750238e-01
1.779488347050044831e+04 2.830563476879756624e-01
1.779653549063203536e+04 3.359775910986260716e-01
1.780048378707254233e+04 3.531679951506448423e-01
1.780531636250394877e+04 1.613355842702215159e-01
1.781012837934417257e+04 4.320601775125331168e-01
1.781421549409392173e+04 3.189961843166234656e-01
1.781583969987445380e+04 2.156086152481689611e-01
1.781979736728309581e+04 3.950390805588640530e-01
1.782463178052045623e+04 3.593245574886451132e-01
1.782947381567905541e+04 2.691280925288965786e-01
1.783354535171575480e+04 3.232045292108459700e-01
1.783518620442913380e+04 3.100675234240082290e-01
1.783913457927246782e+04 2.879792147896392818e-01
1.784397061383445180e+04 2.787255253346515027e-01
1.784880579884613326e+04 1.883286271586332439e-01
1.785287008580534894e+04 2.609001930206213404e-01
1.785453156790741923e+04 1.258937043511256515e-01
1.785846616391516363e+04 2.065969460361538057e-01
1.786327411687477434e+04 2.073484610898853331e-01
1.786808566826426977e+04 2.349184926249255623e-01
1.787216542252693034e+04 4.055505919533003989e-01
1.787380542723532199e+04 -1.439719918526244091e-01
1.787776502135680494e+04 1.042869310899101204e-01
1.788260139727930800e+04 4.800197578185570746e-02
1.788741938042398397e+04 2.513444448151570532e-01
1.789152790921872293e+04 3.000893518775352153e-01
1.789310323866483668e+04 1.797192259772997236e-01
1.789709213837225980e+04 1.197197225368071827e-01
1.790195241963109220e+04 3.096144076418622104e-01
1.790646360448455380e+04 2.517810702473947670e-01
1.790985722384991459e+04 2.679104441098864586e-01
1.791251641861467215e+04 1.994176184445803635e-01
1.791645108144318147e+04 2.197951294891993812e-01
1.792128728528883948e+04 1.954347994174540359e-01
1.792578105942045295e+04 2.497558669453344982e-01
1.792916659372047070e+04 1.954716521387029893e-01
1.793181308153204736e+04 2.432775261082350537e-01
1.793575835973747235e+04 2.533883491775620334e-01
1.794058791937068236e+04 2.527760645443570819e-01
1.794489901457584347e+04 2.351111372094165652e-01
1.794822101608806042e+04 2.416589143375769411e-01
1.795115608326261645e+04 2.686973224522865022e-01
1.795509073162575805e+04 2.469374348050193124e-01
1.795991950176246246e+04 2.457856305022134147e-01
1.796423037396920699e+04 2.312947412787188517e-01
1.796754876499150851e+04 2.635761791900700368e-01
1.797049125528815421e+04 3.336038641837466567e-01
1.797442577293141585e+04 2.030506750788827752e-01
1.797924783000652678e+04 4.032084564916420533e-01
1.798353870704025758e+04 5.429590918677472677e-01
1.798685748510867779e+04 1.369330346617250380e-02
1.798978206055800911e+04 1.387079101780214874e+00
1.799372661431527376e+04 -2.255453953563320568e-01
1.799854583672145964e+04 4.552793254790047928e-01
1.800283882614969480e+04 3.326013591211568476e-01
1.800618111988775490e+04 3.928023109882137209e-01
1.800908984187644091e+04 1.923649486003060904e-01
1.801304875106693362e+04 2.182135758589011099e-01
1.801788259338827629e+04 2.144940434301108034e-01
1.802194584257516544e+04 1.725119839833680613e-01
1.802531765717384769e+04 3.425315739808045823e-01
1.802844966390467380e+04 1.902496151960748061e-01
1.803237587937732678e+04 1.975976188954837731e-01
1.803720891367661170e+04 3.352159327099178965e-01
1.804125651790548000e+04 3.359510522223893014e-01
1.804462607858099000e+04 3.614276561056553039e-01
1.804773758010257734e+04 2.572608057193609410e-01
1.805167609501659535e+04 2.199160715110528574e-01
1.805650858535457155e+04 1.749013520302123981e-01
1.806057595009448778e+04 2.531490717823089986e-01
1.806394167013446349e+04 3.018326668730682005e-01
1.806706754353883662e+04 3.289797345679600360e-01
1.807099909418538664e+04 2.226258130030405180e-01
1.807582647331957560e+04 3.537041016860719145e-01
1.807988484331412837e+04 3.484437439686927651e-01
1.808325688420375081e+04 3.039164174158452969e-01
1.808639605101595589e+04 3.725750723919046270e-01
1.809032079291262562e+04 3.284572596913657994e-01
1.809513321138717220e+04 1.637294319262616316e-01
1.809920337915045820e+04 2.104479735519154404e-01
1.810255382272175848e+04 3.619742167271969846e-01
1.810567924587205925e+04 2.044499571120511339e-01
1.810961607972756974e+04 2.370436088683393616e-01
1.811444525250389779e+04 3.763240580910408584e-01
1.811850966240085836e+04 8.343586305170669348e-01
1.812187598193822123e+04 2.865338418663460063e-01
1.812500432144390652e+04 2.610521098732065393e-01
1.812892894963102663e+04 4.618470589686496375e-01
1.813375798993025091e+04 2.744853830054258537e-01
1.813781776957140755e+04 2.362337617991552841e-01
1.814117993893164748e+04 3.485200715869822830e-01
1.814432831131127023e+04 3.617982288650093414e-01
1.814825139084311377e+04 2.941960184840382020e-01
1.815305796137756624e+04 2.754750596697769227e-01
1.815711722952533091e+04 2.429637650030568308e-01
1.816048153013460615e+04 3.083597482450596838e-01
1.816360824246529228e+04 2.473940391185649179e-01
1.816753870284318327e+04 3.184684729917324209e-01
1.817237105471377436e+04 3.369563289978571574e-01
1.817642768626176621e+04 1.457694517717391114e-01
1.817978910948487828e+04 2.485077315655216945e-01
1.818292629063465938e+04 3.437277362839873396e-01
1.818683872482430161e+04 3.798359057671732986e-01
1.819167491907909425e+04 3.348677175188433663e-01
1.819573190911798156e+04 3.026495447265639127e-01
1.819911071873801120e+04 8.341343265864674394e-02
1.820224475866747525e+04 5.699112559703461978e-01
1.820615981788934732e+04 2.387028407942187180e-01
1.821096691905418993e+04 2.608536373388075646e-01
1.821503669553593863e+04 2.472504676042572291e-01
1.821839322946211541e+04 3.012667656958777918e-01
1.822151371416937036e+04 -9.484367015464888195e-02
1.822545841202022712e+04 5.445241989141197739e-04
1.823027500828688426e+04 4.579532539875462160e-01
1.823432712453545537e+04 3.742206408954625307e-01
1.823769937335308350e+04 4.933645696689732407e-01
1.824085960282021915e+04 5.239523374583665571e-01
1.824475295580225793e+04 6.797784036076429670e-01
1.824957909685309642e+04 4.701321977668009300e-01
1.825363075315565220e+04 5.029144527815285759e-01
1.825700379008448726e+04 5.092261217342448631e-01
1.826014785784223204e+04 2.106167520757157852e-01
1.826405184021683090e+04 1.164847166532921308e-01
1.826886261543391083e+04 -2.930949570359941969e-02
1.827293479235851919e+04 6.544008156378698926e-01
1.827628609166689785e+04 4.073576441421893901e-01
1.827941199524890180e+04 6.035586185599667308e-01
1.828334079938095238e+04 1.854540896284761764e-01
1.828816396240775794e+04 2.613605436734204868e-01
1.829222096178451466e+04 2.502366163251920975e-02
1.829558380377657159e+04 2.047533944857541921e-01
1.829873141588140425e+04 6.884923909815300613e-02
1.830263676425738959e+04 2.852414472042573146e-01
1.830746570822139984e+04 2.624716710194271996e-01
1.831151882897736505e+04 2.604418981841423730e-01
1.831489246075872870e+04 2.307550194988143843e-01
1.831802780449480997e+04 1.670803010925662191e-01
1.832193664877059564e+04 1.981687155089276453e-01
1.832674131918227067e+04 4.089850572960582187e-01
1.833079781306573932e+04 1.436465901003895207e-01
1.833416350409469305e+04 2.315128183565583198e-01
1.833729153515850339e+04 2.368259850019224233e-01
1.834120944897505979e+04 2.672209914288119492e-01
1.834603843123856495e+04 2.845671939310943088e-01
1.835007277295420135e+04 8.916170283087496151e-02
1.835345591107340078e+04 1.788195038319408958e-01
1.835659311870127567e+04 3.543675191941939029e-01
1.836049981381909311e+04 6.961143976365447017e-02
1.836531926642249528e+04 1.184644787847331966e-02
1.836937277665383226e+04 7.233297089162868398e-02
1.837273676080646328e+04 1.882217014677150732e-02
1.837585271468384963e+04 -4.209298486102084486e-02
1.837978213523195882e+04 2.979062463075820774e-02
1.838458405484008108e+04 1.572787504648719414e-01
1.838865754677992300e+04 1.420541855702084633e-01
1.839202014090546436e+04 2.791901686111306069e-01
1.839514777011756451e+04 1.734403548116219551e-01
1.839907074676781122e+04 4.395397053144252664e-01
1.840389596652550608e+04 2.232937343722516954e-01
1.840794489871213227e+04 4.109632081254340624e-02
1.841130753763806933e+04 3.893367511699187822e-01
1.841444419666667090e+04 1.174530177708062867e-01
1.841835762451699702e+04 1.969301332148804817e-01
1.842317685154454011e+04 5.042865766053534760e-01
1.842722085000224615e+04 8.814590398756573242e-01
1.843059389925107462e+04 7.159254282603877417e-01
1.843373861624709389e+04 5.153714999925912421e-02
1.843764697939926191e+04 3.760228047356799497e-01
1.844244412172425291e+04 4.047277007397442894e-01
1.844650329821651394e+04 7.397436366352008186e-01
1.844985776821046966e+04 4.878239960909867001e-01
1.845298715274902133e+04 9.682329963591985722e-01
1.845690614341770561e+04 9.977625740380821062e-01
1.846172622369991586e+04 7.536059531576170256e-01
1.846577933960958762e+04 7.026289544998142178e-01
1.846913711253436122e+04 1.208252262753278572e+00
1.847227690130615520e+04 9.583979644546648524e-01
1.847618456520367545e+04 1.870520780999221366e-02
1.848101015506077238e+04 -4.978716093167109141e-02
1.848505659668397129e+04 4.419788907725289429e-01
1.848842356448111968e+04 2.472759479243990810e-01
1.849156457532960849e+04 7.431632437519641865e-02
1.849546691816590464e+04 6.149764289024784586e-02
1.850026648309542361e+04 8.165805431786768431e-02
1.850432222639756947e+04 5.871816006491669127e-01
1.850767166193272715e+04 2.614583926373665879e-01
1.851080630550209025e+04 4.210807928031407577e-01
1.851472682193896617e+04 3.157795354496665818e-01
1.851954260339165921e+04 -4.171520863134374757e-01
1.852359409685909122e+04 1.151150175998505443e+00
1.852695137859961324e+04 1.350768249045675828e+00
1.853009549280510691e+04 5.593254473753939138e-01
1.853399605602830707e+04 5.713340167275406806e-02
1.853881850446660974e+04 -1.577317401021326226e+00
1.854284804045026249e+04 -5.680053748627242882e-01
1.854623013856955004e+04 2.412448578641547048e+00
1.854938447878706938e+04 3.729695541286061733e+00
1.855326811351566721e+04 7.009683644760935639e-01
1.855806824108003275e+04 -9.438879823383056200e-02
1.856235726316705404e+04 9.550688590420570723e-01
1.856566458596502707e+04 9.799210024748932213e-01
1.856860433275478499e+04 -4.989387668248743690e-01
1.857251631229363920e+04 8.826828423804472523e-01
1.857733482126139279e+04 6.317076702509758501e-01
1.858160844520407773e+04 7.548626827162056019e-01
1.858493179410590164e+04 6.662859610329939786e-01
1.858787985398971796e+04 1.207074836444105959e+00
1.859178450395191612e+04 6.343803677956072473e-01
1.859660706548077360e+04 -6.572665440836161777e-02
1.860089125103017795e+04 -1.740495954453923355e-01
1.860420477292087162e+04 8.337254994327720770e-01
1.860715314671684973e+04 1.303720917285100256e-01
1.861105941997238551e+04 8.388926154030882376e-01
1.861584835034488060e+04 1.234465572813013834e+00
1.862013509294413598e+04 1.471360347863012397e+00
1.862371184826831086e+04 7.309698991925984712e-01
1.862638616151124734e+04 6.144753458330312057e-01
1.863029075200987427e+04 3.344659712703746957e-01
1.863512084672136916e+04 -8.328372144610636241e-01
1.863990901544116787e+04 4.776567994431945019e-01
1.864396647981257411e+04 -6.521006927033241585e-01
1.864564867238297302e+04 9.434457178405582234e-02
1.864954530368644919e+04 1.020873476336876751e+00
1.865436505677719470e+04 -1.303816123778288316e-02
1.865918026488641408e+04 1.764042148010249944e+00
1.866321349840348194e+04 1.885523613874044546e+00
1.866491394904402478e+04 1.877908000188240445e+00
1.866881298350994985e+04 2.213342194935483231e+00
1.867360993375676844e+04 8.833584126780086310e-01
1.867842165210035819e+04 -3.202489966211636840e-01
1.868246744129740182e+04 2.734790074999569054e-01
1.868413340362338568e+04 -3.576459197800480050e-01
1.868793160707143761e+04 -4.477783828503693053e-01
1.869286025396144396e+04 -2.738304927466906347e-01
1.869767432330692827e+04 2.511209249473997374e-01
1.870172456968646657e+04 -6.134539259858758919e-01
1.870449748061588616e+04 -1.204848468579844123e-01
1.870760022816932906e+04 7.137313441982032769e-01
1.871211168719902344e+04 -1.512875358146489102e+00
1.871693294493518260e+04 6.336812951329692245e-01
1.872096091616728881e+04 -2.330461805269647968e-01
1.872376214167233047e+04 8.117091937156256654e-01
1.872686616937081999e+04 7.546389002233042653e-01
1.873134975854954973e+04 1.092056798592686562e+00
1.873615257320331148e+04 -1.809725284796264599e+00
1.874020879404613879e+04 -1.968127796390821915e+00
1.874337505624163532e+04 -9.429114319159481283e+00
1.874638976848960738e+04 1.135697722312459662e-01
1.875058695665617415e+04 -1.402096502098443720e+00
1.875539804747901144e+04 7.828862333043733912e+00
1.875944816439487113e+04 3.184882566342378318e+00
1.876278850198151486e+04 -2.363515730945351390e+00
1.876593245649117307e+04 7.968841308055510275e+00
1.876983868029803489e+04 1.781269124377373281e+00
1.877464083774387473e+04 1.198395159473527549e+01
1.877867099327576943e+04 1.039637263885297536e+01
1.878202744243776033e+04 5.418810780895547019e+00
1.878517545172719838e+04 1.168383849750149395e+01
1.878904347144640633e+04 9.929841326042257776e+00
1.879386084962614768e+04 6.748329682577344002e+00
1.879791890651197900e+04 -5.823135801999285377e+00
1.880125044438447003e+04 5.284025828472000086e+00
1.880437171569552811e+04 9.097638569069980363e+00
1.880947959314927357e+04 -1.803067937998511713e-02
1.881186673867802165e+04 1.205780738975958249e-01
1.881652744729198093e+04 -2.935706756651126209e-02
1.882053097318615619e+04 -5.381293025198562174e-02
1.882370980499382495e+04 3.993190169548170576e-02
1.882854702577198259e+04 2.144124644668842505e-01
1.883089059261802322e+04 1.812382261248326742e-01
1.883598106063835439e+04 2.886586059640506297e-01
1.884123637999286802e+04 3.513621616434591810e-01
1.884353356187216195e+04 8.280055718363317496e-02
1.884760933088903766e+04 -1.387051742503778717e-01
1.884988012367303600e+04 2.278386456832435791e-01
1.885502783708992865e+04 1.553068099186360185e-01
1.886029661761902025e+04 2.213592771221628286e-01
1.886252993441247600e+04 3.677572523429353726e-03
1.886665363028390857e+04 2.523942420078206794e-01
1.886894843519955248e+04 3.293739764750683308e-01
1.887405986697017579e+04 9.257378728002055301e-02
1.887936839921907813e+04 1.361455014514525441e-01
1.888159980046579949e+04 2.141118203142886867e-01
1.888634239160602374e+04 4.657834898200783891e-01
1.888837463833439324e+04 4.392260461919674785e-01
1.889310714927974550e+04 1.008052372336062236e-01
1.889845676538597399e+04 2.931316897118051434e-01
1.890065496755018467e+04 2.016547835574240277e-01
1.890538310790421747e+04 3.094523396359429301e-01
1.890937239967875576e+04 3.570795939581702938e-01
1.891256496053971932e+04 1.901313465611297049e-01
1.891750553686563217e+04 2.035285199200672634e-01
1.891964891235573668e+04 2.732872981545527158e-01
1.892484833951620385e+04 1.231374902651435482e-01
1.893001407927297987e+04 6.008790019764682910e-02
1.893163635820738637e+04 2.017450386127729034e-01
1.893658839243618786e+04 -2.194455449626164442e-02
1.893872909177060137e+04 -7.322910752894463970e-02
1.894392091799665286e+04 1.451600538018583131e-01
1.894927614568772697e+04 2.030825284024888044e-01
1.895145051234714992e+04 2.607623397425391509e-01
1.895563444925602744e+04 1.503660537031104583e-01
1.895781593529617749e+04 3.586562017377851186e-01
1.896300640443140219e+04 2.088191069564974967e-01
1.896831937499879132e+04 3.651295478178702147e-01
1.897034199181967779e+04 6.162449415142132736e-01
1.897527322494177861e+04 2.520679327242507650e-01
1.897722596058034105e+04 4.302847846970579704e-02
1.898203902573459345e+04 1.505800006187686113e-01
1.898743852163226984e+04 2.379755172535346908e-01
1.898958292730253743e+04 2.148801712096334304e-01
1.899436050727084148e+04 1.054186723834544953e-01
1.899626835118823146e+04 1.316347041347999680e-01
1.900113094691124206e+04 1.604220499380885345e-01
1.900650713976424959e+04 2.150803501686238128e-02
1.900861627602353474e+04 2.899275823723925227e-01
1.901344205047374635e+04 2.005595719356737805e-01
1.901632483854280508e+04 3.195874248502253989e-01
1.902050458201248694e+04 1.046744882444651248e-01
1.902558106325514382e+04 6.959230753560582960e-02
1.902763142267319199e+04 1.692261182931859287e-01
1.903289148367637245e+04 7.711608527721716677e-02
1.903813616481691861e+04 1.145145133874897331e-01
1.903963946069097074e+04 1.449862303167366862e-01
1.904467243309303740e+04 1.319067734338895126e-01
1.904671906042062255e+04 1.363474923778629777e-01
1.905197197399604920e+04 1.455155888339825510e-01
1.905737188584579781e+04 2.106809990787056608e-01
1.905946053774881511e+04 -1.127672731453542299e-01
1.906372945901011553e+04 1.911364359001802016e-01
1.906581429505196502e+04 5.538255486716123777e-01
1.907104979731262210e+04 1.333066754492431560e-01
1.907648448294947957e+04 2.259178913188903959e-01
1.907853584120582309e+04 6.752462453364913020e-02
1.908336891599352020e+04 1.473348264116085826e-01
1.908522470766655897e+04 1.273953459546608817e-02
1.909010928968544249e+04 1.710863261335552887e-01
1.909555658196315562e+04 2.010229769581803050e-01
1.909756895578410331e+04 3.371927157151392018e-01
1.910245740027603460e+04 2.628202833936320593e-01
1.910433845997141179e+04 1.296094986350719847e-01
1.910923094088692960e+04 6.890357256514502426e-02
1.911464627997165735e+04 1.115320616677077242e-01
1.911666355208077948e+04 -9.497284345516736337e-02
1.912155135436224373e+04 8.011752019549499282e-02
1.912344030031037619e+04 -1.241760998377020309e-01
1.912830369729482118e+04 3.133250505700396205e-01
1.913375990260518665e+04 1.453814218654368162e-01
1.913576715941613656e+04 9.336028179213302913e-02
1.914103010428770722e+04 -1.028978190214482474e-01
1.914630180115716939e+04 5.256768263944665981e-02
1.914775768618537040e+04 8.643783564632161187e-02
1.915282820016481128e+04 6.352739477392101153e-02
1.915480980257871488e+04 1.440923758330074633e-01
1.916011688579713882e+04 6.995097652411286226e-02
1.916548339252672304e+04 1.171905267285018593e-01
1.916704559787035396e+04 9.358072547140401654e-02
1.917193481798414723e+04 8.581389005616359145e-02
1.917392142711957058e+04 1.649026372043620736e-01
1.917920881011023812e+04 1.478037387573639394e-01
1.918466328608163167e+04 2.992351077314067131e-01
1.918665526297721954e+04 2.742311591305346963e-01
1.919156122363068062e+04 2.788613622775812928e-01
1.919345764582635820e+04 5.149259862375382690e-01
1.919829339502996663e+04 -1.637722327235142383e-01
1.920376170563947744e+04 4.725980655359585114e-02
1.920570453130333772e+04 1.897504289674698530e-01
1.921064919069537427e+04 1.796470267997810899e-01
1.921249362243955693e+04 -2.256370902287017643e-01
1.921739567746533430e+04 9.011621893267968142e-02
1.922285713078248227e+04 1.159390297904958622e-01
1.922484782228197219e+04 1.672055219588222952e-01
1.922975788061340427e+04 1.528049561967625425e-01
1.923160722100717612e+04 2.264460566153819743e-01
1.923650742390563755e+04 2.292293515530018644e-01
1.924197467199269886e+04 -1.234111599253148589e-01
1.924393578634029473e+04 7.249037207914453829e-01
1.924886409058108620e+04 4.117419137178250366e-01
1.925071713036548681e+04 -3.056776033800421843e-01
1.925559129702269274e+04 -2.585498720300385619e-02
1.926108865254128614e+04 2.071356106173247447e-01
1.926299393388057797e+04 2.525834558370754213e-01
1.926833536554929742e+04 1.347462299365482508e-01
1.927368114328770753e+04 2.498508066827927476e-01
1.927507470949393246e+04 4.852505101302749535e-02
1.928019691648072330e+04 5.739132443846964304e-02
1.928213176231732359e+04 1.860089319154244469e-01
1.928745353335316759e+04 1.219604318321791392e-01
1.929285177391444449e+04 8.352413811147153810e-02
1.929438471358097377e+04 1.815495103769608487e-01
1.929930173068783188e+04 1.569425464356364319e-01
1.930124087495870845e+04 2.354005685692284189e-01
1.930657078266423559e+04 1.809041763721556118e-01
1.931205062004588035e+04 2.471094089460352528e-01
1.931394101765560117e+04 2.715745868494784943e-01
1.931892731017876577e+04 9.788541183043165950e-02
1.932072976363941416e+04 4.031461115033714293e-01
1.932565492195529441e+04 1.357286312958258245e-01
1.933116749718719075e+04 1.602417067570451881e-01
1.933305985564754883e+04 1.462244119894033356e-01
1.933804577478641295e+04 1.601887864763530955e-01
1.933989504461155957e+04 5.107653985929760942e-01
1.934478949715045746e+04 -2.001277402806271241e-02
1.935032523600923014e+04 2.217105713304406700e-01
1.935219253647977166e+04 3.234276158645219557e-01
1.935716874374594772e+04 1.741959090225148610e-01
1.935898478349541620e+04 3.949589445682859523e-01
1.936391405987924736e+04 3.061768163805151932e-01
1.936937743277662958e+04 8.507078835406549355e-02
1.937124612203591823e+04 1.855378469996363799e-01
1.937629392735232977e+04 1.114058698119174268e-01
1.937806700726375493e+04 3.028356231932562426e-01
1.938300237305465998e+04 1.493665034015220217e-01
1.938853156683532143e+04 -2.005457063984424429e-02
1.939040402533808810e+04 3.689026034380426394e-02
1.939558263210485529e+04 3.179205113193245835e-01
1.939881864177897296e+04 4.149447198561745376e-02
1.940223324942996987e+04 2.347625257518399511e-01
1.940765725756430766e+04 2.130951664580326976e-01
1.940954168624360682e+04 1.355181187523636088e-01
1.941490523227496305e+04 2.493617937976207177e-01
1.942027876524967724e+04 2.353514218740507813e-01
1.942163521300901630e+04 1.713628201601423151e-01
1.942677293384114455e+04 2.575308158299762784e-01
1.942868669663044784e+04 2.351702204047057265e-01
1.943399698120248650e+04 2.254408717360044945e-01
1.943950923955730104e+04 2.223977478549467590e-01
1.944139734416181091e+04 2.355203449902555091e-01
1.944592449317183855e+04 1.735470150760608510e-01
1.944776769396488089e+04 1.397854531454427729e-01
1.945316376707866220e+04 1.816113383868100117e-01
1.945870032424593956e+04 1.977539390353015569e-01
1.946053088618570837e+04 2.950862502722389480e-01
1.946554971405123069e+04 1.844758605554989717e-01
1.946732814095580761e+04 5.800539534600220870e-01
1.947228357549341308e+04 2.972215794009595013e-01
1.947778517959657620e+04 1.758270336042282167e-01
1.947968654629606317e+04 1.260450289608799623e-01
1.948469102319280864e+04 2.146043035655224862e-01
1.948646703409071779e+04 1.179559310154931207e-01
1.949139932925183166e+04 2.504720121479415140e-01
1.949691341622079563e+04 1.828944596948708090e-01
1.949876630393868982e+04 3.679737800212029564e-02
1.950379350055150644e+04 2.511580184758544498e-01
1.950560169569345453e+04 1.549312664727607591e-01
1.951054483836573490e+04 2.019501092730346392e-01
1.951607519024643989e+04 2.556983208768855431e-01
1.951792071295031928e+04 1.989788135012400816e-01
1.952293752078328907e+04 2.970630702135627077e-01
1.952471726945374758e+04 -8.209123457057628317e-03
1.952968844377026835e+04 2.577122387049633478e-01
1.953521463060200404e+04 2.935583107036134343e-01
1.953706975651354514e+04 8.870709757164749187e-02
1.954225998655511648e+04 3.471216878271784489e-01
1.954395519415675881e+04 1.078759488422337820e-01
1.954881291376900845e+04 4.374293705578312097e-01
1.955435603749830625e+04 3.410558366155737042e-01
1.955617219719602144e+04 2.603143193849636883e-01
1.956157122240427998e+04 1.898763516683709962e-01
1.956693869851679847e+04 2.061559405522027100e-01
1.956804780545631729e+04 2.585566212988785195e-01
1.957349607965792893e+04 4.281418662837289113e-01
1.957533110994257368e+04 3.749138937445939956e-01
1.958072478129297087e+04 3.965691090864374990e-01
1.958622305120564852e+04 3.567314572970927689e-01
1.958764783429473391e+04 4.323523679211995208e-01
1.959264467791918651e+04 6.379623704855660327e-01
1.959450187701600589e+04 3.171804817121908759e-01
1.959987832957471983e+04 4.898416089030802056e-01
1.960540924428769358e+04 6.827208977714787075e-01
1.960720730994886981e+04 3.600282972649266333e-01
1.961224844378260605e+04 6.162898683544518752e-01
1.961400593591891811e+04 4.347873569784715397e-01
1.961900572135592665e+04 5.251807251520524966e-01
1.962455770664958254e+04 3.276886139499634032e-01
1.962637328253483429e+04 8.131696972767845644e-01
1.963141605346135111e+04 5.198975063892862236e-01
1.963316682269559169e+04 8.441151357290260782e-01
1.963816718474236404e+04 3.487230956030907825e-01
1.964370803930223701e+04 3.242600961819911420e-01
1.964552204382584750e+04 8.561162095411493089e-01
1.965057337897282559e+04 4.901793735038130762e-01
1.965228974174286486e+04 5.845597031217920625e-01
1.965731762437509678e+04 5.934289978873431570e-01
1.966285216039912848e+04 4.220989152489843521e-01
1.966464809798101851e+04 4.183074650560100749e-01
1.966974508771639375e+04 4.105841008385560653e-01
1.967146637833272325e+04 3.005131769694141530e-01
1.967651857500613551e+04 3.838048681547415186e-01
1.968201395519831203e+04 3.719218798086668665e-01
1.968403041575162933e+04 2.175740273101218480e-01
1.968893294852344843e+04 3.028380278660076086e-01
1.969078619234090365e+04 1.135062943280786968e-01
1.969569204518745391e+04 3.878456112848971959e-01
1.970116963028125610e+04 5.559092729171944969e-01
1.970299000906384390e+04 4.921574718059461007e-01
1.970820812351207132e+04 2.723042177316991053e-01
1.970986819014351568e+04 8.164663850850403248e-01
1.971478856852828176e+04 4.385748146293177441e-01
1.972032042600528075e+04 4.245052976042810733e-01
1.972210727341460370e+04 7.271915101154797778e-01
1.972753607686022588e+04 6.257862886607604702e-01
1.973294541899130854e+04 1.116347655252365012e+00
1.973400568264773756e+04 2.366362987350433267e-01
1.973948610531011218e+04 5.638916857883973233e-01
1.974128516214122283e+04 6.107078606044885616e-01
1.974670150823775475e+04 4.101779969622277311e-01
1.975220486726573290e+04 3.158736391445451375e-01
1.975359585729026003e+04 4.704467011838757706e-01
1.975865868902898728e+04 3.529755954658411188e-01
1.976046092443527232e+04 4.507109168449631165e-01
1.976587159493392755e+04 2.785662976020716886e-01
1.977142180465772617e+04 4.944451742604920041e-01
1.977324531378171741e+04 2.908575246611703330e-02
1.977827462175002074e+04 6.438470266861604507e-01
1.978000016837834119e+04 3.458054564307350143e-01
1.978501787039722331e+04 3.586974050834935701e-01
1.979057970145509898e+04 3.356772439299303690e-01
1.979237341566143004e+04 1.552311217488900885e-01
1.979744325568494605e+04 3.863299497786392145e-01
1.979914984207403177e+04 1.924316997345163760e-01
1.980418100071624576e+04 3.367792104405171183e-01
1.980975879743931728e+04 2.498300869419090020e-01
1.981156087286759430e+04 4.230845609510471284e-01
1.981662802593375454e+04 3.775468095379914124e-01
1.981832143617160909e+04 3.952307727514256519e-01
1.982336624738254977e+04 2.754756928633455559e-01
1.982891740997135275e+04 2.768918890820524226e-01
1.983073703813167958e+04 2.968343575841667636e-01
1.983577305707923006e+04 3.257789942360954649e-01
1.983745902295468477e+04 1.391366566581685449e-01
1.984251526886149077e+04 1.445875902489791309e-01
1.984808590589819869e+04 3.658324853088004147e-01
1.984987365803492867e+04 2.623185986728286956e-01
1.985494847195942566e+04 2.811279969480649510e-01
1.985664478197072458e+04 4.358928520362341796e-01
1.986169725626384388e+04 3.704312569515864628e-01
1.986725594228425325e+04 2.973295991952071837e-01
1.986906248607654561e+04 2.759520587400411951e-01
1.987431185334004840e+04 2.285593050438674279e-01
1.987591814961470300e+04 2.485534629060121847e-01
1.988086668124549396e+04 3.059132552329114629e-01
1.988642748238514832e+04 3.546980236897038785e-01
1.988824537726103517e+04 2.961050251172405168e-01
1.989364670595436473e+04 2.979857458766096978e-01
1.990002068460052033e+04 2.195132339855530579e-01
1.990560070164365243e+04 2.731941211036652550e-01
1.990738497293887485e+04 3.902644573298672537e-01
1.991281626369709193e+04 2.222023585023560344e-01
1.991920946996520070e+04 3.839784217555579637e-01
1.992475907889500377e+04 3.477019096689280553e-01
1.992657242050041532e+04 2.648036404929833276e-01
1.993200052843277808e+04 3.131747729170208938e-01
1.993743988132873346e+04 1.125198257313123756e-01
1.993847799090030821e+04 2.840041951682704680e-01
1.994395698989687298e+04 3.509813107947081789e-01
1.994577219824820713e+04 3.420590804140259955e-01
1.995115793196293453e+04 2.793158613933427459e-01
1.995670498013940960e+04 3.875469999265492849e-01
1.995805074143889215e+04 3.045598175763332138e-01
1.996312190029882186e+04 2.934635308144973864e-01
1.996490412580215707e+04 2.236309721972118414e-01
1.997035612005672374e+04 2.763425045824278170e-01
1.997587747580800715e+04 2.555611991673191752e-01
1.997772010567410325e+04 2.792590878584490510e-01
1.998233611326067330e+04 2.841267994510138228e-01
1.998412740752070022e+04 2.444618246403016670e-01
1.998953114663540327e+04 2.800342891505803178e-01
1.999509579856621713e+04 8.361705775189659517e-02
1.999691005118318208e+04 1.639736156456868266e-01
2.000198130526469686e+04 -4.057798188175613940e-02
2.000365182674110838e+04 -2.430931939804093778e-01
2.000870042772689703e+04 2.132645168785744227e-01
2.001427789395730724e+04 1.895181133773795323e-01
2.001605821436405677e+04 -1.185643503553122646e-01
2.002115234512019015e+04 2.735064385346085980e-01
2.002280694417128325e+04 2.585227813557244847e-01
2.002789309594504448e+04 1.253357187272784168e-01
2.003346140067033775e+04 1.694608389028231799e-01
2.003526125755327303e+04 2.112624133128075676e-01
2.004034421544898578e+04 -6.471535591587682101e-02
2.004200117680463518e+04 -2.242044561672897895e-01
2.004708540648716007e+04 1.971405786925623793e-01
2.005265298116113991e+04 2.364081474773701563e-01
2.005447018460898107e+04 1.232971185744028281e-01
2.005954551676453048e+04 1.963811530434730335e-01
2.006120280049714347e+04 -3.808045280493237844e-02
2.006625927613667955e+04 3.836051929407295891e-01
2.007182583253237317e+04 4.639424709448943807e-01
2.007361622058766443e+04 3.940385186091144298e-01
2.007887501657208850e+04 8.755771448826129566e-01
2.008043875038875922e+04 7.237551918602095347e-01
2.008544476034884428e+04 7.904254380238940891e-01
2.009103583450257065e+04 9.268715529999451697e-01
2.009282384190818630e+04 6.846336492759944603e-01
2.009808092124211544e+04 1.320716990264191093e+00
2.009964335672989910e+04 -3.718284130712813940e-01
2.010464789152607409e+04 1.398864022206303348e+00
2.011020805044738518e+04 3.092022992962634720e-01
2.011203016479485086e+04 1.321721901695047663e+00
2.011744742744008545e+04 1.360404211404456998e+00
2.012382059111899798e+04 1.337103180540019975e+00
2.012939689180903224e+04 2.156555543443554157e+00
2.013118820689425047e+04 8.685147140764131191e-01
2.013662683941107389e+04 1.847004981300224280e+00
2.014302474503830672e+04 1.048290291156331877e+00
2.014859090724280395e+04 1.035132829856615144e+00
2.015040023517538430e+04 9.723027284364444967e-01
2.015582829766004579e+04 6.671604169757686664e-01
2.016128046832200198e+04 1.152130701433631943e+00
2.016230514187197332e+04 6.147040233516060104e-01
2.016778542664667839e+04 6.084825711165121609e-01
2.016961610855368781e+04 6.705344523066446571e-01
2.017504430529834281e+04 3.858338825241949821e-01
2.018058541979564689e+04 3.414863074854375680e-01
2.018236798866412573e+04 7.409522524614688965e-01
2.018698013765415453e+04 6.975703120344883823e-01
2.018877368420101629e+04 1.035415438978790181e+00
2.019420815991699419e+04 9.846111597424869188e-01
2.019977737167530722e+04 1.343934047741525362e+00
2.020158520400639827e+04 1.161783269073116909e+00
2.020617620957121107e+04 1.570114434670897285e+00
2.020798998151049454e+04 4.812087137965221362e-01
2.021341335366696148e+04 1.204182283057977143e+00
2.021897430500130577e+04 1.342501813626037599e+00
2.022080263337898577e+04 1.272906787705956777e+00
2.022536774794855592e+04 1.134544911949297852e+00
2.022720242713642438e+04 7.223605334576298498e-01
2.023261420805712260e+04 8.560673606503448330e-01
2.023818867381816017e+04 9.754264940187721278e-01
2.023997913612012781e+04 8.844725246718089240e-01
2.024508212303613618e+04 9.528381716477128949e-01
2.024663366651154502e+04 1.059582862702177275e+00
2.025180630873309565e+04 1.048691794117790010e+00
2.025737548328006596e+04 1.173372003825825738e+00
2.025918825335704605e+04 1.159341343564630478e+00
2.026427741084269292e+04 1.011071583655952733e+00
2.026588393144606016e+04 1.620469688439022171e+00
2.027101764798961813e+04 7.770985267461213430e-01
2.027658626686640855e+04 -4.684692448375384066e-02
2.027840520610670137e+04 8.325551920310100273e-01
2.028350410501312945e+04 -1.145336008634260383e-01
2.028509381496588685e+04 -3.567845849444542528e-01
2.029023403022250932e+04 6.744901127374478556e-01
2.029579965317204187e+04 4.768273732456485559e-01
2.029757477038231445e+04 6.587469303756658956e-01
2.030268627455793830e+04 5.256657542840299513e-01
2.030426748009258154e+04 3.820497416911766142e-01
2.030941280435526642e+04 4.825592173804287288e-01
2.031497823052810418e+04 5.097638964875365053e-01
2.031680000623804517e+04 4.227773255609035830e-01
2.032205009173070721e+04 4.140058078540811981e-01
2.032356637053112718e+04 2.616038261855097580e-01
2.032844760090350610e+04 4.118992446530883589e-01
2.033418280559004415e+04 4.611925371481312985e-01
2.033602275708764137e+04 1.881470405850338978e-01
2.034126222824994329e+04 5.487446777885832683e-01
2.034278858494749147e+04 7.576075099812673574e-03
2.034781574063877270e+04 4.603233175098013774e-01
2.035338861257016106e+04 4.833295226668183342e-01
2.035519652667787523e+04 3.738709650396697670e-01
2.036062690046028001e+04 3.172549247546504469e-01
2.036702350244432819e+04 3.702180040776631431e-01
2.037256315842122422e+04 3.744702110821361285e-01
2.037442245874635773e+04 3.197253432451963584e-01
2.037984172911766655e+04 3.257883914875585041e-01
2.038624434627780283e+04 2.751767069938779176e-01
2.039180045702001735e+04 3.462404173344517666e-01
2.039365211352225379e+04 5.104218075955845313e-01
2.039906080600535643e+04 5.517774444996773608e-01
2.040544318175574153e+04 5.341393273870131964e-01
2.041101317524835395e+04 4.543002888745545365e-01
2.041282994924149170e+04 2.387569957099810181e-01
2.041824033753606636e+04 1.496656208132299548e-01
2.042463381521987685e+04 3.374556548153340718e-01
2.043022368650819772e+04 5.003261155893422574e-01
2.043199816210778226e+04 2.796530580336887284e-01
2.043745605458404680e+04 3.827796732701790328e-01
2.044300867647339692e+04 3.860096269552056314e-01
2.044407800383253198e+04 2.862572076851621627e-01
2.044941850120614617e+04 3.310140264967146306e-01
2.045128193221345646e+04 2.865934039966216984e-01
2.045670323443130474e+04 2.611071249064864097e-01
2.046224277368217008e+04 2.729031405159336732e-01
2.046406528037889802e+04 2.249314506773575084e-01
2.046864827822456209e+04 2.607961834555066472e-01
2.047047159994234971e+04 2.296770198127380536e-01
2.047589563063999231e+04 2.912071040198133121e-01
2.048144032011930176e+04 2.863789880481562578e-01
2.048327670138189569e+04 2.494221349375131958e-01
2.048786228353172555e+04 1.372839823148422622e-01
2.048971075447559269e+04 3.839903202574612706e-01
2.049512140303534397e+04 1.467485915394500517e-01
2.050067219142169051e+04 2.295282717395603911e-01
2.050253331598872319e+04 4.511248629401047316e-01
2.050707244804221409e+04 1.992088611014620758e-01
2.050894451625189322e+04 2.023143200078243720e-01
2.051434534964426712e+04 1.673915850660309956e-01
2.051988796731373077e+04 2.906360860179954542e-01
2.052171396911946067e+04 2.315973337001417387e-01
2.052629347137588047e+04 1.614362267408525065e-01
2.052813004077928781e+04 1.348519460646167845e-01
2.053353821611970488e+04 1.923861991106745883e-01
2.053909187965554884e+04 1.538427345929944401e-01
2.054096455092986434e+04 4.991349060235204804e-02
2.054603991480836703e+04 1.306570774528554302e-01
2.054759203195461305e+04 2.433579620525254672e-01
2.055277570606678273e+04 -2.299013223536095288e-02
2.055832277362463719e+04 2.119937653583052750e-01
2.056019437822388863e+04 -1.325661288072172428e-01
2.056527311393153650e+04 5.614611485838300053e-01
2.056681956478429856e+04 9.703594070584875553e-02
2.057200295241534695e+04 1.658799054259216602e-02
2.057754175016841327e+04 4.081037876719125768e-01
2.057938163258799250e+04 8.045430524298030628e-02
2.058448271254009524e+04 4.588316635990641323e-01
2.058600907795636522e+04 1.863152030170028006e-01
2.059120297363537247e+04 2.330757715206505931e-01
2.059677118951580269e+04 2.089027437988285607e-01
2.059862494038773730e+04 1.737982449620446845e-01
2.060371452286566273e+04 2.785668329943799537e-01
2.060524599964623121e+04 2.538397490629294428e-01
2.061045457883878044e+04 3.225595634589881189e-01
2.061594992801589615e+04 2.397215550675818874e-01
2.061786565723750755e+04 2.495124239384329534e-01
2.062295826988330009e+04 3.976669380997335801e-01
2.062449625423005273e+04 4.032513160390858165e-01
2.062967431653769017e+04 3.697269039676808755e-01
2.063520634730664096e+04 2.748016735779852393e-01
2.063705647105891330e+04 2.413800646250086612e-01
2.064231281844195473e+04 3.458563031099792240e-01
2.064373615084042467e+04 5.061629464249133292e-01
2.064888022427281248e+04 1.971082679274223648e-01
2.065442826454669193e+04 2.933167211884920023e-01
2.065630303477344205e+04 2.198512707211136841e-01
2.066170437249539100e+04 2.203373163945435698e-01
2.066811776314811141e+04 1.748952578432279581e-01
2.067365373750417712e+04 2.651973137140777870e-01
2.067555813107030554e+04 2.579844097722526208e-01
2.068093064774396044e+04 1.903518383684908999e-01
2.068735648951436087e+04 2.023559547076487775e-01
2.069288268065609009e+04 1.731565692252102218e-01
2.069476889840438889e+04 2.829501275969599772e-01
2.070016122015979272e+04 2.349171736527742305e-01
2.070654981021682397e+04 1.841891857552324929e-01
2.071210879146806838e+04 2.424738481756319730e-01
2.071398893143799069e+04 3.688782235648199737e-01
2.071938473571503346e+04 4.091446828489261889e-03
2.072579678543905175e+04 2.951071979168315429e-01
2.073133076023383182e+04 1.113669036755322028e-01
2.073323746882310661e+04 4.923912849694845884e-01
2.073862590463083325e+04 3.199214396868619859e-01
2.074503329693855994e+04 3.141752723115284196e-01
2.075055878209166258e+04 3.874787182373687910e-01
2.075243502361106584e+04 3.210446009733769479e-01
2.075783747808014232e+04 3.561614612935925517e-01
2.076331837375760369e+04 2.417395812690111279e-01
2.076438395482986743e+04 2.611665881329913175e-01
2.076979157082361780e+04 2.077059174327958446e-01
2.077168633548229263e+04 2.906275491492035790e-01
2.077707447076837707e+04 2.179827887758964966e-01
2.078256813490772038e+04 2.312467168026509923e-01
2.078383560517369915e+04 2.716766365348033396e-01
2.078901408845328478e+04 2.790932004351229234e-01
2.079095117592353199e+04 2.217169999228116584e-01
2.079631589769373386e+04 1.998665525994254566e-01
2.080184196641503877e+04 2.323151830321540934e-01
2.080371702104391079e+04 2.118744226003660136e-01
2.080824894909136856e+04 3.019066299271350173e-01
2.081013814316994831e+04 7.957633076824736917e-02
2.081555174626836015e+04 2.309799643700483629e-01
2.082108549005190071e+04 2.339987167309560689e-01
2.082298203330151591e+04 2.252903984937524307e-01
2.082747607050404258e+04 2.585134277479305132e-01
2.082939055192814703e+04 2.975754373032566957e-01
2.083478162620095100e+04 1.928847811873902751e-01
2.084030360995498268e+04 2.400128123228995602e-01
2.084222864490448774e+04 1.892722221540995287e-01
2.084669904040796609e+04 2.521143367150630032e-01
2.084864608681160462e+04 1.924268218783738160e-01
2.085401750160687152e+04 2.367799098293821014e-01
2.085953570223476709e+04 1.473549278739344492e-01
2.086143078947553295e+04 3.378388563197526340e-02
2.086594701049528885e+04 1.590342649707341682e-01
2.086784999809971487e+04 1.688823462449922652e-01
2.087323846537159989e+04 2.291135742987598367e-01
2.087876992465384683e+04 3.138115264570537355e-01
2.088068895587281440e+04 2.220781265959001216e-01
2.088518153026823711e+04 1.554936445337656292e-01
2.088710814841269530e+04 2.658489110233230313e-01
2.089248355493383860e+04 2.135727868283507080e-01
2.089800890236305349e+04 1.524045004047519802e-01
2.089994504987039909e+04 2.466717275972199752e-01
2.090441694021451622e+04 2.251860249455129304e-01
2.090636337341625403e+04 1.917509958356550526e-01
2.091172828150004352e+04 1.809601713873423556e-01
2.091724101842531672e+04 2.762750406475650289e-01
2.091915017787665420e+04 1.309076261572803546e-01
2.092365320207678087e+04 1.533262276906346144e-01
2.092557032027993773e+04 2.784019589219904889e-01
2.093095154954811369e+04 1.260443785296875285e-01
2.093647340080678623e+04 1.371941629563076248e-01
2.093840317668903663e+04 8.479087618061453835e-02
2.094289038173947483e+04 1.920815592862898380e-01
2.094482792054233141e+04 1.642928941859618797e-01
2.095019600648889900e+04 1.438792865504411600e-01
2.095570798359050605e+04 1.514380704779357822e-01
2.095766757303913255e+04 7.911388226163644510e-02
2.096211021419234385e+04 1.100622396394892039e-01
2.096408897897920906e+04 1.860230744496985389e-01
2.096945393494888413e+04 1.310906444761978373e-01
2.097495435747157899e+04 1.791496271730178280e-01
2.097687372989516371e+04 1.456282086049487112e-01
2.098195111508008267e+04 1.625555882338871883e-01
2.098340011143426455e+04 4.277848399963323639e-02
2.098867509250577496e+04 1.474992364714645954e-01
2.099421229413517722e+04 1.109849372475999463e-01
2.099614152898568136e+04 1.957777095346713986e-02
2.100121203519720075e+04 2.484713369322136545e-01
2.100266409176126763e+04 2.618812019319032847e-01
2.100792983133683811e+04 1.578508886670254296e-01
2.101343422534273122e+04 1.224856928642936577e-01
2.101540525606570736e+04 8.012127126471091376e-02
2.102060146918339888e+04 1.626892183906639977e-01
2.102198057617784798e+04 7.076266508387336895e-02
2.102717400249088678e+04 1.408577713692214239e-01
2.103266114114490483e+04 1.329789802316928005e-01
2.103461353625185075e+04 9.722344527774844092e-02
2.103983304922074240e+04 6.743470876510136713e-02
2.104118235289374206e+04 -2.777244840826778027e-01
2.104641211325937911e+04 2.351209024037890782e-01
2.105190465659483743e+04 1.867770991681749204e-01
2.105387979169192840e+04 -6.559146196849287812e-03
2.105923841518651898e+04 1.634902347061806538e-01
2.106565578034501596e+04 1.794923605178245229e-01
2.107115992240922424e+04 7.033894369796461765e-02
2.107314311706642184e+04 -4.504243767944553223e-02
2.107849173365105889e+04 9.596038661033205741e-02
2.108488469392255865e+04 2.180117774695459476e-01
2.109039585174277454e+04 7.968043144343694983e-02
2.109235690410766620e+04 2.302632751453388693e-01
2.109772139489886831e+04 3.449245467204520993e-02
2.110413993813291745e+04 1.459647098996953163e-01
2.110964773185449667e+04 2.067648507790255941e-01
2.111162569267451909e+04 1.648718573509272423e-01
2.111698266496577344e+04 9.790657231104599179e-02
2.112339486381169263e+04 1.709146502161242309e-01
2.112889281999226660e+04 1.976930681974876092e-01
2.113089123836215367e+04 1.944722027975162582e-01
2.113623471713025720e+04 1.152330653040246206e-01
2.114262270683377938e+04 1.169610837942128556e-01
2.114813871473457039e+04 1.818478034074238192e-01
2.115010779125045883e+04 1.500304851288741526e-01
2.115546466402547958e+04 1.905267400514794873e-01
2.116188771985021958e+04 1.001508681313759835e-01
2.116738535124136615e+04 2.181136739499095478e-01
2.116937891998935811e+04 2.617849654130550152e-01
2.117472221974946660e+04 1.698775286509567606e-01
2.118114120976698905e+04 2.009961760601313985e-01
2.118663273878868858e+04 1.803143532867594045e-01
2.118864676113859605e+04 2.484090793452466139e-01
2.119397919601838294e+04 1.989620357138723317e-01
2.120036141604173099e+04 1.213201688551529128e-01
2.120588133496938462e+04 9.344049481251738565e-02
2.120786684304891969e+04 2.176213581753091708e-01
2.121321503473627672e+04 1.671512863522753856e-01
2.121865170994221262e+04 2.095936853971407388e-01
2.121973962261752604e+04 2.076176270810124735e-01
2.122512645030429485e+04 2.609879537075506795e-01
2.122713933416800137e+04 4.595540339201826391e-02
2.123247482643861440e+04 1.152854544235085571e-01
2.123793013556033111e+04 2.590272450781765379e-01
2.123941581928280721e+04 3.481812796951549438e-01
2.124437951185520797e+04 2.649961515024454872e-01
2.124640951183532161e+04 2.807786444803716530e-01
2.125173408422821012e+04 1.600412232912362398e-01
2.125721301473594212e+04 2.369908178084021155e-01
2.125922041378184440e+04 1.762890172550378165e-01
2.126362988873667200e+04 1.757326945294392095e-01
2.126563141631940016e+04 1.844251790887126152e-01
2.127097232089667887e+04 1.262644198317059152e-01
2.127646389891314175e+04 1.435820394558489643e-01
2.127848639311524312e+04 1.846270872279680564e-01
2.128287553609136739e+04 2.430571759165253976e-01
2.128490676853144396e+04 1.448224950305928849e-01
2.129023453539846014e+04 2.068169998685469579e-01
2.129570395132851991e+04 1.727680899397239234e-01
2.129775514746753834e+04 2.188255695358775066e-01
2.130213292518772141e+04 2.501246444647782230e-01
2.130418548685385758e+04 1.880597488553111818e-01
2.130946939744860720e+04 2.055269171402161477e-01
2.131496791648880389e+04 2.961586358568130128e-01
2.131697787305793099e+04 1.310089073524688674e-01
2.132138552225734747e+04 2.850985563566310055e-01
2.132340375723112811e+04 3.112466805688235416e-01
2.132873639498408011e+04 1.673947836172310355e-01
2.133422096583181701e+04 1.076292047924579109e-01
2.133625592825840067e+04 2.553137627466190995e-01
2.134064644913231677e+04 1.711638565871239914e-01
2.134269799096281349e+04 1.930043012183723095e-01
2.134800038443814265e+04 1.522392849972908635e-01
2.135347474203604361e+04 2.252707666530679165e-01
2.135553236252509669e+04 1.700514995295870357e-01
2.135989283445681576e+04 2.486830681519514030e-01
2.136195576987911409e+04 1.674607046331922644e-01
2.136723780681943390e+04 1.761618577584903034e-01
2.137273872956189734e+04 1.723579062035479337e-01
2.137475619589135385e+04 2.454262535392032207e-01
2.137915527655156257e+04 1.901095262047713674e-01
2.138118211689917371e+04 1.169191282901975854e-01
2.138651229685351063e+04 2.040421149865823403e-01
2.139197000434142319e+04 1.613000820018688775e-01
2.139403469033643341e+04 1.231952099589268129e-01
2.139840657362615093e+04 2.518735329140450729e-01
2.140046514329444108e+04 2.074714856565410825e-01
2.140577402345799783e+04 2.298191080412042564e-01
2.141124033728928771e+04 1.755334786818613657e-01
2.141331052142167755e+04 2.222531841466504898e-01
2.141763991427894143e+04 1.953371901443392011e-01
2.141973900666282861e+04 2.439235532032660581e-01
2.142500882405594893e+04 2.361498526383465080e-01
2.143049691664801503e+04 2.104974361948636907e-01
2.143254913920470790e+04 2.032369547166363033e-01
2.143691592670283717e+04 1.847149824480101843e-01
2.143897187009025583e+04 2.790563352433516053e-01
2.144429030532928300e+04 2.135728818954013841e-01
2.144974166517123376e+04 2.411435410060060736e-01
2.145181823558983524e+04 1.595466718094455949e-01
2.145617001648274527e+04 1.941775195139222310e-01
2.145824410546553190e+04 2.524927672292386349e-01
2.146355729320961473e+04 1.973932533431223268e-01
2.146899337585783724e+04 2.284626693760672955e-01
2.147110243954668113e+04 2.745935173492550785e-01
2.147539809101424908e+04 2.413334936526821961e-01
2.147754604070365531e+04 1.739145965856342124e-01
2.148279869980869626e+04 2.023177690576034859e-01
2.148827068972719644e+04 1.779787731384441518e-01
2.149033271858993248e+04 4.297881503810287995e-01
2.149469033174914148e+04 2.456609568152124945e-01
2.149676086185266831e+04 1.346490535688021628e-01
2.150206735683584338e+04 1.376424477583594076e-02
2.150752980309264967e+04 2.974327733765466109e-01
2.150961671968927840e+04 -3.912814895255098402e-02
2.151394964614507626e+04 5.760612304404914841e-02
2.151604373944265899e+04 4.658338613011180768e-02
2.152133705839614777e+04 2.573816451534793881e-01
2.152678954730031910e+04 1.803710068987024184e-01
2.152889766608295031e+04 2.314683209475391634e-01
2.153320960537730571e+04 1.671641495452935375e-02
2.153527309645500645e+04 1.869867592355682617e-01
2.154058374561162418e+04 1.407123629616942595e-01
2.154604993669901887e+04 2.913271766577132937e-01
2.154813035271672561e+04 2.694143263402526967e-01
2.155246015855822407e+04 1.949297434584783550e-01
2.155455922833024306e+04 2.361544699128805269e-01
2.155985929445286820e+04 2.964933244590541306e-01
2.156531326361009269e+04 1.282849288331344706e-01
2.156741612055783116e+04 2.922246117622639416e-01
2.157173369870743409e+04 2.322761553233818332e-01
2.157384386371544315e+04 1.424460224492165028e-01
2.157912793458173110e+04 2.041630904316993345e-01
2.158457268233629657e+04 3.069638016916558798e-01
2.158671100148773257e+04 2.549552922753328676e-01
2.159128674815871636e+04 1.249728363333717090e-01
2.159310400890605524e+04 2.094648563263991625e-01
2.159837910179434039e+04 1.936046490340009585e-01
2.160383501806430650e+04 1.434588332042450176e-01
2.160593422897292112e+04 2.323294934119829458e-01
2.161055751952709761e+04 1.157221948931277666e-01
2.161239356503095405e+04 1.912901623162169273e-01
2.161765146109826674e+04 1.242865326402907977e-01
2.162309292597435342e+04 1.796520254812674910e-01
2.162524439052336675e+04 1.667231339062757722e-01
2.162981673075709841e+04 8.418245484589800820e-02
2.163168671643074777e+04 9.378903919335504491e-02
2.163692478164333806e+04 1.575486933045414095e-01
2.164235885056808911e+04 2.183241877976365708e-01
2.164450664178223451e+04 1.879363866963991159e-01
2.164935204556678946e+04 1.515710210168944860e-01
2.165093944568898951e+04 2.899388455773545537e-01
2.165618816014581171e+04 1.893520777434776758e-01
2.166162577216807767e+04 2.091409186376243790e-01
2.166373998759315509e+04 1.740922234157836757e-01
2.166863463875491652e+04 1.995555650793341129e-01
2.167023354607200599e+04 3.596932093285330478e-01
2.167545155996990434e+04 1.623222571238316647e-01
2.168089275522706521e+04 1.173929897441673004e-01
2.168303323688344244e+04 1.592854326412586896e-01
2.168789627312513403e+04 1.590486009474876838e-01
2.168952889289571976e+04 3.104139427931119632e-01
2.169472733674746632e+04 2.184742862759657400e-01
2.170014838718423925e+04 2.804039088575621119e-01
2.170227917290644473e+04 1.756065523758381930e-01
2.170755435241166197e+04 2.214447865933053539e-01
2.171398032582473752e+04 1.769521553765130983e-01
2.171942189291948307e+04 8.306333670123804136e-02
2.172155999969481854e+04 1.370205864699221288e-01
2.172683710512575271e+04 2.453793121146307099e-01
2.173325789519745013e+04 1.986310661689934254e-01
2.173870021379038008e+04 1.660525301740996551e-01
2.174086601270204847e+04 1.363448859428646187e-01
2.174611385028613950e+04 2.305620825216951608e-01
2.175253428746385180e+04 1.695538041315796107e-01
2.175794773282445021e+04 1.259855136868567593e-01
2.176008757758633510e+04 2.062133228011068242e-01
2.176536381754873582e+04 1.629455518939582903e-01
2.177179432238180379e+04 1.648297942539232452e-01
2.177722330534116554e+04 2.264748985837383988e-01
2.177939438413101016e+04 7.991549217594896837e-02
2.178464390915416152e+04 2.066735565534051078e-01
2.179107010352468205e+04 1.538824039996086468e-01
2.179649156893781037e+04 1.041973486327104348e-01
2.179867371253519013e+04 1.449556303522107625e-01
2.180392255384595046e+04 1.707770443653246484e-01
2.181034882436637054e+04 3.171585494720680076e-02
2.181576037704204646e+04 2.946248881266038677e-01
2.181791284131518478e+04 -7.861471738127520995e-03
2.182318003696239975e+04 1.624419765124745785e-01
2.182961241203590907e+04 1.655253158947288528e-01
2.183503575053151508e+04 1.308051483535858095e-01
2.183720954029278801e+04 2.320326594991345692e-01
2.184246343033210360e+04 9.066283794025575826e-02
2.184889119824494992e+04 1.296441905960676322e-01
2.185429229660299461e+04 8.035390016851523542e-02
2.185651389420837586e+04 2.866603634169924142e-01
2.186174067364134680e+04 1.972943349150347858e-01
2.186814336713544617e+04 6.697893042707500633e-02
2.187357019948774177e+04 1.906261993442121827e-01
2.187574373950608060e+04 2.535523918354839479e-01
2.188099869386675346e+04 1.637724706006305764e-01
2.188742894099575278e+04 2.065698166068840880e-01
2.189284122967916483e+04 2.224946596177079794e-01
2.189504420867560475e+04 1.167126562887086105e-01
2.190028193651499532e+04 1.480507101219529498e-01
2.190670932586161143e+04 1.272441048359732874e-01
2.191209767506202479e+04 1.593212784916110125e-01
2.191435779918799381e+04 1.438469425883307506e-01
2.191956879872285572e+04 1.709010136821149939e-01
2.192596859299452262e+04 1.403056073182887831e-01
2.193138502421489466e+04 1.228523527730285281e-01
2.193353607914715030e+04 5.313689801536568974e-02
2.193879447953722047e+04 1.811509782644209476e-01
2.194522288844107243e+04 -2.469678159092389327e-03
2.195065769129147884e+04 1.367128776527024581e-01
2.195288001926373909e+04 1.411265832490381789e-01
2.195810880544338579e+04 1.557534883155435035e-01
2.196346170626666935e+04 3.623499485855647406e-01
2.196476818728884609e+04 2.763559798732257433e-01
2.196993086044825031e+04 1.646026652571864202e-01
2.197217600696977388e+04 6.583545551827248155e-02
2.197736806660778529e+04 1.087684857397877708e-01
2.198274122303515469e+04 1.886416476621348148e-01
2.198439012290609753e+04 2.015506959116878938e-01
2.198921374886951162e+04 2.158543560626796087e-01
2.199142197244364070e+04 2.555100490487550169e-01
2.199665362876459039e+04 1.531492398179989944e-01
2.200202998815979299e+04 1.137841832771833844e-01
2.200368441414702465e+04 1.054054292903034845e-01
2.200848854674493487e+04 5.369753891656252331e-02
2.201075626722588640e+04 1.850296215725251714e-01
2.201594366052847545e+04 6.253139934219253959e-02
2.202130388429296363e+04 1.019061672595430040e-01
2.202297835659182238e+04 2.179616433208402815e-01
2.202775743358976251e+04 1.013295018706755896e-01
2.203001849991536074e+04 1.080861269994023988e-01
2.203520175775743701e+04 1.530965486816167065e-01
2.204057829344893980e+04 1.575774078288940117e-01
2.204223152070488504e+04 3.050302734828203022e-01
2.204703312225392801e+04 7.538239002567595493e-02
2.204926497206487693e+04 1.494881484698807050e-01
2.205448992670753796e+04 1.498174472801748203e-01
2.205987925566328340e+04 1.951903885752581946e-01
2.206213814825996087e+04 2.687776899196048230e-01
2.206628783970539735e+04 1.528913607764898486e-01
2.206857159969839267e+04 1.723078770782225655e-01
2.207379552599510498e+04 1.642469618567586054e-01
2.207915534187898811e+04 1.598489677625922478e-01
2.208144195736954134e+04 2.471796075914483859e-01
2.208558082300727983e+04 2.159340910913074008e-01
2.208787105288212479e+04 2.185539889812065095e-01
2.209305006010002035e+04 2.169733446783796704e-01
2.209843195542434114e+04 1.743666486601068433e-01
2.210068659543535614e+04 1.850287320144790304e-01
2.210485760486544677e+04 2.783713897531057690e-01
2.210712156071620484e+04 2.393708744964660184e-01
2.211233010078165535e+04 5.674537658708743437e-02
2.211770906267091050e+04 8.024110886434144066e-03
2.211999976194640476e+04 5.931150527004228623e-01
2.212413486728811768e+04 2.078430585013530396e-01
2.212642525826335259e+04 3.314440786855896159e-01
2.213161899839904800e+04 1.238887295690096618e-01
2.213698662974038234e+04 1.505676821581307667e-01
2.213929264088011769e+04 -4.649575673868835274e-02
2.214341258830784864e+04 3.421062599084561673e-01
2.214567283491275521e+04 2.127066437839383317e-01
2.215088311248851824e+04 3.134949711306175280e-01
2.215625314562579297e+04 1.859573737258395087e-01
2.215854356265568276e+04 3.932995144742620908e-01
2.216270115641446318e+04 2.333844006060067089e-01
2.216497916449267723e+04 2.090927132431486257e-01
2.217019430650525101e+04 2.787207765788684011e-01
2.217554317647412245e+04 2.774573795464017056e-01
2.217784967371919265e+04 2.953967488901670380e-01
2.218196743809869076e+04 2.183631547937777695e-01
2.218428060147878205e+04 2.396500012419617021e-01
2.218946516099333166e+04 2.612949755698614207e-01
2.219482212493695260e+04 2.365567629712337638e-01
2.219715247099458065e+04 3.010267123339739337e-01
2.220123286578814441e+04 2.450397631260810283e-01
2.220353365411912091e+04 2.826714888498335632e-01
2.220873159666704669e+04 2.176101090272561933e-01
2.221409661295451951e+04 2.295831969704319186e-01
2.221640562755213250e+04 1.946841102552646641e-01
2.222052808850086512e+04 3.111719044815927648e-01
2.222284184921078486e+04 3.026042511941284818e-01
2.222802612713468989e+04 1.886287300506616915e-01
2.223339117678465118e+04 3.539324727412646032e-01
2.223571285944787087e+04 5.293131776273768407e-01
2.223980809708188826e+04 3.054615124511461111e-01
2.224214776098994844e+04 2.901801123844050534e-01
2.224731582362467452e+04 4.250097614083085396e-01
2.225266166428407087e+04 2.270485826569134669e-01
2.225496308475040132e+04 3.565706440802557387e-01
2.225908852071779620e+04 3.728817582456346313e-01
2.226139361165829177e+04 3.054262252555929313e-01
2.226658393672041711e+04 2.329006393085929216e-01
2.227194237475422415e+04 3.838672929299752345e-01
2.227428050809924389e+04 2.733523899068208696e-01
2.227836922873471849e+04 2.911253420967577776e-01
2.228070947437845098e+04 2.027548873762739234e-01
2.228587943359527344e+04 2.696203031554196272e-01
2.229119986235999022e+04 3.219426093187474081e-01
2.229358099753932765e+04 2.085572274714964369e-01
2.229765062257942918e+04 3.640476908415801738e-01
2.230001629642579428e+04 5.254409709394737560e-02
2.230517081003131170e+04 2.282211525197510305e-01
2.231050508560445815e+04 2.779902835439860831e-01
2.231283322000706175e+04 2.454425026114454289e-01
2.231693239565928161e+04 4.499889811198365952e-01
2.231927021095394230e+04 3.397800792738518427e-01
2.232444069885642966e+04 2.562450186680730879e-01
2.232978715614474640e+04 2.331608309617140828e-01
2.233214466604431800e+04 3.151383341374502933e-01
2.233621459767017586e+04 2.706797419687936856e-01
2.233858005032197980e+04 1.596458510948954856e-01
2.234374012526160368e+04 2.762129198964232146e-01
2.234906203348139024e+04 3.878837578418459220e-01
2.235145395546157306e+04 2.373364096321614047e-01
2.235549717801680526e+04 2.930126208756563266e-01
2.235788969329589963e+04 2.927299054476023010e-01
2.236299814367141880e+04 2.938323672905180373e-01
2.236833433665190387e+04 3.377459247758097804e-01
2.237070820679109966e+04 2.374162767142802832e-01
2.237478068272315795e+04 2.627961045507373750e-01
2.237714580206955725e+04 2.555354250536613914e-01
2.238231807763770121e+04 3.570605660102201262e-01
2.238761889842342862e+04 3.133968937964787815e-01
2.239003301619706326e+04 2.367927256161340699e-01
2.239408039872387235e+04 3.137707633071324942e-01
2.239644347671274591e+04 3.381517304925811818e-01
2.240159371444512726e+04 3.174918224675455924e-01
2.240689402404649445e+04 2.824413027979134627e-01
2.240934222949337345e+04 3.110240858944217091e-01
2.241334720532962456e+04 2.868228288740394261e-01
2.241576781704046516e+04 2.330242928347109055e-01
2.242087430121782018e+04 3.251634671055873560e-01
2.242620359292452122e+04 2.684537573598749782e-01
2.242858280001448293e+04 1.193991589242412721e-01
2.243260872022927651e+04 1.768101159983677950e-01
2.243503759660107244e+04 3.092742386350034733e-01
2.244016539718451168e+04 3.400498941818916876e-01
2.244550394323089131e+04 3.038238429335020641e-01
2.244790292075877005e+04 2.495948365337206931e-01
2.245191652757886186e+04 2.668628542994915809e-01
2.245434001596155576e+04 1.484483332994291360e-01
2.245946435615691007e+04 3.094446631090700950e-01
2.246477247383364374e+04 3.314354960062032007e-01
2.246721378667008321e+04 2.014060359874488837e-01
2.247120081429874699e+04 4.128233888798781281e-01
2.247359531986685761e+04 4.484045963819073277e-01
2.247873352223575057e+04 2.509281775762110533e-01
2.248405304338431961e+04 3.425134882352647292e-01
2.248647247114647689e+04 2.795693823494652674e-01
2.249048123720879812e+04 2.590994836396142142e-01
2.249306117665493730e+04 2.431753585642360549e-01
2.249811942897599874e+04 2.070857601886436361e-01
2.250335290932144198e+04 3.419914529177959794e-01
2.250596514329858110e+04 2.890482710191162874e-01
2.250977062465192284e+04 3.455376006300793779e-01
2.251229229721039519e+04 5.598802244115351767e-01
2.251733272998974644e+04 1.979280175655321605e-01
2.252262895831043352e+04 3.102497090617346576e-01
2.252510075661613882e+04 2.558206080108541558e-01
2.252905768201507090e+04 3.516926298493952552e-01
2.253148330804575744e+04 3.263854823820257489e-01
2.253660793364339770e+04 4.300600785970067341e-01
2.254191518958163579e+04 2.139919409418278573e-01
2.254436920365584592e+04 4.046479642582919145e-01
2.254834395605746977e+04 3.097652628004048947e-01
2.255080106327183239e+04 1.712810813712295488e-01
2.255590910983226786e+04 3.680934225974671348e-01
2.256120163997498457e+04 3.902269197127203326e-01
2.256366545225549999e+04 3.011637491805210787e-01
2.256762943653991169e+04 3.512460898131513631e-01
2.257011652767088890e+04 2.137460244970797452e-01
2.257519891483478932e+04 2.815606132489854030e-01
2.258048855027191530e+04 2.841388394501688786e-01
2.258293937496305443e+04 2.564547518288463057e-01
2.258690539788997921e+04 3.180466772228138783e-01
2.258938590874672082e+04 3.145240788005879140e-01
2.259449167092707285e+04 2.865122317723423628e-01
2.259977930906153051e+04 3.350275106181345719e-01
2.260225536209687925e+04 2.491890293313349103e-01
2.260621335150572486e+04 3.047327929106896649e-01
2.260869533024713746e+04 3.491436619857034018e-01
2.261378471858241392e+04 3.510740525010251911e-01
2.261905747563709883e+04 2.811678971567897478e-01
2.262157312218722291e+04 9.727669385218937204e-02
2.262548552972260950e+04 2.828459664667895557e-01
2.262801137243914854e+04 3.029726971685955950e-01
2.263308946638470661e+04 2.808221146069099228e-01
2.263835205358468738e+04 3.411826975339282142e-01
2.264084654890107049e+04 2.693062664360714731e-01
2.264478156922113703e+04 2.465466290757177825e-01
2.264728063179465244e+04 2.646377907226816761e-01
2.265236323654927764e+04 2.779085108383401725e-01
2.265763687040865261e+04 3.189105696680316626e-01
2.266015361740383742e+04 1.232905234263946825e-01
2.266406638935383671e+04 2.532003201582876950e-01
2.266660134138652938e+04 3.327487805394662712e-01
2.267166517277621460e+04 2.788269480541203382e-01
2.267692650927368595e+04 3.337384174852861540e-01
2.267947192316440123e+04 2.766055731106538129e-01
2.268335546037941822e+04 1.919554966255171413e-01
2.268591072591059492e+04 9.881301632450653627e-02
2.269094231945239881e+04 1.666014251793532797e-01
2.269621932574304446e+04 3.896804341747969191e-01
2.269873372567332990e+04 2.430350431627360253e-01
2.270264463891143896e+04 2.111435809682456477e-01
2.270518801380446166e+04 3.927180763434190425e-01
2.271025180475254820e+04 2.654310935399325500e-01
2.271548828367499300e+04 2.783203129649168828e-01
2.271805631304559938e+04 1.671189922449921594e-01
2.272193619769290672e+04 3.077758136025799396e-01
2.272449642033709097e+04 2.984751441162940000e-01
2.272955119835682126e+04 1.742877628445654026e-01
2.273480475064866187e+04 2.493045390903598224e-01
2.273737512337557564e+04 4.201729056505138643e-02
2.274122306476721496e+04 2.333355996525101339e-01
2.274380974312107355e+04 -3.448746856478097228e-02
2.274882432186666483e+04 1.292688064021532413e-01
2.275412069948388307e+04 2.317883757617516527e-01
2.275663914552918141e+04 2.714462104767791373e-01
2.276052062115434455e+04 6.738741597089645263e-02
2.276308044134737793e+04 2.760849874009880800e-01
2.276813335250503587e+04 1.475815183391333274e-01
2.277338816014644544e+04 2.378048123657641177e-01
2.277596314683054516e+04 2.063023621438856703e-01
2.277981177230355024e+04 2.194082460279754010e-01
2.278239851291954255e+04 1.572848463069398128e-01
2.278744241262683863e+04 1.806473866540476703e-01
2.279267924071588277e+04 2.046271051278125974e-01
2.279528261964891499e+04 1.398630828004807924e-01
2.279910321333389220e+04 2.297035671064741602e-01
2.280166417937329607e+04 1.246966652201781933e-01
2.280672379228926366e+04 1.549006603837390084e-01
2.281196374287793151e+04 1.376259198305720133e-01
2.281457724273527492e+04 1.681566961950594907e-01
2.281839502107228691e+04 1.595792163763008753e-01
2.282099067457534693e+04 2.136521066220386234e-01
2.282602200923323107e+04 7.172928416246783512e-02
2.283125647030182154e+04 1.496729206076717889e-01
2.283387948447052622e+04 2.024154258516645544e-01
2.283768027468565924e+04 6.738795861843992208e-02
2.284031841853357764e+04 -9.343428681247061343e-03
2.284533564820039101e+04 1.689285598824621926e-01
2.285054496047402790e+04 1.781785717301649918e-01
2.285312667161592253e+04 1.375141643703288175e-01
2.285697977486943273e+04 7.361162076631906637e-02
2.285957821821830294e+04 1.647012425279723857e-01
2.286460858159028066e+04 2.159788620469507425e-01
2.286984162468717113e+04 1.475758347609645582e-01
2.287247154432151729e+04 1.089868074623836641e-01
2.287626760982314954e+04 1.536598352084661001e-01
2.287890509345225291e+04 1.350584926787576634e-01
2.288392313197998737e+04 1.480776941570476901e-01
2.288914287020750635e+04 1.945915917723014532e-01
2.289178786258630134e+04 2.119610621778501292e-01
2.289556476582095638e+04 5.287342569875853188e-02
2.289822844322710444e+04 2.512497446205954610e-01
2.290322613521271342e+04 1.710071254795439144e-01
2.290842808864696781e+04 6.841093806763584584e-02
2.291105247767746914e+04 -1.103487564168638135e-01
2.291485928077521021e+04 7.524744416777069678e-02
2.291749881997510602e+04 1.537649464371953489e-01
2.292251589807244818e+04 8.088707113714413421e-02
2.292772176515091269e+04 9.704836105803914259e-02
2.293038061255907451e+04 1.469730846401506863e-02
2.293415305353084113e+04 1.135794980430882561e-01
2.293682350930313623e+04 1.278169859584440404e-01
2.294181988029026252e+04 1.601148918669541010e-01
2.294701572615570694e+04 1.108788742775481256e-01
2.294970605992376295e+04 4.776878467226870068e-02
2.295344710995175774e+04 8.789710839949982368e-02
2.295615578694580836e+04 1.478622142069249967e-01
2.296109706486676441e+04 1.659691397071783037e-01
2.296631896576512736e+04 1.093929928193336648e-01
2.296897283462464111e+04 1.929562068722616708e-01
2.297274146047967588e+04 -1.911067722323462822e-02
2.297542255824466338e+04 1.698448432382006490e-01
2.298041007104693927e+04 2.192348154918643821e-01
2.298560452610003631e+04 3.982876194290252414e-02
2.298831437452313548e+04 1.839867098515186317e-01
2.299203610975982883e+04 1.368877746370200377e-01
2.299474503459802872e+04 1.434183969517100476e-01
2.299971991323933253e+04 -3.602325063540698369e-02
2.300489937208203264e+04 1.496427141406397876e-01
2.300762825574440649e+04 1.060147412785691218e-01
2.301133104447114601e+04 1.756799281708529836e-01
2.301401032651316928e+04 1.358956080820096501e-01
2.301900198161328444e+04 9.804257077073473547e-02
2.302419446898757451e+04 5.486671107173594908e-02
2.302689718858560082e+04 2.876709896721000859e-01
2.303063732891222753e+04 1.342841312374944973e-01
2.303334086700861008e+04 1.179408387059855817e-01
2.303831600145363700e+04 -1.565631883278200548e-02
2.304348558914930618e+04 8.233806127656866092e-02
2.304622812184957365e+04 1.216104867752196422e-01
2.304994573057633170e+04 1.704948122965893043e-01
2.305266802667974844e+04 1.334160830960145483e-01
2.305700035504211337e+04 6.168589099630854278e-02
2.306172359934805354e+04 3.941025949929675282e-02
2.306555429928967715e+04 1.160478631502606522e-01
2.306920476997857259e+04 4.815842498548002920e-02
2.307193740084388628e+04 1.001005333403313519e-01
2.307627332484300496e+04 2.589109990660649202e-02
2.308102100790902841e+04 3.950562790252380024e-02
2.308483493242602708e+04 4.134294691225217505e-02
2.308851017063800464e+04 1.764718573634191656e-01
2.309126957892696373e+04 1.984230174804638494e-02
2.309558821700523913e+04 1.143712495746888741e-01
2.310031993785176019e+04 6.186204622107784740e-02
2.310415006067705326e+04 1.353749540696402021e-01
2.310781502326548434e+04 1.220944570922046918e-01
2.311059907164891047e+04 1.133637898045420089e-01
2.311489522749181197e+04 1.295891358379129554e-01
2.311962915978717137e+04 6.187751109103541147e-02
2.312342390477907247e+04 -6.183887917446793774e-03
2.312712290516446228e+04 1.279748259585868631e-01
2.312986816915670352e+04 1.820559259222241932e-01
2.313418759170582052e+04 5.089893422618049085e-02
2.313891715485114037e+04 1.792105150679821624e-01
2.314274786458715607e+04 6.623959066133894291e-02
2.314640228547247898e+04 1.133432841785309009e-01
2.314923311614565682e+04 4.866824453377831261e-02
2.315349418839099235e+04 8.849364002834471388e-02
2.315823242095708702e+04 1.532700956905443945e-01
2.316208856263107009e+04 2.139799194664126492e-01
2.316570258952731092e+04 9.362626234593159069e-02
2.316853132261061546e+04 1.034496765780916344e-01
2.317277772701736103e+04 4.035679291783843964e-02
2.317751557724492886e+04 -3.335836143775741669e-02
2.318135768670314428e+04 -8.053161563809969892e-02
2.318499608267359508e+04 2.150931059510505505e-01
2.318780248598418621e+04 1.621940980459589954e-01
2.319208375563081427e+04 1.870399566602611863e-01
2.319682648593040722e+04 1.143662538415015084e-01
2.320070850879496720e+04 2.517004940676707547e-01
2.320430997752743860e+04 1.239628917072532061e-01
2.320713721550748232e+04 2.920067075369027487e-02
2.321138871434223620e+04 3.183752093310721065e-02
2.321613080695524332e+04 1.213391163698563681e-02
2.322002376422640373e+04 6.980124170941418016e-02
2.322360024450153287e+04 6.013188274139194545e-02
2.322645646995122661e+04 4.025769545593139292e-02
2.323068342253220908e+04 3.576071491040555550e-02
2.323542577654275010e+04 1.202108034900867539e-01
2.323930340820684432e+04 4.912445597574459366e-02
2.324288824680081962e+04 5.903379700032950622e-02
2.324574023123920415e+04 1.891559326221265991e-01
2.324998479055003918e+04 1.561268743889736577e-01
2.325473701421404257e+04 1.358561269801225047e-01
2.325863120538938165e+04 1.027233287034048786e-01
2.326218598335495335e+04 1.097642017142272525e-01
2.326507510232377899e+04 1.667200685230037505e-01
2.326928451590739860e+04 8.667747342088859275e-02
2.327404313106750487e+04 2.964981536100587123e-01
2.327796153667724138e+04 6.731173174247277735e-02
2.328148386106479666e+04 2.448206018052672683e-01
2.328434431728304116e+04 1.827377860250516406e-01
2.328859370285529076e+04 1.986421679002369489e-01
2.329333804261957994e+04 1.695686514060338046e-01
2.329723549563790584e+04 -1.401903355215405531e-02
2.330078187792632161e+04 3.655826844742705081e-03
2.330368133453658811e+04 1.682275628747741114e-01
2.330789447903451946e+04 1.162466880875992481e-01
2.331265009808143805e+04 1.677595946626127821e-01
2.331657198385988886e+04 2.038942933961343518e-01
2.332008579733415172e+04 1.359588579890102511e-01
2.332301602192214341e+04 1.584072160579740041e-01
2.332720550889731021e+04 1.102656720162145665e-01
2.333196228922532100e+04 2.514366156747928072e-01
2.333584124752757634e+04 1.869431804794677021e-01
2.333937836936882741e+04 1.142961211888703782e-01
2.334228708211644334e+04 8.529649813260506419e-02
2.334648406010560939e+04 1.900842084684467026e-01
2.335124128661095892e+04 1.579386559639443799e-01
2.335519721192006909e+04 -1.249263512765047199e-02
2.335869561960712963e+04 1.781638785555609283e-01
2.336162556337187198e+04 1.430233855278051081e-01
2.336580369475981934e+04 9.174941446883450036e-02
2.337055752595311424e+04 3.254426599515808025e-03
2.337451560398984657e+04 2.867088284461145609e-01
2.337797539526901164e+04 1.963579103211999799e-01
2.338095983661953505e+04 9.438129551667545636e-02
2.338510632956285190e+04 3.255358825594405897e-02
2.338986976469010551e+04 1.205469682593520719e-01
2.339378654519874181e+04 1.627329772292282761e-01
2.339727409774537227e+04 1.802603259522468915e-01
2.340023287800862090e+04 3.248935742444768182e-02
2.340437853232041743e+04 1.040527420616920579e-01
2.340917391307124490e+04 1.184968411125405935e-01
2.341312603507503445e+04 1.792517441232733266e-01
2.341657291853334027e+04 2.538051854245422789e-01
2.341957238393675289e+04 2.576168381073338232e-01
2.342369937101788673e+04 1.327508544300586846e-01
2.342848573354070322e+04 1.333650166682624205e-01
2.343246184870348952e+04 2.273217859645263739e-01
2.343587178848421172e+04 7.342918037690528144e-02
2.343890652438370671e+04 1.435945810543015622e-01
2.344299403396597336e+04 1.863738610169766441e-01
2.344777210569335512e+04 8.135558959053210137e-02
2.345174198791560411e+04 1.599851292878741449e-01
2.345517075506510082e+04 1.880883021726076632e-01
2.345818151460330409e+04 2.876777272321370815e-01
2.346229695838676707e+04 1.592380097986641763e-01
2.346708568123644363e+04 5.203216149175269450e-02
2.347107547003196305e+04 2.413474686063037666e-01
2.347447990549797396e+04 1.380348056109105548e-01
2.347752084123891473e+04 8.390133866379725913e-02
2.348160133637811668e+04 7.358006530879676599e-02
2.348640714338056205e+04 5.937678900456089259e-02
2.349041323864969672e+04 2.455819508391052508e-01
2.349377677098118511e+04 7.440963496225208584e-02
2.349679151970833846e+04 4.152612849974281206e-02
2.350089572343624604e+04 1.257129316298461474e-01
2.350568736337731752e+04 1.739908020609331474e-01
2.350968556719935805e+04 1.215895537782799574e-01
2.351306809527190489e+04 8.011486641803260145e-02
2.351613283969331314e+04 1.352696889488035070e-01
2.352020528683263183e+04 2.130691992958329006e-01
2.352500440147635527e+04 1.421756321534544953e-01
2.352902624656943954e+04 2.140291634781374130e-01
2.353236728480713282e+04 2.224437048945794304e-01
2.353547161437135583e+04 1.612611850892118337e-01
2.353951686665747548e+04 1.705719612820692510e-01
2.354431806207855334e+04 2.023476787828932255e-01
2.354829673704849483e+04 2.118042837960508185e-01
2.355166647915466092e+04 2.676953688177160506e-01
2.355474397467994277e+04 9.371170159009008238e-02
2.355882469597922318e+04 2.415753889743605942e-01
2.356361293693044718e+04 1.570934940825204629e-01
2.356763896415685667e+04 1.037781994593020979e-01
2.357097091502764670e+04 1.735094856945835762e-01
2.357408665804633711e+04 2.839986779768624570e-01
2.357811753324693564e+04 1.564169092417244389e-01
2.358292760761235695e+04 5.052723568779857177e-02
2.358697918036577539e+04 2.048887179090567445e-01
2.359027023552819082e+04 2.443568348495099019e-01
2.359342467800399027e+04 8.068134552557271189e-02
2.359740783483150881e+04 2.244978614925108862e-01
2.360220426044391934e+04 2.062924672232142320e-01
2.360624589707475752e+04 6.357956838046976977e-02
2.360955872813673341e+04 1.645330604599480051e-01
2.361269887313952131e+04 -7.891311172059781165e-03
2.361671786883692403e+04 4.045934392191805062e-01
2.362153662556091876e+04 1.575078902820540305e-01
2.362559470943152337e+04 1.036647758679108550e-01
2.362887703079340281e+04 1.517207746736639329e-01
2.363203686737340104e+04 4.918803959027998746e-02
2.363602650397380421e+04 1.921256230419029765e-01
2.364084816956750001e+04 1.525620730936227687e-01
2.364493393807173197e+04 5.860411636009526387e-02
2.364816825514282391e+04 2.576320592253338315e-01
2.365137981173736989e+04 6.553082527929916801e-02
2.365532463199300400e+04 1.495661609793117741e-01
2.366013889198181278e+04 9.669741040567227108e-02
2.366420772868084532e+04 2.036383224408299109e-01
2.366746758259841954e+04 9.263113008813457505e-02
2.367066492834229939e+04 -1.285528612434397588e-01
2.367462693187615514e+04 1.146383821081173732e-01
2.367946452405061063e+04 1.258663376966077663e-01
2.368356253412180376e+04 -7.286757408250087165e-02
2.368676498272336539e+04 5.882190434159358799e-02
2.368999848830033807e+04 1.899629345426628313e-01
2.369393603604156669e+04 1.496650316910906262e-02
2.369877273362965570e+04 1.320214097147371923e-01
2.370289064619694545e+04 2.172916405212186042e-01
2.370606732383139752e+04 2.041225783620467249e-01
2.370926970662881649e+04 -2.321520361403666410e-01
2.371323221713070234e+04 5.235401862070230422e-02
2.371806611259749116e+04 4.744738962759809109e-02
2.372216621630288864e+04 4.219385634361480855e-03
2.372537075236376404e+04 5.828622632509212337e-02
2.372861471981181239e+04 2.500143340131200098e-02
2.373254277913240730e+04 1.834508402400333305e-01
2.373737871925552463e+04 1.307603020260296178e-01
2.374150991859989153e+04 2.541083913283209705e-01
2.374466902703303640e+04 1.041519027589747487e-01
2.374795628656220651e+04 6.228332328542630220e-02
2.375184964238127213e+04 1.647173270285615387e-01
2.375669385167868677e+04 1.476316185237062373e-01
2.376078065461829465e+04 2.139508804293232813e-01
2.376396888856931037e+04 8.025888006099601846e-02
2.376724117149748417e+04 -8.209344392128473111e-02
2.377114281437944737e+04 1.210629053059812804e-01
2.377598438580866059e+04 9.540563235151890142e-02
2.378012628599864183e+04 1.328825213453999343e-01
2.378326349108492286e+04 2.330454475894283006e-01
2.378657503747860028e+04 3.392898637303504161e-01
2.379045243502288577e+04 1.495733545527123676e-01
2.379528360444349164e+04 3.078429706503638674e-01
2.379946888394866255e+04 2.769590500620181528e-01
2.380256320839044929e+04 1.931174350387823146e-01
2.380591535545826264e+04 2.728759119824242241e-01
2.380974270554302711e+04 6.570626615421178152e-02
2.381458712772493163e+04 3.689423885427124961e-01
2.381875049744749776e+04 -1.369352345021737360e-01
2.382186538346298039e+04 -1.685220233882657459e-01
2.382518975912939641e+04 1.007179627411800421e-01
2.382905324348314389e+04 2.638600762876245898e-01
2.383390509539943014e+04 2.918761170147375350e-01
2.383808768372088889e+04 1.161761536901202013e-01
2.384116397341311676e+04 1.042483939485460281e-01
2.384453533678628810e+04 -1.908062809395482881e-02
2.384836164236998229e+04 1.340302136415802703e-01
2.385322054432829827e+04 -6.609910495962578389e-03
2.385742892208719786e+04 2.581153984374035537e-01
2.386046244942657722e+04 -1.917211657726305626e-02
2.386380494948730484e+04 -1.056612736142314470e-02
2.386765443766391400e+04 2.043102375691996098e-01
2.387251022306151208e+04 1.232856493332213366e-01
2.387670263664851882e+04 2.716008458441209750e-01
2.387976076642035696e+04 3.480627534143856255e-02
2.388315173188047629e+04 6.703145142858887851e-02
2.388696532224053954e+04 2.554127577693941498e-01
2.389182534932301132e+04 1.213073464212535840e-01
2.389604898780679650e+04 1.740372826814542695e-01
2.389905889063209179e+04 2.880881118830814769e-01
2.390249617147335812e+04 -1.510605848308230192e-01
2.390626456879005855e+04 2.224646459419051259e-01
2.391114046074833459e+04 1.288077993205141991e-01
2.391531787543346582e+04 4.626368041474093057e-02
2.391836033038390815e+04 1.930981099650501964e-01
2.392176679007247367e+04 3.079090407666692369e-02
2.392556201881136440e+04 3.306814599590177095e-02
2.393042966424102997e+04 3.300061939017523427e-02
2.393465403874499316e+04 8.918620119131030755e-02
2.393765458450073493e+04 -4.304550088583187356e-02
2.394112233544055562e+04 1.886952010244296318e-01
2.394486945821181871e+04 2.247802030112728000e-01
2.394972886860744256e+04 2.257110253577691572e-01
2.395401775908978743e+04 -3.060300983784192477e-02
2.395695212744834862e+04 1.399086707161223964e-01
2.396045726360219487e+04 -2.947952879287879871e-02
2.396415626935565524e+04 -1.394375528194513256e-02
2.396903351460833073e+04 9.177528540174945126e-02
2.397331181985738658e+04 -4.161595690555262850e-02
2.397624943280314983e+04 2.253427842439843509e-01
2.397972935688239886e+04 1.780211518897547029e-01
2.398345992084675163e+04 9.231160023858313302e-02
2.398833966640551080e+04 2.085465192699222925e-01
2.399262831584810556e+04 1.697432001470595697e-01
2.399553209503116159e+04 2.059168562204760355e-01
2.399910639095539591e+04 3.164729728285456400e-02
2.400241276670959633e+04 1.599073026862676133e-02
2.400731870623411305e+04 1.360180743203865117e-01
2.401197168212168253e+04 9.343049576868919792e-02
2.401484325843448460e+04 -6.112449424007095067e-02
2.401834430110664107e+04 2.973615063334317798e-01
2.402169224698307153e+04 1.147023635580439876e-01
2.402660343793962238e+04 1.462105939071263461e-01
2.403124281957867061e+04 1.284198790332495010e-01
2.403413980528475076e+04 3.482793500382656560e-01
2.403769233732879729e+04 1.642102731798349147e-01
2.404097989871933532e+04 1.959910288194954553e-01
2.404592126857236508e+04 8.918538296906486362e-02
2.405059106043778229e+04 1.077728089827777527e-02
2.405343606651295340e+04 1.952961298575627003e-01
2.405703860009231357e+04 1.288822359649692550e-01
2.406029596375437904e+04 6.782848614894305961e-02
2.406523896399142905e+04 1.841108969435482356e-01
2.406924615677307884e+04 2.224796904158237165e-01
2.407201694875931207e+04 6.438692110384032496e-02
2.407630658448941176e+04 1.699207394146217132e-01
2.407959007921336524e+04 1.179932133805918111e-02
2.408452283340259237e+04 1.096738199148155901e-01
2.408920563064204180e+04 1.581693125328690330e-01
2.409202770072246494e+04 8.519035590557727175e-03
2.409564493465194391e+04 2.601546750600938762e-01
2.409845951956202771e+04 4.986310107076399184e-02
2.410360672005166998e+04 7.023968436153706085e-02
2.410786211299510978e+04 -1.141084545614177714e-01
2.411062541054452959e+04 9.596599504990714624e-02
2.411499978295258188e+04 1.089069236039503646e-01
2.411775473920669174e+04 1.513471211004353487e-02
2.412292363890405613e+04 -1.933914613602861002e-02
2.412712864666030873e+04 -2.126257610188381775e-01
2.412990384113507753e+04 6.149188257770708821e-02
2.413426879836199078e+04 2.389611951018192904e-01
2.413704958256656755e+04 4.389890659593932709e-02
2.414220768096510801e+04 1.755490562520631986e-02
2.414647351447718029e+04 -2.379810821706934698e-01
2.414921693698968375e+04 -6.869501186331991582e-02
2.415361782117595430e+04 -1.713175546555794349e-01
2.415634407734473643e+04 -4.675747426854892641e-02
2.416152630691838567e+04 1.084842276748377438e-01
2.416580721264565000e+04 5.229134381833883127e-02
2.416850879374044234e+04 -1.712102913617994868e-02
2.417297027185695697e+04 4.906940369785192657e-02
2.417563820142183977e+04 2.888771404550682931e-02
2.418080724393160563e+04 1.060587885661985197e-01
2.418507753567373220e+04 -4.155479642042967936e-01
2.418781493428062095e+04 1.293869971643274719e-01
2.419223039265985426e+04 2.505808795724641658e-01
2.419493192581710537e+04 1.242795781411476369e-01
2.420012641303454438e+04 -3.652990474925442432e-02
2.420442213542247555e+04 -1.705612974039093788e-01
2.420712738612973408e+04 1.586686925446759502e-02
2.421157743832109190e+04 9.884940659035078292e-03
2.421423105952278274e+04 8.693994832534339412e-02
2.421944338928647267e+04 4.540159945628041011e-02
2.422375169031147743e+04 1.348783417889558023e-01
2.422643960714847708e+04 -6.609907769252776344e-02
2.423084183524545369e+04 6.393354202533087227e-02
2.423355673544837555e+04 1.399925803236558852e-01
2.423872388853365919e+04 4.136081928623915049e-02
2.424302598318112359e+04 4.008824745532918454e-01
2.424572309965665409e+04 2.764926683886240882e-02
2.425019955788574589e+04 8.535459774490614104e-02
2.425281942958947184e+04 1.360492851643556496e-02
2.425804238701040958e+04 1.709221592149870461e-01
2.426236551462038915e+04 -1.540783860131187955e-01
2.426502892182086362e+04 3.887480822750541323e-03
2.426953581360499084e+04 1.004298648408816635e-01
2.427210248512573889e+04 1.017381805223068064e-01
2.427735750361437749e+04 9.485766371247796036e-02
2.428160111331093140e+04 6.057219796837362558e-02
2.428431726189928668e+04 5.578848896831604953e-02
2.428880058860684949e+04 2.218298424503004629e-01
2.429139394174555127e+04 1.242142110676508621e-01
2.429663766482362189e+04 -2.537218452703774926e-02
2.430097365672355954e+04 -8.417269262284077236e-02
2.430362783930080695e+04 1.582180607997137750e-02
2.430814966469704814e+04 3.182856540475021562e-02
2.431068489912794757e+04 1.228171107989734917e-01
2.431596038760114607e+04 7.217259611682648283e-03
2.432030765367355707e+04 -2.025206904470462921e-01
2.432293854914929034e+04 3.035645864080730241e-02
2.432749185674878390e+04 9.667570130309777188e-02
2.432997533103657042e+04 5.867139368632689339e-02
2.433523105069144367e+04 5.740433295231962829e-02
2.433957418129770667e+04 1.396843980866208090e-01
2.434221917572519305e+04 1.250864256421881926e-01
2.434675748195847700e+04 -1.864802524532029326e-01
2.434926521099940874e+04 6.597236356621302700e-02
2.435454795478203596e+04 1.231596585863054955e-01
2.435891925603938216e+04 4.357558754228945119e-01
2.436152869951937464e+04 2.351855067770239893e-01
2.436610414257721277e+04 1.890741537611181355e-01
2.436855452436766791e+04 -5.837309903032477515e-02
2.437386252919479011e+04 1.486345590728026245e-01
2.437824818960090852e+04 5.173595674089042501e-02
2.438083803281606743e+04 5.580658735456046210e-02
2.438536386037954071e+04 7.627067804630192904e-02
2.438784326415463511e+04 3.990371470094841722e-02
2.439313861552962408e+04 -7.883550486318255390e-02
2.439751876846873347e+04 1.698819399546595277e-01
2.440012262166272922e+04 -4.268740396711066115e-02
2.440471243415831123e+04 -8.309013556025850178e-02
2.440713141411399556e+04 4.627810105888481573e-02
2.441245451410978421e+04 1.187592051745013783e-01
2.441685795427099220e+04 1.363771001950916384e-01
2.441942515361228652e+04 8.143631624933624080e-02
2.442406281822844176e+04 2.310809992747240582e-01
2.442641893955135311e+04 3.360381547733794910e-02
2.443171998839813750e+04 3.932811302764981087e-02
2.443611620981371016e+04 3.041692564597101023e-01
2.443871260221908960e+04 1.443435163555858818e-02
2.444331617972758613e+04 -2.717120925198296746e-02
2.444570582999084581e+04 1.382427476280118361e-01
2.445104219261869366e+04 -4.969232034616662824e-02
2.445546156812784830e+04 2.691491640180197070e-02
2.445800976870019076e+04 -1.014934871532170574e-01
2.446266427957829001e+04 1.724434052268343787e-01
2.446499207632393518e+04 2.609254321774279184e-02
2.447035573851912704e+04 1.403858364639617717e-01
2.447479434594679333e+04 -3.282365417280026509e-01
2.447731673397307532e+04 -7.691249081444488656e-02
2.448191838679264401e+04 -1.940339163791739707e-01
2.448427765203536546e+04 -1.731637292745031864e-01
2.448962751204420056e+04 5.270554724545763875e-02
2.449405650501399214e+04 1.137596840038701818e-01
2.449659200456652252e+04 -1.343350485264941663e-01
2.450126556571842229e+04 -3.559964402297508684e-02
2.450356252870757817e+04 -1.476384763820822732e-01
2.450894121640897720e+04 -1.333726820463558005e-01
2.451340054381094888e+04 -1.515413122420458114e-01
2.451589747110955068e+04 -3.041356922463072515e-02
2.452061059876347281e+04 -1.755603770867484037e-01
2.452284668572244846e+04 -8.011206512876602182e-02
2.452825216996806921e+04 -1.359341271168837406e-02
2.453264994022320388e+04 2.649676549179535989e-01
2.453517168630725428e+04 -4.863585832016870114e-02
2.453986448313638903e+04 2.911417666834606108e-02
2.454213010735957505e+04 5.792158436995880483e-02
2.454752270106548895e+04 2.818462013094760396e-02
2.455199428122617246e+04 8.992989260530533102e-02
2.455447554196424608e+04 -1.509184531500755953e-02
2.455921155024573454e+04 -8.312930832821044391e-02
2.456141276414519598e+04 1.408480498669094083e-01
2.456683472019714827e+04 6.332752882215209045e-02
2.457137600249104435e+04 1.776184008922782886e-01
2.457377935094271743e+04 -8.227366759623676307e-02
2.457856644962535211e+04 2.276841219172693470e-02
2.458069464691984831e+04 1.428636167264454582e-01
2.458610161867337592e+04 9.391226993139956125e-02
2.459058463460268104e+04 -1.266876179112171041e-01
2.459305079137063149e+04 9.387769420128402875e-02
2.459780678667390384e+04 3.739977323802459036e-03
2.459997572288708398e+04 -8.893021917565840928e-02
2.460541240511153228e+04 1.045010041069864837e-01
2.460992909608161062e+04 -8.093784403311332643e-02
2.461235286361957333e+04 -1.024752598789999969e-01
2.461715246296239275e+04 -2.705929344232039235e-01
2.461925596101662813e+04 4.845842751377936464e-02
2.462472148520598421e+04 9.593525629002237765e-02
2.462925887544039870e+04 3.834054353692621930e-01
2.463165482099439032e+04 -1.970248198456013566e-01
2.463639977532132252e+04 1.061773849562295119e-01
2.463853535480513165e+04 7.550360400605467259e-02
2.464398680116420292e+04 3.570753902077222069e-02
2.464851602628016190e+04 9.078341573318213231e-02
2.465092847135331249e+04 -3.867988694365347840e-02
2.465574476444113316e+04 -1.331366782809561555e-01
2.465781387901412018e+04 -4.745536662056414967e-04
2.466329602554541634e+04 9.887023460425184429e-02
2.466785726735280332e+04 2.939161927907574801e-01
2.467022334376081926e+04 1.581251581892306468e-01
2.467508666045417340e+04 9.620781416328225144e-02
2.467708156793780654e+04 -1.847911233362486694e-01
2.468260190614407475e+04 1.015076521329521531e-01
2.468710078071688258e+04 4.386958942571627662e-01
2.468949028451042250e+04 8.562061307043801126e-03
2.469433336290137595e+04 -2.313046348915181183e-01
2.469636822022930210e+04 2.907385258237624517e-02
2.470186551104022510e+04 2.444928835721991711e-01
2.470644364747064174e+04 -6.163327869998799780e-02
2.470878844780309009e+04 3.688919347407809690e-02
2.471367775609688761e+04 9.036461360963297940e-02
2.471564399183621572e+04 -1.219806692186881092e-01
2.472117216474409361e+04 -1.776221932068781095e-01
2.472577695012546246e+04 8.874525104164666667e-01
2.472808635423483793e+04 -1.205383290541766836e-02
2.473301552026022910e+04 -1.085618080483049808e-01
2.473491879483350567e+04 1.100347116216369645e-02
2.474043152117698628e+04 1.765179386930225136e-01
2.474502431679351139e+04 -1.693163752939602085e-01
2.474734790025004986e+04 1.652931508639886998e-02
2.475226152713065676e+04 2.768597704302792617e-01
2.475419260328206656e+04 9.235576229354583444e-02
2.475973707975192883e+04 8.589011401962662329e-02
2.476436675815031413e+04 4.028040261924645815e-01
2.476664571684265684e+04 -1.797509395371572546e-02
2.477160314363809448e+04 -1.333967689259648592e-01
2.477346538481619427e+04 1.444050015923059038e-01
2.477904013481301081e+04 -7.566650163522414645e-03
2.478369170499602842e+04 3.413709101247306976e-01
2.478594122674921164e+04 4.636343804856716405e-02
2.479084191150704646e+04 -9.784863235356021371e-02
2.479273711663925133e+04 -1.149869643191235719e-01
2.479829752967700551e+04 1.665379518414848437e-01
2.480294320932084156e+04 -2.750125813219864712e-01
2.480520115503096895e+04 -5.619879234417656660e-02
2.481018380961012735e+04 9.940568986651068806e-02
2.481200780208395008e+04 2.210656361887631260e-01
2.481761815816271337e+04 2.026773592176110694e-02
2.482227961035541375e+04 -5.413780007966499941e-01
2.482449439777310181e+04 1.489356789293950767e-01
2.482952082798533593e+04 -2.319401189595841628e-01
2.483127739825339813e+04 -5.623033975598637491e-02
2.483685356799535293e+04 -1.887782880063303692e-01
2.484151649930992062e+04 3.127753146247187060e-02
2.484375225579953258e+04 3.580530252263752766e-01
2.484875888016590034e+04 -3.374223537594605027e-01
2.485054588101013360e+04 4.461013520042551583e-01
2.485615527181206926e+04 1.319441245090755555e-01
2.486085692647331962e+04 -1.280021238789853626e-02
2.486304333076918556e+04 -4.823064928613506747e-02
2.486805051927901513e+04 2.566022278752356223e-01
2.486981320599536411e+04 3.641089832867884599e-03
2.487543346372843371e+04 -2.512459254682538057e-01
2.488008670972957407e+04 -5.909922607308409903e-01
2.488233381445758641e+04 8.253615478376088999e-02
2.488732893384384806e+04 1.615170023761298146e-01
2.488907936859695474e+04 -1.877822271201906312e-01
2.489470519756722206e+04 2.941471930942468060e-01
2.489942502331693322e+04 -5.523205073046472124e-01
2.490158781983601875e+04 2.152420024810605126e-01
2.490666846661069212e+04 -3.534336815076615790e-01
2.490834434411052644e+04 1.723690261723080652e-01
2.491400415952826734e+04 -7.945028120664392179e-02
2.491876405423769393e+04 -2.869545648346477629e-01
2.492087574314574522e+04 4.128602876641345593e-02
2.492600419394126948e+04 -2.931859359397661624e-01
2.492760808252610150e+04 -1.042957401030316644e-01
2.493329948680278903e+04 1.525943188303722220e-01
2.493798971722333954e+04 1.679284395170975094e-02
2.494012673946812356e+04 -1.408599338527108114e-01
2.494523284298162253e+04 2.310090631561946273e-01
2.494687057793559143e+04 1.831531962556932902e-01
2.495254740140544163e+04 2.066810382659815259e-01
2.495732739717645745e+04 -3.394441837980356480e-01
2.495941287504038337e+04 3.562499782521517250e-02
2.496457037036161273e+04 4.910578605896361026e-02
2.496613179405015762e+04 -1.294602644773207856e-01
2.497184305217829387e+04 -2.173065127133678998e-02
2.497665659016491554e+04 -1.271700807996660465e-02
2.497869766156344485e+04 -2.442875678419334506e-02
2.498390056397064836e+04 8.761102284222515094e-03
2.498539171670853830e+04 4.597379587176469995e-02
2.499108516217849319e+04 -4.750933691532467640e-02
2.499588612890966033e+04 -2.580965992145354826e-01
2.499791736377697816e+04 -6.932692554566297072e-02
2.500312841073702657e+04 9.410109394988074027e-02
2.500465030631849368e+04 -1.589429138652033793e-02
2.501037930736531780e+04 -4.820755364472105453e-02
2.501522296993674536e+04 5.203268475839120111e-01
2.501722691916213807e+04 1.141697503791355289e-01
2.502246220391949100e+04 1.495183156989018380e-01
2.502390752741897450e+04 2.571251504819683786e-01
2.502967014618681060e+04 1.273039996088918546e-01
2.503444093040408916e+04 -1.597195111098015929e-01
2.503647025863013914e+04 -3.688333984666004872e-02
2.504168007690980448e+04 5.241394008662385584e-01
2.504316335486136086e+04 -1.668977395391287311e-01
2.504890961683616842e+04 2.425813934897342455e-02
2.505377534239292800e+04 1.041449008079396110e+00
2.505575079473047663e+04 3.946363191148224425e-01
2.506101435726337877e+04 -1.865625672691965664e-01
2.506241775991359100e+04 -7.894898871059304046e-02
2.506820034407128696e+04 -2.472993221328957381e-01
2.507310597561089889e+04 1.805344696343232469e+00
2.507502914116444663e+04 6.269361643431448083e-02
2.508055269876293823e+04 4.286356533774500766e-01
2.508170352050364090e+04 -3.717456953530337560e-01
2.508743409676798183e+04 1.808410537898947901e-01
2.509232335079638506e+04 2.055681509817882096e-03
2.509426788882997062e+04 9.046504312695217986e-02
2.509977515611667332e+04 -1.691709219132393749e-01
2.510095566769538709e+04 -2.802990100668375506e-01
2.510672273889297867e+04 1.116034594498540276e-02
2.511165672930960864e+04 -6.081234667822243978e-01
2.511354421010160513e+04 6.431438808875590551e-02
2.511909163299660213e+04 5.026944230529183377e-01
2.512020630488195457e+04 3.578820529918022575e-01
2.512600841068278169e+04 -2.206375160223373461e-02
2.513097596351344691e+04 1.389348751655891945e-01
2.513281874307378894e+04 2.104893663499641989e-03
2.513857225806405404e+04 -1.846221622629711234e-01
2.513951164544672793e+04 5.224648854380934404e-01
2.514523847657352235e+04 -2.438627342567454004e-01
2.515019746105237209e+04 -1.297903736709964617e+00
2.515205260098409417e+04 4.263686626869706009e-01
2.515794362372393880e+04 1.623105016720062799e-01
2.515880539902955206e+04 5.902208031071376482e-01
2.516452337585719215e+04 -6.726060598745875647e-03
2.516952891884799828e+04 -1.189134871289208473e+00
2.517132441931812718e+04 1.902113436358910392e-01
2.517723129031634744e+04 -3.254173677252928942e-01
2.517806020047232232e+04 7.703329000616894184e-01
2.518374822870874414e+04 3.712984840114420537e-01
2.518873324387095272e+04 -1.378982136444486084e+00
2.519055413756723283e+04 -6.768963646159825709e-02
2.519645094435260035e+04 3.892302918689029556e-01
2.519731378585745188e+04 6.281930850835090174e-01
2.520303013859328712e+04 -7.076519415732389351e-02
2.520806251711223013e+04 9.477829790472593885e-01
2.520982352112267836e+04 -2.813067471954723286e-01
2.521588426001893458e+04 5.057450586549839811e-01
2.522231038948489004e+04 -2.631378028912470524e-01
2.522738176555258906e+04 1.000191003500481290e+00
2.522909051732706575e+04 4.341747921012812927e-01
2.523510402933074511e+04 -1.817939097200137188e-01
2.524153011978908035e+04 -1.853368270418890296e-01
2.524659018220337748e+04 -9.856737192556626059e-01
2.524831476501172438e+04 1.448726078610208245e-01
2.525438221126064673e+04 1.146572663656036106e-01
2.526080820657596632e+04 2.709045578581880664e-01
2.526591780037657736e+04 8.488435712787555376e-01
2.526757932125049774e+04 4.043986028818601364e-01
2.527365827456378247e+04 -1.248669030977725830e-01
2.528005634876073236e+04 -1.750255812516692822e-01
2.528485172370272267e+04 7.958324431730993131e-01
2.528675314274913762e+04 -2.227067215452471077e-02
2.529277811468355503e+04 -6.483649196266216830e-01
2.529755685253430056e+04 4.489477759840642679e-01
2.529937024527454560e+04 -1.131423455075362544e-01
2.530426309127776040e+04 4.161886562892098684e-01
2.530602704476934014e+04 -5.667157148938597316e-02
2.531214722814770721e+04 -6.585360458252826898e-01
2.531857153480787383e+04 -3.307645301026135298e-01
2.532375543765384282e+04 7.373048795956340662e-01
2.532531933433801896e+04 7.903224652171653153e-02
2.533135696795559124e+04 1.358236838896693388e-01
2.533778041378641865e+04 -7.263626584968196909e-02
2.534294978812462068e+04 -2.731224904843411738e-01
2.534453304720842061e+04 -4.974553695445549928e-01
2.535062718773107554e+04 -0.000000000000000000e+00


==> anc/IRTF_SpeX_60391.22.txt <==
#SIMPLE  =                    T / Written by IDL:  Thu Mar 21 20:00:50 2024      
#BITPIX  =                  -32 / IEEE single precision floating point           
#NAXIS   =                    2 /                                                
#NAXIS1  =                  811 /                                                
#NAXIS2  =                    4 /                                                
#ORIGIN  = 'Institute for Astronomy' /                                           
#TELESCOP= 'NASA IRTF'          /                                                
#INSTRUME= 'SpeX Spectrograph'  /                                                
#OBSERVER= 'Hoogendam'          /                                                
#OBJECT  = 'SN_2024epr'         /                                                
#IRAFNAME= 'SN_2024epr_telspec.fits' /                                           
#DATE_OBS= '2024-03-22'         / DATE OF OBS IN UTC                             
#TIME_OBS= '05:17:13.523221'    / Average TIME OF OBS IN UTC                     
#MJD_OBS =        60391.2202954 / MJD from DATE_OBS+TIME_OBS                     
#ITIME   =        119.544500000 / Integration time in seconds                    
#CO_ADDS =                    1 / Integration co-added                           
#BEAMPAT =                    2 / Beam Pattern                                   
#NDR     =                   32 / Number of Non-Destructive Reads                
#TABLE_MS= 'Doesn''t Exist'     /                                                
#ROTATOR =        38.8500000000 / Rotator_Mechanical_Angle; dpos=155400          
#POSANGLE=        100.940000000 / Average Sky_Position_Angle                     
#SLIT    = '0.8x15  '           / menu=4,dpos=153000                             
#GRAT    = 'Prism   '           / menu=1,dpos=360800                             
#GFLT    = 'K       '           / menu=4,dpos=192000                             
#PLATE_SC=       0.100000000000 / PlateScale arcsec/pixel                        
#DATATYPE= 'target  '           / Datatype description                           
#TCS_UTC =        60391.2202876 / TCS UTC MJD. UTC=2024-03-22 05:17:12.850       
#TCS_RA  = ' 03:06:09.82'       / TCS Right Ascension, FK5 J2000                 
#TCS_DEC = ' 41:51:03.1'        / TCS Declination FK5 J2000                      
#TCS_HA  = '+03:48:18.080000'   / Average TCS Observed Hour Angle                
#TCS_AZ  =        308.220000000 / TCS Observed Azimuth, degrees                  
#TCS_EL  =        37.3700000000 / TCS Observed Elevation, degrees                
#TCS_AM  =        1.64500000000 / Average TCS Airmass                            
#TCS_FOC =      -0.494000000000 / TCS actual focus                               
#TCS_AIRT=      -0.200000000000 / TCS outside air temp, DegC                     
#TCS_HUM =        9.50000000000 / TCS humidity, 0-100                            
#TCS_WSP = 'Doesn''t Exist'     /                                                
#TCS_WDIR=        4.00000000000 / TCS wind direction, deg                        
#INSTR   = 'uSpeX   '           / Instrument                                     
#MODENAME= 'Prism   '           / Spectroscopy mode                              
#ITOT    =              1434.54 / Total integration time (sec)                   
#LINCRMAX=                35000 / Maximum of linearity correction (DN)           
#FLAT    = 'flat19-23.fits'     / Flat field image                               
#WAVECAL = 'wavecal24-24.fits'  / Wavecal file used for wavelength calibration   
#WAVETYPE= 'Vacuum  '           / Wavelength type (air or vacuum)                
#NAPS    =                    1 / Number of apertures                            
#NORDERS =                    1 / Number of orders                               
#ORDERS  = '1       '           / Order numbers                                  
#SLTH_PIX=                  150 / Slit height in pixels                          
#SLTH_ARC=                   15 / Slit height in arcseconds                      
#SLTW_PIX=                    8 / Slit width in pixels                           
#SLTW_ARC=             0.800000 / Slit width in arcseconds                       
#RP      =                   82 / Resolving power                                
#APPOSO01= '4.13    '           / Aperture positions (arcsec) for order 01       
#PSFRAD  =              2.20000 / Optimal extraction PSF radius in arcseconds    
#AP01RAD =              1.00000 / Aperture radius in arcseconds                  
#BGSTART =              2.20000 / Background start radius in arcseconds          
#BGWIDTH =                    2 / Background width in arcseconds                 
#BGORDER =                    0 / Background polynomial fit degree               
#XUNITS  = 'um      '           / Units of the X axis                            
#YUNITS  = 'ergss-1cm-2A-1'     /Units of the Y axis                             
#XTITLE  = '!7k!5 (!7l!5m)'     / IDL X title                                    
#YTITLE  = '!5f!D!7k!N!5 (ergs s!E-1!N cm!E-2!N !5!sA!r!u!9 %!5!n!E-1!N)' / IDL Y
#VERSION = '4.1     '           / Spextool version                               
#DISPO01 =     0.00243490000000 / Dispersion (um pixel-1) for order 01           
#HA      = '+03:48:18.080000'   / Average TCS Observed Hour Angle                
#AIRMASS =        1.64500000000 / Average TCS Airmass                            
#A0VSTD  = 'HD_19600'           / Tellluric Correction A0 V Standard             
#A0VBMAG =              6.42700 / B-band magnitude                               
#A0VVMAG =              6.41200 / V-band magnitude                               
#DAIRMASS=            -0.224000 / Average of (std-obj) airmass                   
#TELMETH = 'IP      '           / Telluric Correction Method                     
#VEGADV  =              0.00000 / Vega velocity shift in km s-1                  
#TELFILE = 'SN_2024epr_telspec_tellspec.fits' / The telluric correction file     
#COMMENT = 'FITS comment'                                                        
#                                                                                
# ############################## Xspextool History ##############################
#                                                                                
#HISTORY The output FITS files contain a 3-D array of data consisting of setsof  
#HISTORY  triplet arrays of data for each aperture and each order, whereeach tr  
#HISTORY iplet is composed of an array for the wavelength, an array forthe flux  
#HISTORY , and an array for the error. The triplets for each apertureare stacke  
#HISTORY d behind one another, followed by the triplets for the nextorder, etc.  
#HISTORY  If no orders have been skipped or deslected in theextraction process,  
#HISTORY  the contents of aperture Y in order X can befound as follows:lambda =  
#HISTORY  array[*,0,( X - (smallest ordernumber))*naps + (Y-1)], flux   = array  
#HISTORY [*,1,( X - (smallest ordernumber))*naps + (Y-1)], error  = array[*,2,(  
#HISTORY  X - (smallest ordernumber))*naps + (Y-1)]  For example, for an SXD fi  
#HISTORY le with twoapertures, the wavelength array for aperture 1 in order 3 i  
#HISTORY s locatedin array [*,0,0], the flux is in array [*,1,0] and the error   
#HISTORY is inarray [*,2,0]. For aperture 2, the wavelength is in array [*,0,1]  
#HISTORY ,the flux is in array [*,1,1] and the error is in array [*,2,1]. Foror  
#HISTORY der 4, the flux for aperture 1 is in array [*,1,2], while the fluxfor   
#HISTORY aperture 2 is in array [*,1,3]. For order 5, the fluxes for thetwo ape  
#HISTORY rtures are in arrays [*,1,4] and [*,1,5], etc.  The spectrahave been c  
#HISTORY orrected for non-linearity.                                             
#                                                                                
# ############################## Xcombspec History ##############################
#                                                                                
#HISTORY   The files spectra00025.fits, spectra00026.fits, spectra00027.fits,    
#HISTORY spectra00028.fits, spectra00029.fits, spectra00030.fits,                
#HISTORY spectra00031.fits, spectra00032.fits, spectra00033.fits,                
#HISTORY spectra00034.fits, spectra00035.fits, spectra00036.fits were            
#HISTORY combined.    Aperture 01 Info:   The spectral shapes have been          
#HISTORY corrected.  The spectra were combined using a Robust Weighted Mean.     
#HISTORY The robust threshold was 8.00000.                                       
#                                                                                
# ############################### Xtellcor History ##############################
#                                                                                
#HISTORY This spectrum was telluric corrected using the telluric correction      
#HISTORY spectra SN_2024epr_telspec_tellspec.fits.  The velocity shift of Vega   
#HISTORY is 0.00000 km s-1. The Vega model was modified using the IP method.     
#HISTORY The telluric correction spectra for aperture 01 were shifted by         
#HISTORY 0.00000 pixels.                                                         
#END                                                                             
     0.690955    1.00726e-15    3.14686e-17        0.00000
     0.692438    1.04147e-15    3.00160e-17        0.00000
     0.693923    1.00297e-15    2.85234e-17        0.00000
     0.695408    1.00563e-15    2.69599e-17        0.00000
     0.696895    1.04131e-15    2.56299e-17        0.00000
     0.698383    1.02648e-15    2.47742e-17        0.00000
     0.699873    1.00097e-15    2.37517e-17        0.00000
     0.701365    9.97596e-16    2.30007e-17        0.00000
     0.702859    9.83343e-16    2.18289e-17        0.00000
     0.704355    9.59909e-16    2.19687e-17        0.00000
     0.705854    9.71451e-16    2.14578e-17        0.00000
     0.707355    9.94171e-16    2.08565e-17        0.00000
     0.708859    1.00184e-15    2.02178e-17        0.00000
     0.710365    9.54010e-16    1.97782e-17        0.00000
     0.711875    9.23862e-16    1.88621e-17        0.00000
     0.713389    9.20779e-16    1.85721e-17        0.00000
     0.714906    8.45647e-16    1.79248e-17        0.00000
     0.716426    8.05990e-16    1.73863e-17        0.00000
     0.717950    7.60615e-16    1.72223e-17        0.00000
     0.719478    7.45057e-16    1.66277e-17        0.00000
     0.721010    6.68388e-16    1.61561e-17        0.00000
     0.722546    6.49833e-16    1.56122e-17        0.00000
     0.724087    5.79619e-16    1.52521e-17        0.00000
     0.725632    5.47971e-16    1.50645e-17        0.00000
     0.727182    4.95785e-16    1.48375e-17        0.00000
     0.728737    4.81030e-16    1.43264e-17        0.00000
     0.730296    4.56178e-16    1.41463e-17        0.00000
     0.731861    4.28218e-16    1.37731e-17        0.00000
     0.733431    3.86106e-16    1.33582e-17        0.00000
     0.735006    4.07738e-16    1.31289e-17        0.00000
     0.736586    4.16430e-16    1.30631e-17        0.00000
     0.738173    4.25322e-16    1.27118e-17        0.00000
     0.739764    3.83578e-16    1.26066e-17        0.00000
     0.741362    4.03188e-16    1.21244e-17        0.00000
     0.742965    3.83833e-16    1.19529e-17        0.00000
     0.744574    3.88016e-16    1.20027e-17        0.00000
     0.746190    3.65609e-16    1.15058e-17        0.00000
     0.747811    3.41116e-16    1.13771e-17        0.00000
     0.749439    3.04377e-16    1.10040e-17        0.00000
     0.751074    2.88365e-16    1.05923e-17        0.00000
     0.752715    2.43337e-16    1.08461e-17        0.00000
     0.754362    2.34640e-16    1.06131e-17        0.00000
     0.756016    1.92773e-16    1.07656e-17        0.00000
     0.757677    1.72577e-16    1.06711e-17        0.00000
     0.759345    1.53348e-16    1.06330e-17        0.00000
     0.761019    1.10920e-16    1.02218e-17        0.00000
     0.762701    1.18927e-16    1.03597e-17        0.00000
     0.764390    1.00771e-16    1.02258e-17        0.00000
     0.766086    1.18847e-16    1.03162e-17        0.00000
     0.767789    1.13665e-16    1.00894e-17        0.00000
     0.769499    1.23817e-16    9.79293e-18        0.00000
     0.771217    1.06515e-16    9.47637e-18        0.00000
     0.772942    1.29387e-16    9.55233e-18        0.00000
     0.774675    1.28973e-16    9.27096e-18        0.00000
     0.776415    1.43610e-16    9.31978e-18        0.00000
     0.778163    1.59898e-16    9.28596e-18        0.00000
     0.779919    1.46846e-16    9.35019e-18        0.00000
     0.781682    1.44615e-16    9.13113e-18        0.00000
     0.783454    1.66250e-16    9.23293e-18        0.00000
     0.785233    1.85150e-16    9.10133e-18        0.00000
     0.787020    2.00708e-16    9.21977e-18        0.00000
     0.788815    2.19067e-16    9.15978e-18        0.00000
     0.790617    2.31417e-16    9.27681e-18        0.00000
     0.792428    2.21498e-16    9.09111e-18        0.00000
     0.794247    2.66551e-16    9.00068e-18        0.00000
     0.796075    2.61972e-16    8.69493e-18        0.00000
     0.797910    2.72786e-16    8.83494e-18        0.00000
     0.799753    2.89466e-16    8.68442e-18        0.00000
     0.801605    3.13298e-16    8.56106e-18        0.00000
     0.803465    3.16166e-16    8.32830e-18        0.00000
     0.805334    3.51284e-16    8.28966e-18        0.00000
     0.807210    3.60010e-16    8.11001e-18        0.00000
     0.809095    3.91059e-16    8.05326e-18        0.00000
     0.810989    4.13496e-16    7.79999e-18        0.00000
     0.812890    4.34030e-16    7.92856e-18        0.00000
     0.814801    4.97116e-16    7.91972e-18        0.00000
     0.816719    5.30722e-16    8.10356e-18        0.00000
     0.818646    5.53020e-16    8.09633e-18        0.00000
     0.820582    6.04885e-16    8.30166e-18        0.00000
     0.822526    6.61762e-16    8.48057e-18        0.00000
     0.824479    6.98068e-16    8.76975e-18        0.00000
     0.826440    7.27686e-16    9.13533e-18        0.00000
     0.828409    7.78972e-16    9.08245e-18        0.00000
     0.830388    8.24675e-16    9.22278e-18        0.00000
     0.832374    8.62605e-16    9.37618e-18        0.00000
     0.834370    8.90628e-16    9.65698e-18        0.00000
     0.836373    9.33112e-16    9.58135e-18        0.00000
     0.838386    9.58962e-16    9.48007e-18        0.00000
     0.840407    9.75162e-16    9.58715e-18        0.00000
     0.842436    9.99661e-16    9.45834e-18        0.00000
     0.844475    1.00964e-15    9.14849e-18        0.00000
     0.846521    1.00840e-15    9.01525e-18        0.00000
     0.848576    1.00864e-15    8.88365e-18        0.00000
     0.850640    1.00310e-15    8.58512e-18        0.00000
     0.852713    1.00431e-15    8.47102e-18        0.00000
     0.854794    9.64121e-16    8.12343e-18        0.00000
     0.856883    9.73200e-16    8.10875e-18        0.00000
     0.858981    9.29070e-16    7.80854e-18        0.00000
     0.861088    8.92530e-16    7.68994e-18        0.00000
     0.863202    8.69557e-16    7.55108e-18        0.00000
     0.865326    8.33314e-16    7.61191e-18        0.00000
     0.867458    7.98867e-16    7.60068e-18        0.00000
     0.869598    7.55178e-16    7.48178e-18        0.00000
     0.871747    7.35150e-16    7.52047e-18        0.00000
     0.873904    7.17279e-16    7.69289e-18        0.00000
     0.876070    7.03110e-16    7.60102e-18        0.00000
     0.878244    6.99331e-16    7.60273e-18        0.00000
     0.880427    6.84548e-16    7.60344e-18        0.00000
     0.882617    6.73305e-16    7.81582e-18        0.00000
     0.884816    6.77063e-16    7.91368e-18        0.00000
     0.887024    6.76352e-16    7.71787e-18        0.00000
     0.889239    6.87118e-16    7.53185e-18        0.00000
     0.891463    6.82724e-16    7.46200e-18        0.00000
     0.893695    6.83162e-16    7.18421e-18        0.00000
     0.895935    6.84559e-16    7.06736e-18        0.00000
     0.898184    6.81230e-16    6.84407e-18        0.00000
     0.900440    6.87679e-16    6.68302e-18        0.00000
     0.902705    6.93931e-16    6.38817e-18        0.00000
     0.904978    6.98312e-16    6.30656e-18        0.00000
     0.907258    7.15075e-16    6.04792e-18        0.00000
     0.909547    7.18199e-16    5.99838e-18        0.00000
     0.911844    7.12528e-16    5.99334e-18        0.00000
     0.914148    7.06742e-16    5.94416e-18        0.00000
     0.916461    6.94751e-16    5.76895e-18        0.00000
     0.918781    6.83679e-16    5.80343e-18        0.00000
     0.921109    6.98299e-16    6.06000e-18        0.00000
     0.923445    6.85467e-16    6.23198e-18        0.00000
     0.925788    6.80246e-16    6.44777e-18        0.00000
     0.928140    6.60826e-16    6.57379e-18        0.00000
     0.930499    6.60246e-16    6.72018e-18        0.00000
     0.932865    6.33701e-16    6.86760e-18        0.00000
     0.935239    6.26052e-16    6.98278e-18        0.00000
     0.937621    5.97338e-16    7.17472e-18        0.00000
     0.940010    5.86730e-16    7.16890e-18        0.00000
     0.942406    5.71161e-16    7.02955e-18        0.00000
     0.944810    5.65989e-16    6.46351e-18        0.00000
     0.947222    5.43687e-16    6.32986e-18        0.00000
     0.949640    5.16396e-16    5.91507e-18        0.00000
     0.952066    5.09338e-16    5.83575e-18        0.00000
     0.954499    4.84566e-16    5.56614e-18        0.00000
     0.956939    4.74887e-16    5.44450e-18        0.00000
     0.959386    4.73404e-16    5.35968e-18        0.00000
     0.961841    4.57478e-16    5.27033e-18        0.00000
     0.964302    4.54564e-16    5.20203e-18        0.00000
     0.966770    4.38611e-16    5.19546e-18        0.00000
     0.969245    4.37937e-16    5.32538e-18        0.00000
     0.971727    4.46972e-16    5.35473e-18        0.00000
     0.974216    4.44136e-16    5.40324e-18        0.00000
     0.976712    4.34493e-16    5.52145e-18        0.00000
     0.979214    4.28639e-16    5.55805e-18        0.00000
     0.981723    4.22802e-16    5.61997e-18        0.00000
     0.984238    4.17931e-16    5.75382e-18        0.00000
     0.986760    4.21585e-16    5.88503e-18        0.00000
     0.989289    4.13225e-16    5.95776e-18        0.00000
     0.991824    4.23907e-16    5.99342e-18        0.00000
     0.994365    4.13473e-16    5.93666e-18        0.00000
     0.996913    3.95546e-16    5.84827e-18        0.00000
     0.999467    3.95359e-16    5.74814e-18        0.00000
      1.00203    3.88474e-16    5.66252e-18        0.00000
      1.00459    3.79615e-16    5.65274e-18        0.00000
      1.00717    3.68676e-16    5.58522e-18        0.00000
      1.00974    3.69890e-16    5.59293e-18        0.00000
      1.01233    3.60689e-16    5.64778e-18        0.00000
      1.01492    3.55538e-16    5.58829e-18        0.00000
      1.01751    3.38284e-16    5.89078e-18        0.00000
      1.02012    3.21401e-16    6.00178e-18        0.00000
      1.02272    3.17762e-16    5.81470e-18        0.00000
      1.02534    2.90528e-16    5.84361e-18        0.00000
      1.02796    2.97702e-16    6.05429e-18        0.00000
      1.03058    2.72366e-16    5.99223e-18        0.00000
      1.03321    2.81479e-16    5.81857e-18        0.00000
      1.03585    2.80453e-16    5.80423e-18        0.00000
      1.03849    2.87103e-16    5.73830e-18        0.00000
      1.04113    2.81136e-16    5.56562e-18        0.00000
      1.04378    2.91708e-16    5.30180e-18        0.00000
      1.04644    3.10897e-16    5.14234e-18        0.00000
      1.04910    3.08913e-16    4.89107e-18        0.00000
      1.05177    3.04023e-16    4.62938e-18        0.00000
      1.05444    3.20479e-16    4.29718e-18        0.00000
      1.05712    3.27196e-16    4.13692e-18        0.00000
      1.05980    3.26769e-16    4.18289e-18        0.00000
      1.06249    3.27748e-16    4.38348e-18        0.00000
      1.06518    3.28914e-16    4.47508e-18        0.00000
      1.06787    3.26417e-16    4.56040e-18        0.00000
      1.07057    3.38056e-16    5.03227e-18        0.00000
      1.07328    3.40166e-16    5.66608e-18        0.00000
      1.07599    3.38992e-16    5.60295e-18        0.00000
      1.07870    3.45679e-16    5.85231e-18        0.00000
      1.08142    3.41935e-16    6.04875e-18        0.00000
      1.08414    3.49887e-16    6.08522e-18        0.00000
      1.08687    3.38241e-16    5.98867e-18        0.00000
      1.08960    3.39763e-16    5.95608e-18        0.00000
      1.09234    3.46075e-16    6.06160e-18        0.00000
      1.09508    3.41142e-16    5.73510e-18        0.00000
      1.09782    3.41744e-16    5.42917e-18        0.00000
      1.10057    3.29252e-16    5.38038e-18        0.00000
      1.10332    3.33711e-16    5.29905e-18        0.00000
      1.10608    3.28302e-16    5.01203e-18        0.00000
      1.10884    3.22771e-16    4.69042e-18        0.00000
      1.11160    3.11655e-16    4.34403e-18        0.00000
      1.11437    3.09720e-16    4.06293e-18        0.00000
      1.11714    3.00054e-16    4.02035e-18        0.00000
      1.11991    2.95956e-16    4.26184e-18        0.00000
      1.12269    2.88852e-16    4.52189e-18        0.00000
      1.12547    2.95174e-16    4.64110e-18        0.00000
      1.12825    2.85404e-16    4.61615e-18        0.00000
      1.13104    2.85817e-16    5.15760e-18        0.00000
      1.13383    2.96548e-16    5.56244e-18        0.00000
      1.13662    2.93326e-16    5.64293e-18        0.00000
      1.13942    2.99545e-16    5.63094e-18        0.00000
      1.14222    3.02810e-16    5.77666e-18        0.00000
      1.14502    3.10089e-16    5.74815e-18        0.00000
      1.14783    3.10779e-16    5.77445e-18        0.00000
      1.15064    3.10662e-16    5.84759e-18        0.00000
      1.15345    3.07649e-16    6.01050e-18        0.00000
      1.15626    2.99466e-16    5.56397e-18        0.00000
      1.15908    3.03950e-16    5.27879e-18        0.00000
      1.16190    2.93214e-16    5.13406e-18        0.00000
      1.16472    2.98501e-16    4.96490e-18        0.00000
      1.16754    2.85490e-16    4.69215e-18        0.00000
      1.17037    2.89644e-16    4.36031e-18        0.00000
      1.17320    2.84326e-16    4.05481e-18        0.00000
      1.17603    2.85946e-16    3.77417e-18        0.00000
      1.17886    2.78530e-16    3.46522e-18        0.00000
      1.18170    2.72092e-16    3.35148e-18        0.00000
      1.18454    2.67489e-16    3.34564e-18        0.00000
      1.18738    2.58224e-16    3.67584e-18        0.00000
      1.19022    2.55649e-16    3.99161e-18        0.00000
      1.19307    2.46657e-16    4.11971e-18        0.00000
      1.19591    2.45789e-16    4.19993e-18        0.00000
      1.19876    2.44957e-16    4.61160e-18        0.00000
      1.20161    2.33470e-16    4.97248e-18        0.00000
      1.20446    2.38536e-16    5.01883e-18        0.00000
      1.20731    2.28847e-16    5.17431e-18        0.00000
      1.21017    2.25976e-16    5.23286e-18        0.00000
      1.21302    2.28132e-16    5.15516e-18        0.00000
      1.21588    2.20297e-16    5.15633e-18        0.00000
      1.21874    2.16839e-16    5.31735e-18        0.00000
      1.22160    2.17822e-16    5.41287e-18        0.00000
      1.22446    2.18602e-16    5.19416e-18        0.00000
      1.22733    2.14809e-16    4.94170e-18        0.00000
      1.23019    2.10868e-16    4.82417e-18        0.00000
      1.23306    1.97543e-16    4.86395e-18        0.00000
      1.23592    1.92443e-16    4.68492e-18        0.00000
      1.23879    2.02678e-16    4.58509e-18        0.00000
      1.24166    1.95548e-16    4.43458e-18        0.00000
      1.24453    1.87040e-16    4.59087e-18        0.00000
      1.24740    1.94098e-16    4.87394e-18        0.00000
      1.25027    1.82548e-16    5.28965e-18        0.00000
      1.25315    1.90418e-16    5.87171e-18        0.00000
      1.25602    1.81728e-16    7.47874e-18        0.00000
      1.25889    1.89208e-16    8.71301e-18        0.00000
      1.26177    1.84352e-16    9.47507e-18        0.00000
      1.26464    1.81685e-16    1.03307e-17        0.00000
      1.26752    1.72594e-16    1.09963e-17        0.00000
      1.27039    1.75531e-16    1.12185e-17        0.00000
      1.27327    1.60826e-16    1.09753e-17        0.00000
      1.27615    1.64641e-16    1.06426e-17        0.00000
      1.27902    1.65971e-16    1.04390e-17        0.00000
      1.28190    1.55268e-16    9.36178e-18        0.00000
      1.28478    1.71880e-16    8.39172e-18        0.00000
      1.28766    1.73505e-16    7.71357e-18        0.00000
      1.29054    1.68222e-16    6.89478e-18        0.00000
      1.29341    1.70118e-16    6.09933e-18        0.00000
      1.29629    1.58192e-16    5.72229e-18        0.00000
      1.29917    1.64914e-16    5.56536e-18        0.00000
      1.30205    1.61212e-16    5.26159e-18        0.00000
      1.30493    1.50052e-16    4.87229e-18        0.00000
      1.30780    1.59740e-16    4.75238e-18        0.00000
      1.31068    1.67966e-16    4.74671e-18        0.00000
      1.31356    1.61788e-16    4.66399e-18        0.00000
      1.31644    1.70359e-16    4.38151e-18        0.00000
      1.31931    1.65767e-16    4.12879e-18        0.00000
      1.32219    1.62772e-16    3.79236e-18        0.00000
      1.32507    1.59966e-16    3.55710e-18        0.00000
      1.32794    1.62742e-16    3.27901e-18        0.00000
      1.33082    1.59888e-16    3.14014e-18        0.00000
      1.33369    1.58903e-16    2.98950e-18        0.00000
      1.33657    1.60211e-16    2.79408e-18        0.00000
      1.33944    1.56476e-16    2.66225e-18        0.00000
      1.34231    1.51624e-16    2.67544e-18        0.00000
      1.34518    1.53264e-16    2.61722e-18        0.00000
      1.34806    1.52948e-16    2.70101e-18        0.00000
      1.35093    1.48489e-16    2.88904e-18        0.00000
      1.35380    1.42031e-16    3.18169e-18        0.00000
      1.35667    1.40378e-16    3.56663e-18        0.00000
      1.35953    1.36267e-16    4.01652e-18        0.00000
      1.36240    1.24947e-16    4.43821e-18        0.00000
      1.36527    1.21676e-16    4.65511e-18        0.00000
      1.36813    1.10368e-16    4.75763e-18        0.00000
      1.37099    1.16263e-16    5.23772e-18        0.00000
      1.37386    1.18756e-16    5.55573e-18        0.00000
      1.37672    1.10329e-16    5.53824e-18        0.00000
      1.37958    1.11644e-16    5.31981e-18        0.00000
      1.38244    1.20266e-16    5.09292e-18        0.00000
      1.38530    1.12232e-16    5.14712e-18        0.00000
      1.38815    1.16139e-16    5.59413e-18        0.00000
      1.39101    1.14746e-16    6.19984e-18        0.00000
      1.39386    1.17184e-16    6.34163e-18        0.00000
      1.39672    1.07546e-16    6.54504e-18        0.00000
      1.39957    1.09800e-16    6.95267e-18        0.00000
      1.40242    1.15000e-16    7.42726e-18        0.00000
      1.40526    1.13337e-16    7.95516e-18        0.00000
      1.40811    1.08607e-16    8.17639e-18        0.00000
      1.41096    1.15382e-16    7.77532e-18        0.00000
      1.41380    1.22189e-16    7.27618e-18        0.00000
      1.41664    1.16717e-16    6.93381e-18        0.00000
      1.41948    1.28464e-16    6.55759e-18        0.00000
      1.42232    1.32082e-16    6.58720e-18        0.00000
      1.42516    1.20491e-16    6.39964e-18        0.00000
      1.42799    1.22629e-16    5.99546e-18        0.00000
      1.43083    1.16855e-16    5.27358e-18        0.00000
      1.43366    1.15577e-16    4.85111e-18        0.00000
      1.43649    1.16692e-16    4.89523e-18        0.00000
      1.43932    1.13415e-16    5.61797e-18        0.00000
      1.44214    1.20735e-16    6.11557e-18        0.00000
      1.44497    1.22575e-16    6.28928e-18        0.00000
      1.44779    1.23507e-16    6.37037e-18        0.00000
      1.45061    1.12915e-16    6.45535e-18        0.00000
      1.45343    1.18667e-16    6.45249e-18        0.00000
      1.45624    1.23090e-16    6.63232e-18        0.00000
      1.45906    1.16206e-16    6.98168e-18        0.00000
      1.46187    1.17841e-16    6.87759e-18        0.00000
      1.46468    1.06657e-16    6.51617e-18        0.00000
      1.46749    1.03931e-16    6.56220e-18        0.00000
      1.47029    1.04945e-16    6.66646e-18        0.00000
      1.47310    1.06003e-16    6.54723e-18        0.00000
      1.47590    1.08385e-16    6.67009e-18        0.00000
      1.47870    1.01441e-16    6.85309e-18        0.00000
      1.48149    1.06402e-16    6.71870e-18        0.00000
      1.48429    1.00993e-16    6.46614e-18        0.00000
      1.48708    9.52737e-17    6.12383e-18        0.00000
      1.48987    1.01805e-16    5.87656e-18        0.00000
      1.49266    1.03508e-16    6.15995e-18        0.00000
      1.49544    1.07213e-16    6.94111e-18        0.00000
      1.49823    1.07862e-16    7.03708e-18        0.00000
      1.50101    9.88902e-17    6.71920e-18        0.00000
      1.50378    1.09640e-16    6.36946e-18        0.00000
      1.50656    9.72248e-17    6.33093e-18        0.00000
      1.50933    9.56234e-17    6.46629e-18        0.00000
      1.51210    9.23790e-17    6.83808e-18        0.00000
      1.51487    1.03089e-16    7.37519e-18        0.00000
      1.51764    8.95967e-17    6.64511e-18        0.00000
      1.52040    9.41882e-17    6.12337e-18        0.00000
      1.52316    8.88259e-17    6.43772e-18        0.00000
      1.52592    1.01006e-16    6.56149e-18        0.00000
      1.52868    9.36338e-17    6.67627e-18        0.00000
      1.53143    8.48851e-17    6.84339e-18        0.00000
      1.53418    9.41678e-17    6.91695e-18        0.00000
      1.53693    9.44078e-17    6.54620e-18        0.00000
      1.53967    8.26621e-17    6.21132e-18        0.00000
      1.54241    9.25580e-17    6.22688e-18        0.00000
      1.54515    9.54431e-17    6.02352e-18        0.00000
      1.54789    9.30671e-17    5.75971e-18        0.00000
      1.55063    8.52846e-17    5.85407e-18        0.00000
      1.55336    8.65178e-17    6.00489e-18        0.00000
      1.55609    8.81271e-17    5.91311e-18        0.00000
      1.55881    9.25534e-17    5.81277e-18        0.00000
      1.56154    8.77278e-17    5.83724e-18        0.00000
      1.56426    9.12075e-17    5.72501e-18        0.00000
      1.56697    8.71218e-17    5.62298e-18        0.00000
      1.56969    8.42755e-17    5.80617e-18        0.00000
      1.57240    8.90492e-17    6.63681e-18        0.00000
      1.57511    9.43849e-17    7.26393e-18        0.00000
      1.57782    7.74277e-17    7.28414e-18        0.00000
      1.58052    8.60695e-17    6.87682e-18        0.00000
      1.58323    7.63218e-17    6.71739e-18        0.00000
      1.58592    7.76394e-17    6.70383e-18        0.00000
      1.58862    8.29689e-17    6.65479e-18        0.00000
      1.59131    7.75287e-17    6.78771e-18        0.00000
      1.59400    8.56908e-17    6.68769e-18        0.00000
      1.59669    7.91666e-17    5.91635e-18        0.00000
      1.59937    7.78140e-17    5.79948e-18        0.00000
      1.60205    8.53283e-17    5.91010e-18        0.00000
      1.60473    8.00546e-17    6.18708e-18        0.00000
      1.60741    8.60868e-17    6.24469e-18        0.00000
      1.61008    8.54153e-17    6.34415e-18        0.00000
      1.61275    8.29812e-17    6.49049e-18        0.00000
      1.61542    8.76863e-17    6.27034e-18        0.00000
      1.61808    8.91265e-17    5.96615e-18        0.00000
      1.62074    9.30239e-17    5.88914e-18        0.00000
      1.62340    9.35885e-17    5.83865e-18        0.00000
      1.62606    9.54055e-17    5.33979e-18        0.00000
      1.62871    9.24933e-17    5.30247e-18        0.00000
      1.63136    9.77153e-17    5.22330e-18        0.00000
      1.63400    9.08216e-17    5.15883e-18        0.00000
      1.63665    9.82137e-17    4.94742e-18        0.00000
      1.63929    8.87274e-17    5.18861e-18        0.00000
      1.64192    9.75930e-17    5.30939e-18        0.00000
      1.64456    9.56869e-17    5.22048e-18        0.00000
      1.64719    8.93009e-17    4.99614e-18        0.00000
      1.64982    9.89122e-17    4.74269e-18        0.00000
      1.65244    9.77877e-17    4.62393e-18        0.00000
      1.65507    9.74510e-17    4.39129e-18        0.00000
      1.65769    9.44451e-17    4.61661e-18        0.00000
      1.66030    9.74852e-17    5.36847e-18        0.00000
      1.66292    1.04211e-16    5.40908e-18        0.00000
      1.66553    1.03223e-16    5.35445e-18        0.00000
      1.66814    9.89516e-17    5.26347e-18        0.00000
      1.67074    9.30795e-17    5.18646e-18        0.00000
      1.67334    8.04070e-17    5.18142e-18        0.00000
      1.67594    8.95945e-17    5.22328e-18        0.00000
      1.67854    8.03121e-17    5.34084e-18        0.00000
      1.68113    8.05398e-17    5.11466e-18        0.00000
      1.68372    8.97151e-17    4.54891e-18        0.00000
      1.68631    8.89077e-17    4.51180e-18        0.00000
      1.68889    8.22769e-17    4.89011e-18        0.00000
      1.69147    7.72526e-17    5.41998e-18        0.00000
      1.69405    7.48026e-17    5.54562e-18        0.00000
      1.69663    8.31080e-17    5.52068e-18        0.00000
      1.69920    8.09214e-17    5.59227e-18        0.00000
      1.70177    6.86448e-17    5.56537e-18        0.00000
      1.70434    7.01405e-17    5.46657e-18        0.00000
      1.70690    6.77790e-17    5.24037e-18        0.00000
      1.70946    7.64485e-17    5.08845e-18        0.00000
      1.71202    7.40197e-17    4.80288e-18        0.00000
      1.71457    7.40289e-17    4.53795e-18        0.00000
      1.71712    6.78151e-17    4.59047e-18        0.00000
      1.71967    7.09975e-17    4.51654e-18        0.00000
      1.72222    7.08777e-17    4.36092e-18        0.00000
      1.72476    7.23931e-17    4.09920e-18        0.00000
      1.72730    6.22040e-17    4.09345e-18        0.00000
      1.72984    6.35935e-17    4.40233e-18        0.00000
      1.73237    6.28280e-17    4.50005e-18        0.00000
      1.73490    6.28435e-17    4.56079e-18        0.00000
      1.73743    6.47107e-17    4.42482e-18        0.00000
      1.73996    6.46498e-17    4.36593e-18        0.00000
      1.74248    6.18994e-17    4.38927e-18        0.00000
      1.74500    6.52503e-17    4.25836e-18        0.00000
      1.74752    6.71394e-17    4.02478e-18        0.00000
      1.75003    5.86524e-17    3.60778e-18        0.00000
      1.75254    5.92829e-17    3.43758e-18        0.00000
      1.75505    5.47931e-17    4.09192e-18        0.00000
      1.75756    6.48446e-17    4.67402e-18        0.00000
      1.76006    5.85812e-17    4.68705e-18        0.00000
      1.76256    6.89332e-17    4.66827e-18        0.00000
      1.76506    5.81101e-17    4.57205e-18        0.00000
      1.76755    5.78416e-17    4.57787e-18        0.00000
      1.77004    6.90424e-17    4.66261e-18        0.00000
      1.77253    6.23895e-17    4.75549e-18        0.00000
      1.77502    7.07928e-17    4.55970e-18        0.00000
      1.77750    6.36635e-17    4.07424e-18        0.00000
      1.77998    6.64933e-17    3.87376e-18        0.00000
      1.78246    6.32795e-17    3.74689e-18        0.00000
      1.78493    6.81862e-17    3.79549e-18        0.00000
      1.78741    6.64213e-17    4.16011e-18        0.00000
      1.78987    6.39356e-17    4.64814e-18        0.00000
      1.79234    6.26452e-17    4.85424e-18        0.00000
      1.79481    6.57607e-17    4.94594e-18        0.00000
      1.79727    6.25771e-17    5.02936e-18        0.00000
      1.79972    6.19984e-17    4.83151e-18        0.00000
      1.80218    5.68819e-17    5.18136e-18        0.00000
      1.80463    5.69289e-17    5.45607e-18        0.00000
      1.80708    6.00971e-17    5.59802e-18        0.00000
      1.80953    5.58745e-17    5.31232e-18        0.00000
      1.81198    5.94991e-17    4.85774e-18        0.00000
      1.81442    5.74512e-17    5.03117e-18        0.00000
      1.81686    5.75208e-17    5.27167e-18        0.00000
      1.81929    6.88537e-17    5.20140e-18        0.00000
      1.82173    5.82523e-17    4.99914e-18        0.00000
      1.82416    6.32235e-17    4.39189e-18        0.00000
      1.82659    6.36919e-17    4.44506e-18        0.00000
      1.82902    4.52547e-17    4.72401e-18        0.00000
      1.83144    6.17364e-17    4.90525e-18        0.00000
      1.83386    5.54436e-17    5.08446e-18        0.00000
      1.83628    4.34835e-17    5.14829e-18        0.00000
      1.83870    5.24428e-17    5.21095e-18        0.00000
      1.84111    5.36385e-17    5.63312e-18        0.00000
      1.84352    5.36609e-17    6.23031e-18        0.00000
      1.84593    4.92018e-17    6.45166e-18        0.00000
      1.84833    5.46123e-17    6.59072e-18        0.00000
      1.85074    5.20938e-17    6.57078e-18        0.00000
      1.85314    4.53590e-17    6.28133e-18        0.00000
      1.85554    3.70728e-17    5.73469e-18        0.00000
      1.85793    5.87698e-17    5.06649e-18        0.00000
      1.86033    5.01983e-17    4.86234e-18        0.00000
      1.86272    4.03847e-17    5.03315e-18        0.00000
      1.86510    4.16666e-17    6.01969e-18        0.00000
      1.86749    4.94528e-17    6.62653e-18        0.00000
      1.86987    5.13593e-17    6.62167e-18        0.00000
      1.87225    4.71293e-17    6.48409e-18        0.00000
      1.87463    3.46043e-17    6.36874e-18        0.00000
      1.87701    4.27763e-17    6.11359e-18        0.00000
      1.87938    3.70660e-17    5.64889e-18        0.00000
      1.88175    4.19910e-17    5.24035e-18        0.00000
      1.88412    4.18786e-17    4.41830e-18        0.00000
      1.88649    4.09623e-17    3.49727e-18        0.00000
      1.88885    4.07834e-17    3.12167e-18        0.00000
      1.89122    4.32178e-17    3.01606e-18        0.00000
      1.89357    3.81761e-17    3.19803e-18        0.00000
      1.89593    4.17349e-17    3.74290e-18        0.00000
      1.89829    3.82927e-17    3.77637e-18        0.00000
      1.90064    4.20171e-17    3.73239e-18        0.00000
      1.90299    3.62586e-17    3.56900e-18        0.00000
      1.90534    4.56559e-17    3.65435e-18        0.00000
      1.90768    3.91778e-17    3.91655e-18        0.00000
      1.91002    3.55599e-17    4.24711e-18        0.00000
      1.91236    3.37805e-17    4.41375e-18        0.00000
      1.91470    3.92034e-17    5.04657e-18        0.00000
      1.91704    5.03805e-17    5.34137e-18        0.00000
      1.91937    3.85018e-17    5.19877e-18        0.00000
      1.92171    3.84362e-17    5.08849e-18        0.00000
      1.92403    4.09678e-17    4.99660e-18        0.00000
      1.92636    3.71243e-17    4.97119e-18        0.00000
      1.92869    2.95176e-17    4.73923e-18        0.00000
      1.93101    3.62874e-17    4.54038e-18        0.00000
      1.93333    3.01203e-17    4.10496e-18        0.00000
      1.93565    3.50693e-17    3.31189e-18        0.00000
      1.93796    3.66088e-17    2.94760e-18        0.00000
      1.94028    3.56850e-17    2.93205e-18        0.00000
      1.94259    3.43274e-17    2.97979e-18        0.00000
      1.94490    2.81008e-17    2.91545e-18        0.00000
      1.94721    4.06191e-17    3.14782e-18        0.00000
      1.94951    3.02193e-17    3.09567e-18        0.00000
      1.95181    3.97849e-17    3.47542e-18        0.00000
      1.95412    3.24564e-17    3.62940e-18        0.00000
      1.95641    2.99615e-17    3.92200e-18        0.00000
      1.95871    2.71840e-17    4.18984e-18        0.00000
      1.96101    3.16149e-17    4.41436e-18        0.00000
      1.96330    2.43913e-17    4.28661e-18        0.00000
      1.96559    3.19629e-17    4.29841e-18        0.00000
      1.96788    3.29590e-17    4.35543e-18        0.00000
      1.97016    3.60177e-17    4.18960e-18        0.00000
      1.97245    3.59384e-17    3.90474e-18        0.00000
      1.97473    3.38849e-17    3.66359e-18        0.00000
      1.97701    3.85854e-17    3.44001e-18        0.00000
      1.97929    3.50043e-17    3.18724e-18        0.00000
      1.98156    3.97912e-17    2.95310e-18        0.00000
      1.98383    3.69982e-17    2.74421e-18        0.00000
      1.98611    3.31441e-17    2.36711e-18        0.00000
      1.98838    3.60135e-17    2.18824e-18        0.00000
      1.99064    3.46483e-17    2.71940e-18        0.00000
      1.99291    3.86735e-17    3.36470e-18        0.00000
      1.99517    3.56231e-17    3.87777e-18        0.00000
      1.99743    2.75818e-17    4.37392e-18        0.00000
      1.99969    2.93302e-17    4.88984e-18        0.00000
      2.00195    4.48055e-17    5.41346e-18        0.00000
      2.00421    3.45775e-17    6.06616e-18        0.00000
      2.00646    2.41227e-17    6.53618e-18        0.00000
      2.00871    3.06720e-17    6.38349e-18        0.00000
      2.01096    3.21127e-17    5.09248e-18        0.00000
      2.01321    3.52700e-17    3.98921e-18        0.00000
      2.01545    3.05511e-17    3.64285e-18        0.00000
      2.01770    3.00033e-17    4.11471e-18        0.00000
      2.01994    3.64422e-17    4.31810e-18        0.00000
      2.02218    3.36892e-17    4.09724e-18        0.00000
      2.02441    3.79161e-17    4.17743e-18        0.00000
      2.02665    3.24858e-17    3.87355e-18        0.00000
      2.02888    3.52343e-17    3.68319e-18        0.00000
      2.03111    3.69841e-17    3.91758e-18        0.00000
      2.03334    4.03660e-17    4.20684e-18        0.00000
      2.03557    3.47562e-17    4.12556e-18        0.00000
      2.03780    3.16580e-17    3.73132e-18        0.00000
      2.04002    3.25370e-17    3.65879e-18        0.00000
      2.04224    3.39604e-17    3.73650e-18        0.00000
      2.04446    3.77405e-17    3.67694e-18        0.00000
      2.04668    4.19009e-17    4.09768e-18        0.00000
      2.04890    4.67491e-17    4.31217e-18        0.00000
      2.05111    4.08974e-17    3.85912e-18        0.00000
      2.05332    3.59993e-17    3.64996e-18        0.00000
      2.05553    3.61989e-17    3.63407e-18        0.00000
      2.05774    4.40691e-17    3.62808e-18        0.00000
      2.05995    3.63220e-17    3.50377e-18        0.00000
      2.06215    3.63950e-17    3.65594e-18        0.00000
      2.06435    3.60048e-17    3.54771e-18        0.00000
      2.06655    3.51112e-17    3.09328e-18        0.00000
      2.06875    3.71180e-17    2.85197e-18        0.00000
      2.07095    3.52177e-17    2.78469e-18        0.00000
      2.07314    3.94820e-17    2.73134e-18        0.00000
      2.07534    3.54837e-17    2.79141e-18        0.00000
      2.07753    4.11075e-17    2.73947e-18        0.00000
      2.07972    3.91490e-17    2.70846e-18        0.00000
      2.08190    3.57405e-17    2.60751e-18        0.00000
      2.08409    4.13123e-17    2.37912e-18        0.00000
      2.08627    3.50449e-17    2.36459e-18        0.00000
      2.08845    3.76797e-17    2.34825e-18        0.00000
      2.09063    3.60588e-17    2.30890e-18        0.00000
      2.09281    3.72295e-17    2.28859e-18        0.00000
      2.09498    4.09583e-17    2.18634e-18        0.00000
      2.09716    3.97894e-17    2.18240e-18        0.00000
      2.09933    3.53081e-17    2.25104e-18        0.00000
      2.10150    3.56457e-17    2.25595e-18        0.00000
      2.10367    3.96719e-17    2.33960e-18        0.00000
      2.10583    4.31241e-17    2.41931e-18        0.00000
      2.10800    3.69440e-17    2.55833e-18        0.00000
      2.11016    3.59914e-17    2.68887e-18        0.00000
      2.11232    3.60415e-17    2.72934e-18        0.00000
      2.11448    3.36469e-17    2.76247e-18        0.00000
      2.11663    4.04898e-17    2.83587e-18        0.00000
      2.11879    4.22401e-17    2.81138e-18        0.00000
      2.12094    3.60347e-17    2.68648e-18        0.00000
      2.12309    3.09938e-17    2.62996e-18        0.00000
      2.12524    3.16444e-17    2.62974e-18        0.00000
      2.12738    3.72082e-17    2.45918e-18        0.00000
      2.12953    3.27070e-17    2.36325e-18        0.00000
      2.13167    3.24649e-17    2.27927e-18        0.00000
      2.13381    3.19280e-17    2.06086e-18        0.00000
      2.13595    3.26695e-17    1.86940e-18        0.00000
      2.13808    3.33279e-17    1.87782e-18        0.00000
      2.14022    3.41272e-17    1.89501e-18        0.00000
      2.14235    3.45632e-17    2.33159e-18        0.00000
      2.14448    3.14892e-17    2.71932e-18        0.00000
      2.14661    3.42684e-17    3.03476e-18        0.00000
      2.14874    3.03162e-17    3.00937e-18        0.00000
      2.15086    2.74974e-17    3.06946e-18        0.00000
      2.15298    3.20769e-17    3.08866e-18        0.00000
      2.15510    3.15618e-17    3.08044e-18        0.00000
      2.15722    3.05304e-17    3.04692e-18        0.00000
      2.15934    3.34407e-17    2.85615e-18        0.00000
      2.16145    3.42026e-17    2.42970e-18        0.00000
      2.16356    2.98838e-17    2.21021e-18        0.00000
      2.16567    2.89679e-17    2.17141e-18        0.00000
      2.16778    3.59958e-17    2.02640e-18        0.00000
      2.16989    2.98249e-17    2.06174e-18        0.00000
      2.17199    2.90481e-17    2.38214e-18        0.00000
      2.17409    2.96011e-17    2.61240e-18        0.00000
      2.17619    3.02710e-17    2.66157e-18        0.00000
      2.17829    3.08182e-17    2.71159e-18        0.00000
      2.18039    2.95742e-17    2.74693e-18        0.00000
      2.18248    2.57043e-17    2.73439e-18        0.00000
      2.18457    3.01017e-17    2.73329e-18        0.00000
      2.18666    2.89623e-17    2.90494e-18        0.00000
      2.18875    2.98310e-17    3.06536e-18        0.00000
      2.19084    2.76680e-17    2.93860e-18        0.00000
      2.19292    2.55688e-17    2.94277e-18        0.00000
      2.19500    2.84787e-17    2.97556e-18        0.00000
      2.19708    2.70616e-17    2.98066e-18        0.00000
      2.19916    2.43208e-17    2.96464e-18        0.00000
      2.20123    2.86050e-17    2.98939e-18        0.00000
      2.20330    2.82553e-17    3.00144e-18        0.00000
      2.20537    2.86620e-17    2.95963e-18        0.00000
      2.20744    2.58191e-17    2.89247e-18        0.00000
      2.20951    2.75354e-17    2.84377e-18        0.00000
      2.21157    2.49467e-17    2.81716e-18        0.00000
      2.21363    3.11666e-17    2.75114e-18        0.00000
      2.21569    2.92029e-17    2.65863e-18        0.00000
      2.21775    3.00747e-17    2.67133e-18        0.00000
      2.21981    2.41838e-17    2.71328e-18        0.00000
      2.22186    2.44481e-17    2.61570e-18        0.00000
      2.22391    2.87202e-17    2.48959e-18        0.00000
      2.22596    2.36623e-17    2.60494e-18        0.00000
      2.22800    2.48736e-17    2.64569e-18        0.00000
      2.23005    2.61537e-17    2.71784e-18        0.00000
      2.23209    2.50921e-17    2.63840e-18        0.00000
      2.23413    2.21497e-17    2.55856e-18        0.00000
      2.23617    2.47646e-17    2.50594e-18        0.00000
      2.23820    2.73672e-17    2.49580e-18        0.00000
      2.24024    2.42907e-17    2.40627e-18        0.00000
      2.24227    2.63060e-17    2.22200e-18        0.00000
      2.24429    2.75192e-17    2.24794e-18        0.00000
      2.24632    2.40649e-17    2.33493e-18        0.00000
      2.24834    2.30910e-17    2.37114e-18        0.00000
      2.25037    2.40395e-17    2.36837e-18        0.00000
      2.25238    2.28584e-17    2.43508e-18        0.00000
      2.25440    2.32175e-17    2.31697e-18        0.00000
      2.25642    2.89952e-17    2.29296e-18        0.00000
      2.25843    2.36106e-17    2.31563e-18        0.00000
      2.26044    2.64097e-17    2.25087e-18        0.00000
      2.26245    2.49419e-17    2.28019e-18        0.00000
      2.26445    2.34859e-17    2.14811e-18        0.00000
      2.26645    2.61941e-17    2.20732e-18        0.00000
      2.26845    2.42135e-17    2.26346e-18        0.00000
      2.27045    2.45101e-17    2.26718e-18        0.00000
      2.27245    2.21693e-17    2.26566e-18        0.00000
      2.27444    2.53063e-17    2.26635e-18        0.00000
      2.27643    2.48631e-17    2.25401e-18        0.00000
      2.27842    2.52022e-17    2.23333e-18        0.00000
      2.28041    2.37134e-17    2.24733e-18        0.00000
      2.28239    2.30437e-17    2.19269e-18        0.00000
      2.28437    2.15323e-17    2.14597e-18        0.00000
      2.28635    2.47378e-17    2.13158e-18        0.00000
      2.28833    2.30605e-17    2.16041e-18        0.00000
      2.29030    2.49123e-17    2.19941e-18        0.00000
      2.29228    2.10636e-17    2.23863e-18        0.00000
      2.29425    2.75103e-17    2.26922e-18        0.00000
      2.29621    1.62495e-17    2.30215e-18        0.00000
      2.29818    2.18760e-17    2.33317e-18        0.00000
      2.30014    1.94779e-17    2.33104e-18        0.00000
      2.30210    2.57663e-17    2.31499e-18        0.00000
      2.30406    2.62827e-17    2.35361e-18        0.00000
      2.30601    2.13181e-17    2.29390e-18        0.00000
      2.30797    2.18532e-17    2.25083e-18        0.00000
      2.30992    2.56932e-17    2.24634e-18        0.00000
      2.31186    2.39333e-17    2.32095e-18        0.00000
      2.31381    2.08003e-17    2.31937e-18        0.00000
      2.31575    2.00981e-17    2.35622e-18        0.00000
      2.31769    2.68883e-17    2.38315e-18        0.00000
      2.31963    2.45193e-17    2.40866e-18        0.00000
      2.32157    2.12540e-17    2.43304e-18        0.00000
      2.32350    2.29000e-17    2.44396e-18        0.00000
      2.32543    2.27652e-17    2.44246e-18        0.00000
      2.32736    2.74225e-17    2.42524e-18        0.00000
      2.32929    2.40437e-17    2.40513e-18        0.00000
      2.33121    2.05827e-17    2.41215e-18        0.00000
      2.33313    2.56406e-17    2.44206e-18        0.00000
      2.33505    2.20582e-17    2.47141e-18        0.00000
      2.33697    2.27454e-17    2.49939e-18        0.00000
      2.33888    2.13588e-17    2.53472e-18        0.00000
      2.34079    2.33689e-17    2.57918e-18        0.00000
      2.34270    2.24640e-17    2.64420e-18        0.00000
      2.34461    2.35675e-17    2.68958e-18        0.00000
      2.34651    2.27297e-17    2.75571e-18        0.00000
      2.34842    1.99432e-17    2.78469e-18        0.00000
      2.35032    2.24152e-17    2.81776e-18        0.00000
      2.35221    2.63817e-17    2.83863e-18        0.00000
      2.35411    2.61848e-17    2.85033e-18        0.00000
      2.35600    2.27955e-17    2.83497e-18        0.00000
      2.35789    2.62736e-17    2.82707e-18        0.00000
      2.35978    2.45881e-17    2.80944e-18        0.00000
      2.36167    2.22961e-17    2.79636e-18        0.00000
      2.36355    2.72065e-17    2.84115e-18        0.00000
      2.36543    2.23730e-17    2.90861e-18        0.00000
      2.36731    2.06811e-17    2.99896e-18        0.00000
      2.36919    2.43031e-17    3.05079e-18        0.00000
      2.37106    2.19667e-17    3.10752e-18        0.00000
      2.37293    2.26327e-17    3.15477e-18        0.00000
      2.37480    2.33391e-17    3.19568e-18        0.00000
      2.37667    2.07589e-17    3.37087e-18        0.00000
      2.37854    2.02544e-17    3.16267e-18        0.00000
      2.38040    2.28771e-17    3.08499e-18        0.00000
      2.38226    2.03009e-17    3.07199e-18        0.00000
      2.38412    2.26081e-17    3.11277e-18        0.00000
      2.38598    2.33249e-17    3.11820e-18        0.00000
      2.38783    2.09841e-17    3.11066e-18        0.00000
      2.38968    2.23407e-17    3.15988e-18        0.00000
      2.39154    2.54232e-17    3.16096e-18        0.00000
      2.39338    1.81565e-17    3.13526e-18        0.00000
      2.39523    1.93824e-17    3.14912e-18        0.00000
      2.39707    2.34078e-17    3.14881e-18        0.00000
      2.39892    1.76290e-17    3.15341e-18        0.00000
      2.40076    2.07827e-17    3.18153e-18        0.00000
      2.40260    2.06740e-17    3.21042e-18        0.00000
      2.40443    1.75016e-17    3.23630e-18        0.00000
      2.40627    2.20878e-17    3.26540e-18        0.00000
      2.40810    2.12261e-17    3.34358e-18        0.00000
      2.40993    2.10716e-17    3.46621e-18        0.00000
      2.41176    2.45819e-17    3.62498e-18        0.00000
      2.41359    2.12089e-17    3.61896e-18        0.00000
      2.41541    2.22323e-17    3.63017e-18        0.00000
      2.41724    1.81824e-17    3.64237e-18        0.00000
      2.41906    1.98485e-17    3.70284e-18        0.00000
      2.42088    2.31600e-17    3.65582e-18        0.00000
      2.42270    2.13891e-17    3.60229e-18        0.00000
      2.42452    2.24297e-17    3.55084e-18        0.00000
      2.42633    2.39922e-17    3.54791e-18        0.00000
      2.42815    2.25112e-17    3.77574e-18        0.00000
      2.42996    2.00485e-17    3.82312e-18        0.00000
      2.43177    1.83775e-17    3.84763e-18        0.00000
      2.43358    1.86946e-17    3.83624e-18        0.00000
      2.43539    1.51718e-17    3.83875e-18        0.00000
      2.43719    2.07102e-17    3.95426e-18        0.00000
      2.43900    1.94253e-17    4.15982e-18        0.00000
      2.44080    1.76530e-17    4.20022e-18        0.00000
      2.44261    1.36850e-17    4.26486e-18        0.00000
      2.44441    2.11587e-17    4.29200e-18        0.00000
      2.44621    1.82717e-17    4.39779e-18        0.00000
      2.44801    2.37002e-17    4.47570e-18        0.00000
      2.44981    1.09917e-17    4.55260e-18        0.00000
      2.45161    1.83210e-17    4.44008e-18        0.00000
      2.45340    1.66810e-17    4.37497e-18        0.00000
      2.45520    1.46899e-17    4.33110e-18        0.00000
      2.45700    1.43382e-17    4.28196e-18        0.00000
      2.45879    2.50391e-17    4.22744e-18        0.00000
      2.46058    1.69212e-17    4.20363e-18        0.00000
      2.46238    2.34420e-17    4.25863e-18        0.00000
      2.46417    2.05088e-17    4.57755e-18        0.00000
      2.46596    2.85784e-17    4.81303e-18        0.00000
      2.46775    2.13332e-17    4.84272e-18        0.00000
      2.46954    1.68616e-17    4.88078e-18        0.00000
      2.47134    1.57503e-17    4.93378e-18        0.00000
      2.47313    2.18150e-17    5.06894e-18        0.00000
      2.47492    2.62792e-17    5.36859e-18        0.00000
      2.47671    3.38846e-17    5.50316e-18        0.00000
      2.47850    2.43807e-17    5.71107e-18        0.00000
      2.48029    3.15805e-17    5.81496e-18        0.00000
      2.48208    2.15789e-17    6.45241e-18        0.00000
      2.48387    2.38075e-17    6.80747e-18        0.00000
      2.48566    2.87631e-17    7.13358e-18        0.00000
      2.48745    3.88904e-17    7.03625e-18        0.00000
      2.48924    3.98882e-17    7.18727e-18        0.00000
      2.49103    3.08268e-17    7.12456e-18        0.00000
      2.49283    2.21063e-17    6.85397e-18        0.00000
      2.49462    2.88272e-17    6.73303e-18        0.00000
      2.49641    2.37842e-17    7.29026e-18        0.00000
      2.49821    3.54068e-17    6.87732e-18        0.00000
      2.50000    2.84303e-17    6.95247e-18        0.00000
      2.50180    2.57443e-17    6.94133e-18        0.00000
      2.50360    1.93499e-17    7.27257e-18        0.00000
      2.50540    2.04832e-17    7.75073e-18        0.00000
      2.50720    7.95766e-18    8.64737e-18        0.00000
      2.50900    1.23852e-17    9.26410e-18        0.00000
      2.51080    2.94656e-17    9.87131e-18        0.00000
      2.51261    2.04674e-17    1.01032e-17        0.00000
      2.51441    7.12871e-18    1.03137e-17        0.00000
      2.51622    8.55050e-18    1.07242e-17        0.00000
      2.51803    2.23913e-17    1.13091e-17        0.00000
      2.51984    2.39291e-17    1.17567e-17        0.00000
      2.52165   -4.66818e-19    1.23423e-17        0.00000
      2.52347    2.64392e-17    1.33829e-17        0.00000
      2.52529    2.72881e-18    1.42107e-17        0.00000
      2.52711   -5.06993e-18    1.58952e-17        0.00000
      2.52893   -8.38789e-18    1.79180e-17        0.00000
      2.53076    2.92096e-17    1.93141e-17        0.00000
      2.53259    1.14785e-18    1.99620e-17        0.00000
      2.53442    2.98817e-17    2.13145e-17        0.00000
      2.53625    3.17381e-17    2.30722e-17        0.00000
      2.53809    4.26759e-17    2.43153e-17        0.00000
      2.53993    1.36967e-17    2.62891e-17        0.00000
      2.54178    6.91512e-17    2.80647e-17        0.00000
      2.54363    3.07118e-17    3.08381e-17        0.00000
      2.54548            NaN            NaN        0.00000


==> anc/KCWI_60558.64.dat <==
3.277000000000000000e+03 3.279000000000000000e+03 3.283000000000000000e+03 3.286000000000000000e+03 3.287000000000000000e+03 3.293000000000000000e+03 3.294000000000000000e+03 3.295000000000000000e+03 3.296000000000000000e+03 3.302000000000000000e+03 3.303000000000000000e+03 3.305000000000000000e+03 3.307000000000000000e+03 3.308000000000000000e+03 3.309000000000000000e+03 3.310000000000000000e+03 3.312000000000000000e+03 3.313000000000000000e+03 3.314000000000000000e+03 3.317000000000000000e+03 3.318000000000000000e+03 3.322000000000000000e+03 3.323000000000000000e+03 3.324000000000000000e+03 3.326000000000000000e+03 3.327000000000000000e+03 3.328000000000000000e+03 3.330000000000000000e+03 3.332000000000000000e+03 3.333000000000000000e+03 3.334000000000000000e+03 3.335000000000000000e+03 3.337000000000000000e+03 3.338000000000000000e+03 3.339000000000000000e+03 3.342000000000000000e+03 3.344000000000000000e+03 3.345000000000000000e+03 3.346000000000000000e+03 3.349000000000000000e+03 3.350000000000000000e+03 3.352000000000000000e+03 3.353000000000000000e+03 3.354000000000000000e+03 3.355000000000000000e+03 3.358000000000000000e+03 3.359000000000000000e+03 3.361000000000000000e+03 3.362000000000000000e+03 3.363000000000000000e+03 3.364000000000000000e+03 3.365000000000000000e+03 3.366000000000000000e+03 3.367000000000000000e+03 3.368000000000000000e+03 3.369000000000000000e+03 3.370000000000000000e+03 3.371000000000000000e+03 3.372000000000000000e+03 3.373000000000000000e+03 3.374000000000000000e+03 3.375000000000000000e+03 3.376000000000000000e+03 3.377000000000000000e+03 3.378000000000000000e+03 3.379000000000000000e+03 3.380000000000000000e+03 3.381000000000000000e+03 3.382000000000000000e+03 3.383000000000000000e+03 3.384000000000000000e+03 3.385000000000000000e+03 3.386000000000000000e+03 3.387000000000000000e+03 3.388000000000000000e+03 3.389000000000000000e+03 3.390000000000000000e+03 3.391000000000000000e+03 3.392000000000000000e+03 3.393000000000000000e+03 3.394000000000000000e+03 3.395000000000000000e+03 3.396000000000000000e+03 3.397000000000000000e+03 3.398000000000000000e+03 3.399000000000000000e+03 3.400000000000000000e+03 3.401000000000000000e+03 3.402000000000000000e+03 3.403000000000000000e+03 3.404000000000000000e+03 3.405000000000000000e+03 3.406000000000000000e+03 3.407000000000000000e+03 3.408000000000000000e+03 3.409000000000000000e+03 3.410000000000000000e+03 3.411000000000000000e+03 3.412000000000000000e+03 3.413000000000000000e+03 3.414000000000000000e+03 3.415000000000000000e+03 3.416000000000000000e+03 3.417000000000000000e+03 3.418000000000000000e+03 3.419000000000000000e+03 3.420000000000000000e+03 3.421000000000000000e+03 3.422000000000000000e+03 3.423000000000000000e+03 3.424000000000000000e+03 3.425000000000000000e+03 3.426000000000000000e+03 3.427000000000000000e+03 3.428000000000000000e+03 3.429000000000000000e+03 3.430000000000000000e+03 3.431000000000000000e+03 3.432000000000000000e+03 3.433000000000000000e+03 3.434000000000000000e+03 3.435000000000000000e+03 3.436000000000000000e+03 3.437000000000000000e+03 3.438000000000000000e+03 3.439000000000000000e+03 3.440000000000000000e+03 3.441000000000000000e+03 3.442000000000000000e+03 3.443000000000000000e+03 3.444000000000000000e+03 3.445000000000000000e+03 3.446000000000000000e+03 3.447000000000000000e+03 3.448000000000000000e+03 3.449000000000000000e+03 3.450000000000000000e+03 3.451000000000000000e+03 3.452000000000000000e+03 3.453000000000000000e+03 3.454000000000000000e+03 3.455000000000000000e+03 3.456000000000000000e+03 3.457000000000000000e+03 3.458000000000000000e+03 3.459000000000000000e+03 3.460000000000000000e+03 3.461000000000000000e+03 3.462000000000000000e+03 3.463000000000000000e+03 3.464000000000000000e+03 3.465000000000000000e+03 3.466000000000000000e+03 3.467000000000000000e+03 3.468000000000000000e+03 3.469000000000000000e+03 3.470000000000000000e+03 3.471000000000000000e+03 3.472000000000000000e+03 3.473000000000000000e+03 3.474000000000000000e+03 3.475000000000000000e+03 3.476000000000000000e+03 3.477000000000000000e+03 3.478000000000000000e+03 3.479000000000000000e+03 3.480000000000000000e+03 3.481000000000000000e+03 3.482000000000000000e+03 3.483000000000000000e+03 3.484000000000000000e+03 3.485000000000000000e+03 3.486000000000000000e+03 3.487000000000000000e+03 3.488000000000000000e+03 3.489000000000000000e+03 3.490000000000000000e+03 3.491000000000000000e+03 3.492000000000000000e+03 3.493000000000000000e+03 3.494000000000000000e+03 3.495000000000000000e+03 3.496000000000000000e+03 3.497000000000000000e+03 3.498000000000000000e+03 3.499000000000000000e+03 3.500000000000000000e+03 3.501000000000000000e+03 3.502000000000000000e+03 3.503000000000000000e+03 3.504000000000000000e+03 3.505000000000000000e+03 3.506000000000000000e+03 3.507000000000000000e+03 3.508000000000000000e+03 3.509000000000000000e+03 3.510000000000000000e+03 3.511000000000000000e+03 3.512000000000000000e+03 3.513000000000000000e+03 3.514000000000000000e+03 3.515000000000000000e+03 3.516000000000000000e+03 3.517000000000000000e+03 3.518000000000000000e+03 3.519000000000000000e+03 3.520000000000000000e+03 3.521000000000000000e+03 3.522000000000000000e+03 3.523000000000000000e+03 3.524000000000000000e+03 3.525000000000000000e+03 3.526000000000000000e+03 3.527000000000000000e+03 3.528000000000000000e+03 3.529000000000000000e+03 3.530000000000000000e+03 3.531000000000000000e+03 3.532000000000000000e+03 3.533000000000000000e+03 3.534000000000000000e+03 3.535000000000000000e+03 3.536000000000000000e+03 3.537000000000000000e+03 3.538000000000000000e+03 3.539000000000000000e+03 3.540000000000000000e+03 3.541000000000000000e+03 3.542000000000000000e+03 3.543000000000000000e+03 3.544000000000000000e+03 3.545000000000000000e+03 3.546000000000000000e+03 3.547000000000000000e+03 3.548000000000000000e+03 3.549000000000000000e+03 3.550000000000000000e+03 3.551000000000000000e+03 3.552000000000000000e+03 3.553000000000000000e+03 3.554000000000000000e+03 3.555000000000000000e+03 3.556000000000000000e+03 3.557000000000000000e+03 3.558000000000000000e+03 3.559000000000000000e+03 3.560000000000000000e+03 3.561000000000000000e+03 3.562000000000000000e+03 3.563000000000000000e+03 3.564000000000000000e+03 3.565000000000000000e+03 3.566000000000000000e+03 3.567000000000000000e+03 3.568000000000000000e+03 3.569000000000000000e+03 3.570000000000000000e+03 3.571000000000000000e+03 3.572000000000000000e+03 3.573000000000000000e+03 3.574000000000000000e+03 3.575000000000000000e+03 3.576000000000000000e+03 3.577000000000000000e+03 3.578000000000000000e+03 3.579000000000000000e+03 3.580000000000000000e+03 3.581000000000000000e+03 3.582000000000000000e+03 3.583000000000000000e+03 3.584000000000000000e+03 3.585000000000000000e+03 3.586000000000000000e+03 3.587000000000000000e+03 3.588000000000000000e+03 3.589000000000000000e+03 3.590000000000000000e+03 3.591000000000000000e+03 3.592000000000000000e+03 3.593000000000000000e+03 3.594000000000000000e+03 3.595000000000000000e+03 3.596000000000000000e+03 3.597000000000000000e+03 3.598000000000000000e+03 3.599000000000000000e+03 3.600000000000000000e+03 3.601000000000000000e+03 3.602000000000000000e+03 3.603000000000000000e+03 3.604000000000000000e+03 3.605000000000000000e+03 3.606000000000000000e+03 3.607000000000000000e+03 3.608000000000000000e+03 3.609000000000000000e+03 3.610000000000000000e+03 3.611000000000000000e+03 3.612000000000000000e+03 3.613000000000000000e+03 3.614000000000000000e+03 3.615000000000000000e+03 3.616000000000000000e+03 3.617000000000000000e+03 3.618000000000000000e+03 3.619000000000000000e+03 3.620000000000000000e+03 3.621000000000000000e+03 3.622000000000000000e+03 3.623000000000000000e+03 3.624000000000000000e+03 3.625000000000000000e+03 3.626000000000000000e+03 3.627000000000000000e+03 3.628000000000000000e+03 3.629000000000000000e+03 3.630000000000000000e+03 3.631000000000000000e+03 3.632000000000000000e+03 3.633000000000000000e+03 3.634000000000000000e+03 3.635000000000000000e+03 3.636000000000000000e+03 3.637000000000000000e+03 3.638000000000000000e+03 3.639000000000000000e+03 3.640000000000000000e+03 3.641000000000000000e+03 3.642000000000000000e+03 3.643000000000000000e+03 3.644000000000000000e+03 3.645000000000000000e+03 3.646000000000000000e+03 3.647000000000000000e+03 3.648000000000000000e+03 3.649000000000000000e+03 3.650000000000000000e+03 3.651000000000000000e+03 3.652000000000000000e+03 3.653000000000000000e+03 3.654000000000000000e+03 3.655000000000000000e+03 3.656000000000000000e+03 3.657000000000000000e+03 3.658000000000000000e+03 3.659000000000000000e+03 3.660000000000000000e+03 3.661000000000000000e+03 3.662000000000000000e+03 3.663000000000000000e+03 3.664000000000000000e+03 3.665000000000000000e+03 3.666000000000000000e+03 3.667000000000000000e+03 3.668000000000000000e+03 3.669000000000000000e+03 3.670000000000000000e+03 3.671000000000000000e+03 3.672000000000000000e+03 3.673000000000000000e+03 3.674000000000000000e+03 3.675000000000000000e+03 3.676000000000000000e+03 3.677000000000000000e+03 3.678000000000000000e+03 3.679000000000000000e+03 3.680000000000000000e+03 3.681000000000000000e+03 3.682000000000000000e+03 3.683000000000000000e+03 3.684000000000000000e+03 3.685000000000000000e+03 3.686000000000000000e+03 3.687000000000000000e+03 3.688000000000000000e+03 3.689000000000000000e+03 3.690000000000000000e+03 3.691000000000000000e+03 3.692000000000000000e+03 3.693000000000000000e+03 3.694000000000000000e+03 3.695000000000000000e+03 3.696000000000000000e+03 3.697000000000000000e+03 3.698000000000000000e+03 3.699000000000000000e+03 3.700000000000000000e+03 3.701000000000000000e+03 3.702000000000000000e+03 3.703000000000000000e+03 3.704000000000000000e+03 3.705000000000000000e+03 3.706000000000000000e+03 3.707000000000000000e+03 3.708000000000000000e+03 3.709000000000000000e+03 3.710000000000000000e+03 3.711000000000000000e+03 3.712000000000000000e+03 3.713000000000000000e+03 3.714000000000000000e+03 3.715000000000000000e+03 3.716000000000000000e+03 3.717000000000000000e+03 3.718000000000000000e+03 3.719000000000000000e+03 3.720000000000000000e+03 3.721000000000000000e+03 3.722000000000000000e+03 3.723000000000000000e+03 3.724000000000000000e+03 3.725000000000000000e+03 3.726000000000000000e+03 3.727000000000000000e+03 3.728000000000000000e+03 3.729000000000000000e+03 3.730000000000000000e+03 3.731000000000000000e+03 3.732000000000000000e+03 3.733000000000000000e+03 3.734000000000000000e+03 3.735000000000000000e+03 3.736000000000000000e+03 3.737000000000000000e+03 3.738000000000000000e+03 3.739000000000000000e+03 3.740000000000000000e+03 3.741000000000000000e+03 3.742000000000000000e+03 3.743000000000000000e+03 3.744000000000000000e+03 3.745000000000000000e+03 3.746000000000000000e+03 3.747000000000000000e+03 3.748000000000000000e+03 3.749000000000000000e+03 3.750000000000000000e+03 3.751000000000000000e+03 3.752000000000000000e+03 3.753000000000000000e+03 3.754000000000000000e+03 3.755000000000000000e+03 3.756000000000000000e+03 3.757000000000000000e+03 3.758000000000000000e+03 3.759000000000000000e+03 3.760000000000000000e+03 3.761000000000000000e+03 3.762000000000000000e+03 3.763000000000000000e+03 3.764000000000000000e+03 3.765000000000000000e+03 3.766000000000000000e+03 3.767000000000000000e+03 3.768000000000000000e+03 3.769000000000000000e+03 3.770000000000000000e+03 3.771000000000000000e+03 3.772000000000000000e+03 3.773000000000000000e+03 3.774000000000000000e+03 3.775000000000000000e+03 3.776000000000000000e+03 3.777000000000000000e+03 3.778000000000000000e+03 3.779000000000000000e+03 3.780000000000000000e+03 3.781000000000000000e+03 3.782000000000000000e+03 3.783000000000000000e+03 3.784000000000000000e+03 3.785000000000000000e+03 3.786000000000000000e+03 3.787000000000000000e+03 3.788000000000000000e+03 3.789000000000000000e+03 3.790000000000000000e+03 3.791000000000000000e+03 3.792000000000000000e+03 3.793000000000000000e+03 3.794000000000000000e+03 3.795000000000000000e+03 3.796000000000000000e+03 3.797000000000000000e+03 3.798000000000000000e+03 3.799000000000000000e+03 3.800000000000000000e+03 3.801000000000000000e+03 3.802000000000000000e+03 3.803000000000000000e+03 3.804000000000000000e+03 3.805000000000000000e+03 3.806000000000000000e+03 3.807000000000000000e+03 3.808000000000000000e+03 3.809000000000000000e+03 3.810000000000000000e+03 3.811000000000000000e+03 3.812000000000000000e+03 3.813000000000000000e+03 3.814000000000000000e+03 3.815000000000000000e+03 3.816000000000000000e+03 3.817000000000000000e+03 3.818000000000000000e+03 3.819000000000000000e+03 3.820000000000000000e+03 3.821000000000000000e+03 3.822000000000000000e+03 3.823000000000000000e+03 3.824000000000000000e+03 3.825000000000000000e+03 3.826000000000000000e+03 3.827000000000000000e+03 3.828000000000000000e+03 3.829000000000000000e+03 3.830000000000000000e+03 3.831000000000000000e+03 3.832000000000000000e+03 3.833000000000000000e+03 3.834000000000000000e+03 3.835000000000000000e+03 3.836000000000000000e+03 3.837000000000000000e+03 3.838000000000000000e+03 3.839000000000000000e+03 3.840000000000000000e+03 3.841000000000000000e+03 3.842000000000000000e+03 3.843000000000000000e+03 3.844000000000000000e+03 3.845000000000000000e+03 3.846000000000000000e+03 3.847000000000000000e+03 3.848000000000000000e+03 3.849000000000000000e+03 3.850000000000000000e+03 3.851000000000000000e+03 3.852000000000000000e+03 3.853000000000000000e+03 3.854000000000000000e+03 3.855000000000000000e+03 3.856000000000000000e+03 3.857000000000000000e+03 3.858000000000000000e+03 3.859000000000000000e+03 3.860000000000000000e+03 3.861000000000000000e+03 3.862000000000000000e+03 3.863000000000000000e+03 3.864000000000000000e+03 3.865000000000000000e+03 3.866000000000000000e+03 3.867000000000000000e+03 3.868000000000000000e+03 3.869000000000000000e+03 3.870000000000000000e+03 3.871000000000000000e+03 3.872000000000000000e+03 3.873000000000000000e+03 3.874000000000000000e+03 3.875000000000000000e+03 3.876000000000000000e+03 3.877000000000000000e+03 3.878000000000000000e+03 3.879000000000000000e+03 3.880000000000000000e+03 3.881000000000000000e+03 3.882000000000000000e+03 3.883000000000000000e+03 3.884000000000000000e+03 3.885000000000000000e+03 3.886000000000000000e+03 3.887000000000000000e+03 3.888000000000000000e+03 3.889000000000000000e+03 3.890000000000000000e+03 3.891000000000000000e+03 3.892000000000000000e+03 3.893000000000000000e+03 3.894000000000000000e+03 3.895000000000000000e+03 3.896000000000000000e+03 3.897000000000000000e+03 3.898000000000000000e+03 3.899000000000000000e+03 3.900000000000000000e+03 3.901000000000000000e+03 3.902000000000000000e+03 3.903000000000000000e+03 3.904000000000000000e+03 3.905000000000000000e+03 3.906000000000000000e+03 3.907000000000000000e+03 3.908000000000000000e+03 3.909000000000000000e+03 3.910000000000000000e+03 3.911000000000000000e+03 3.912000000000000000e+03 3.913000000000000000e+03 3.914000000000000000e+03 3.915000000000000000e+03 3.916000000000000000e+03 3.917000000000000000e+03 3.918000000000000000e+03 3.919000000000000000e+03 3.920000000000000000e+03 3.921000000000000000e+03 3.922000000000000000e+03 3.923000000000000000e+03 3.924000000000000000e+03 3.925000000000000000e+03 3.926000000000000000e+03 3.927000000000000000e+03 3.928000000000000000e+03 3.929000000000000000e+03 3.930000000000000000e+03 3.931000000000000000e+03 3.932000000000000000e+03 3.933000000000000000e+03 3.934000000000000000e+03 3.935000000000000000e+03 3.936000000000000000e+03 3.937000000000000000e+03 3.938000000000000000e+03 3.939000000000000000e+03 3.940000000000000000e+03 3.941000000000000000e+03 3.942000000000000000e+03 3.943000000000000000e+03 3.944000000000000000e+03 3.945000000000000000e+03 3.946000000000000000e+03 3.947000000000000000e+03 3.948000000000000000e+03 3.949000000000000000e+03 3.950000000000000000e+03 3.951000000000000000e+03 3.952000000000000000e+03 3.953000000000000000e+03 3.954000000000000000e+03 3.955000000000000000e+03 3.956000000000000000e+03 3.957000000000000000e+03 3.958000000000000000e+03 3.959000000000000000e+03 3.960000000000000000e+03 3.961000000000000000e+03 3.962000000000000000e+03 3.963000000000000000e+03 3.964000000000000000e+03 3.965000000000000000e+03 3.966000000000000000e+03 3.967000000000000000e+03 3.968000000000000000e+03 3.969000000000000000e+03 3.970000000000000000e+03 3.971000000000000000e+03 3.972000000000000000e+03 3.973000000000000000e+03 3.974000000000000000e+03 3.975000000000000000e+03 3.976000000000000000e+03 3.977000000000000000e+03 3.978000000000000000e+03 3.979000000000000000e+03 3.980000000000000000e+03 3.981000000000000000e+03 3.982000000000000000e+03 3.983000000000000000e+03 3.984000000000000000e+03 3.985000000000000000e+03 3.986000000000000000e+03 3.987000000000000000e+03 3.988000000000000000e+03 3.989000000000000000e+03 3.990000000000000000e+03 3.991000000000000000e+03 3.992000000000000000e+03 3.993000000000000000e+03 3.994000000000000000e+03 3.995000000000000000e+03 3.996000000000000000e+03 3.997000000000000000e+03 3.998000000000000000e+03 3.999000000000000000e+03 4.000000000000000000e+03 4.001000000000000000e+03 4.002000000000000000e+03 4.003000000000000000e+03 4.004000000000000000e+03 4.005000000000000000e+03 4.006000000000000000e+03 4.007000000000000000e+03 4.008000000000000000e+03 4.009000000000000000e+03 4.010000000000000000e+03 4.011000000000000000e+03 4.012000000000000000e+03 4.013000000000000000e+03 4.014000000000000000e+03 4.015000000000000000e+03 4.016000000000000000e+03 4.017000000000000000e+03 4.018000000000000000e+03 4.019000000000000000e+03 4.020000000000000000e+03 4.021000000000000000e+03 4.022000000000000000e+03 4.023000000000000000e+03 4.024000000000000000e+03 4.025000000000000000e+03 4.026000000000000000e+03 4.027000000000000000e+03 4.028000000000000000e+03 4.029000000000000000e+03 4.030000000000000000e+03 4.031000000000000000e+03 4.032000000000000000e+03 4.033000000000000000e+03 4.034000000000000000e+03 4.035000000000000000e+03 4.036000000000000000e+03 4.037000000000000000e+03 4.038000000000000000e+03 4.039000000000000000e+03 4.040000000000000000e+03 4.041000000000000000e+03 4.042000000000000000e+03 4.043000000000000000e+03 4.044000000000000000e+03 4.045000000000000000e+03 4.046000000000000000e+03 4.047000000000000000e+03 4.048000000000000000e+03 4.049000000000000000e+03 4.050000000000000000e+03 4.051000000000000000e+03 4.052000000000000000e+03 4.053000000000000000e+03 4.054000000000000000e+03 4.055000000000000000e+03 4.056000000000000000e+03 4.057000000000000000e+03 4.058000000000000000e+03 4.059000000000000000e+03 4.060000000000000000e+03 4.061000000000000000e+03 4.062000000000000000e+03 4.063000000000000000e+03 4.064000000000000000e+03 4.065000000000000000e+03 4.066000000000000000e+03 4.067000000000000000e+03 4.068000000000000000e+03 4.069000000000000000e+03 4.070000000000000000e+03 4.071000000000000000e+03 4.072000000000000000e+03 4.073000000000000000e+03 4.074000000000000000e+03 4.075000000000000000e+03 4.076000000000000000e+03 4.077000000000000000e+03 4.078000000000000000e+03 4.079000000000000000e+03 4.080000000000000000e+03 4.081000000000000000e+03 4.082000000000000000e+03 4.083000000000000000e+03 4.084000000000000000e+03 4.085000000000000000e+03 4.086000000000000000e+03 4.087000000000000000e+03 4.088000000000000000e+03 4.089000000000000000e+03 4.090000000000000000e+03 4.091000000000000000e+03 4.092000000000000000e+03 4.093000000000000000e+03 4.094000000000000000e+03 4.095000000000000000e+03 4.096000000000000000e+03 4.097000000000000000e+03 4.098000000000000000e+03 4.099000000000000000e+03 4.100000000000000000e+03 4.101000000000000000e+03 4.102000000000000000e+03 4.103000000000000000e+03 4.104000000000000000e+03 4.105000000000000000e+03 4.106000000000000000e+03 4.107000000000000000e+03 4.108000000000000000e+03 4.109000000000000000e+03 4.110000000000000000e+03 4.111000000000000000e+03 4.112000000000000000e+03 4.113000000000000000e+03 4.114000000000000000e+03 4.115000000000000000e+03 4.116000000000000000e+03 4.117000000000000000e+03 4.118000000000000000e+03 4.119000000000000000e+03 4.120000000000000000e+03 4.121000000000000000e+03 4.122000000000000000e+03 4.123000000000000000e+03 4.124000000000000000e+03 4.125000000000000000e+03 4.126000000000000000e+03 4.127000000000000000e+03 4.128000000000000000e+03 4.129000000000000000e+03 4.130000000000000000e+03 4.131000000000000000e+03 4.132000000000000000e+03 4.133000000000000000e+03 4.134000000000000000e+03 4.135000000000000000e+03 4.136000000000000000e+03 4.137000000000000000e+03 4.138000000000000000e+03 4.139000000000000000e+03 4.140000000000000000e+03 4.141000000000000000e+03 4.142000000000000000e+03 4.143000000000000000e+03 4.144000000000000000e+03 4.145000000000000000e+03 4.146000000000000000e+03 4.147000000000000000e+03 4.148000000000000000e+03 4.149000000000000000e+03 4.150000000000000000e+03 4.151000000000000000e+03 4.152000000000000000e+03 4.153000000000000000e+03 4.154000000000000000e+03 4.155000000000000000e+03 4.156000000000000000e+03 4.157000000000000000e+03 4.158000000000000000e+03 4.159000000000000000e+03 4.160000000000000000e+03 4.161000000000000000e+03 4.162000000000000000e+03 4.163000000000000000e+03 4.164000000000000000e+03 4.165000000000000000e+03 4.166000000000000000e+03 4.167000000000000000e+03 4.168000000000000000e+03 4.169000000000000000e+03 4.170000000000000000e+03 4.171000000000000000e+03 4.172000000000000000e+03 4.173000000000000000e+03 4.174000000000000000e+03 4.175000000000000000e+03 4.176000000000000000e+03 4.177000000000000000e+03 4.178000000000000000e+03 4.179000000000000000e+03 4.180000000000000000e+03 4.181000000000000000e+03 4.182000000000000000e+03 4.183000000000000000e+03 4.184000000000000000e+03 4.185000000000000000e+03 4.186000000000000000e+03 4.187000000000000000e+03 4.188000000000000000e+03 4.189000000000000000e+03 4.190000000000000000e+03 4.191000000000000000e+03 4.192000000000000000e+03 4.193000000000000000e+03 4.194000000000000000e+03 4.195000000000000000e+03 4.196000000000000000e+03 4.197000000000000000e+03 4.198000000000000000e+03 4.199000000000000000e+03 4.200000000000000000e+03 4.201000000000000000e+03 4.202000000000000000e+03 4.203000000000000000e+03 4.204000000000000000e+03 4.205000000000000000e+03 4.206000000000000000e+03 4.207000000000000000e+03 4.208000000000000000e+03 4.209000000000000000e+03 4.210000000000000000e+03 4.211000000000000000e+03 4.212000000000000000e+03 4.213000000000000000e+03 4.214000000000000000e+03 4.215000000000000000e+03 4.216000000000000000e+03 4.217000000000000000e+03 4.218000000000000000e+03 4.219000000000000000e+03 4.220000000000000000e+03 4.221000000000000000e+03 4.222000000000000000e+03 4.223000000000000000e+03 4.224000000000000000e+03 4.225000000000000000e+03 4.226000000000000000e+03 4.227000000000000000e+03 4.228000000000000000e+03 4.229000000000000000e+03 4.230000000000000000e+03 4.231000000000000000e+03 4.232000000000000000e+03 4.233000000000000000e+03 4.234000000000000000e+03 4.235000000000000000e+03 4.236000000000000000e+03 4.237000000000000000e+03 4.238000000000000000e+03 4.239000000000000000e+03 4.240000000000000000e+03 4.241000000000000000e+03 4.242000000000000000e+03 4.243000000000000000e+03 4.244000000000000000e+03 4.245000000000000000e+03 4.246000000000000000e+03 4.247000000000000000e+03 4.248000000000000000e+03 4.249000000000000000e+03 4.250000000000000000e+03 4.251000000000000000e+03 4.252000000000000000e+03 4.253000000000000000e+03 4.254000000000000000e+03 4.255000000000000000e+03 4.256000000000000000e+03 4.257000000000000000e+03 4.258000000000000000e+03 4.259000000000000000e+03 4.260000000000000000e+03 4.261000000000000000e+03 4.262000000000000000e+03 4.263000000000000000e+03 4.264000000000000000e+03 4.265000000000000000e+03 4.266000000000000000e+03 4.267000000000000000e+03 4.268000000000000000e+03 4.269000000000000000e+03 4.270000000000000000e+03 4.271000000000000000e+03 4.272000000000000000e+03 4.273000000000000000e+03 4.274000000000000000e+03 4.275000000000000000e+03 4.276000000000000000e+03 4.277000000000000000e+03 4.278000000000000000e+03 4.279000000000000000e+03 4.280000000000000000e+03 4.281000000000000000e+03 4.282000000000000000e+03 4.283000000000000000e+03 4.284000000000000000e+03 4.285000000000000000e+03 4.286000000000000000e+03 4.287000000000000000e+03 4.288000000000000000e+03 4.289000000000000000e+03 4.290000000000000000e+03 4.291000000000000000e+03 4.292000000000000000e+03 4.293000000000000000e+03 4.294000000000000000e+03 4.295000000000000000e+03 4.296000000000000000e+03 4.297000000000000000e+03 4.298000000000000000e+03 4.299000000000000000e+03 4.300000000000000000e+03 4.301000000000000000e+03 4.302000000000000000e+03 4.303000000000000000e+03 4.304000000000000000e+03 4.305000000000000000e+03 4.306000000000000000e+03 4.307000000000000000e+03 4.308000000000000000e+03 4.309000000000000000e+03 4.310000000000000000e+03 4.311000000000000000e+03 4.312000000000000000e+03 4.313000000000000000e+03 4.314000000000000000e+03 4.315000000000000000e+03 4.316000000000000000e+03 4.317000000000000000e+03 4.318000000000000000e+03 4.319000000000000000e+03 4.320000000000000000e+03 4.321000000000000000e+03 4.322000000000000000e+03 4.323000000000000000e+03 4.324000000000000000e+03 4.325000000000000000e+03 4.326000000000000000e+03 4.327000000000000000e+03 4.328000000000000000e+03 4.329000000000000000e+03 4.330000000000000000e+03 4.331000000000000000e+03 4.332000000000000000e+03 4.333000000000000000e+03 4.334000000000000000e+03 4.335000000000000000e+03 4.336000000000000000e+03 4.337000000000000000e+03 4.338000000000000000e+03 4.339000000000000000e+03 4.340000000000000000e+03 4.341000000000000000e+03 4.342000000000000000e+03 4.343000000000000000e+03 4.344000000000000000e+03 4.345000000000000000e+03 4.346000000000000000e+03 4.347000000000000000e+03 4.348000000000000000e+03 4.349000000000000000e+03 4.350000000000000000e+03 4.351000000000000000e+03 4.352000000000000000e+03 4.353000000000000000e+03 4.354000000000000000e+03 4.355000000000000000e+03 4.356000000000000000e+03 4.357000000000000000e+03 4.358000000000000000e+03 4.359000000000000000e+03 4.360000000000000000e+03 4.361000000000000000e+03 4.362000000000000000e+03 4.363000000000000000e+03 4.364000000000000000e+03 4.365000000000000000e+03 4.366000000000000000e+03 4.367000000000000000e+03 4.368000000000000000e+03 4.369000000000000000e+03 4.370000000000000000e+03 4.371000000000000000e+03 4.372000000000000000e+03 4.373000000000000000e+03 4.374000000000000000e+03 4.375000000000000000e+03 4.376000000000000000e+03 4.377000000000000000e+03 4.378000000000000000e+03 4.379000000000000000e+03 4.380000000000000000e+03 4.381000000000000000e+03 4.382000000000000000e+03 4.383000000000000000e+03 4.384000000000000000e+03 4.385000000000000000e+03 4.386000000000000000e+03 4.387000000000000000e+03 4.388000000000000000e+03 4.389000000000000000e+03 4.390000000000000000e+03 4.391000000000000000e+03 4.392000000000000000e+03 4.393000000000000000e+03 4.394000000000000000e+03 4.395000000000000000e+03 4.396000000000000000e+03 4.397000000000000000e+03 4.398000000000000000e+03 4.399000000000000000e+03 4.400000000000000000e+03 4.401000000000000000e+03 4.402000000000000000e+03 4.403000000000000000e+03 4.404000000000000000e+03 4.405000000000000000e+03 4.406000000000000000e+03 4.407000000000000000e+03 4.408000000000000000e+03 4.409000000000000000e+03 4.410000000000000000e+03 4.411000000000000000e+03 4.412000000000000000e+03 4.413000000000000000e+03 4.414000000000000000e+03 4.415000000000000000e+03 4.416000000000000000e+03 4.417000000000000000e+03 4.418000000000000000e+03 4.419000000000000000e+03 4.420000000000000000e+03 4.421000000000000000e+03 4.422000000000000000e+03 4.423000000000000000e+03 4.424000000000000000e+03 4.425000000000000000e+03 4.426000000000000000e+03 4.427000000000000000e+03 4.428000000000000000e+03 4.429000000000000000e+03 4.430000000000000000e+03 4.431000000000000000e+03 4.432000000000000000e+03 4.433000000000000000e+03 4.434000000000000000e+03 4.435000000000000000e+03 4.436000000000000000e+03 4.437000000000000000e+03 4.438000000000000000e+03 4.439000000000000000e+03 4.440000000000000000e+03 4.441000000000000000e+03 4.442000000000000000e+03 4.443000000000000000e+03 4.444000000000000000e+03 4.445000000000000000e+03 4.446000000000000000e+03 4.447000000000000000e+03 4.448000000000000000e+03 4.449000000000000000e+03 4.450000000000000000e+03 4.451000000000000000e+03 4.452000000000000000e+03 4.453000000000000000e+03 4.454000000000000000e+03 4.455000000000000000e+03 4.456000000000000000e+03 4.457000000000000000e+03 4.458000000000000000e+03 4.459000000000000000e+03 4.460000000000000000e+03 4.461000000000000000e+03 4.462000000000000000e+03 4.463000000000000000e+03 4.464000000000000000e+03 4.465000000000000000e+03 4.466000000000000000e+03 4.467000000000000000e+03 4.468000000000000000e+03 4.469000000000000000e+03 4.470000000000000000e+03 4.471000000000000000e+03 4.472000000000000000e+03 4.473000000000000000e+03 4.474000000000000000e+03 4.475000000000000000e+03 4.476000000000000000e+03 4.477000000000000000e+03 4.478000000000000000e+03 4.479000000000000000e+03 4.480000000000000000e+03 4.481000000000000000e+03 4.482000000000000000e+03 4.483000000000000000e+03 4.484000000000000000e+03 4.485000000000000000e+03 4.486000000000000000e+03 4.487000000000000000e+03 4.488000000000000000e+03 4.489000000000000000e+03 4.490000000000000000e+03 4.491000000000000000e+03 4.492000000000000000e+03 4.493000000000000000e+03 4.494000000000000000e+03 4.495000000000000000e+03 4.496000000000000000e+03 4.497000000000000000e+03 4.498000000000000000e+03 4.499000000000000000e+03 4.500000000000000000e+03 4.501000000000000000e+03 4.502000000000000000e+03 4.503000000000000000e+03 4.504000000000000000e+03 4.505000000000000000e+03 4.506000000000000000e+03 4.507000000000000000e+03 4.508000000000000000e+03 4.509000000000000000e+03 4.510000000000000000e+03 4.511000000000000000e+03 4.512000000000000000e+03 4.513000000000000000e+03 4.514000000000000000e+03 4.515000000000000000e+03 4.516000000000000000e+03 4.517000000000000000e+03 4.518000000000000000e+03 4.519000000000000000e+03 4.520000000000000000e+03 4.521000000000000000e+03 4.522000000000000000e+03 4.523000000000000000e+03 4.524000000000000000e+03 4.525000000000000000e+03 4.526000000000000000e+03 4.527000000000000000e+03 4.528000000000000000e+03 4.529000000000000000e+03 4.530000000000000000e+03 4.531000000000000000e+03 4.532000000000000000e+03 4.533000000000000000e+03 4.534000000000000000e+03 4.535000000000000000e+03 4.536000000000000000e+03 4.537000000000000000e+03 4.538000000000000000e+03 4.539000000000000000e+03 4.540000000000000000e+03 4.541000000000000000e+03 4.542000000000000000e+03 4.543000000000000000e+03 4.544000000000000000e+03 4.545000000000000000e+03 4.546000000000000000e+03 4.547000000000000000e+03 4.548000000000000000e+03 4.549000000000000000e+03 4.550000000000000000e+03 4.551000000000000000e+03 4.552000000000000000e+03 4.553000000000000000e+03 4.554000000000000000e+03 4.555000000000000000e+03 4.556000000000000000e+03 4.557000000000000000e+03 4.558000000000000000e+03 4.559000000000000000e+03 4.560000000000000000e+03 4.561000000000000000e+03 4.562000000000000000e+03 4.563000000000000000e+03 4.564000000000000000e+03 4.565000000000000000e+03 4.566000000000000000e+03 4.567000000000000000e+03 4.568000000000000000e+03 4.569000000000000000e+03 4.570000000000000000e+03 4.571000000000000000e+03 4.572000000000000000e+03 4.573000000000000000e+03 4.574000000000000000e+03 4.575000000000000000e+03 4.576000000000000000e+03 4.577000000000000000e+03 4.578000000000000000e+03 4.579000000000000000e+03 4.580000000000000000e+03 4.581000000000000000e+03 4.582000000000000000e+03 4.583000000000000000e+03 4.584000000000000000e+03 4.585000000000000000e+03 4.586000000000000000e+03 4.587000000000000000e+03 4.588000000000000000e+03 4.589000000000000000e+03 4.590000000000000000e+03 4.591000000000000000e+03 4.592000000000000000e+03 4.593000000000000000e+03 4.594000000000000000e+03 4.595000000000000000e+03 4.596000000000000000e+03 4.597000000000000000e+03 4.598000000000000000e+03 4.599000000000000000e+03 4.600000000000000000e+03 4.601000000000000000e+03 4.602000000000000000e+03 4.603000000000000000e+03 4.604000000000000000e+03 4.605000000000000000e+03 4.606000000000000000e+03 4.607000000000000000e+03 4.608000000000000000e+03 4.609000000000000000e+03 4.610000000000000000e+03 4.611000000000000000e+03 4.612000000000000000e+03 4.613000000000000000e+03 4.614000000000000000e+03 4.615000000000000000e+03 4.616000000000000000e+03 4.617000000000000000e+03 4.618000000000000000e+03 4.619000000000000000e+03 4.620000000000000000e+03 4.621000000000000000e+03 4.622000000000000000e+03 4.623000000000000000e+03 4.624000000000000000e+03 4.625000000000000000e+03 4.626000000000000000e+03 4.627000000000000000e+03 4.628000000000000000e+03 4.629000000000000000e+03 4.630000000000000000e+03 4.631000000000000000e+03 4.632000000000000000e+03 4.633000000000000000e+03 4.634000000000000000e+03 4.635000000000000000e+03 4.636000000000000000e+03 4.637000000000000000e+03 4.638000000000000000e+03 4.639000000000000000e+03 4.640000000000000000e+03 4.641000000000000000e+03 4.642000000000000000e+03 4.643000000000000000e+03 4.644000000000000000e+03 4.645000000000000000e+03 4.646000000000000000e+03 4.647000000000000000e+03 4.648000000000000000e+03 4.649000000000000000e+03 4.650000000000000000e+03 4.651000000000000000e+03 4.652000000000000000e+03 4.653000000000000000e+03 4.654000000000000000e+03 4.655000000000000000e+03 4.656000000000000000e+03 4.657000000000000000e+03 4.658000000000000000e+03 4.659000000000000000e+03 4.660000000000000000e+03 4.661000000000000000e+03 4.662000000000000000e+03 4.663000000000000000e+03 4.664000000000000000e+03 4.665000000000000000e+03 4.666000000000000000e+03 4.667000000000000000e+03 4.668000000000000000e+03 4.669000000000000000e+03 4.670000000000000000e+03 4.671000000000000000e+03 4.672000000000000000e+03 4.673000000000000000e+03 4.674000000000000000e+03 4.675000000000000000e+03 4.676000000000000000e+03 4.677000000000000000e+03 4.678000000000000000e+03 4.679000000000000000e+03 4.680000000000000000e+03 4.681000000000000000e+03 4.682000000000000000e+03 4.683000000000000000e+03 4.684000000000000000e+03 4.685000000000000000e+03 4.686000000000000000e+03 4.687000000000000000e+03 4.688000000000000000e+03 4.689000000000000000e+03 4.690000000000000000e+03 4.691000000000000000e+03 4.692000000000000000e+03 4.693000000000000000e+03 4.694000000000000000e+03 4.695000000000000000e+03 4.696000000000000000e+03 4.697000000000000000e+03 4.698000000000000000e+03 4.699000000000000000e+03 4.700000000000000000e+03 4.701000000000000000e+03 4.702000000000000000e+03 4.703000000000000000e+03 4.704000000000000000e+03 4.705000000000000000e+03 4.706000000000000000e+03 4.707000000000000000e+03 4.708000000000000000e+03 4.709000000000000000e+03 4.710000000000000000e+03 4.711000000000000000e+03 4.712000000000000000e+03 4.713000000000000000e+03 4.714000000000000000e+03 4.715000000000000000e+03 4.716000000000000000e+03 4.717000000000000000e+03 4.718000000000000000e+03 4.719000000000000000e+03 4.720000000000000000e+03 4.721000000000000000e+03 4.722000000000000000e+03 4.723000000000000000e+03 4.724000000000000000e+03 4.725000000000000000e+03 4.726000000000000000e+03 4.727000000000000000e+03 4.728000000000000000e+03 4.729000000000000000e+03 4.730000000000000000e+03 4.731000000000000000e+03 4.732000000000000000e+03 4.733000000000000000e+03 4.734000000000000000e+03 4.735000000000000000e+03 4.736000000000000000e+03 4.737000000000000000e+03 4.738000000000000000e+03 4.739000000000000000e+03 4.740000000000000000e+03 4.741000000000000000e+03 4.742000000000000000e+03 4.743000000000000000e+03 4.744000000000000000e+03 4.745000000000000000e+03 4.746000000000000000e+03 4.747000000000000000e+03 4.748000000000000000e+03 4.749000000000000000e+03 4.750000000000000000e+03 4.751000000000000000e+03 4.752000000000000000e+03 4.753000000000000000e+03 4.754000000000000000e+03 4.755000000000000000e+03 4.756000000000000000e+03 4.757000000000000000e+03 4.758000000000000000e+03 4.759000000000000000e+03 4.760000000000000000e+03 4.761000000000000000e+03 4.762000000000000000e+03 4.763000000000000000e+03 4.764000000000000000e+03 4.765000000000000000e+03 4.766000000000000000e+03 4.767000000000000000e+03 4.768000000000000000e+03 4.769000000000000000e+03 4.770000000000000000e+03 4.771000000000000000e+03 4.772000000000000000e+03 4.773000000000000000e+03 4.774000000000000000e+03 4.775000000000000000e+03 4.776000000000000000e+03 4.777000000000000000e+03 4.778000000000000000e+03 4.779000000000000000e+03 4.780000000000000000e+03 4.781000000000000000e+03 4.782000000000000000e+03 4.783000000000000000e+03 4.784000000000000000e+03 4.785000000000000000e+03 4.786000000000000000e+03 4.787000000000000000e+03 4.788000000000000000e+03 4.789000000000000000e+03 4.790000000000000000e+03 4.791000000000000000e+03 4.792000000000000000e+03 4.793000000000000000e+03 4.794000000000000000e+03 4.795000000000000000e+03 4.796000000000000000e+03 4.797000000000000000e+03 4.798000000000000000e+03 4.799000000000000000e+03 4.800000000000000000e+03 4.801000000000000000e+03 4.802000000000000000e+03 4.803000000000000000e+03 4.804000000000000000e+03 4.805000000000000000e+03 4.806000000000000000e+03 4.807000000000000000e+03 4.808000000000000000e+03 4.809000000000000000e+03 4.810000000000000000e+03 4.811000000000000000e+03 4.812000000000000000e+03 4.813000000000000000e+03 4.814000000000000000e+03 4.815000000000000000e+03 4.816000000000000000e+03 4.817000000000000000e+03 4.818000000000000000e+03 4.819000000000000000e+03 4.820000000000000000e+03 4.821000000000000000e+03 4.822000000000000000e+03 4.823000000000000000e+03 4.824000000000000000e+03 4.825000000000000000e+03 4.826000000000000000e+03 4.827000000000000000e+03 4.828000000000000000e+03 4.829000000000000000e+03 4.830000000000000000e+03 4.831000000000000000e+03 4.832000000000000000e+03 4.833000000000000000e+03 4.834000000000000000e+03 4.835000000000000000e+03 4.836000000000000000e+03 4.837000000000000000e+03 4.838000000000000000e+03 4.839000000000000000e+03 4.840000000000000000e+03 4.841000000000000000e+03 4.842000000000000000e+03 4.843000000000000000e+03 4.844000000000000000e+03 4.845000000000000000e+03 4.846000000000000000e+03 4.847000000000000000e+03 4.848000000000000000e+03 4.849000000000000000e+03 4.850000000000000000e+03 4.851000000000000000e+03 4.852000000000000000e+03 4.853000000000000000e+03 4.854000000000000000e+03 4.855000000000000000e+03 4.856000000000000000e+03 4.857000000000000000e+03 4.858000000000000000e+03 4.859000000000000000e+03 4.860000000000000000e+03 4.861000000000000000e+03 4.862000000000000000e+03 4.863000000000000000e+03 4.864000000000000000e+03 4.865000000000000000e+03 4.866000000000000000e+03 4.867000000000000000e+03 4.868000000000000000e+03 4.869000000000000000e+03 4.870000000000000000e+03 4.871000000000000000e+03 4.872000000000000000e+03 4.873000000000000000e+03 4.874000000000000000e+03 4.875000000000000000e+03 4.876000000000000000e+03 4.877000000000000000e+03 4.878000000000000000e+03 4.879000000000000000e+03 4.880000000000000000e+03 4.881000000000000000e+03 4.882000000000000000e+03 4.883000000000000000e+03 4.884000000000000000e+03 4.885000000000000000e+03 4.886000000000000000e+03 4.887000000000000000e+03 4.888000000000000000e+03 4.889000000000000000e+03 4.890000000000000000e+03 4.891000000000000000e+03 4.892000000000000000e+03 4.893000000000000000e+03 4.894000000000000000e+03 4.895000000000000000e+03 4.896000000000000000e+03 4.897000000000000000e+03 4.898000000000000000e+03 4.899000000000000000e+03 4.900000000000000000e+03 4.901000000000000000e+03 4.902000000000000000e+03 4.903000000000000000e+03 4.904000000000000000e+03 4.905000000000000000e+03 4.906000000000000000e+03 4.907000000000000000e+03 4.908000000000000000e+03 4.909000000000000000e+03 4.910000000000000000e+03 4.911000000000000000e+03 4.912000000000000000e+03 4.913000000000000000e+03 4.914000000000000000e+03 4.915000000000000000e+03 4.916000000000000000e+03 4.917000000000000000e+03 4.918000000000000000e+03 4.919000000000000000e+03 4.920000000000000000e+03 4.921000000000000000e+03 4.922000000000000000e+03 4.923000000000000000e+03 4.924000000000000000e+03 4.925000000000000000e+03 4.926000000000000000e+03 4.927000000000000000e+03 4.928000000000000000e+03 4.929000000000000000e+03 4.930000000000000000e+03 4.931000000000000000e+03 4.932000000000000000e+03 4.933000000000000000e+03 4.934000000000000000e+03 4.935000000000000000e+03 4.936000000000000000e+03 4.937000000000000000e+03 4.938000000000000000e+03 4.939000000000000000e+03 4.940000000000000000e+03 4.941000000000000000e+03 4.942000000000000000e+03 4.943000000000000000e+03 4.944000000000000000e+03 4.945000000000000000e+03 4.946000000000000000e+03 4.947000000000000000e+03 4.948000000000000000e+03 4.949000000000000000e+03 4.950000000000000000e+03 4.951000000000000000e+03 4.952000000000000000e+03 4.953000000000000000e+03 4.954000000000000000e+03 4.955000000000000000e+03 4.956000000000000000e+03 4.957000000000000000e+03 4.958000000000000000e+03 4.959000000000000000e+03 4.960000000000000000e+03 4.961000000000000000e+03 4.962000000000000000e+03 4.963000000000000000e+03 4.964000000000000000e+03 4.965000000000000000e+03 4.966000000000000000e+03 4.967000000000000000e+03 4.968000000000000000e+03 4.969000000000000000e+03 4.970000000000000000e+03 4.971000000000000000e+03 4.972000000000000000e+03 4.973000000000000000e+03 4.974000000000000000e+03 4.975000000000000000e+03 4.976000000000000000e+03 4.977000000000000000e+03 4.978000000000000000e+03 4.979000000000000000e+03 4.980000000000000000e+03 4.981000000000000000e+03 4.982000000000000000e+03 4.983000000000000000e+03 4.984000000000000000e+03 4.985000000000000000e+03 4.986000000000000000e+03 4.987000000000000000e+03 4.988000000000000000e+03 4.989000000000000000e+03 4.990000000000000000e+03 4.991000000000000000e+03 4.992000000000000000e+03 4.993000000000000000e+03 4.994000000000000000e+03 4.995000000000000000e+03 4.996000000000000000e+03 4.997000000000000000e+03 4.998000000000000000e+03 4.999000000000000000e+03 5.000000000000000000e+03 5.001000000000000000e+03 5.002000000000000000e+03 5.003000000000000000e+03 5.004000000000000000e+03 5.005000000000000000e+03 5.006000000000000000e+03 5.007000000000000000e+03 5.008000000000000000e+03 5.009000000000000000e+03 5.010000000000000000e+03 5.011000000000000000e+03 5.012000000000000000e+03 5.013000000000000000e+03 5.014000000000000000e+03 5.015000000000000000e+03 5.016000000000000000e+03 5.017000000000000000e+03 5.018000000000000000e+03 5.019000000000000000e+03 5.020000000000000000e+03 5.021000000000000000e+03 5.022000000000000000e+03 5.023000000000000000e+03 5.024000000000000000e+03 5.025000000000000000e+03 5.026000000000000000e+03 5.027000000000000000e+03 5.028000000000000000e+03 5.029000000000000000e+03 5.030000000000000000e+03 5.031000000000000000e+03 5.032000000000000000e+03 5.033000000000000000e+03 5.034000000000000000e+03 5.035000000000000000e+03 5.036000000000000000e+03 5.037000000000000000e+03 5.038000000000000000e+03 5.039000000000000000e+03 5.040000000000000000e+03 5.041000000000000000e+03 5.042000000000000000e+03 5.043000000000000000e+03 5.044000000000000000e+03 5.045000000000000000e+03 5.046000000000000000e+03 5.047000000000000000e+03 5.048000000000000000e+03 5.049000000000000000e+03 5.050000000000000000e+03 5.051000000000000000e+03 5.052000000000000000e+03 5.053000000000000000e+03 5.054000000000000000e+03 5.055000000000000000e+03 5.056000000000000000e+03 5.057000000000000000e+03 5.058000000000000000e+03 5.059000000000000000e+03 5.060000000000000000e+03 5.061000000000000000e+03 5.062000000000000000e+03 5.063000000000000000e+03 5.064000000000000000e+03 5.065000000000000000e+03 5.066000000000000000e+03 5.067000000000000000e+03 5.068000000000000000e+03 5.069000000000000000e+03 5.070000000000000000e+03 5.071000000000000000e+03 5.072000000000000000e+03 5.073000000000000000e+03 5.074000000000000000e+03 5.075000000000000000e+03 5.076000000000000000e+03 5.077000000000000000e+03 5.078000000000000000e+03 5.079000000000000000e+03 5.080000000000000000e+03 5.081000000000000000e+03 5.082000000000000000e+03 5.083000000000000000e+03 5.084000000000000000e+03 5.085000000000000000e+03 5.086000000000000000e+03 5.087000000000000000e+03 5.088000000000000000e+03 5.089000000000000000e+03 5.090000000000000000e+03 5.091000000000000000e+03 5.092000000000000000e+03 5.093000000000000000e+03 5.094000000000000000e+03 5.095000000000000000e+03 5.096000000000000000e+03 5.097000000000000000e+03 5.098000000000000000e+03 5.099000000000000000e+03 5.100000000000000000e+03 5.101000000000000000e+03 5.102000000000000000e+03 5.103000000000000000e+03 5.104000000000000000e+03 5.105000000000000000e+03 5.106000000000000000e+03 5.107000000000000000e+03 5.108000000000000000e+03 5.109000000000000000e+03 5.110000000000000000e+03 5.111000000000000000e+03 5.112000000000000000e+03 5.113000000000000000e+03 5.114000000000000000e+03 5.115000000000000000e+03 5.116000000000000000e+03 5.117000000000000000e+03 5.118000000000000000e+03 5.119000000000000000e+03 5.120000000000000000e+03 5.121000000000000000e+03 5.122000000000000000e+03 5.123000000000000000e+03 5.124000000000000000e+03 5.125000000000000000e+03 5.126000000000000000e+03 5.127000000000000000e+03 5.128000000000000000e+03 5.129000000000000000e+03 5.130000000000000000e+03 5.131000000000000000e+03 5.132000000000000000e+03 5.133000000000000000e+03 5.134000000000000000e+03 5.135000000000000000e+03 5.136000000000000000e+03 5.137000000000000000e+03 5.138000000000000000e+03 5.139000000000000000e+03 5.140000000000000000e+03 5.141000000000000000e+03 5.142000000000000000e+03 5.143000000000000000e+03 5.144000000000000000e+03 5.145000000000000000e+03 5.146000000000000000e+03 5.147000000000000000e+03 5.148000000000000000e+03 5.149000000000000000e+03 5.150000000000000000e+03 5.151000000000000000e+03 5.152000000000000000e+03 5.153000000000000000e+03 5.154000000000000000e+03 5.155000000000000000e+03 5.156000000000000000e+03 5.157000000000000000e+03 5.158000000000000000e+03 5.159000000000000000e+03 5.160000000000000000e+03 5.161000000000000000e+03 5.162000000000000000e+03 5.163000000000000000e+03 5.164000000000000000e+03 5.165000000000000000e+03 5.166000000000000000e+03 5.167000000000000000e+03 5.168000000000000000e+03 5.169000000000000000e+03 5.170000000000000000e+03 5.171000000000000000e+03 5.172000000000000000e+03 5.173000000000000000e+03 5.174000000000000000e+03 5.175000000000000000e+03 5.176000000000000000e+03 5.177000000000000000e+03 5.178000000000000000e+03 5.179000000000000000e+03 5.180000000000000000e+03 5.181000000000000000e+03 5.182000000000000000e+03 5.183000000000000000e+03 5.184000000000000000e+03 5.185000000000000000e+03 5.186000000000000000e+03 5.187000000000000000e+03 5.188000000000000000e+03 5.189000000000000000e+03 5.190000000000000000e+03 5.191000000000000000e+03 5.192000000000000000e+03 5.193000000000000000e+03 5.194000000000000000e+03 5.195000000000000000e+03 5.196000000000000000e+03 5.197000000000000000e+03 5.198000000000000000e+03 5.199000000000000000e+03 5.200000000000000000e+03 5.201000000000000000e+03 5.202000000000000000e+03 5.203000000000000000e+03 5.204000000000000000e+03 5.205000000000000000e+03 5.206000000000000000e+03 5.207000000000000000e+03 5.208000000000000000e+03 5.209000000000000000e+03 5.210000000000000000e+03 5.211000000000000000e+03 5.212000000000000000e+03 5.213000000000000000e+03 5.214000000000000000e+03 5.215000000000000000e+03 5.216000000000000000e+03 5.217000000000000000e+03 5.218000000000000000e+03 5.219000000000000000e+03 5.220000000000000000e+03 5.221000000000000000e+03 5.222000000000000000e+03 5.223000000000000000e+03 5.224000000000000000e+03 5.225000000000000000e+03 5.226000000000000000e+03 5.227000000000000000e+03 5.228000000000000000e+03 5.229000000000000000e+03 5.230000000000000000e+03 5.231000000000000000e+03 5.232000000000000000e+03 5.233000000000000000e+03 5.234000000000000000e+03 5.235000000000000000e+03 5.236000000000000000e+03 5.237000000000000000e+03 5.238000000000000000e+03 5.239000000000000000e+03 5.240000000000000000e+03 5.241000000000000000e+03 5.242000000000000000e+03 5.243000000000000000e+03 5.244000000000000000e+03 5.245000000000000000e+03 5.246000000000000000e+03 5.247000000000000000e+03 5.248000000000000000e+03 5.249000000000000000e+03 5.250000000000000000e+03 5.251000000000000000e+03 5.252000000000000000e+03 5.253000000000000000e+03 5.254000000000000000e+03 5.255000000000000000e+03 5.256000000000000000e+03 5.257000000000000000e+03 5.258000000000000000e+03 5.259000000000000000e+03 5.260000000000000000e+03 5.261000000000000000e+03 5.262000000000000000e+03 5.263000000000000000e+03 5.264000000000000000e+03 5.265000000000000000e+03 5.266000000000000000e+03 5.267000000000000000e+03 5.268000000000000000e+03 5.269000000000000000e+03 5.270000000000000000e+03 5.271000000000000000e+03 5.272000000000000000e+03 5.273000000000000000e+03 5.274000000000000000e+03 5.275000000000000000e+03 5.276000000000000000e+03 5.277000000000000000e+03 5.278000000000000000e+03 5.279000000000000000e+03 5.280000000000000000e+03 5.281000000000000000e+03 5.282000000000000000e+03 5.283000000000000000e+03 5.284000000000000000e+03 5.285000000000000000e+03 5.286000000000000000e+03 5.287000000000000000e+03 5.288000000000000000e+03 5.289000000000000000e+03 5.290000000000000000e+03 5.291000000000000000e+03 5.292000000000000000e+03 5.293000000000000000e+03 5.294000000000000000e+03 5.295000000000000000e+03 5.296000000000000000e+03 5.297000000000000000e+03 5.298000000000000000e+03 5.299000000000000000e+03 5.300000000000000000e+03 5.301000000000000000e+03 5.302000000000000000e+03 5.303000000000000000e+03 5.304000000000000000e+03 5.305000000000000000e+03 5.306000000000000000e+03 5.307000000000000000e+03 5.308000000000000000e+03 5.309000000000000000e+03 5.310000000000000000e+03 5.311000000000000000e+03 5.312000000000000000e+03 5.313000000000000000e+03 5.314000000000000000e+03 5.315000000000000000e+03 5.316000000000000000e+03 5.317000000000000000e+03 5.318000000000000000e+03 5.319000000000000000e+03 5.320000000000000000e+03 5.321000000000000000e+03 5.322000000000000000e+03 5.323000000000000000e+03 5.324000000000000000e+03 5.325000000000000000e+03 5.326000000000000000e+03 5.327000000000000000e+03 5.328000000000000000e+03 5.329000000000000000e+03 5.330000000000000000e+03 5.331000000000000000e+03 5.332000000000000000e+03 5.333000000000000000e+03 5.334000000000000000e+03 5.335000000000000000e+03 5.336000000000000000e+03 5.337000000000000000e+03 5.338000000000000000e+03 5.339000000000000000e+03 5.340000000000000000e+03 5.341000000000000000e+03 5.342000000000000000e+03 5.343000000000000000e+03 5.344000000000000000e+03 5.345000000000000000e+03 5.346000000000000000e+03 5.347000000000000000e+03 5.348000000000000000e+03 5.349000000000000000e+03 5.350000000000000000e+03 5.351000000000000000e+03 5.352000000000000000e+03 5.353000000000000000e+03 5.354000000000000000e+03 5.355000000000000000e+03 5.356000000000000000e+03 5.357000000000000000e+03 5.358000000000000000e+03 5.359000000000000000e+03 5.360000000000000000e+03 5.361000000000000000e+03 5.362000000000000000e+03 5.363000000000000000e+03 5.364000000000000000e+03 5.365000000000000000e+03 5.366000000000000000e+03 5.367000000000000000e+03 5.368000000000000000e+03 5.369000000000000000e+03 5.370000000000000000e+03 5.371000000000000000e+03 5.372000000000000000e+03 5.373000000000000000e+03 5.374000000000000000e+03 5.375000000000000000e+03 5.376000000000000000e+03 5.377000000000000000e+03 5.378000000000000000e+03 5.379000000000000000e+03 5.380000000000000000e+03 5.381000000000000000e+03 5.382000000000000000e+03 5.383000000000000000e+03 5.384000000000000000e+03 5.385000000000000000e+03 5.386000000000000000e+03 5.387000000000000000e+03 5.388000000000000000e+03 5.389000000000000000e+03 5.390000000000000000e+03 5.391000000000000000e+03 5.392000000000000000e+03 5.393000000000000000e+03 5.394000000000000000e+03 5.395000000000000000e+03 5.396000000000000000e+03 5.397000000000000000e+03 5.398000000000000000e+03 5.399000000000000000e+03 5.400000000000000000e+03 5.401000000000000000e+03 5.402000000000000000e+03 5.403000000000000000e+03 5.404000000000000000e+03 5.405000000000000000e+03 5.406000000000000000e+03 5.407000000000000000e+03 5.408000000000000000e+03 5.409000000000000000e+03 5.410000000000000000e+03 5.411000000000000000e+03 5.412000000000000000e+03 5.413000000000000000e+03 5.414000000000000000e+03 5.415000000000000000e+03 5.416000000000000000e+03 5.417000000000000000e+03 5.418000000000000000e+03 5.419000000000000000e+03 5.420000000000000000e+03 5.421000000000000000e+03 5.422000000000000000e+03 5.423000000000000000e+03 5.424000000000000000e+03 5.425000000000000000e+03 5.426000000000000000e+03 5.427000000000000000e+03 5.428000000000000000e+03 5.429000000000000000e+03 5.430000000000000000e+03 5.431000000000000000e+03 5.432000000000000000e+03 5.433000000000000000e+03 5.434000000000000000e+03 5.435000000000000000e+03 5.436000000000000000e+03 5.437000000000000000e+03 5.438000000000000000e+03 5.439000000000000000e+03 5.440000000000000000e+03 5.441000000000000000e+03 5.442000000000000000e+03 5.443000000000000000e+03 5.444000000000000000e+03 5.445000000000000000e+03 5.446000000000000000e+03 5.447000000000000000e+03 5.448000000000000000e+03 5.449000000000000000e+03 5.450000000000000000e+03 5.451000000000000000e+03 5.452000000000000000e+03 5.453000000000000000e+03 5.454000000000000000e+03 5.455000000000000000e+03 5.456000000000000000e+03 5.457000000000000000e+03 5.458000000000000000e+03 5.459000000000000000e+03 5.460000000000000000e+03 5.461000000000000000e+03 5.462000000000000000e+03 5.463000000000000000e+03 5.464000000000000000e+03 5.465000000000000000e+03 5.466000000000000000e+03 5.467000000000000000e+03 5.468000000000000000e+03 5.469000000000000000e+03 5.470000000000000000e+03 5.471000000000000000e+03 5.472000000000000000e+03 5.473000000000000000e+03 5.474000000000000000e+03 5.475000000000000000e+03 5.476000000000000000e+03 5.477000000000000000e+03 5.478000000000000000e+03 5.479000000000000000e+03 5.480000000000000000e+03 5.481000000000000000e+03 5.482000000000000000e+03 5.483000000000000000e+03 5.484000000000000000e+03 5.485000000000000000e+03 5.486000000000000000e+03 5.487000000000000000e+03 5.488000000000000000e+03 5.489000000000000000e+03 5.490000000000000000e+03 5.491000000000000000e+03 5.492000000000000000e+03 5.493000000000000000e+03 5.494000000000000000e+03 5.495000000000000000e+03 5.496000000000000000e+03 5.497000000000000000e+03 5.498000000000000000e+03 5.499000000000000000e+03 5.500000000000000000e+03 5.501000000000000000e+03 5.502000000000000000e+03 5.503000000000000000e+03 5.504000000000000000e+03 5.505000000000000000e+03 5.506000000000000000e+03 5.507000000000000000e+03 5.508000000000000000e+03 5.509000000000000000e+03 5.510000000000000000e+03 5.511000000000000000e+03 5.512000000000000000e+03 5.513000000000000000e+03 5.514000000000000000e+03 5.515000000000000000e+03 5.516000000000000000e+03 5.517000000000000000e+03 5.518000000000000000e+03 5.519000000000000000e+03 5.520000000000000000e+03 5.521000000000000000e+03 5.522000000000000000e+03 5.523000000000000000e+03 5.524000000000000000e+03 5.525000000000000000e+03 5.526000000000000000e+03 5.527000000000000000e+03 5.528000000000000000e+03 5.529000000000000000e+03 5.530000000000000000e+03 5.531000000000000000e+03 5.532000000000000000e+03 5.533000000000000000e+03 5.534000000000000000e+03 5.535000000000000000e+03 5.536000000000000000e+03 5.537000000000000000e+03 5.538000000000000000e+03 5.539000000000000000e+03 5.540000000000000000e+03 5.541000000000000000e+03 5.542000000000000000e+03 5.543000000000000000e+03 5.544000000000000000e+03 5.545000000000000000e+03 5.546000000000000000e+03 5.547000000000000000e+03 5.548000000000000000e+03 5.549000000000000000e+03 5.550000000000000000e+03 5.600000000000000000e+03 5.601000000000000000e+03 5.602000000000000000e+03 5.603000000000000000e+03 5.604000000000000000e+03 5.605000000000000000e+03 5.606000000000000000e+03 5.607000000000000000e+03 5.608000000000000000e+03 5.609000000000000000e+03 5.610000000000000000e+03 5.611000000000000000e+03 5.612000000000000000e+03 5.613000000000000000e+03 5.614000000000000000e+03 5.615000000000000000e+03 5.616000000000000000e+03 5.617000000000000000e+03 5.618000000000000000e+03 5.619000000000000000e+03 5.620000000000000000e+03 5.621000000000000000e+03 5.622000000000000000e+03 5.623000000000000000e+03 5.624000000000000000e+03 5.625000000000000000e+03 5.626000000000000000e+03 5.627000000000000000e+03 5.628000000000000000e+03 5.629000000000000000e+03 5.630000000000000000e+03 5.631000000000000000e+03 5.632000000000000000e+03 5.633000000000000000e+03 5.634000000000000000e+03 5.635000000000000000e+03 5.636000000000000000e+03 5.637000000000000000e+03 5.638000000000000000e+03 5.639000000000000000e+03 5.640000000000000000e+03 5.641000000000000000e+03 5.642000000000000000e+03 5.643000000000000000e+03 5.644000000000000000e+03 5.645000000000000000e+03 5.646000000000000000e+03 5.647000000000000000e+03 5.648000000000000000e+03 5.649000000000000000e+03 5.650000000000000000e+03 5.651000000000000000e+03 5.652000000000000000e+03 5.653000000000000000e+03 5.654000000000000000e+03 5.655000000000000000e+03 5.656000000000000000e+03 5.657000000000000000e+03 5.658000000000000000e+03 5.659000000000000000e+03 5.660000000000000000e+03 5.661000000000000000e+03 5.662000000000000000e+03 5.663000000000000000e+03 5.664000000000000000e+03 5.665000000000000000e+03 5.666000000000000000e+03 5.667000000000000000e+03 5.668000000000000000e+03 5.669000000000000000e+03 5.670000000000000000e+03 5.671000000000000000e+03 5.672000000000000000e+03 5.673000000000000000e+03 5.674000000000000000e+03 5.675000000000000000e+03 5.676000000000000000e+03 5.677000000000000000e+03 5.678000000000000000e+03 5.679000000000000000e+03 5.680000000000000000e+03 5.681000000000000000e+03 5.682000000000000000e+03 5.683000000000000000e+03 5.684000000000000000e+03 5.685000000000000000e+03 5.686000000000000000e+03 5.687000000000000000e+03 5.688000000000000000e+03 5.689000000000000000e+03 5.690000000000000000e+03 5.691000000000000000e+03 5.692000000000000000e+03 5.693000000000000000e+03 5.694000000000000000e+03 5.695000000000000000e+03 5.696000000000000000e+03 5.697000000000000000e+03 5.698000000000000000e+03 5.699000000000000000e+03 5.700000000000000000e+03 5.701000000000000000e+03 5.702000000000000000e+03 5.703000000000000000e+03 5.704000000000000000e+03 5.705000000000000000e+03 5.706000000000000000e+03 5.707000000000000000e+03 5.708000000000000000e+03 5.709000000000000000e+03 5.710000000000000000e+03 5.711000000000000000e+03 5.712000000000000000e+03 5.713000000000000000e+03 5.714000000000000000e+03 5.715000000000000000e+03 5.716000000000000000e+03 5.717000000000000000e+03 5.718000000000000000e+03 5.719000000000000000e+03 5.720000000000000000e+03 5.721000000000000000e+03 5.722000000000000000e+03 5.723000000000000000e+03 5.724000000000000000e+03 5.725000000000000000e+03 5.726000000000000000e+03 5.727000000000000000e+03 5.728000000000000000e+03 5.729000000000000000e+03 5.730000000000000000e+03 5.731000000000000000e+03 5.732000000000000000e+03 5.733000000000000000e+03 5.734000000000000000e+03 5.735000000000000000e+03 5.736000000000000000e+03 5.737000000000000000e+03 5.738000000000000000e+03 5.739000000000000000e+03 5.740000000000000000e+03 5.741000000000000000e+03 5.742000000000000000e+03 5.743000000000000000e+03 5.744000000000000000e+03 5.745000000000000000e+03 5.746000000000000000e+03 5.747000000000000000e+03 5.748000000000000000e+03 5.749000000000000000e+03 5.750000000000000000e+03 5.751000000000000000e+03 5.752000000000000000e+03 5.753000000000000000e+03 5.754000000000000000e+03 5.755000000000000000e+03 5.756000000000000000e+03 5.757000000000000000e+03 5.758000000000000000e+03 5.759000000000000000e+03 5.760000000000000000e+03 5.761000000000000000e+03 5.762000000000000000e+03 5.763000000000000000e+03 5.764000000000000000e+03 5.765000000000000000e+03 5.766000000000000000e+03 5.767000000000000000e+03 5.768000000000000000e+03 5.769000000000000000e+03 5.770000000000000000e+03 5.771000000000000000e+03 5.772000000000000000e+03 5.773000000000000000e+03 5.774000000000000000e+03 5.775000000000000000e+03 5.776000000000000000e+03 5.777000000000000000e+03 5.778000000000000000e+03 5.779000000000000000e+03 5.780000000000000000e+03 5.781000000000000000e+03 5.782000000000000000e+03 5.783000000000000000e+03 5.784000000000000000e+03 5.785000000000000000e+03 5.786000000000000000e+03 5.787000000000000000e+03 5.788000000000000000e+03 5.789000000000000000e+03 5.790000000000000000e+03 5.791000000000000000e+03 5.792000000000000000e+03 5.793000000000000000e+03 5.794000000000000000e+03 5.795000000000000000e+03 5.796000000000000000e+03 5.797000000000000000e+03 5.798000000000000000e+03 5.799000000000000000e+03 5.800000000000000000e+03 5.801000000000000000e+03 5.802000000000000000e+03 5.803000000000000000e+03 5.804000000000000000e+03 5.805000000000000000e+03 5.806000000000000000e+03 5.807000000000000000e+03 5.808000000000000000e+03 5.809000000000000000e+03 5.810000000000000000e+03 5.811000000000000000e+03 5.812000000000000000e+03 5.813000000000000000e+03 5.814000000000000000e+03 5.815000000000000000e+03 5.816000000000000000e+03 5.817000000000000000e+03 5.818000000000000000e+03 5.819000000000000000e+03 5.820000000000000000e+03 5.821000000000000000e+03 5.822000000000000000e+03 5.823000000000000000e+03 5.824000000000000000e+03 5.825000000000000000e+03 5.826000000000000000e+03 5.827000000000000000e+03 5.828000000000000000e+03 5.829000000000000000e+03 5.830000000000000000e+03 5.831000000000000000e+03 5.832000000000000000e+03 5.833000000000000000e+03 5.834000000000000000e+03 5.835000000000000000e+03 5.836000000000000000e+03 5.837000000000000000e+03 5.838000000000000000e+03 5.839000000000000000e+03 5.840000000000000000e+03 5.841000000000000000e+03 5.842000000000000000e+03 5.843000000000000000e+03 5.844000000000000000e+03 5.845000000000000000e+03 5.846000000000000000e+03 5.847000000000000000e+03 5.848000000000000000e+03 5.849000000000000000e+03 5.850000000000000000e+03 5.851000000000000000e+03 5.852000000000000000e+03 5.853000000000000000e+03 5.854000000000000000e+03 5.855000000000000000e+03 5.856000000000000000e+03 5.857000000000000000e+03 5.858000000000000000e+03 5.859000000000000000e+03 5.860000000000000000e+03 5.861000000000000000e+03 5.862000000000000000e+03 5.863000000000000000e+03 5.864000000000000000e+03 5.865000000000000000e+03 5.866000000000000000e+03 5.867000000000000000e+03 5.868000000000000000e+03 5.869000000000000000e+03 5.870000000000000000e+03 5.871000000000000000e+03 5.872000000000000000e+03 5.873000000000000000e+03 5.874000000000000000e+03 5.875000000000000000e+03 5.876000000000000000e+03 5.877000000000000000e+03 5.878000000000000000e+03 5.879000000000000000e+03 5.880000000000000000e+03 5.881000000000000000e+03 5.882000000000000000e+03 5.883000000000000000e+03 5.884000000000000000e+03 5.885000000000000000e+03 5.886000000000000000e+03 5.887000000000000000e+03 5.888000000000000000e+03 5.889000000000000000e+03 5.890000000000000000e+03 5.891000000000000000e+03 5.892000000000000000e+03 5.893000000000000000e+03 5.894000000000000000e+03 5.895000000000000000e+03 5.896000000000000000e+03 5.897000000000000000e+03 5.898000000000000000e+03 5.899000000000000000e+03 5.900000000000000000e+03 5.901000000000000000e+03 5.902000000000000000e+03 5.903000000000000000e+03 5.904000000000000000e+03 5.905000000000000000e+03 5.906000000000000000e+03 5.907000000000000000e+03 5.908000000000000000e+03 5.909000000000000000e+03 5.910000000000000000e+03 5.911000000000000000e+03 5.912000000000000000e+03 5.913000000000000000e+03 5.914000000000000000e+03 5.915000000000000000e+03 5.916000000000000000e+03 5.917000000000000000e+03 5.918000000000000000e+03 5.919000000000000000e+03 5.920000000000000000e+03 5.921000000000000000e+03 5.922000000000000000e+03 5.923000000000000000e+03 5.924000000000000000e+03 5.925000000000000000e+03 5.926000000000000000e+03 5.927000000000000000e+03 5.928000000000000000e+03 5.929000000000000000e+03 5.930000000000000000e+03 5.931000000000000000e+03 5.932000000000000000e+03 5.933000000000000000e+03 5.934000000000000000e+03 5.935000000000000000e+03 5.936000000000000000e+03 5.937000000000000000e+03 5.938000000000000000e+03 5.939000000000000000e+03 5.940000000000000000e+03 5.941000000000000000e+03 5.942000000000000000e+03 5.943000000000000000e+03 5.944000000000000000e+03 5.945000000000000000e+03 5.946000000000000000e+03 5.947000000000000000e+03 5.948000000000000000e+03 5.949000000000000000e+03 5.950000000000000000e+03 5.951000000000000000e+03 5.952000000000000000e+03 5.953000000000000000e+03 5.954000000000000000e+03 5.955000000000000000e+03 5.956000000000000000e+03 5.957000000000000000e+03 5.958000000000000000e+03 5.959000000000000000e+03 5.960000000000000000e+03 5.961000000000000000e+03 5.962000000000000000e+03 5.963000000000000000e+03 5.964000000000000000e+03 5.965000000000000000e+03 5.966000000000000000e+03 5.967000000000000000e+03 5.968000000000000000e+03 5.969000000000000000e+03 5.970000000000000000e+03 5.971000000000000000e+03 5.972000000000000000e+03 5.973000000000000000e+03 5.974000000000000000e+03 5.975000000000000000e+03 5.976000000000000000e+03 5.977000000000000000e+03 5.978000000000000000e+03 5.979000000000000000e+03 5.980000000000000000e+03 5.981000000000000000e+03 5.982000000000000000e+03 5.983000000000000000e+03 5.984000000000000000e+03 5.985000000000000000e+03 5.986000000000000000e+03 5.987000000000000000e+03 5.988000000000000000e+03 5.989000000000000000e+03 5.990000000000000000e+03 5.991000000000000000e+03 5.992000000000000000e+03 5.993000000000000000e+03 5.994000000000000000e+03 5.995000000000000000e+03 5.996000000000000000e+03 5.997000000000000000e+03 5.998000000000000000e+03 5.999000000000000000e+03 6.000000000000000000e+03 6.001000000000000000e+03 6.002000000000000000e+03 6.003000000000000000e+03 6.004000000000000000e+03 6.005000000000000000e+03 6.006000000000000000e+03 6.007000000000000000e+03 6.008000000000000000e+03 6.009000000000000000e+03 6.010000000000000000e+03 6.011000000000000000e+03 6.012000000000000000e+03 6.013000000000000000e+03 6.014000000000000000e+03 6.015000000000000000e+03 6.016000000000000000e+03 6.017000000000000000e+03 6.018000000000000000e+03 6.019000000000000000e+03 6.020000000000000000e+03 6.021000000000000000e+03 6.022000000000000000e+03 6.023000000000000000e+03 6.024000000000000000e+03 6.025000000000000000e+03 6.026000000000000000e+03 6.027000000000000000e+03 6.028000000000000000e+03 6.029000000000000000e+03 6.030000000000000000e+03 6.031000000000000000e+03 6.032000000000000000e+03 6.033000000000000000e+03 6.034000000000000000e+03 6.035000000000000000e+03 6.036000000000000000e+03 6.037000000000000000e+03 6.038000000000000000e+03 6.039000000000000000e+03 6.040000000000000000e+03 6.041000000000000000e+03 6.042000000000000000e+03 6.043000000000000000e+03 6.044000000000000000e+03 6.045000000000000000e+03 6.046000000000000000e+03 6.047000000000000000e+03 6.048000000000000000e+03 6.049000000000000000e+03 6.050000000000000000e+03 6.051000000000000000e+03 6.052000000000000000e+03 6.053000000000000000e+03 6.054000000000000000e+03 6.055000000000000000e+03 6.056000000000000000e+03 6.057000000000000000e+03 6.058000000000000000e+03 6.059000000000000000e+03 6.060000000000000000e+03 6.061000000000000000e+03 6.062000000000000000e+03 6.063000000000000000e+03 6.064000000000000000e+03 6.065000000000000000e+03 6.066000000000000000e+03 6.067000000000000000e+03 6.068000000000000000e+03 6.069000000000000000e+03 6.070000000000000000e+03 6.071000000000000000e+03 6.072000000000000000e+03 6.073000000000000000e+03 6.074000000000000000e+03 6.075000000000000000e+03 6.076000000000000000e+03 6.077000000000000000e+03 6.078000000000000000e+03 6.079000000000000000e+03 6.080000000000000000e+03 6.081000000000000000e+03 6.082000000000000000e+03 6.083000000000000000e+03 6.084000000000000000e+03 6.085000000000000000e+03 6.086000000000000000e+03 6.087000000000000000e+03 6.088000000000000000e+03 6.089000000000000000e+03 6.090000000000000000e+03 6.091000000000000000e+03 6.092000000000000000e+03 6.093000000000000000e+03 6.094000000000000000e+03 6.095000000000000000e+03 6.096000000000000000e+03 6.097000000000000000e+03 6.098000000000000000e+03 6.099000000000000000e+03 6.100000000000000000e+03 6.101000000000000000e+03 6.102000000000000000e+03 6.103000000000000000e+03 6.104000000000000000e+03 6.105000000000000000e+03 6.106000000000000000e+03 6.107000000000000000e+03 6.108000000000000000e+03 6.109000000000000000e+03 6.110000000000000000e+03 6.111000000000000000e+03 6.112000000000000000e+03 6.113000000000000000e+03 6.114000000000000000e+03 6.115000000000000000e+03 6.116000000000000000e+03 6.117000000000000000e+03 6.118000000000000000e+03 6.119000000000000000e+03 6.120000000000000000e+03 6.121000000000000000e+03 6.122000000000000000e+03 6.123000000000000000e+03 6.124000000000000000e+03 6.125000000000000000e+03 6.126000000000000000e+03 6.127000000000000000e+03 6.128000000000000000e+03 6.129000000000000000e+03 6.130000000000000000e+03 6.131000000000000000e+03 6.132000000000000000e+03 6.133000000000000000e+03 6.134000000000000000e+03 6.135000000000000000e+03 6.136000000000000000e+03 6.137000000000000000e+03 6.138000000000000000e+03 6.139000000000000000e+03 6.140000000000000000e+03 6.141000000000000000e+03 6.142000000000000000e+03 6.143000000000000000e+03 6.144000000000000000e+03 6.145000000000000000e+03 6.146000000000000000e+03 6.147000000000000000e+03 6.148000000000000000e+03 6.149000000000000000e+03 6.150000000000000000e+03 6.151000000000000000e+03 6.152000000000000000e+03 6.153000000000000000e+03 6.154000000000000000e+03 6.155000000000000000e+03 6.156000000000000000e+03 6.157000000000000000e+03 6.158000000000000000e+03 6.159000000000000000e+03 6.160000000000000000e+03 6.161000000000000000e+03 6.162000000000000000e+03 6.163000000000000000e+03 6.164000000000000000e+03 6.165000000000000000e+03 6.166000000000000000e+03 6.167000000000000000e+03 6.168000000000000000e+03 6.169000000000000000e+03 6.170000000000000000e+03 6.171000000000000000e+03 6.172000000000000000e+03 6.173000000000000000e+03 6.174000000000000000e+03 6.175000000000000000e+03 6.176000000000000000e+03 6.177000000000000000e+03 6.178000000000000000e+03 6.179000000000000000e+03 6.180000000000000000e+03 6.181000000000000000e+03 6.182000000000000000e+03 6.183000000000000000e+03 6.184000000000000000e+03 6.185000000000000000e+03 6.186000000000000000e+03 6.187000000000000000e+03 6.188000000000000000e+03 6.189000000000000000e+03 6.190000000000000000e+03 6.191000000000000000e+03 6.192000000000000000e+03 6.193000000000000000e+03 6.194000000000000000e+03 6.195000000000000000e+03 6.196000000000000000e+03 6.197000000000000000e+03 6.198000000000000000e+03 6.199000000000000000e+03 6.200000000000000000e+03 6.201000000000000000e+03 6.202000000000000000e+03 6.203000000000000000e+03 6.204000000000000000e+03 6.205000000000000000e+03 6.206000000000000000e+03 6.207000000000000000e+03 6.208000000000000000e+03 6.209000000000000000e+03 6.210000000000000000e+03 6.211000000000000000e+03 6.212000000000000000e+03 6.213000000000000000e+03 6.214000000000000000e+03 6.215000000000000000e+03 6.216000000000000000e+03 6.217000000000000000e+03 6.218000000000000000e+03 6.219000000000000000e+03 6.220000000000000000e+03 6.221000000000000000e+03 6.222000000000000000e+03 6.223000000000000000e+03 6.224000000000000000e+03 6.225000000000000000e+03 6.226000000000000000e+03 6.227000000000000000e+03 6.228000000000000000e+03 6.229000000000000000e+03 6.230000000000000000e+03 6.231000000000000000e+03 6.232000000000000000e+03 6.233000000000000000e+03 6.234000000000000000e+03 6.235000000000000000e+03 6.236000000000000000e+03 6.237000000000000000e+03 6.238000000000000000e+03 6.239000000000000000e+03 6.240000000000000000e+03 6.241000000000000000e+03 6.242000000000000000e+03 6.243000000000000000e+03 6.244000000000000000e+03 6.245000000000000000e+03 6.246000000000000000e+03 6.247000000000000000e+03 6.248000000000000000e+03 6.249000000000000000e+03 6.250000000000000000e+03 6.251000000000000000e+03 6.252000000000000000e+03 6.253000000000000000e+03 6.254000000000000000e+03 6.255000000000000000e+03 6.256000000000000000e+03 6.257000000000000000e+03 6.258000000000000000e+03 6.259000000000000000e+03 6.260000000000000000e+03 6.261000000000000000e+03 6.262000000000000000e+03 6.263000000000000000e+03 6.264000000000000000e+03 6.265000000000000000e+03 6.266000000000000000e+03 6.267000000000000000e+03 6.268000000000000000e+03 6.269000000000000000e+03 6.270000000000000000e+03 6.271000000000000000e+03 6.272000000000000000e+03 6.273000000000000000e+03 6.274000000000000000e+03 6.275000000000000000e+03 6.276000000000000000e+03 6.277000000000000000e+03 6.278000000000000000e+03 6.279000000000000000e+03 6.280000000000000000e+03 6.281000000000000000e+03 6.282000000000000000e+03 6.283000000000000000e+03 6.284000000000000000e+03 6.285000000000000000e+03 6.286000000000000000e+03 6.287000000000000000e+03 6.288000000000000000e+03 6.289000000000000000e+03 6.290000000000000000e+03 6.291000000000000000e+03 6.292000000000000000e+03 6.293000000000000000e+03 6.294000000000000000e+03 6.295000000000000000e+03 6.296000000000000000e+03 6.297000000000000000e+03 6.298000000000000000e+03 6.299000000000000000e+03 6.300000000000000000e+03 6.301000000000000000e+03 6.302000000000000000e+03 6.303000000000000000e+03 6.304000000000000000e+03 6.305000000000000000e+03 6.306000000000000000e+03 6.307000000000000000e+03 6.308000000000000000e+03 6.309000000000000000e+03 6.310000000000000000e+03 6.311000000000000000e+03 6.312000000000000000e+03 6.313000000000000000e+03 6.314000000000000000e+03 6.315000000000000000e+03 6.316000000000000000e+03 6.317000000000000000e+03 6.318000000000000000e+03 6.319000000000000000e+03 6.320000000000000000e+03 6.321000000000000000e+03 6.322000000000000000e+03 6.323000000000000000e+03 6.324000000000000000e+03 6.325000000000000000e+03 6.326000000000000000e+03 6.327000000000000000e+03 6.328000000000000000e+03 6.329000000000000000e+03 6.330000000000000000e+03 6.331000000000000000e+03 6.332000000000000000e+03 6.333000000000000000e+03 6.334000000000000000e+03 6.335000000000000000e+03 6.336000000000000000e+03 6.337000000000000000e+03 6.338000000000000000e+03 6.339000000000000000e+03 6.340000000000000000e+03 6.341000000000000000e+03 6.342000000000000000e+03 6.343000000000000000e+03 6.344000000000000000e+03 6.345000000000000000e+03 6.346000000000000000e+03 6.347000000000000000e+03 6.348000000000000000e+03 6.349000000000000000e+03 6.350000000000000000e+03 6.351000000000000000e+03 6.352000000000000000e+03 6.353000000000000000e+03 6.354000000000000000e+03 6.355000000000000000e+03 6.356000000000000000e+03 6.357000000000000000e+03 6.358000000000000000e+03 6.359000000000000000e+03 6.360000000000000000e+03 6.361000000000000000e+03 6.362000000000000000e+03 6.363000000000000000e+03 6.364000000000000000e+03 6.365000000000000000e+03 6.366000000000000000e+03 6.367000000000000000e+03 6.368000000000000000e+03 6.369000000000000000e+03 6.370000000000000000e+03 6.371000000000000000e+03 6.372000000000000000e+03 6.373000000000000000e+03 6.374000000000000000e+03 6.375000000000000000e+03 6.376000000000000000e+03 6.377000000000000000e+03 6.378000000000000000e+03 6.379000000000000000e+03 6.380000000000000000e+03 6.381000000000000000e+03 6.382000000000000000e+03 6.383000000000000000e+03 6.384000000000000000e+03 6.385000000000000000e+03 6.386000000000000000e+03 6.387000000000000000e+03 6.388000000000000000e+03 6.389000000000000000e+03 6.390000000000000000e+03 6.391000000000000000e+03 6.392000000000000000e+03 6.393000000000000000e+03 6.394000000000000000e+03 6.395000000000000000e+03 6.396000000000000000e+03 6.397000000000000000e+03 6.398000000000000000e+03 6.399000000000000000e+03 6.400000000000000000e+03 6.401000000000000000e+03 6.402000000000000000e+03 6.403000000000000000e+03 6.404000000000000000e+03 6.405000000000000000e+03 6.406000000000000000e+03 6.407000000000000000e+03 6.408000000000000000e+03 6.409000000000000000e+03 6.410000000000000000e+03 6.411000000000000000e+03 6.412000000000000000e+03 6.413000000000000000e+03 6.414000000000000000e+03 6.415000000000000000e+03 6.416000000000000000e+03 6.417000000000000000e+03 6.418000000000000000e+03 6.419000000000000000e+03 6.420000000000000000e+03 6.421000000000000000e+03 6.422000000000000000e+03 6.423000000000000000e+03 6.424000000000000000e+03 6.425000000000000000e+03 6.426000000000000000e+03 6.427000000000000000e+03 6.428000000000000000e+03 6.429000000000000000e+03 6.430000000000000000e+03 6.431000000000000000e+03 6.432000000000000000e+03 6.433000000000000000e+03 6.434000000000000000e+03 6.435000000000000000e+03 6.436000000000000000e+03 6.437000000000000000e+03 6.438000000000000000e+03 6.439000000000000000e+03 6.440000000000000000e+03 6.441000000000000000e+03 6.442000000000000000e+03 6.443000000000000000e+03 6.444000000000000000e+03 6.445000000000000000e+03 6.446000000000000000e+03 6.447000000000000000e+03 6.448000000000000000e+03 6.449000000000000000e+03 6.450000000000000000e+03 6.451000000000000000e+03 6.452000000000000000e+03 6.453000000000000000e+03 6.454000000000000000e+03 6.455000000000000000e+03 6.456000000000000000e+03 6.457000000000000000e+03 6.458000000000000000e+03 6.459000000000000000e+03 6.460000000000000000e+03 6.461000000000000000e+03 6.462000000000000000e+03 6.463000000000000000e+03 6.464000000000000000e+03 6.465000000000000000e+03 6.466000000000000000e+03 6.467000000000000000e+03 6.468000000000000000e+03 6.469000000000000000e+03 6.470000000000000000e+03 6.471000000000000000e+03 6.472000000000000000e+03 6.473000000000000000e+03 6.474000000000000000e+03 6.475000000000000000e+03 6.476000000000000000e+03 6.477000000000000000e+03 6.478000000000000000e+03 6.479000000000000000e+03 6.480000000000000000e+03 6.481000000000000000e+03 6.482000000000000000e+03 6.483000000000000000e+03 6.484000000000000000e+03 6.485000000000000000e+03 6.486000000000000000e+03 6.487000000000000000e+03 6.488000000000000000e+03 6.489000000000000000e+03 6.490000000000000000e+03 6.491000000000000000e+03 6.492000000000000000e+03 6.493000000000000000e+03 6.494000000000000000e+03 6.495000000000000000e+03 6.496000000000000000e+03 6.497000000000000000e+03 6.498000000000000000e+03 6.499000000000000000e+03 6.500000000000000000e+03 6.501000000000000000e+03 6.502000000000000000e+03 6.503000000000000000e+03 6.504000000000000000e+03 6.505000000000000000e+03 6.506000000000000000e+03 6.507000000000000000e+03 6.508000000000000000e+03 6.509000000000000000e+03 6.510000000000000000e+03 6.511000000000000000e+03 6.512000000000000000e+03 6.513000000000000000e+03 6.514000000000000000e+03 6.515000000000000000e+03 6.516000000000000000e+03 6.517000000000000000e+03 6.518000000000000000e+03 6.519000000000000000e+03 6.520000000000000000e+03 6.521000000000000000e+03 6.522000000000000000e+03 6.523000000000000000e+03 6.524000000000000000e+03 6.525000000000000000e+03 6.526000000000000000e+03 6.527000000000000000e+03 6.528000000000000000e+03 6.529000000000000000e+03 6.530000000000000000e+03 6.531000000000000000e+03 6.532000000000000000e+03 6.533000000000000000e+03 6.534000000000000000e+03 6.535000000000000000e+03 6.536000000000000000e+03 6.537000000000000000e+03 6.538000000000000000e+03 6.539000000000000000e+03 6.540000000000000000e+03 6.541000000000000000e+03 6.542000000000000000e+03 6.543000000000000000e+03 6.544000000000000000e+03 6.545000000000000000e+03 6.546000000000000000e+03 6.547000000000000000e+03 6.548000000000000000e+03 6.549000000000000000e+03 6.550000000000000000e+03 6.551000000000000000e+03 6.552000000000000000e+03 6.553000000000000000e+03 6.554000000000000000e+03 6.555000000000000000e+03 6.556000000000000000e+03 6.557000000000000000e+03 6.558000000000000000e+03 6.559000000000000000e+03 6.560000000000000000e+03 6.561000000000000000e+03 6.562000000000000000e+03 6.563000000000000000e+03 6.564000000000000000e+03 6.565000000000000000e+03 6.566000000000000000e+03 6.567000000000000000e+03 6.568000000000000000e+03 6.569000000000000000e+03 6.570000000000000000e+03 6.571000000000000000e+03 6.572000000000000000e+03 6.573000000000000000e+03 6.574000000000000000e+03 6.575000000000000000e+03 6.576000000000000000e+03 6.577000000000000000e+03 6.578000000000000000e+03 6.579000000000000000e+03 6.580000000000000000e+03 6.581000000000000000e+03 6.582000000000000000e+03 6.583000000000000000e+03 6.584000000000000000e+03 6.585000000000000000e+03 6.586000000000000000e+03 6.587000000000000000e+03 6.588000000000000000e+03 6.589000000000000000e+03 6.590000000000000000e+03 6.591000000000000000e+03 6.592000000000000000e+03 6.593000000000000000e+03 6.594000000000000000e+03 6.595000000000000000e+03 6.596000000000000000e+03 6.597000000000000000e+03 6.598000000000000000e+03 6.599000000000000000e+03 6.600000000000000000e+03 6.601000000000000000e+03 6.602000000000000000e+03 6.603000000000000000e+03 6.604000000000000000e+03 6.605000000000000000e+03 6.606000000000000000e+03 6.607000000000000000e+03 6.608000000000000000e+03 6.609000000000000000e+03 6.610000000000000000e+03 6.611000000000000000e+03 6.612000000000000000e+03 6.613000000000000000e+03 6.614000000000000000e+03 6.615000000000000000e+03 6.616000000000000000e+03 6.617000000000000000e+03 6.618000000000000000e+03 6.619000000000000000e+03 6.620000000000000000e+03 6.621000000000000000e+03 6.622000000000000000e+03 6.623000000000000000e+03 6.624000000000000000e+03 6.625000000000000000e+03 6.626000000000000000e+03 6.627000000000000000e+03 6.628000000000000000e+03 6.629000000000000000e+03 6.630000000000000000e+03 6.631000000000000000e+03 6.632000000000000000e+03 6.633000000000000000e+03 6.634000000000000000e+03 6.635000000000000000e+03 6.636000000000000000e+03 6.637000000000000000e+03 6.638000000000000000e+03 6.639000000000000000e+03 6.640000000000000000e+03 6.641000000000000000e+03 6.642000000000000000e+03 6.643000000000000000e+03 6.644000000000000000e+03 6.645000000000000000e+03 6.646000000000000000e+03 6.647000000000000000e+03 6.648000000000000000e+03 6.649000000000000000e+03 6.650000000000000000e+03 6.651000000000000000e+03 6.652000000000000000e+03 6.653000000000000000e+03 6.654000000000000000e+03 6.655000000000000000e+03 6.656000000000000000e+03 6.657000000000000000e+03 6.658000000000000000e+03 6.659000000000000000e+03 6.660000000000000000e+03 6.661000000000000000e+03 6.662000000000000000e+03 6.663000000000000000e+03 6.664000000000000000e+03 6.665000000000000000e+03 6.666000000000000000e+03 6.667000000000000000e+03 6.668000000000000000e+03 6.669000000000000000e+03 6.670000000000000000e+03 6.671000000000000000e+03 6.672000000000000000e+03 6.673000000000000000e+03 6.674000000000000000e+03 6.675000000000000000e+03 6.676000000000000000e+03 6.677000000000000000e+03 6.678000000000000000e+03 6.679000000000000000e+03 6.680000000000000000e+03 6.681000000000000000e+03 6.682000000000000000e+03 6.683000000000000000e+03 6.684000000000000000e+03 6.685000000000000000e+03 6.686000000000000000e+03 6.687000000000000000e+03 6.688000000000000000e+03 6.689000000000000000e+03 6.690000000000000000e+03 6.691000000000000000e+03 6.692000000000000000e+03 6.693000000000000000e+03 6.694000000000000000e+03 6.695000000000000000e+03 6.696000000000000000e+03 6.697000000000000000e+03 6.698000000000000000e+03 6.699000000000000000e+03 6.700000000000000000e+03 6.701000000000000000e+03 6.702000000000000000e+03 6.703000000000000000e+03 6.704000000000000000e+03 6.705000000000000000e+03 6.706000000000000000e+03 6.707000000000000000e+03 6.708000000000000000e+03 6.709000000000000000e+03 6.710000000000000000e+03 6.711000000000000000e+03 6.712000000000000000e+03 6.713000000000000000e+03 6.714000000000000000e+03 6.715000000000000000e+03 6.716000000000000000e+03 6.717000000000000000e+03 6.718000000000000000e+03 6.719000000000000000e+03 6.720000000000000000e+03 6.721000000000000000e+03 6.722000000000000000e+03 6.723000000000000000e+03 6.724000000000000000e+03 6.725000000000000000e+03 6.726000000000000000e+03 6.727000000000000000e+03 6.728000000000000000e+03 6.729000000000000000e+03 6.730000000000000000e+03 6.731000000000000000e+03 6.732000000000000000e+03 6.733000000000000000e+03 6.734000000000000000e+03 6.735000000000000000e+03 6.736000000000000000e+03 6.737000000000000000e+03 6.738000000000000000e+03 6.739000000000000000e+03 6.740000000000000000e+03 6.741000000000000000e+03 6.742000000000000000e+03 6.743000000000000000e+03 6.744000000000000000e+03 6.745000000000000000e+03 6.746000000000000000e+03 6.747000000000000000e+03 6.748000000000000000e+03 6.749000000000000000e+03 6.750000000000000000e+03 6.751000000000000000e+03 6.752000000000000000e+03 6.753000000000000000e+03 6.754000000000000000e+03 6.755000000000000000e+03 6.756000000000000000e+03 6.757000000000000000e+03 6.758000000000000000e+03 6.759000000000000000e+03 6.760000000000000000e+03 6.761000000000000000e+03 6.762000000000000000e+03 6.763000000000000000e+03 6.764000000000000000e+03 6.765000000000000000e+03 6.766000000000000000e+03 6.767000000000000000e+03 6.768000000000000000e+03 6.769000000000000000e+03 6.770000000000000000e+03 6.771000000000000000e+03 6.772000000000000000e+03 6.773000000000000000e+03 6.774000000000000000e+03 6.775000000000000000e+03 6.776000000000000000e+03 6.777000000000000000e+03 6.778000000000000000e+03 6.779000000000000000e+03 6.780000000000000000e+03 6.781000000000000000e+03 6.782000000000000000e+03 6.783000000000000000e+03 6.784000000000000000e+03 6.785000000000000000e+03 6.786000000000000000e+03 6.787000000000000000e+03 6.788000000000000000e+03 6.789000000000000000e+03 6.790000000000000000e+03 6.791000000000000000e+03 6.792000000000000000e+03 6.793000000000000000e+03 6.794000000000000000e+03 6.795000000000000000e+03 6.796000000000000000e+03 6.797000000000000000e+03 6.798000000000000000e+03 6.799000000000000000e+03 6.800000000000000000e+03 6.801000000000000000e+03 6.802000000000000000e+03 6.803000000000000000e+03 6.804000000000000000e+03 6.805000000000000000e+03 6.806000000000000000e+03 6.807000000000000000e+03 6.808000000000000000e+03 6.809000000000000000e+03 6.810000000000000000e+03 6.811000000000000000e+03 6.812000000000000000e+03 6.813000000000000000e+03 6.814000000000000000e+03 6.815000000000000000e+03 6.816000000000000000e+03 6.817000000000000000e+03 6.818000000000000000e+03 6.819000000000000000e+03 6.820000000000000000e+03 6.821000000000000000e+03 6.822000000000000000e+03 6.823000000000000000e+03 6.824000000000000000e+03 6.825000000000000000e+03 6.826000000000000000e+03 6.827000000000000000e+03 6.828000000000000000e+03 6.829000000000000000e+03 6.830000000000000000e+03 6.831000000000000000e+03 6.832000000000000000e+03 6.833000000000000000e+03 6.834000000000000000e+03 6.835000000000000000e+03 6.836000000000000000e+03 6.837000000000000000e+03 6.838000000000000000e+03 6.839000000000000000e+03 6.840000000000000000e+03 6.841000000000000000e+03 6.842000000000000000e+03 6.843000000000000000e+03 6.844000000000000000e+03 6.845000000000000000e+03 6.846000000000000000e+03 6.847000000000000000e+03 6.848000000000000000e+03 6.849000000000000000e+03 6.850000000000000000e+03 6.851000000000000000e+03 6.852000000000000000e+03 6.853000000000000000e+03 6.854000000000000000e+03 6.855000000000000000e+03 6.856000000000000000e+03 6.857000000000000000e+03 6.858000000000000000e+03 6.859000000000000000e+03 6.860000000000000000e+03 6.861000000000000000e+03 6.862000000000000000e+03 6.863000000000000000e+03 6.864000000000000000e+03 6.865000000000000000e+03 6.866000000000000000e+03 6.867000000000000000e+03 6.868000000000000000e+03 6.869000000000000000e+03 6.870000000000000000e+03 6.871000000000000000e+03 6.872000000000000000e+03 6.873000000000000000e+03 6.874000000000000000e+03 6.875000000000000000e+03 6.876000000000000000e+03 6.877000000000000000e+03 6.878000000000000000e+03 6.879000000000000000e+03 6.880000000000000000e+03 6.881000000000000000e+03 6.882000000000000000e+03 6.883000000000000000e+03 6.884000000000000000e+03 6.885000000000000000e+03 6.886000000000000000e+03 6.887000000000000000e+03 6.888000000000000000e+03 6.889000000000000000e+03 6.890000000000000000e+03 6.891000000000000000e+03 6.892000000000000000e+03 6.893000000000000000e+03 6.894000000000000000e+03 6.895000000000000000e+03 6.896000000000000000e+03 6.897000000000000000e+03 6.898000000000000000e+03 6.899000000000000000e+03 6.900000000000000000e+03 6.901000000000000000e+03 6.902000000000000000e+03 6.903000000000000000e+03 6.904000000000000000e+03 6.905000000000000000e+03 6.906000000000000000e+03 6.907000000000000000e+03 6.908000000000000000e+03 6.909000000000000000e+03 6.910000000000000000e+03 6.911000000000000000e+03 6.912000000000000000e+03 6.913000000000000000e+03 6.914000000000000000e+03 6.915000000000000000e+03 6.916000000000000000e+03 6.917000000000000000e+03 6.918000000000000000e+03 6.919000000000000000e+03 6.920000000000000000e+03 6.921000000000000000e+03 6.922000000000000000e+03 6.923000000000000000e+03 6.924000000000000000e+03 6.925000000000000000e+03 6.926000000000000000e+03 6.927000000000000000e+03 6.928000000000000000e+03 6.929000000000000000e+03 6.930000000000000000e+03 6.931000000000000000e+03 6.932000000000000000e+03 6.933000000000000000e+03 6.934000000000000000e+03 6.935000000000000000e+03 6.936000000000000000e+03 6.937000000000000000e+03 6.938000000000000000e+03 6.939000000000000000e+03 6.940000000000000000e+03 6.941000000000000000e+03 6.942000000000000000e+03 6.943000000000000000e+03 6.944000000000000000e+03 6.945000000000000000e+03 6.946000000000000000e+03 6.947000000000000000e+03 6.948000000000000000e+03 6.949000000000000000e+03 6.950000000000000000e+03 6.951000000000000000e+03 6.952000000000000000e+03 6.953000000000000000e+03 6.954000000000000000e+03 6.955000000000000000e+03 6.956000000000000000e+03 6.957000000000000000e+03 6.958000000000000000e+03 6.959000000000000000e+03 6.960000000000000000e+03 6.961000000000000000e+03 6.962000000000000000e+03 6.963000000000000000e+03 6.964000000000000000e+03 6.965000000000000000e+03 6.966000000000000000e+03 6.967000000000000000e+03 6.968000000000000000e+03 6.969000000000000000e+03 6.970000000000000000e+03 6.971000000000000000e+03 6.972000000000000000e+03 6.973000000000000000e+03 6.974000000000000000e+03 6.975000000000000000e+03 6.976000000000000000e+03 6.977000000000000000e+03 6.978000000000000000e+03 6.979000000000000000e+03 6.980000000000000000e+03 6.981000000000000000e+03 6.982000000000000000e+03 6.983000000000000000e+03 6.984000000000000000e+03 6.985000000000000000e+03 6.986000000000000000e+03 6.987000000000000000e+03 6.988000000000000000e+03 6.989000000000000000e+03 6.990000000000000000e+03 6.991000000000000000e+03 6.992000000000000000e+03 6.993000000000000000e+03 6.994000000000000000e+03 6.995000000000000000e+03 6.996000000000000000e+03 6.997000000000000000e+03 6.998000000000000000e+03 6.999000000000000000e+03 7.000000000000000000e+03 7.001000000000000000e+03 7.002000000000000000e+03 7.003000000000000000e+03 7.004000000000000000e+03 7.005000000000000000e+03 7.006000000000000000e+03 7.007000000000000000e+03 7.008000000000000000e+03 7.009000000000000000e+03 7.010000000000000000e+03 7.011000000000000000e+03 7.012000000000000000e+03 7.013000000000000000e+03 7.014000000000000000e+03 7.015000000000000000e+03 7.016000000000000000e+03 7.017000000000000000e+03 7.018000000000000000e+03 7.019000000000000000e+03 7.020000000000000000e+03 7.021000000000000000e+03 7.022000000000000000e+03 7.023000000000000000e+03 7.024000000000000000e+03 7.025000000000000000e+03 7.026000000000000000e+03 7.027000000000000000e+03 7.028000000000000000e+03 7.029000000000000000e+03 7.030000000000000000e+03 7.031000000000000000e+03 7.032000000000000000e+03 7.033000000000000000e+03 7.034000000000000000e+03 7.035000000000000000e+03 7.036000000000000000e+03 7.037000000000000000e+03 7.038000000000000000e+03 7.039000000000000000e+03 7.040000000000000000e+03 7.041000000000000000e+03 7.042000000000000000e+03 7.043000000000000000e+03 7.044000000000000000e+03 7.045000000000000000e+03 7.046000000000000000e+03 7.047000000000000000e+03 7.048000000000000000e+03 7.049000000000000000e+03 7.050000000000000000e+03 7.051000000000000000e+03 7.052000000000000000e+03 7.053000000000000000e+03 7.054000000000000000e+03 7.055000000000000000e+03 7.056000000000000000e+03 7.057000000000000000e+03 7.058000000000000000e+03 7.059000000000000000e+03 7.060000000000000000e+03 7.061000000000000000e+03 7.062000000000000000e+03 7.063000000000000000e+03 7.064000000000000000e+03 7.065000000000000000e+03 7.066000000000000000e+03 7.067000000000000000e+03 7.068000000000000000e+03 7.069000000000000000e+03 7.070000000000000000e+03 7.071000000000000000e+03 7.072000000000000000e+03 7.073000000000000000e+03 7.074000000000000000e+03 7.075000000000000000e+03 7.076000000000000000e+03 7.077000000000000000e+03 7.078000000000000000e+03 7.079000000000000000e+03 7.080000000000000000e+03 7.081000000000000000e+03 7.082000000000000000e+03 7.083000000000000000e+03 7.084000000000000000e+03 7.085000000000000000e+03 7.086000000000000000e+03 7.087000000000000000e+03 7.088000000000000000e+03 7.089000000000000000e+03 7.090000000000000000e+03 7.091000000000000000e+03 7.092000000000000000e+03 7.093000000000000000e+03 7.094000000000000000e+03 7.095000000000000000e+03 7.096000000000000000e+03 7.097000000000000000e+03 7.098000000000000000e+03 7.099000000000000000e+03 7.100000000000000000e+03 7.101000000000000000e+03 7.102000000000000000e+03 7.103000000000000000e+03 7.104000000000000000e+03 7.105000000000000000e+03 7.106000000000000000e+03 7.107000000000000000e+03 7.108000000000000000e+03 7.109000000000000000e+03 7.110000000000000000e+03 7.111000000000000000e+03 7.112000000000000000e+03 7.113000000000000000e+03 7.114000000000000000e+03 7.115000000000000000e+03 7.116000000000000000e+03 7.117000000000000000e+03 7.118000000000000000e+03 7.119000000000000000e+03 7.120000000000000000e+03 7.121000000000000000e+03 7.122000000000000000e+03 7.123000000000000000e+03 7.124000000000000000e+03 7.125000000000000000e+03 7.126000000000000000e+03 7.127000000000000000e+03 7.128000000000000000e+03 7.129000000000000000e+03 7.130000000000000000e+03 7.131000000000000000e+03 7.132000000000000000e+03 7.133000000000000000e+03 7.134000000000000000e+03 7.135000000000000000e+03 7.136000000000000000e+03 7.137000000000000000e+03 7.138000000000000000e+03 7.139000000000000000e+03 7.140000000000000000e+03 7.141000000000000000e+03 7.142000000000000000e+03 7.143000000000000000e+03 7.144000000000000000e+03 7.145000000000000000e+03 7.146000000000000000e+03 7.147000000000000000e+03 7.148000000000000000e+03 7.149000000000000000e+03 7.150000000000000000e+03 7.151000000000000000e+03 7.152000000000000000e+03 7.153000000000000000e+03 7.154000000000000000e+03 7.155000000000000000e+03 7.156000000000000000e+03 7.157000000000000000e+03 7.158000000000000000e+03 7.159000000000000000e+03 7.160000000000000000e+03 7.161000000000000000e+03 7.162000000000000000e+03 7.163000000000000000e+03 7.164000000000000000e+03 7.165000000000000000e+03 7.166000000000000000e+03 7.167000000000000000e+03 7.168000000000000000e+03 7.169000000000000000e+03 7.170000000000000000e+03 7.171000000000000000e+03 7.172000000000000000e+03 7.173000000000000000e+03 7.174000000000000000e+03 7.175000000000000000e+03 7.176000000000000000e+03 7.177000000000000000e+03 7.178000000000000000e+03 7.179000000000000000e+03 7.180000000000000000e+03 7.181000000000000000e+03 7.182000000000000000e+03 7.183000000000000000e+03 7.184000000000000000e+03 7.185000000000000000e+03 7.186000000000000000e+03 7.187000000000000000e+03 7.188000000000000000e+03 7.189000000000000000e+03 7.190000000000000000e+03 7.191000000000000000e+03 7.192000000000000000e+03 7.193000000000000000e+03 7.194000000000000000e+03 7.195000000000000000e+03 7.196000000000000000e+03 7.197000000000000000e+03 7.198000000000000000e+03 7.199000000000000000e+03 7.200000000000000000e+03 7.201000000000000000e+03 7.202000000000000000e+03 7.203000000000000000e+03 7.204000000000000000e+03 7.205000000000000000e+03 7.206000000000000000e+03 7.207000000000000000e+03 7.208000000000000000e+03 7.209000000000000000e+03 7.210000000000000000e+03 7.211000000000000000e+03 7.212000000000000000e+03 7.213000000000000000e+03 7.214000000000000000e+03 7.215000000000000000e+03 7.216000000000000000e+03 7.217000000000000000e+03 7.218000000000000000e+03 7.219000000000000000e+03 7.220000000000000000e+03 7.221000000000000000e+03 7.222000000000000000e+03 7.223000000000000000e+03 7.224000000000000000e+03 7.225000000000000000e+03 7.226000000000000000e+03 7.227000000000000000e+03 7.228000000000000000e+03 7.229000000000000000e+03 7.230000000000000000e+03 7.231000000000000000e+03 7.232000000000000000e+03 7.233000000000000000e+03 7.234000000000000000e+03 7.235000000000000000e+03 7.236000000000000000e+03 7.237000000000000000e+03 7.238000000000000000e+03 7.239000000000000000e+03 7.240000000000000000e+03 7.241000000000000000e+03 7.242000000000000000e+03 7.243000000000000000e+03 7.244000000000000000e+03 7.245000000000000000e+03 7.246000000000000000e+03 7.247000000000000000e+03 7.248000000000000000e+03 7.249000000000000000e+03 7.250000000000000000e+03 7.251000000000000000e+03 7.252000000000000000e+03 7.253000000000000000e+03 7.254000000000000000e+03 7.255000000000000000e+03 7.256000000000000000e+03 7.257000000000000000e+03 7.258000000000000000e+03 7.259000000000000000e+03 7.260000000000000000e+03 7.261000000000000000e+03 7.262000000000000000e+03 7.263000000000000000e+03 7.264000000000000000e+03 7.265000000000000000e+03 7.266000000000000000e+03 7.267000000000000000e+03 7.268000000000000000e+03 7.269000000000000000e+03 7.270000000000000000e+03 7.271000000000000000e+03 7.272000000000000000e+03 7.273000000000000000e+03 7.274000000000000000e+03 7.275000000000000000e+03 7.276000000000000000e+03 7.277000000000000000e+03 7.278000000000000000e+03 7.279000000000000000e+03 7.280000000000000000e+03 7.281000000000000000e+03 7.282000000000000000e+03 7.283000000000000000e+03 7.284000000000000000e+03 7.285000000000000000e+03 7.286000000000000000e+03 7.287000000000000000e+03 7.288000000000000000e+03 7.289000000000000000e+03 7.290000000000000000e+03 7.291000000000000000e+03 7.292000000000000000e+03 7.293000000000000000e+03 7.294000000000000000e+03 7.295000000000000000e+03 7.296000000000000000e+03 7.297000000000000000e+03 7.298000000000000000e+03 7.299000000000000000e+03 7.300000000000000000e+03 7.301000000000000000e+03 7.302000000000000000e+03 7.303000000000000000e+03 7.304000000000000000e+03 7.305000000000000000e+03 7.306000000000000000e+03 7.307000000000000000e+03 7.308000000000000000e+03 7.309000000000000000e+03 7.310000000000000000e+03 7.311000000000000000e+03 7.312000000000000000e+03 7.313000000000000000e+03 7.314000000000000000e+03 7.315000000000000000e+03 7.316000000000000000e+03 7.317000000000000000e+03 7.318000000000000000e+03 7.319000000000000000e+03 7.320000000000000000e+03 7.321000000000000000e+03 7.322000000000000000e+03 7.323000000000000000e+03 7.324000000000000000e+03 7.325000000000000000e+03 7.326000000000000000e+03 7.327000000000000000e+03 7.328000000000000000e+03 7.329000000000000000e+03 7.330000000000000000e+03 7.331000000000000000e+03 7.332000000000000000e+03 7.333000000000000000e+03 7.334000000000000000e+03 7.335000000000000000e+03 7.336000000000000000e+03 7.337000000000000000e+03 7.338000000000000000e+03 7.339000000000000000e+03 7.340000000000000000e+03 7.341000000000000000e+03 7.342000000000000000e+03 7.343000000000000000e+03 7.344000000000000000e+03 7.345000000000000000e+03 7.346000000000000000e+03 7.347000000000000000e+03 7.348000000000000000e+03 7.349000000000000000e+03 7.350000000000000000e+03 7.351000000000000000e+03 7.352000000000000000e+03 7.353000000000000000e+03 7.354000000000000000e+03 7.355000000000000000e+03 7.356000000000000000e+03 7.357000000000000000e+03 7.358000000000000000e+03 7.359000000000000000e+03 7.360000000000000000e+03 7.361000000000000000e+03 7.362000000000000000e+03 7.363000000000000000e+03 7.364000000000000000e+03 7.365000000000000000e+03 7.366000000000000000e+03 7.367000000000000000e+03 7.368000000000000000e+03 7.369000000000000000e+03 7.370000000000000000e+03 7.371000000000000000e+03 7.372000000000000000e+03 7.373000000000000000e+03 7.374000000000000000e+03 7.375000000000000000e+03 7.376000000000000000e+03 7.377000000000000000e+03 7.378000000000000000e+03 7.379000000000000000e+03 7.380000000000000000e+03 7.381000000000000000e+03 7.382000000000000000e+03 7.383000000000000000e+03 7.384000000000000000e+03 7.385000000000000000e+03 7.386000000000000000e+03 7.387000000000000000e+03 7.388000000000000000e+03 7.389000000000000000e+03 7.390000000000000000e+03 7.391000000000000000e+03 7.392000000000000000e+03 7.393000000000000000e+03 7.394000000000000000e+03 7.395000000000000000e+03 7.396000000000000000e+03 7.397000000000000000e+03 7.398000000000000000e+03 7.399000000000000000e+03 7.400000000000000000e+03 7.401000000000000000e+03 7.402000000000000000e+03 7.403000000000000000e+03 7.404000000000000000e+03 7.405000000000000000e+03 7.406000000000000000e+03 7.407000000000000000e+03 7.408000000000000000e+03 7.409000000000000000e+03 7.410000000000000000e+03 7.411000000000000000e+03 7.412000000000000000e+03 7.413000000000000000e+03 7.414000000000000000e+03 7.415000000000000000e+03 7.416000000000000000e+03 7.417000000000000000e+03 7.418000000000000000e+03 7.419000000000000000e+03 7.420000000000000000e+03 7.421000000000000000e+03 7.422000000000000000e+03 7.423000000000000000e+03 7.424000000000000000e+03 7.425000000000000000e+03 7.426000000000000000e+03 7.427000000000000000e+03 7.428000000000000000e+03 7.429000000000000000e+03 7.430000000000000000e+03 7.431000000000000000e+03 7.432000000000000000e+03 7.433000000000000000e+03 7.434000000000000000e+03 7.435000000000000000e+03 7.436000000000000000e+03 7.437000000000000000e+03 7.438000000000000000e+03 7.439000000000000000e+03 7.440000000000000000e+03 7.441000000000000000e+03 7.442000000000000000e+03 7.443000000000000000e+03 7.444000000000000000e+03 7.445000000000000000e+03 7.446000000000000000e+03 7.447000000000000000e+03 7.448000000000000000e+03 7.449000000000000000e+03 7.450000000000000000e+03 7.451000000000000000e+03 7.452000000000000000e+03 7.453000000000000000e+03 7.454000000000000000e+03 7.455000000000000000e+03 7.456000000000000000e+03 7.457000000000000000e+03 7.458000000000000000e+03 7.459000000000000000e+03 7.460000000000000000e+03 7.461000000000000000e+03 7.462000000000000000e+03 7.463000000000000000e+03 7.464000000000000000e+03 7.465000000000000000e+03 7.466000000000000000e+03 7.467000000000000000e+03 7.468000000000000000e+03 7.469000000000000000e+03 7.470000000000000000e+03 7.471000000000000000e+03 7.472000000000000000e+03 7.473000000000000000e+03 7.474000000000000000e+03 7.475000000000000000e+03 7.476000000000000000e+03 7.477000000000000000e+03 7.478000000000000000e+03 7.479000000000000000e+03 7.480000000000000000e+03 7.481000000000000000e+03 7.482000000000000000e+03 7.483000000000000000e+03 7.484000000000000000e+03 7.485000000000000000e+03 7.486000000000000000e+03 7.487000000000000000e+03 7.488000000000000000e+03 7.489000000000000000e+03 7.490000000000000000e+03 7.491000000000000000e+03 7.492000000000000000e+03 7.493000000000000000e+03 7.494000000000000000e+03 7.495000000000000000e+03 7.496000000000000000e+03 7.497000000000000000e+03 7.498000000000000000e+03 7.499000000000000000e+03 7.500000000000000000e+03 7.501000000000000000e+03 7.502000000000000000e+03 7.503000000000000000e+03 7.504000000000000000e+03 7.505000000000000000e+03 7.506000000000000000e+03 7.507000000000000000e+03 7.508000000000000000e+03 7.509000000000000000e+03 7.510000000000000000e+03 7.511000000000000000e+03 7.512000000000000000e+03 7.513000000000000000e+03 7.514000000000000000e+03 7.515000000000000000e+03 7.516000000000000000e+03 7.517000000000000000e+03 7.518000000000000000e+03 7.519000000000000000e+03 7.520000000000000000e+03 7.521000000000000000e+03 7.522000000000000000e+03 7.523000000000000000e+03 7.524000000000000000e+03 7.525000000000000000e+03 7.526000000000000000e+03 7.527000000000000000e+03 7.528000000000000000e+03 7.529000000000000000e+03 7.530000000000000000e+03 7.531000000000000000e+03 7.532000000000000000e+03 7.533000000000000000e+03 7.534000000000000000e+03 7.535000000000000000e+03 7.536000000000000000e+03 7.537000000000000000e+03 7.538000000000000000e+03 7.539000000000000000e+03 7.540000000000000000e+03 7.541000000000000000e+03 7.542000000000000000e+03 7.543000000000000000e+03 7.544000000000000000e+03 7.545000000000000000e+03 7.546000000000000000e+03 7.547000000000000000e+03 7.548000000000000000e+03 7.549000000000000000e+03 7.550000000000000000e+03 7.551000000000000000e+03 7.552000000000000000e+03 7.553000000000000000e+03 7.554000000000000000e+03 7.555000000000000000e+03 7.556000000000000000e+03 7.557000000000000000e+03 7.558000000000000000e+03 7.559000000000000000e+03 7.560000000000000000e+03 7.561000000000000000e+03 7.562000000000000000e+03 7.563000000000000000e+03 7.564000000000000000e+03 7.565000000000000000e+03 7.566000000000000000e+03 7.567000000000000000e+03 7.568000000000000000e+03 7.569000000000000000e+03 7.570000000000000000e+03 7.571000000000000000e+03 7.572000000000000000e+03 7.573000000000000000e+03 7.574000000000000000e+03 7.575000000000000000e+03 7.576000000000000000e+03 7.577000000000000000e+03 7.578000000000000000e+03 7.579000000000000000e+03 7.580000000000000000e+03 7.581000000000000000e+03 7.582000000000000000e+03 7.583000000000000000e+03 7.584000000000000000e+03 7.585000000000000000e+03 7.586000000000000000e+03 7.587000000000000000e+03 7.588000000000000000e+03 7.589000000000000000e+03 7.590000000000000000e+03 7.591000000000000000e+03 7.592000000000000000e+03 7.593000000000000000e+03 7.594000000000000000e+03 7.595000000000000000e+03 7.596000000000000000e+03 7.597000000000000000e+03 7.598000000000000000e+03 7.599000000000000000e+03 7.600000000000000000e+03 7.601000000000000000e+03 7.602000000000000000e+03 7.603000000000000000e+03 7.604000000000000000e+03 7.605000000000000000e+03 7.606000000000000000e+03 7.607000000000000000e+03 7.608000000000000000e+03 7.609000000000000000e+03 7.610000000000000000e+03 7.611000000000000000e+03 7.612000000000000000e+03 7.613000000000000000e+03 7.614000000000000000e+03 7.615000000000000000e+03 7.616000000000000000e+03 7.617000000000000000e+03 7.618000000000000000e+03 7.619000000000000000e+03 7.620000000000000000e+03 7.621000000000000000e+03 7.622000000000000000e+03 7.623000000000000000e+03 7.624000000000000000e+03 7.625000000000000000e+03 7.626000000000000000e+03 7.627000000000000000e+03 7.628000000000000000e+03 7.629000000000000000e+03 7.630000000000000000e+03 7.631000000000000000e+03 7.632000000000000000e+03 7.633000000000000000e+03 7.634000000000000000e+03 7.635000000000000000e+03 7.636000000000000000e+03 7.637000000000000000e+03 7.638000000000000000e+03 7.639000000000000000e+03 7.640000000000000000e+03 7.641000000000000000e+03 7.642000000000000000e+03 7.643000000000000000e+03 7.644000000000000000e+03 7.645000000000000000e+03 7.646000000000000000e+03 7.647000000000000000e+03 7.648000000000000000e+03 7.649000000000000000e+03 7.650000000000000000e+03 7.651000000000000000e+03 7.652000000000000000e+03 7.653000000000000000e+03 7.654000000000000000e+03 7.655000000000000000e+03 7.656000000000000000e+03 7.657000000000000000e+03 7.658000000000000000e+03 7.659000000000000000e+03 7.660000000000000000e+03 7.661000000000000000e+03 7.662000000000000000e+03 7.663000000000000000e+03 7.664000000000000000e+03 7.665000000000000000e+03 7.666000000000000000e+03 7.667000000000000000e+03 7.668000000000000000e+03 7.669000000000000000e+03 7.670000000000000000e+03 7.671000000000000000e+03 7.672000000000000000e+03 7.673000000000000000e+03 7.674000000000000000e+03 7.675000000000000000e+03 7.676000000000000000e+03 7.677000000000000000e+03 7.678000000000000000e+03 7.679000000000000000e+03 7.680000000000000000e+03 7.681000000000000000e+03 7.682000000000000000e+03 7.683000000000000000e+03 7.684000000000000000e+03 7.685000000000000000e+03 7.686000000000000000e+03 7.687000000000000000e+03 7.688000000000000000e+03 7.689000000000000000e+03 7.690000000000000000e+03 7.691000000000000000e+03 7.692000000000000000e+03 7.693000000000000000e+03 7.694000000000000000e+03 7.695000000000000000e+03 7.696000000000000000e+03 7.697000000000000000e+03 7.698000000000000000e+03 7.699000000000000000e+03 7.700000000000000000e+03 7.701000000000000000e+03 7.702000000000000000e+03 7.703000000000000000e+03 7.704000000000000000e+03 7.705000000000000000e+03 7.706000000000000000e+03 7.707000000000000000e+03 7.708000000000000000e+03 7.709000000000000000e+03 7.710000000000000000e+03 7.711000000000000000e+03 7.712000000000000000e+03 7.713000000000000000e+03 7.714000000000000000e+03 7.715000000000000000e+03 7.716000000000000000e+03 7.717000000000000000e+03 7.718000000000000000e+03 7.719000000000000000e+03 7.720000000000000000e+03 7.721000000000000000e+03 7.722000000000000000e+03 7.723000000000000000e+03 7.724000000000000000e+03 7.725000000000000000e+03 7.726000000000000000e+03 7.727000000000000000e+03 7.728000000000000000e+03 7.729000000000000000e+03 7.730000000000000000e+03 7.731000000000000000e+03 7.732000000000000000e+03 7.733000000000000000e+03 7.734000000000000000e+03 7.735000000000000000e+03 7.736000000000000000e+03 7.737000000000000000e+03 7.738000000000000000e+03 7.739000000000000000e+03 7.740000000000000000e+03 7.741000000000000000e+03 7.742000000000000000e+03 7.743000000000000000e+03 7.744000000000000000e+03 7.745000000000000000e+03 7.746000000000000000e+03 7.747000000000000000e+03 7.748000000000000000e+03 7.749000000000000000e+03 7.750000000000000000e+03 7.751000000000000000e+03 7.752000000000000000e+03 7.753000000000000000e+03 7.754000000000000000e+03 7.755000000000000000e+03 7.756000000000000000e+03 7.757000000000000000e+03 7.758000000000000000e+03 7.759000000000000000e+03 7.760000000000000000e+03 7.761000000000000000e+03 7.762000000000000000e+03 7.763000000000000000e+03 7.764000000000000000e+03 7.765000000000000000e+03 7.766000000000000000e+03 7.767000000000000000e+03 7.768000000000000000e+03 7.769000000000000000e+03 7.770000000000000000e+03 7.771000000000000000e+03 7.772000000000000000e+03 7.773000000000000000e+03 7.774000000000000000e+03 7.775000000000000000e+03 7.776000000000000000e+03 7.777000000000000000e+03 7.778000000000000000e+03 7.779000000000000000e+03 7.780000000000000000e+03 7.781000000000000000e+03 7.782000000000000000e+03 7.783000000000000000e+03 7.784000000000000000e+03 7.785000000000000000e+03 7.786000000000000000e+03 7.787000000000000000e+03 7.788000000000000000e+03 7.789000000000000000e+03 7.790000000000000000e+03 7.791000000000000000e+03 7.792000000000000000e+03 7.793000000000000000e+03 7.794000000000000000e+03 7.795000000000000000e+03 7.796000000000000000e+03 7.797000000000000000e+03 7.798000000000000000e+03 7.799000000000000000e+03 7.800000000000000000e+03 7.801000000000000000e+03 7.802000000000000000e+03 7.803000000000000000e+03 7.804000000000000000e+03 7.805000000000000000e+03 7.806000000000000000e+03 7.807000000000000000e+03 7.808000000000000000e+03 7.809000000000000000e+03 7.810000000000000000e+03 7.811000000000000000e+03 7.812000000000000000e+03 7.813000000000000000e+03 7.814000000000000000e+03 7.815000000000000000e+03 7.816000000000000000e+03 7.817000000000000000e+03 7.818000000000000000e+03 7.819000000000000000e+03 7.820000000000000000e+03 7.821000000000000000e+03 7.822000000000000000e+03 7.823000000000000000e+03 7.824000000000000000e+03 7.825000000000000000e+03 7.826000000000000000e+03 7.827000000000000000e+03 7.828000000000000000e+03 7.829000000000000000e+03 7.830000000000000000e+03 7.831000000000000000e+03 7.832000000000000000e+03 7.833000000000000000e+03 7.834000000000000000e+03 7.835000000000000000e+03 7.836000000000000000e+03 7.837000000000000000e+03 7.838000000000000000e+03 7.839000000000000000e+03 7.840000000000000000e+03 7.841000000000000000e+03 7.842000000000000000e+03 7.843000000000000000e+03 7.844000000000000000e+03 7.845000000000000000e+03 7.846000000000000000e+03 7.847000000000000000e+03 7.848000000000000000e+03 7.849000000000000000e+03 7.850000000000000000e+03 7.851000000000000000e+03 7.852000000000000000e+03 7.853000000000000000e+03 7.854000000000000000e+03 7.855000000000000000e+03 7.856000000000000000e+03 7.857000000000000000e+03 7.858000000000000000e+03 7.859000000000000000e+03 7.860000000000000000e+03 7.861000000000000000e+03 7.862000000000000000e+03 7.863000000000000000e+03 7.864000000000000000e+03 7.865000000000000000e+03 7.866000000000000000e+03 7.867000000000000000e+03 7.868000000000000000e+03 7.869000000000000000e+03 7.870000000000000000e+03 7.871000000000000000e+03 7.872000000000000000e+03 7.873000000000000000e+03 7.874000000000000000e+03 7.875000000000000000e+03 7.876000000000000000e+03 7.877000000000000000e+03 7.878000000000000000e+03 7.879000000000000000e+03 7.880000000000000000e+03 7.881000000000000000e+03 7.882000000000000000e+03 7.883000000000000000e+03 7.884000000000000000e+03 7.885000000000000000e+03 7.886000000000000000e+03 7.887000000000000000e+03 7.888000000000000000e+03 7.889000000000000000e+03 7.890000000000000000e+03 7.891000000000000000e+03 7.892000000000000000e+03 7.893000000000000000e+03 7.894000000000000000e+03 7.895000000000000000e+03 7.896000000000000000e+03 7.897000000000000000e+03 7.898000000000000000e+03 7.899000000000000000e+03 7.900000000000000000e+03 7.901000000000000000e+03 7.902000000000000000e+03 7.903000000000000000e+03 7.904000000000000000e+03 7.905000000000000000e+03 7.906000000000000000e+03 7.907000000000000000e+03 7.908000000000000000e+03 7.909000000000000000e+03 7.910000000000000000e+03 7.911000000000000000e+03 7.912000000000000000e+03 7.913000000000000000e+03 7.914000000000000000e+03 7.915000000000000000e+03 7.916000000000000000e+03 7.917000000000000000e+03 7.918000000000000000e+03 7.919000000000000000e+03 7.920000000000000000e+03 7.921000000000000000e+03 7.922000000000000000e+03 7.923000000000000000e+03 7.924000000000000000e+03 7.925000000000000000e+03 7.926000000000000000e+03 7.927000000000000000e+03 7.928000000000000000e+03 7.929000000000000000e+03 7.930000000000000000e+03 7.931000000000000000e+03 7.932000000000000000e+03 7.933000000000000000e+03 7.934000000000000000e+03 7.935000000000000000e+03 7.936000000000000000e+03 7.937000000000000000e+03 7.938000000000000000e+03 7.939000000000000000e+03 7.940000000000000000e+03 7.941000000000000000e+03 7.942000000000000000e+03 7.943000000000000000e+03 7.944000000000000000e+03 7.945000000000000000e+03 7.946000000000000000e+03 7.947000000000000000e+03 7.948000000000000000e+03 7.949000000000000000e+03 7.950000000000000000e+03 7.951000000000000000e+03 7.952000000000000000e+03 7.953000000000000000e+03 7.954000000000000000e+03 7.955000000000000000e+03 7.956000000000000000e+03 7.957000000000000000e+03 7.958000000000000000e+03 7.959000000000000000e+03 7.960000000000000000e+03 7.961000000000000000e+03 7.962000000000000000e+03 7.963000000000000000e+03 7.964000000000000000e+03 7.965000000000000000e+03 7.966000000000000000e+03 7.967000000000000000e+03 7.968000000000000000e+03 7.969000000000000000e+03 7.970000000000000000e+03 7.971000000000000000e+03 7.972000000000000000e+03 7.973000000000000000e+03 7.974000000000000000e+03 7.975000000000000000e+03 7.976000000000000000e+03 7.977000000000000000e+03 7.978000000000000000e+03 7.979000000000000000e+03 7.980000000000000000e+03 7.981000000000000000e+03 7.982000000000000000e+03 7.983000000000000000e+03 7.984000000000000000e+03 7.985000000000000000e+03 7.986000000000000000e+03 7.987000000000000000e+03 7.988000000000000000e+03 7.989000000000000000e+03 7.990000000000000000e+03 7.991000000000000000e+03 7.992000000000000000e+03 7.993000000000000000e+03 7.994000000000000000e+03 7.995000000000000000e+03 7.996000000000000000e+03 7.997000000000000000e+03 7.998000000000000000e+03 7.999000000000000000e+03 8.000000000000000000e+03 8.001000000000000000e+03 8.002000000000000000e+03 8.003000000000000000e+03 8.004000000000000000e+03 8.005000000000000000e+03 8.006000000000000000e+03 8.007000000000000000e+03 8.008000000000000000e+03 8.009000000000000000e+03 8.010000000000000000e+03 8.011000000000000000e+03 8.012000000000000000e+03 8.013000000000000000e+03 8.014000000000000000e+03 8.015000000000000000e+03 8.016000000000000000e+03 8.017000000000000000e+03 8.018000000000000000e+03 8.019000000000000000e+03 8.020000000000000000e+03 8.021000000000000000e+03 8.022000000000000000e+03 8.023000000000000000e+03 8.024000000000000000e+03 8.025000000000000000e+03 8.026000000000000000e+03 8.027000000000000000e+03 8.028000000000000000e+03 8.029000000000000000e+03 8.030000000000000000e+03 8.031000000000000000e+03 8.032000000000000000e+03 8.033000000000000000e+03 8.034000000000000000e+03 8.035000000000000000e+03 8.036000000000000000e+03 8.037000000000000000e+03 8.038000000000000000e+03 8.039000000000000000e+03 8.040000000000000000e+03 8.041000000000000000e+03 8.042000000000000000e+03 8.043000000000000000e+03 8.044000000000000000e+03 8.045000000000000000e+03 8.046000000000000000e+03 8.047000000000000000e+03 8.048000000000000000e+03 8.049000000000000000e+03 8.050000000000000000e+03 8.051000000000000000e+03 8.052000000000000000e+03 8.053000000000000000e+03 8.054000000000000000e+03 8.055000000000000000e+03 8.056000000000000000e+03 8.057000000000000000e+03 8.058000000000000000e+03 8.059000000000000000e+03 8.060000000000000000e+03 8.061000000000000000e+03 8.062000000000000000e+03 8.063000000000000000e+03 8.064000000000000000e+03 8.065000000000000000e+03 8.066000000000000000e+03 8.067000000000000000e+03 8.068000000000000000e+03 8.069000000000000000e+03 8.070000000000000000e+03 8.071000000000000000e+03 8.072000000000000000e+03 8.073000000000000000e+03 8.074000000000000000e+03 8.075000000000000000e+03 8.076000000000000000e+03 8.077000000000000000e+03 8.078000000000000000e+03 8.079000000000000000e+03 8.080000000000000000e+03 8.081000000000000000e+03 8.082000000000000000e+03 8.083000000000000000e+03 8.084000000000000000e+03 8.085000000000000000e+03 8.086000000000000000e+03 8.087000000000000000e+03 8.088000000000000000e+03 8.089000000000000000e+03 8.090000000000000000e+03 8.091000000000000000e+03 8.092000000000000000e+03 8.093000000000000000e+03 8.094000000000000000e+03 8.095000000000000000e+03 8.096000000000000000e+03 8.097000000000000000e+03 8.098000000000000000e+03 8.099000000000000000e+03 8.100000000000000000e+03 8.101000000000000000e+03 8.102000000000000000e+03 8.103000000000000000e+03 8.104000000000000000e+03 8.105000000000000000e+03 8.106000000000000000e+03 8.107000000000000000e+03 8.108000000000000000e+03 8.109000000000000000e+03 8.110000000000000000e+03 8.111000000000000000e+03 8.112000000000000000e+03 8.113000000000000000e+03 8.114000000000000000e+03 8.115000000000000000e+03 8.116000000000000000e+03 8.117000000000000000e+03 8.118000000000000000e+03 8.119000000000000000e+03 8.120000000000000000e+03 8.121000000000000000e+03 8.122000000000000000e+03 8.123000000000000000e+03 8.124000000000000000e+03 8.125000000000000000e+03 8.126000000000000000e+03 8.127000000000000000e+03 8.128000000000000000e+03 8.129000000000000000e+03 8.130000000000000000e+03 8.131000000000000000e+03 8.132000000000000000e+03 8.133000000000000000e+03 8.134000000000000000e+03 8.135000000000000000e+03 8.136000000000000000e+03 8.137000000000000000e+03 8.138000000000000000e+03 8.139000000000000000e+03 8.140000000000000000e+03 8.141000000000000000e+03 8.142000000000000000e+03 8.143000000000000000e+03 8.144000000000000000e+03 8.145000000000000000e+03 8.146000000000000000e+03 8.147000000000000000e+03 8.148000000000000000e+03 8.149000000000000000e+03 8.150000000000000000e+03 8.151000000000000000e+03 8.152000000000000000e+03 8.153000000000000000e+03 8.154000000000000000e+03 8.155000000000000000e+03 8.156000000000000000e+03 8.157000000000000000e+03 8.158000000000000000e+03 8.159000000000000000e+03 8.160000000000000000e+03 8.161000000000000000e+03 8.162000000000000000e+03 8.163000000000000000e+03 8.164000000000000000e+03 8.165000000000000000e+03 8.166000000000000000e+03 8.167000000000000000e+03 8.168000000000000000e+03 8.169000000000000000e+03 8.170000000000000000e+03 8.171000000000000000e+03 8.172000000000000000e+03 8.173000000000000000e+03 8.174000000000000000e+03 8.175000000000000000e+03 8.176000000000000000e+03 8.177000000000000000e+03 8.178000000000000000e+03 8.179000000000000000e+03 8.180000000000000000e+03 8.181000000000000000e+03 8.182000000000000000e+03 8.183000000000000000e+03 8.184000000000000000e+03 8.185000000000000000e+03 8.186000000000000000e+03 8.187000000000000000e+03 8.188000000000000000e+03 8.189000000000000000e+03 8.190000000000000000e+03 8.191000000000000000e+03 8.192000000000000000e+03 8.193000000000000000e+03 8.194000000000000000e+03 8.195000000000000000e+03 8.196000000000000000e+03 8.197000000000000000e+03 8.198000000000000000e+03 8.199000000000000000e+03 8.200000000000000000e+03 8.201000000000000000e+03 8.202000000000000000e+03 8.203000000000000000e+03 8.204000000000000000e+03 8.205000000000000000e+03 8.206000000000000000e+03 8.207000000000000000e+03 8.208000000000000000e+03 8.209000000000000000e+03 8.210000000000000000e+03 8.211000000000000000e+03 8.212000000000000000e+03 8.213000000000000000e+03 8.214000000000000000e+03 8.215000000000000000e+03 8.216000000000000000e+03 8.217000000000000000e+03 8.218000000000000000e+03 8.219000000000000000e+03 8.220000000000000000e+03 8.221000000000000000e+03 8.222000000000000000e+03 8.223000000000000000e+03 8.224000000000000000e+03 8.225000000000000000e+03 8.226000000000000000e+03 8.227000000000000000e+03 8.228000000000000000e+03 8.229000000000000000e+03 8.230000000000000000e+03 8.231000000000000000e+03 8.232000000000000000e+03 8.233000000000000000e+03 8.234000000000000000e+03 8.235000000000000000e+03 8.236000000000000000e+03 8.237000000000000000e+03 8.238000000000000000e+03 8.239000000000000000e+03 8.240000000000000000e+03 8.241000000000000000e+03 8.242000000000000000e+03 8.243000000000000000e+03 8.244000000000000000e+03 8.245000000000000000e+03 8.246000000000000000e+03 8.247000000000000000e+03 8.248000000000000000e+03 8.249000000000000000e+03 8.250000000000000000e+03 8.251000000000000000e+03 8.252000000000000000e+03 8.253000000000000000e+03 8.254000000000000000e+03 8.255000000000000000e+03 8.256000000000000000e+03 8.257000000000000000e+03 8.258000000000000000e+03 8.259000000000000000e+03 8.260000000000000000e+03 8.261000000000000000e+03 8.262000000000000000e+03 8.263000000000000000e+03 8.264000000000000000e+03 8.265000000000000000e+03 8.266000000000000000e+03 8.267000000000000000e+03 8.268000000000000000e+03 8.269000000000000000e+03 8.270000000000000000e+03 8.271000000000000000e+03 8.272000000000000000e+03 8.273000000000000000e+03 8.274000000000000000e+03 8.275000000000000000e+03 8.276000000000000000e+03 8.277000000000000000e+03 8.278000000000000000e+03 8.279000000000000000e+03 8.280000000000000000e+03 8.281000000000000000e+03 8.282000000000000000e+03 8.283000000000000000e+03 8.284000000000000000e+03 8.285000000000000000e+03 8.286000000000000000e+03 8.287000000000000000e+03 8.288000000000000000e+03 8.289000000000000000e+03 8.290000000000000000e+03 8.291000000000000000e+03 8.292000000000000000e+03 8.293000000000000000e+03 8.294000000000000000e+03 8.295000000000000000e+03 8.296000000000000000e+03 8.297000000000000000e+03 8.298000000000000000e+03 8.299000000000000000e+03 8.300000000000000000e+03 8.301000000000000000e+03 8.302000000000000000e+03 8.303000000000000000e+03 8.304000000000000000e+03 8.305000000000000000e+03 8.306000000000000000e+03 8.307000000000000000e+03 8.308000000000000000e+03 8.309000000000000000e+03 8.310000000000000000e+03 8.311000000000000000e+03 8.312000000000000000e+03 8.313000000000000000e+03 8.314000000000000000e+03 8.315000000000000000e+03 8.316000000000000000e+03 8.317000000000000000e+03 8.318000000000000000e+03 8.319000000000000000e+03 8.320000000000000000e+03 8.321000000000000000e+03 8.322000000000000000e+03 8.323000000000000000e+03 8.324000000000000000e+03 8.325000000000000000e+03 8.326000000000000000e+03 8.327000000000000000e+03 8.328000000000000000e+03 8.329000000000000000e+03 8.330000000000000000e+03 8.331000000000000000e+03 8.332000000000000000e+03 8.333000000000000000e+03 8.334000000000000000e+03 8.335000000000000000e+03 8.336000000000000000e+03 8.337000000000000000e+03 8.338000000000000000e+03 8.339000000000000000e+03 8.340000000000000000e+03 8.341000000000000000e+03 8.348000000000000000e+03 8.349000000000000000e+03 8.350000000000000000e+03 8.351000000000000000e+03 8.352000000000000000e+03 8.353000000000000000e+03 8.354000000000000000e+03 8.355000000000000000e+03 8.356000000000000000e+03 8.357000000000000000e+03 8.358000000000000000e+03 8.359000000000000000e+03 8.360000000000000000e+03 8.361000000000000000e+03 8.362000000000000000e+03 8.363000000000000000e+03 8.364000000000000000e+03 8.365000000000000000e+03 8.366000000000000000e+03 8.367000000000000000e+03 8.368000000000000000e+03 8.369000000000000000e+03 8.370000000000000000e+03 8.371000000000000000e+03 8.372000000000000000e+03 8.373000000000000000e+03 8.374000000000000000e+03 8.375000000000000000e+03 8.376000000000000000e+03 8.377000000000000000e+03 8.378000000000000000e+03 8.379000000000000000e+03 8.380000000000000000e+03 8.381000000000000000e+03 8.382000000000000000e+03 8.383000000000000000e+03 8.384000000000000000e+03 8.385000000000000000e+03 8.386000000000000000e+03 8.387000000000000000e+03 8.388000000000000000e+03 8.389000000000000000e+03 8.390000000000000000e+03 8.391000000000000000e+03 8.392000000000000000e+03 8.393000000000000000e+03 8.394000000000000000e+03 8.395000000000000000e+03 8.396000000000000000e+03 8.401000000000000000e+03 8.402000000000000000e+03 8.403000000000000000e+03 8.404000000000000000e+03 8.405000000000000000e+03 8.406000000000000000e+03 8.407000000000000000e+03 8.408000000000000000e+03 8.409000000000000000e+03 8.410000000000000000e+03 8.411000000000000000e+03 8.412000000000000000e+03 8.413000000000000000e+03 8.414000000000000000e+03 8.415000000000000000e+03 8.416000000000000000e+03 8.417000000000000000e+03 8.418000000000000000e+03 8.419000000000000000e+03 8.420000000000000000e+03 8.421000000000000000e+03 8.422000000000000000e+03 8.423000000000000000e+03 8.424000000000000000e+03 8.425000000000000000e+03 8.426000000000000000e+03 8.427000000000000000e+03 8.428000000000000000e+03 8.430000000000000000e+03 8.432000000000000000e+03 8.433000000000000000e+03 8.434000000000000000e+03 8.435000000000000000e+03 8.436000000000000000e+03 8.437000000000000000e+03 8.438000000000000000e+03 8.439000000000000000e+03 8.440000000000000000e+03 8.441000000000000000e+03 8.442000000000000000e+03 8.443000000000000000e+03 8.444000000000000000e+03 8.445000000000000000e+03 8.446000000000000000e+03 8.447000000000000000e+03 8.448000000000000000e+03 8.449000000000000000e+03 8.450000000000000000e+03 8.451000000000000000e+03 8.452000000000000000e+03 8.453000000000000000e+03 8.454000000000000000e+03 8.455000000000000000e+03 8.456000000000000000e+03 8.457000000000000000e+03 8.458000000000000000e+03 8.459000000000000000e+03 8.460000000000000000e+03 8.461000000000000000e+03 8.462000000000000000e+03 8.463000000000000000e+03 8.464000000000000000e+03 8.465000000000000000e+03 8.466000000000000000e+03 8.467000000000000000e+03 8.468000000000000000e+03 8.469000000000000000e+03 8.470000000000000000e+03 8.471000000000000000e+03 8.472000000000000000e+03 8.473000000000000000e+03 8.474000000000000000e+03 8.475000000000000000e+03 8.476000000000000000e+03 8.477000000000000000e+03 8.478000000000000000e+03 8.479000000000000000e+03 8.480000000000000000e+03 8.481000000000000000e+03 8.482000000000000000e+03 8.483000000000000000e+03 8.484000000000000000e+03 8.485000000000000000e+03 8.486000000000000000e+03 8.487000000000000000e+03 8.488000000000000000e+03 8.489000000000000000e+03 8.490000000000000000e+03 8.491000000000000000e+03 8.492000000000000000e+03 8.493000000000000000e+03 8.494000000000000000e+03 8.495000000000000000e+03 8.496000000000000000e+03 8.497000000000000000e+03 8.498000000000000000e+03 8.499000000000000000e+03 8.500000000000000000e+03 8.501000000000000000e+03 8.502000000000000000e+03 8.503000000000000000e+03 8.504000000000000000e+03 8.505000000000000000e+03 8.506000000000000000e+03 8.507000000000000000e+03 8.508000000000000000e+03 8.509000000000000000e+03 8.510000000000000000e+03 8.511000000000000000e+03 8.512000000000000000e+03 8.513000000000000000e+03 8.514000000000000000e+03 8.515000000000000000e+03 8.516000000000000000e+03 8.517000000000000000e+03 8.518000000000000000e+03 8.519000000000000000e+03 8.520000000000000000e+03 8.521000000000000000e+03 8.522000000000000000e+03 8.523000000000000000e+03 8.524000000000000000e+03 8.525000000000000000e+03 8.526000000000000000e+03 8.527000000000000000e+03 8.528000000000000000e+03 8.529000000000000000e+03 8.530000000000000000e+03 8.531000000000000000e+03 8.532000000000000000e+03 8.533000000000000000e+03 8.534000000000000000e+03 8.535000000000000000e+03 8.536000000000000000e+03 8.537000000000000000e+03 8.538000000000000000e+03 8.539000000000000000e+03 8.540000000000000000e+03 8.541000000000000000e+03 8.542000000000000000e+03 8.543000000000000000e+03 8.544000000000000000e+03 8.545000000000000000e+03 8.546000000000000000e+03 8.547000000000000000e+03 8.548000000000000000e+03 8.549000000000000000e+03 8.550000000000000000e+03 8.551000000000000000e+03 8.552000000000000000e+03 8.553000000000000000e+03 8.554000000000000000e+03 8.555000000000000000e+03 8.556000000000000000e+03 8.557000000000000000e+03 8.558000000000000000e+03 8.559000000000000000e+03 8.560000000000000000e+03 8.561000000000000000e+03 8.562000000000000000e+03 8.563000000000000000e+03 8.564000000000000000e+03 8.565000000000000000e+03 8.566000000000000000e+03 8.567000000000000000e+03 8.568000000000000000e+03 8.569000000000000000e+03 8.570000000000000000e+03 8.571000000000000000e+03 8.572000000000000000e+03 8.573000000000000000e+03 8.574000000000000000e+03 8.575000000000000000e+03 8.576000000000000000e+03 8.577000000000000000e+03 8.578000000000000000e+03 8.579000000000000000e+03 8.580000000000000000e+03 8.581000000000000000e+03 8.582000000000000000e+03 8.583000000000000000e+03 8.584000000000000000e+03 8.585000000000000000e+03 8.586000000000000000e+03 8.587000000000000000e+03 8.588000000000000000e+03 8.589000000000000000e+03 8.590000000000000000e+03 8.591000000000000000e+03 8.592000000000000000e+03 8.593000000000000000e+03 8.594000000000000000e+03 8.595000000000000000e+03 8.596000000000000000e+03 8.597000000000000000e+03 8.598000000000000000e+03 8.599000000000000000e+03 8.600000000000000000e+03 8.601000000000000000e+03 8.602000000000000000e+03 8.603000000000000000e+03 8.604000000000000000e+03 8.605000000000000000e+03 8.606000000000000000e+03 8.607000000000000000e+03 8.608000000000000000e+03 8.609000000000000000e+03 8.610000000000000000e+03 8.611000000000000000e+03 8.612000000000000000e+03 8.613000000000000000e+03 8.614000000000000000e+03 8.615000000000000000e+03 8.616000000000000000e+03 8.617000000000000000e+03 8.618000000000000000e+03 8.619000000000000000e+03 8.620000000000000000e+03 8.621000000000000000e+03 8.622000000000000000e+03 8.623000000000000000e+03 8.624000000000000000e+03 8.625000000000000000e+03 8.626000000000000000e+03 8.627000000000000000e+03 8.628000000000000000e+03 8.629000000000000000e+03 8.630000000000000000e+03 8.631000000000000000e+03 8.632000000000000000e+03 8.633000000000000000e+03 8.634000000000000000e+03 8.635000000000000000e+03 8.636000000000000000e+03 8.637000000000000000e+03 8.638000000000000000e+03 8.639000000000000000e+03 8.640000000000000000e+03 8.641000000000000000e+03 8.642000000000000000e+03 8.643000000000000000e+03 8.644000000000000000e+03 8.645000000000000000e+03 8.646000000000000000e+03 8.647000000000000000e+03 8.648000000000000000e+03 8.649000000000000000e+03 8.650000000000000000e+03 8.651000000000000000e+03 8.652000000000000000e+03 8.653000000000000000e+03 8.654000000000000000e+03 8.655000000000000000e+03 8.656000000000000000e+03 8.657000000000000000e+03 8.658000000000000000e+03 8.659000000000000000e+03 8.660000000000000000e+03 8.661000000000000000e+03 8.662000000000000000e+03 8.663000000000000000e+03 8.664000000000000000e+03 8.665000000000000000e+03 8.666000000000000000e+03 8.667000000000000000e+03 8.668000000000000000e+03 8.669000000000000000e+03 8.670000000000000000e+03 8.671000000000000000e+03 8.672000000000000000e+03 8.673000000000000000e+03 8.674000000000000000e+03 8.675000000000000000e+03 8.676000000000000000e+03 8.677000000000000000e+03 8.678000000000000000e+03 8.679000000000000000e+03 8.680000000000000000e+03 8.681000000000000000e+03 8.682000000000000000e+03 8.683000000000000000e+03 8.684000000000000000e+03 8.685000000000000000e+03 8.686000000000000000e+03 8.687000000000000000e+03 8.688000000000000000e+03 8.689000000000000000e+03 8.690000000000000000e+03 8.691000000000000000e+03 8.692000000000000000e+03 8.693000000000000000e+03 8.694000000000000000e+03 8.695000000000000000e+03 8.696000000000000000e+03 8.697000000000000000e+03 8.698000000000000000e+03 8.699000000000000000e+03 8.700000000000000000e+03 8.701000000000000000e+03 8.702000000000000000e+03 8.703000000000000000e+03 8.704000000000000000e+03 8.705000000000000000e+03 8.706000000000000000e+03 8.707000000000000000e+03 8.708000000000000000e+03 8.709000000000000000e+03 8.710000000000000000e+03 8.711000000000000000e+03 8.712000000000000000e+03 8.713000000000000000e+03 8.714000000000000000e+03 8.715000000000000000e+03 8.716000000000000000e+03 8.717000000000000000e+03 8.718000000000000000e+03 8.719000000000000000e+03 8.720000000000000000e+03 8.721000000000000000e+03 8.722000000000000000e+03 8.723000000000000000e+03 8.724000000000000000e+03 8.725000000000000000e+03 8.726000000000000000e+03 8.727000000000000000e+03 8.728000000000000000e+03 8.729000000000000000e+03 8.730000000000000000e+03 8.731000000000000000e+03 8.732000000000000000e+03 8.733000000000000000e+03 8.734000000000000000e+03 8.735000000000000000e+03 8.736000000000000000e+03 8.737000000000000000e+03 8.738000000000000000e+03 8.739000000000000000e+03 8.740000000000000000e+03 8.741000000000000000e+03 8.742000000000000000e+03 8.743000000000000000e+03 8.744000000000000000e+03 8.745000000000000000e+03 8.746000000000000000e+03 8.747000000000000000e+03 8.748000000000000000e+03 8.749000000000000000e+03 8.750000000000000000e+03 8.751000000000000000e+03 8.752000000000000000e+03 8.753000000000000000e+03 8.754000000000000000e+03 8.755000000000000000e+03 8.756000000000000000e+03 8.757000000000000000e+03 8.758000000000000000e+03 8.759000000000000000e+03 8.760000000000000000e+03 8.761000000000000000e+03 8.762000000000000000e+03 8.763000000000000000e+03 8.764000000000000000e+03 8.765000000000000000e+03 8.766000000000000000e+03 8.767000000000000000e+03 8.768000000000000000e+03 8.769000000000000000e+03 8.770000000000000000e+03 8.771000000000000000e+03 8.772000000000000000e+03 8.773000000000000000e+03 8.774000000000000000e+03 8.775000000000000000e+03 8.776000000000000000e+03 8.777000000000000000e+03 8.778000000000000000e+03 8.779000000000000000e+03 8.780000000000000000e+03 8.781000000000000000e+03 8.782000000000000000e+03 8.783000000000000000e+03 8.784000000000000000e+03 8.785000000000000000e+03 8.786000000000000000e+03 8.787000000000000000e+03 8.788000000000000000e+03 8.789000000000000000e+03 8.790000000000000000e+03 8.791000000000000000e+03 8.792000000000000000e+03 8.793000000000000000e+03 8.794000000000000000e+03 8.795000000000000000e+03 8.796000000000000000e+03 8.797000000000000000e+03 8.798000000000000000e+03 8.799000000000000000e+03 8.800000000000000000e+03 8.801000000000000000e+03 8.802000000000000000e+03 8.803000000000000000e+03 8.804000000000000000e+03 8.805000000000000000e+03 8.806000000000000000e+03 8.807000000000000000e+03 8.808000000000000000e+03 8.809000000000000000e+03 8.810000000000000000e+03 8.811000000000000000e+03 8.812000000000000000e+03 8.813000000000000000e+03 8.814000000000000000e+03 8.815000000000000000e+03 8.816000000000000000e+03 8.817000000000000000e+03 8.818000000000000000e+03 8.819000000000000000e+03 8.820000000000000000e+03 8.821000000000000000e+03 8.822000000000000000e+03 8.823000000000000000e+03 8.824000000000000000e+03 8.825000000000000000e+03 8.826000000000000000e+03 8.830000000000000000e+03 8.831000000000000000e+03 8.834000000000000000e+03 8.835000000000000000e+03 8.836000000000000000e+03 8.838000000000000000e+03 8.839000000000000000e+03 8.840000000000000000e+03 8.841000000000000000e+03 8.842000000000000000e+03 8.843000000000000000e+03 8.844000000000000000e+03 8.845000000000000000e+03 8.846000000000000000e+03 8.847000000000000000e+03 8.848000000000000000e+03 8.849000000000000000e+03 8.850000000000000000e+03 8.851000000000000000e+03 8.852000000000000000e+03 8.853000000000000000e+03 8.854000000000000000e+03 8.855000000000000000e+03 8.856000000000000000e+03 8.857000000000000000e+03 8.858000000000000000e+03 8.859000000000000000e+03 8.860000000000000000e+03 8.861000000000000000e+03 8.862000000000000000e+03 8.863000000000000000e+03 8.864000000000000000e+03 8.865000000000000000e+03 8.866000000000000000e+03 8.867000000000000000e+03 8.868000000000000000e+03 8.869000000000000000e+03 8.870000000000000000e+03 8.871000000000000000e+03 8.872000000000000000e+03 8.873000000000000000e+03 8.874000000000000000e+03 8.875000000000000000e+03 8.876000000000000000e+03 8.877000000000000000e+03 8.878000000000000000e+03 8.879000000000000000e+03 8.880000000000000000e+03 8.881000000000000000e+03 8.882000000000000000e+03 8.889000000000000000e+03 8.890000000000000000e+03 8.891000000000000000e+03 8.892000000000000000e+03 8.893000000000000000e+03 8.894000000000000000e+03 8.895000000000000000e+03 8.896000000000000000e+03 8.897000000000000000e+03 8.898000000000000000e+03 8.899000000000000000e+03 8.900000000000000000e+03 8.901000000000000000e+03 8.903000000000000000e+03 8.904000000000000000e+03 8.905000000000000000e+03 8.906000000000000000e+03 8.907000000000000000e+03 8.908000000000000000e+03 8.909000000000000000e+03 8.910000000000000000e+03 8.911000000000000000e+03 8.912000000000000000e+03 8.913000000000000000e+03 8.914000000000000000e+03 8.915000000000000000e+03 8.916000000000000000e+03 8.917000000000000000e+03 8.918000000000000000e+03 8.919000000000000000e+03 8.920000000000000000e+03 8.921000000000000000e+03 8.922000000000000000e+03 8.930000000000000000e+03 8.931000000000000000e+03 8.932000000000000000e+03 8.933000000000000000e+03 8.934000000000000000e+03 8.935000000000000000e+03 8.936000000000000000e+03 8.937000000000000000e+03 8.938000000000000000e+03 8.939000000000000000e+03 8.940000000000000000e+03 8.943000000000000000e+03 8.944000000000000000e+03 8.945000000000000000e+03 8.946000000000000000e+03 8.949000000000000000e+03 8.950000000000000000e+03 8.951000000000000000e+03 8.952000000000000000e+03 8.953000000000000000e+03 8.954000000000000000e+03 8.955000000000000000e+03 8.956000000000000000e+03 8.957000000000000000e+03 8.958000000000000000e+03 8.959000000000000000e+03 8.960000000000000000e+03 8.968000000000000000e+03 8.969000000000000000e+03 8.970000000000000000e+03 8.971000000000000000e+03 8.972000000000000000e+03 8.973000000000000000e+03 8.974000000000000000e+03 8.975000000000000000e+03 8.976000000000000000e+03 8.977000000000000000e+03 8.978000000000000000e+03 8.979000000000000000e+03 8.980000000000000000e+03 8.981000000000000000e+03 8.982000000000000000e+03 8.983000000000000000e+03 8.984000000000000000e+03 8.985000000000000000e+03 8.986000000000000000e+03 8.987000000000000000e+03 8.988000000000000000e+03 8.989000000000000000e+03 8.990000000000000000e+03 8.991000000000000000e+03 8.992000000000000000e+03 8.993000000000000000e+03 8.994000000000000000e+03 8.995000000000000000e+03 8.996000000000000000e+03 8.997000000000000000e+03 8.998000000000000000e+03 8.999000000000000000e+03 9.000000000000000000e+03 9.001000000000000000e+03 9.002000000000000000e+03 9.003000000000000000e+03 9.004000000000000000e+03 9.005000000000000000e+03 9.010000000000000000e+03 9.011000000000000000e+03 9.012000000000000000e+03 9.013000000000000000e+03 9.014000000000000000e+03 9.015000000000000000e+03 9.016000000000000000e+03 9.017000000000000000e+03 9.018000000000000000e+03 9.019000000000000000e+03 9.020000000000000000e+03 9.021000000000000000e+03 9.022000000000000000e+03 9.023000000000000000e+03 9.024000000000000000e+03 9.025000000000000000e+03 9.026000000000000000e+03 9.027000000000000000e+03 9.028000000000000000e+03 9.029000000000000000e+03 9.030000000000000000e+03 9.031000000000000000e+03 9.032000000000000000e+03 9.033000000000000000e+03 9.034000000000000000e+03 9.035000000000000000e+03 9.036000000000000000e+03 9.037000000000000000e+03 9.038000000000000000e+03 9.039000000000000000e+03 9.040000000000000000e+03 9.041000000000000000e+03 9.042000000000000000e+03 9.043000000000000000e+03 9.044000000000000000e+03 9.045000000000000000e+03 9.046000000000000000e+03 9.047000000000000000e+03 9.048000000000000000e+03 9.049000000000000000e+03 9.050000000000000000e+03 9.051000000000000000e+03 9.052000000000000000e+03 9.053000000000000000e+03 9.054000000000000000e+03 9.055000000000000000e+03 9.056000000000000000e+03 9.057000000000000000e+03 9.058000000000000000e+03 9.059000000000000000e+03 9.060000000000000000e+03 9.061000000000000000e+03 9.062000000000000000e+03 9.063000000000000000e+03 9.064000000000000000e+03 9.065000000000000000e+03 9.066000000000000000e+03 9.067000000000000000e+03 9.068000000000000000e+03 9.069000000000000000e+03 9.070000000000000000e+03
1.612038977327756584e-05 9.068465442396700382e-05 7.386397555819712579e-06 1.228003529831767082e-04 6.811245111748576164e-05 7.393401028821244836e-05 9.394030348630622029e-05 3.558871685527265072e-04 3.398014814592897892e-04 1.482259685872122645e-04 1.269477652385830879e-04 2.642344952619168907e-05 1.484094173065386713e-05 8.479044481646269560e-06 3.143527428619563580e-04 5.034040896134683862e-06 3.150342672597616911e-05 1.051761355483904481e-04 2.496307715773582458e-04 1.475495664635673165e-04 3.380755952093750238e-04 8.208693179767578840e-05 3.292748588137328625e-04 1.309696090174838901e-04 3.696138737723231316e-04 3.825772437267005444e-04 1.132560137193650007e-04 3.325727302581071854e-04 1.853334397310391068e-04 7.768598734401166439e-04 6.087389192543923855e-04 1.177982994704507291e-04 1.193818752653896809e-05 1.175652359961532056e-04 3.250830341130495071e-04 3.295229544164612889e-05 3.425308386795222759e-05 3.276695206295698881e-04 4.460456257220357656e-04 4.583542468026280403e-04 5.376187255023978651e-05 3.123905044049024582e-04 2.785551769193261862e-04 2.820140507537871599e-04 2.391121524851769209e-04 1.057711597240995616e-05 1.388194796163588762e-04 1.325393677689135075e-04 2.105229941662400961e-04 1.934935280587524176e-04 1.891823485493659973e-04 4.575502825900912285e-04 5.831941380165517330e-04 6.170758861117064953e-04 3.757787635549902916e-04 1.578744122525677085e-04 5.577883566729724407e-04 1.954304898390546441e-04 3.267128486186265945e-04 2.766451216302812099e-04 4.879535699728876352e-04 2.919043436122592539e-05 1.769188820617273450e-04 4.100394435226917267e-04 4.701263969764113426e-04 5.895937210880219936e-04 9.452879749005660415e-05 6.814977678004652262e-05 3.331216285005211830e-04 1.002076460281386971e-04 4.720258584711700678e-04 5.485453875735402107e-04 1.614827342564240098e-04 6.865262985229492188e-04 4.152931505814194679e-04 5.479027749970555305e-04 1.005329773761332035e-03 6.469425861723721027e-04 5.369555437937378883e-04 8.345983223989605904e-04 1.171913929283618927e-03 1.154221245087683201e-03 9.876445401459932327e-04 5.276796291582286358e-04 4.899223567917943001e-04 8.031703764572739601e-04 2.890848263632506132e-04 7.140557281672954559e-04 1.373554347082972527e-03 1.501138031017035246e-04 1.535779883852228522e-04 6.807439494878053665e-04 7.080986397340893745e-04 9.024255559779703617e-04 6.613269215449690819e-04 6.672289455309510231e-04 6.896439590491354465e-04 8.431098540313541889e-04 9.052222012542188168e-04 1.149915391579270363e-03 1.406113384291529655e-03 5.314609152264893055e-04 1.439906191080808640e-03 1.943164039403200150e-03 1.028153346851468086e-03 1.499949721619486809e-03 1.795424497686326504e-03 1.544001512229442596e-03 1.275012502446770668e-03 8.345672977156937122e-04 1.066983561031520367e-03 1.664354349486529827e-03 1.178169739432632923e-03 1.101791509427130222e-03 1.904331380501389503e-03 2.020821440964937210e-03 1.716276747174561024e-03 1.493449090048670769e-03 1.244590501300990582e-03 1.042712130583822727e-03 1.458350336179137230e-03 1.125953276641666889e-03 1.563810277730226517e-03 1.372008817270398140e-03 1.027821796014904976e-03 8.774454472586512566e-04 8.394774631597101688e-04 1.019469229504466057e-03 1.256139716133475304e-03 5.446258583106100559e-04 6.943925982341170311e-04 1.934785279445350170e-03 1.058003865182399750e-03 5.369525169953703880e-04 8.374651661142706871e-04 8.231332176364958286e-04 1.138248713687062263e-03 1.407021190971136093e-03 4.426658852025866508e-04 5.688773235306143761e-04 1.243419479578733444e-03 6.619414780288934708e-04 5.992971127852797508e-04 1.207486260682344437e-03 1.093067694455385208e-03 1.290463842451572418e-03 1.584002282470464706e-03 9.472593665122985840e-04 1.197561272419989109e-03 1.997984712943434715e-03 7.538651116192340851e-04 4.729260108433663845e-04 5.426319548860192299e-04 1.035782508552074432e-03 9.524979977868497372e-04 8.784316596575081348e-04 7.500507635995745659e-04 1.786787295714020729e-03 2.055295044556260109e-03 1.837853807955980301e-03 1.663925591856241226e-03 1.890543382614850998e-03 1.416382612660527229e-03 1.074372907169163227e-03 9.638163028284907341e-04 1.417279359884560108e-03 1.266363193280994892e-03 9.367897873744368553e-04 7.311893277801573277e-04 1.269860658794641495e-03 9.490734082646667957e-04 1.036462257616221905e-03 1.966075971722602844e-03 8.905587601475417614e-04 1.743852393701672554e-03 1.721636159345507622e-03 1.469306647777557373e-03 1.772144110873341560e-03 1.452031428925693035e-03 1.391744473949074745e-03 1.323489123024046421e-03 1.467478927224874496e-03 2.321481006219983101e-03 1.966072013601660728e-03 1.632430590689182281e-03 1.500995247624814510e-03 1.791598973795771599e-03 1.840998185798525810e-03 1.887857331894338131e-03 1.446376321837306023e-03 1.698482199572026730e-03 1.452395692467689514e-03 1.556925475597381592e-03 1.627873862162232399e-03 1.626255456358194351e-03 1.692885532975196838e-03 1.364816213026642799e-03 1.620379975065588951e-03 1.741975429467856884e-03 1.539634540677070618e-03 1.358984503895044327e-03 1.449762145057320595e-03 1.861517084762454033e-03 9.919453877955675125e-04 1.302883378230035305e-03 1.517768483608961105e-03 1.551743829622864723e-03 1.515856827609241009e-03 1.528031309135258198e-03 1.599267008714377880e-03 1.866881735622882843e-03 1.953593455255031586e-03 1.723236870020627975e-03 1.460717641748487949e-03 1.523550366982817650e-03 1.481128856539726257e-03 1.845165155827999115e-03 1.667731208726763725e-03 9.614830487407743931e-04 1.666767755523324013e-03 1.711140386760234833e-03 1.601497875526547432e-03 1.659115310758352280e-03 1.953166211023926735e-03 1.281426288187503815e-03 1.771165756508708000e-03 1.963452436029911041e-03 1.633679028600454330e-03 1.802149927243590355e-03 1.153203775174915791e-03 1.582532189786434174e-03 9.669709252193570137e-04 1.474553602747619152e-03 1.761844381690025330e-03 1.538097509182989597e-03 1.075968146324157715e-03 1.649287994951009750e-03 1.106270705349743366e-03 1.435882179066538811e-03 1.341137802228331566e-03 1.475977245718240738e-03 1.817740849219262600e-03 1.040234579704701900e-03 1.282671000808477402e-03 1.518585719168186188e-03 1.195215969346463680e-03 1.358122797682881355e-03 1.141872955486178398e-03 5.726387607865035534e-04 1.507181208580732346e-03 1.693011610768735409e-03 1.424628775566816330e-03 1.787648769095540047e-03 1.959150191396474838e-03 1.354686915874481201e-03 1.468493370339274406e-03 1.642858842387795448e-03 1.725916052237153053e-03 1.877925591543316841e-03 1.811063732020556927e-03 1.163383363746106625e-03 1.480432110838592052e-03 1.811908790841698647e-03 9.196095634251832962e-04 1.347248908132314682e-03 1.258421922102570534e-03 1.017282484099268913e-03 1.589356921613216400e-03 1.066131400875747204e-03 9.035341208800673485e-04 1.645727897994220257e-03 1.659684348851442337e-03 1.528963679447770119e-03 1.220628619194030762e-03 1.524973427876830101e-03 1.628617057576775551e-03 1.025629346258938313e-03 9.959735907614231110e-04 1.700601307675242424e-03 1.769664231687784195e-03 1.604834105819463730e-03 1.687163487076759338e-03 1.610467908903956413e-03 1.253484631888568401e-03 1.243705512024462223e-03 1.278890646062791348e-03 1.455500721931457520e-03 1.567170140333473682e-03 1.325389486737549305e-03 1.377083361148834229e-03 1.208974281325936317e-03 1.422591041773557663e-03 1.563901198096573353e-03 1.544998260214924812e-03 1.733318436890840530e-03 1.817596144974231720e-03 1.651952276006340981e-03 1.455252990126609802e-03 1.361323287710547447e-03 1.304494682699441910e-03 1.426643691956996918e-03 1.633911509998142719e-03 1.722838031128048897e-03 1.824912615120410919e-03 1.684083137661218643e-03 1.586657599546015263e-03 1.590500352904200554e-03 1.735907164402306080e-03 1.679241773672401905e-03 1.102224458009004593e-03 1.313391141593456268e-03 1.544158905744552612e-03 1.560121541842818260e-03 1.514830044470727444e-03 1.270852400921285152e-03 1.026826677843928337e-03 1.454971265047788620e-03 1.477224286645650864e-03 1.035574590787291527e-03 1.336114248260855675e-03 1.250196713954210281e-03 1.182570471428334713e-03 1.475305645726621151e-03 1.772341900505125523e-03 1.269531087018549442e-03 1.167509937658905983e-03 1.541668549180030823e-03 1.300553558394312859e-03 9.091643150895833969e-04 1.113898353651165962e-03 1.530869747512042522e-03 1.013124128803610802e-03 1.132993842475116253e-03 1.237308373674750328e-03 1.279476797208189964e-03 1.310496591031551361e-03 1.323315082117915154e-03 1.380526227876543999e-03 1.129892654716968536e-03 1.237058313563466072e-03 9.586649830453097820e-04 8.980046259239315987e-04 1.529399771243333817e-03 1.153231831267476082e-03 1.204511965624988079e-03 1.468728412874042988e-03 1.485420856624841690e-03 1.573940971866250038e-03 1.365514704957604408e-03 1.439641928300261497e-03 1.232207170687615871e-03 1.301515381783246994e-03 1.616565976291894913e-03 1.501391408964991570e-03 1.305335783399641514e-03 1.252434914931654930e-03 1.082019647583365440e-03 1.288605853915214539e-03 1.564109465107321739e-03 1.150398980826139450e-03 1.233851304277777672e-03 1.346732839010655880e-03 1.139708328992128372e-03 1.163061708211898804e-03 1.197410514578223228e-03 1.618509297259151936e-03 1.405282178893685341e-03 1.127267722040414810e-03 1.409881282597780228e-03 1.387596712447702885e-03 1.328016398474574089e-03 1.336658606305718422e-03 1.719080144539475441e-03 1.484832726418972015e-03 1.261645578779280186e-03 1.344471704214811325e-03 1.383373280987143517e-03 1.339123351499438286e-03 1.396887702867388725e-03 1.388699049130082130e-03 1.160481246188282967e-03 1.421409426257014275e-03 1.321952906437218189e-03 1.252796966582536697e-03 1.544317929074168205e-03 1.507474808022379875e-03 1.089938450604677200e-03 1.282605924643576145e-03 1.151076867245137691e-03 1.281644683331251144e-03 1.234852592460811138e-03 1.301966840401291847e-03 1.351432874798774719e-03 1.386587973684072495e-03 1.503180246800184250e-03 1.412653829902410507e-03 1.715980703011155128e-03 1.155642094090580940e-03 1.140936277806758881e-03 1.276049995794892311e-03 1.167313661426305771e-03 1.319028320722281933e-03 1.368291443213820457e-03 1.274021575227379799e-03 1.428175950422883034e-03 1.241968246176838875e-03 1.543953083455562592e-03 1.411175820976495743e-03 1.279634539969265461e-03 1.436161575838923454e-03 1.017047325149178505e-03 8.423998951911926270e-04 1.300058094784617424e-03 9.828689508140087128e-04 5.196759011596441269e-04 1.098518143408000469e-03 1.233989722095429897e-03 9.677947964519262314e-04 1.319890376180410385e-03 1.321346964687108994e-03 1.285906881093978882e-03 1.521683181636035442e-03 1.355955842882394791e-03 1.501207705587148666e-03 1.222369726747274399e-03 1.133431214839220047e-03 9.938043076545000076e-04 9.999787434935569763e-04 1.178481383249163628e-03 1.132985111325979233e-03 1.206143293529748917e-03 1.158775878138840199e-03 1.241912832483649254e-03 1.431866083294153214e-03 1.338431611657142639e-03 1.049274811521172523e-03 1.255954150110483170e-03 1.438599545508623123e-03 1.243907492607831955e-03 9.301338577643036842e-04 1.192295923829078674e-03 1.303339493460953236e-03 1.148203620687127113e-03 9.147714590653777122e-04 9.618203621357679367e-04 1.077622291631996632e-03 1.368852565065026283e-03 1.148411538451910019e-03 1.045595621690154076e-03 9.725773707032203674e-04 1.051872386597096920e-03 1.202206360176205635e-03 1.036405330523848534e-03 1.055991044268012047e-03 8.428167784586548805e-04 8.589440258219838142e-04 7.582636317238211632e-04 6.648128619417548180e-04 8.914828649722039700e-04 1.011149259284138680e-03 1.114754239097237587e-03 1.201549777761101723e-03 1.167299691587686539e-03 1.055169617757201195e-03 1.262573176063597202e-03 8.752177236601710320e-04 7.654522778466343880e-04 9.083986515179276466e-04 6.239446811378002167e-04 9.251326555386185646e-04 5.429995944723486900e-04 5.362078663893043995e-04 1.001601456664502621e-03 5.521505372598767281e-04 9.787498274818062782e-04 1.119806896895170212e-03 7.545570260845124722e-04 9.169185068458318710e-04 9.787078015506267548e-04 9.296400239691138268e-04 7.284625316970050335e-04 7.170693716034293175e-04 7.674960652366280556e-04 8.369845454581081867e-04 8.986475877463817596e-04 1.057493733242154121e-03 1.143312896601855755e-03 8.649874944239854813e-04 7.674481021240353584e-04 1.095147454179823399e-03 1.303478609770536423e-03 9.238317143172025681e-04 9.655018802732229233e-04 1.111148856580257416e-03 7.074390887282788754e-04 7.832169649191200733e-04 9.673730237409472466e-04 7.503760280087590218e-04 8.846669807098805904e-04 8.231659303419291973e-04 6.375861121341586113e-04 7.413796847686171532e-04 6.787907914258539677e-04 7.937113405205309391e-04 8.585529867559671402e-04 5.602612509392201900e-04 6.834199884906411171e-04 9.211724391207098961e-04 1.076554646715521812e-03 9.005384054034948349e-04 9.182695648632943630e-04 1.074609113857150078e-03 9.509515366517007351e-04 9.178632753901183605e-04 1.083818729966878891e-03 8.395793847739696503e-04 8.786704856902360916e-04 9.605962550267577171e-04 1.190498820506036282e-03 1.316286856308579445e-03 9.241970838047564030e-04 8.143144659698009491e-04 7.944377139210700989e-04 8.235372370108962059e-04 4.759425064548850060e-04 7.675356464460492134e-04 8.127819746732711792e-04 8.746314560994505882e-04 9.016639087349176407e-04 9.534388082101941109e-04 7.584281265735626221e-04 6.417088443413376808e-04 7.389108650386333466e-04 9.467765339650213718e-04 6.994827417656779289e-04 7.506356341764330864e-04 4.376119468361139297e-04 5.676280125044286251e-04 8.780423086136579514e-04 7.011834532022476196e-04 3.735541831701993942e-04 6.757592782378196716e-04 9.960680035874247551e-04 4.291769873816519976e-04 4.799221060238778591e-04 7.065924583002924919e-04 5.432209582068026066e-04 7.341762538999319077e-04 6.043243338353931904e-04 8.271191036328673363e-04 7.447137613780796528e-04 7.292579393833875656e-04 5.638144793920218945e-04 7.001303019933402538e-04 9.577973978593945503e-04 1.003901474177837372e-03 7.906818063929677010e-04 9.398761903867125511e-04 7.368311053141951561e-04 1.056816661730408669e-03 8.493998320773243904e-04 6.641760701313614845e-04 8.006791467778384686e-04 9.918203577399253845e-04 1.163718523457646370e-03 1.271609216928482056e-03 1.174932578578591347e-03 9.637587936595082283e-04 4.904184024780988693e-04 8.829180151224136353e-04 1.177590340375900269e-03 1.042980118654668331e-03 6.698486977256834507e-04 5.694550927728414536e-04 8.642165339551866055e-04 9.932400425896048546e-04 8.800259092822670937e-04 8.460487006232142448e-04 1.445366069674491882e-03 1.312389504164457321e-03 9.131976403295993805e-04 7.828794186934828758e-04 9.374051005579531193e-04 8.190683438442647457e-04 1.030315179377794266e-03 1.161690335720777512e-03 1.354002160951495171e-03 1.062629860825836658e-03 9.224722161889076233e-04 8.988176123239099979e-04 1.047784229740500450e-03 1.299875322729349136e-03 1.179197104647755623e-03 1.122436486184597015e-03 8.468524320051074028e-04 8.907925221137702465e-04 1.095624058507382870e-03 7.789839874021708965e-04 8.834222680889070034e-04 1.092026010155677795e-03 9.852788643911480904e-04 1.104996190406382084e-03 1.296098227612674236e-03 1.253266353160142899e-03 1.688648015260696411e-03 1.433844212442636490e-03 1.229608664289116859e-03 1.327777630649507046e-03 1.202243845909833908e-03 1.412252429872751236e-03 1.360964844934642315e-03 1.405992545187473297e-03 1.371777500025928020e-03 1.614348380826413631e-03 1.604110235348343849e-03 1.421132241375744343e-03 1.879321527667343616e-03 1.938184024766087532e-03 1.611605053767561913e-03 1.458904240280389786e-03 1.607616432011127472e-03 1.760130748152732849e-03 1.802001614123582840e-03 1.813723356463015079e-03 1.882748678326606750e-03 1.903724391013383865e-03 2.038357779383659363e-03 2.070263959467411041e-03 2.122581703588366508e-03 2.121779369190335274e-03 2.038033213466405869e-03 1.941621070727705956e-03 2.027142792940139771e-03 2.132491674274206161e-03 2.244272269308567047e-03 1.973547739908099174e-03 1.963266171514987946e-03 2.011642558500170708e-03 1.865132944658398628e-03 1.963371643796563148e-03 2.021725755184888840e-03 1.902617746964097023e-03 1.905956305563449860e-03 1.859794370830059052e-03 1.933742081746459007e-03 1.971994992345571518e-03 2.248903736472129822e-03 2.358394907787442207e-03 2.581025008112192154e-03 2.756803994998335838e-03 2.711999230086803436e-03 2.735880436375737190e-03 2.777821151539683342e-03 2.820779802277684212e-03 2.837882377207279205e-03 2.869889605790376663e-03 2.957974560558795929e-03 3.000449389219284058e-03 2.998743206262588501e-03 3.482577856630086899e-03 3.350672777742147446e-03 3.039584029465913773e-03 3.213995136320590973e-03 3.333092667162418365e-03 3.301832824945449829e-03 3.369804238900542259e-03 3.421896835789084435e-03 3.508951980620622635e-03 3.572219982743263245e-03 3.491389099508523941e-03 3.575139446184039116e-03 3.448619972914457321e-03 3.265503793954849243e-03 3.285055514425039291e-03 3.525387961417436600e-03 3.255969611927866936e-03 2.963195089250802994e-03 3.082912415266036987e-03 3.393450286239385605e-03 3.038405440747737885e-03 3.155425656586885452e-03 3.337703179568052292e-03 3.659818554297089577e-03 3.678929992020130157e-03 3.731090109795331955e-03 3.997552208602428436e-03 3.911789506673812866e-03 4.041182342916727066e-03 4.155913367867469788e-03 4.048869945108890533e-03 3.932727500796318054e-03 4.196038004010915756e-03 4.371648654341697693e-03 4.349761176854372025e-03 4.234002903103828430e-03 4.231671802699565887e-03 4.136006813496351242e-03 4.393795039504766464e-03 4.283836111426353455e-03 4.272751044481992722e-03 4.462094511836767197e-03 4.246242344379425049e-03 4.473910667002201080e-03 4.587562289088964462e-03 4.658481106162071228e-03 4.549914970993995667e-03 4.270714707672595978e-03 4.204667173326015472e-03 4.167610779404640198e-03 4.533033818006515503e-03 5.037178285419940948e-03 4.704626277089118958e-03 4.441661294549703598e-03 4.561856854707002640e-03 4.280544817447662354e-03 4.569180775433778763e-03 4.712920635938644409e-03 4.637781530618667603e-03 4.512555897235870361e-03 4.568827338516712189e-03 4.716153722256422043e-03 4.441156983375549316e-03 4.388796165585517883e-03 4.744486883282661438e-03 4.708643071353435516e-03 4.710758104920387268e-03 4.474040120840072632e-03 4.568061791360378265e-03 4.701954312622547150e-03 4.483510274440050125e-03 4.527053795754909515e-03 4.737847484648227692e-03 4.480008967220783234e-03 4.587193019688129425e-03 4.752467386424541473e-03 4.280341789126396179e-03 4.576449282467365265e-03 4.866422154009342194e-03 4.518873989582061768e-03 4.235998261719942093e-03 4.227280616760253906e-03 4.282138310372829437e-03 4.379568621516227722e-03 4.444273188710212708e-03 4.478626884520053864e-03 4.361426457762718201e-03 4.392113536596298218e-03 4.520531743764877319e-03 4.437940660864114761e-03 4.347511567175388336e-03 4.072983749210834503e-03 4.133879207074642181e-03 4.259765148162841797e-03 4.009128548204898834e-03 3.968918696045875549e-03 4.000789485871791840e-03 3.943167626857757568e-03 4.067528992891311646e-03 4.089154768735170364e-03 4.012834746390581131e-03 4.043412860482931137e-03 4.014216363430023193e-03 4.143553785979747772e-03 4.105180501937866211e-03 4.097479395568370819e-03 4.071387462317943573e-03 4.157031420618295670e-03 3.962627612054347992e-03 4.048566333949565887e-03 4.088157787919044495e-03 3.821596037596464157e-03 3.594087902456521988e-03 3.645688761025667191e-03 3.650016151368618011e-03 3.669644240289926529e-03 3.840896766632795334e-03 3.667283803224563599e-03 3.743181703612208366e-03 4.069452174007892609e-03 3.984949551522731781e-03 3.874466056004166603e-03 3.751842770725488663e-03 3.910780884325504303e-03 3.966370597481727600e-03 3.493972122669219971e-03 3.878384595736861229e-03 3.612924832850694656e-03 3.495004028081893921e-03 3.434053389355540276e-03 3.978268243372440338e-03 3.706930670887231827e-03 3.671564394608139992e-03 3.820384154096245766e-03 3.988256677985191345e-03 4.104076884686946869e-03 3.845577128231525421e-03 3.720988985151052475e-03 4.061185754835605621e-03 3.828836604952812195e-03 3.927287645637989044e-03 3.754316363483667374e-03 3.456865902990102768e-03 3.741583321243524551e-03 3.984002396464347839e-03 3.634789958596229553e-03 3.547172993421554565e-03 3.520482219755649567e-03 3.208584850654006004e-03 3.266279818490147591e-03 3.165419679135084152e-03 3.267858643084764481e-03 3.274371149018406868e-03 3.041082061827182770e-03 3.172171302139759064e-03 3.179704770445823669e-03 3.002899698913097382e-03 3.345819422975182533e-03 3.501799656078219414e-03 3.347412683069705963e-03 3.270202316343784332e-03 3.428633557632565498e-03 3.535491880029439926e-03 3.425771836191415787e-03 3.570601576939225197e-03 3.541443496942520142e-03 3.504607127979397774e-03 3.806551918387413025e-03 3.665822092443704605e-03 3.735949285328388214e-03 3.673755098134279251e-03 3.668111050501465797e-03 3.778210142627358437e-03 3.832477144896984100e-03 3.662622533738613129e-03 3.687831573188304901e-03 3.597869770601391792e-03 3.436646424233913422e-03 3.495891112834215164e-03 3.649586811661720276e-03 3.751845331862568855e-03 3.852592315524816513e-03 3.550564404577016830e-03 3.435855498537421227e-03 3.664705436676740646e-03 3.458912251517176628e-03 3.662802278995513916e-03 3.980017267167568207e-03 4.231034778058528900e-03 4.200194031000137329e-03 4.095125012099742889e-03 4.229541402310132980e-03 3.786339890211820602e-03 3.503272309899330139e-03 3.681136760860681534e-03 4.017397761344909668e-03 3.826840780675411224e-03 3.976851236075162888e-03 4.362899810075759888e-03 4.113571252673864365e-03 4.574585705995559692e-03 4.759814590215682983e-03 4.504385869950056076e-03 4.300619475543498993e-03 4.388901405036449432e-03 4.193328320980072021e-03 4.372264258563518524e-03 4.407319705933332443e-03 4.484578035771846771e-03 4.861941095441579819e-03 4.755702801048755646e-03 4.556839354336261749e-03 4.844414070248603821e-03 4.842693917453289032e-03 4.776293411850929260e-03 4.815828055143356323e-03 4.836550448089838028e-03 4.821714945137500763e-03 4.809034522622823715e-03 4.823607392609119415e-03 4.840900655835866928e-03 4.995080642402172089e-03 4.868838936090469360e-03 4.743396304547786713e-03 5.040481686592102051e-03 4.741811659187078476e-03 4.795084707438945770e-03 4.938731901347637177e-03 5.124487914144992828e-03 5.282291211187839508e-03 5.095676518976688385e-03 5.077829118818044662e-03 5.152496509253978729e-03 5.053170025348663330e-03 4.987928085029125214e-03 5.019131116569042206e-03 5.033509805798530579e-03 5.102174356579780579e-03 5.372772458940744400e-03 5.511865951120853424e-03 5.454628728330135345e-03 5.322935525327920914e-03 5.548034794628620148e-03 5.813106894493103027e-03 5.644129123538732529e-03 5.895442329347133636e-03 5.861348472535610199e-03 5.624482408165931702e-03 5.455721169710159302e-03 5.572210997343063354e-03 5.164098925888538361e-03 5.463375244289636612e-03 5.358040798455476761e-03 5.474623292684555054e-03 5.467157810926437378e-03 5.504612345248460770e-03 5.567152053117752075e-03 5.625765770673751831e-03 5.769509822130203247e-03 5.536982789635658264e-03 5.840520374476909637e-03 5.864572711288928986e-03 5.569068249315023422e-03 6.159299518913030624e-03 6.048208568245172501e-03 5.974406376481056213e-03 6.146126426756381989e-03 6.156468763947486877e-03 6.425180006772279739e-03 6.441690027713775635e-03 6.406400352716445923e-03 6.618744693696498871e-03 6.751625798642635345e-03 6.564092822372913361e-03 6.405187770724296570e-03 6.554599851369857788e-03 6.830095313489437103e-03 6.407908163964748383e-03 6.328272633254528046e-03 6.342134904116392136e-03 7.090178318321704865e-03 7.158036343753337860e-03 7.308441214263439178e-03 7.115389686077833176e-03 7.308207917958498001e-03 7.253766059875488281e-03 7.556748576462268829e-03 7.611677050590515137e-03 7.176229730248451233e-03 7.456981111317873001e-03 7.451614830642938614e-03 7.460406981408596039e-03 7.880702614784240723e-03 8.015034720301628113e-03 7.871342822909355164e-03 7.895125076174736023e-03 7.896632887423038483e-03 8.212919346988201141e-03 8.243205025792121887e-03 8.031815290451049805e-03 7.742413319647312164e-03 7.921653799712657928e-03 8.130932226777076721e-03 8.051892742514610291e-03 8.046001195907592773e-03 8.196059614419937134e-03 8.071128278970718384e-03 8.466528728604316711e-03 8.535500615835189819e-03 8.385347202420234680e-03 8.565761148929595947e-03 8.211279287934303284e-03 8.307844400405883789e-03 8.500645868480205536e-03 8.660038933157920837e-03 8.780491538345813751e-03 8.746224455535411835e-03 8.994813077151775360e-03 9.039331227540969849e-03 8.798925206065177917e-03 8.336975239217281342e-03 8.299970999360084534e-03 8.283870294690132141e-03 8.231355808675289154e-03 8.261973038315773010e-03 8.351974189281463623e-03 8.566575124859809875e-03 8.619802072644233704e-03 8.572383783757686615e-03 8.616330102086067200e-03 8.627552539110183716e-03 8.963458240032196045e-03 8.743595331907272339e-03 8.363205939531326294e-03 8.481459692120552063e-03 8.472993969917297363e-03 8.337087929248809814e-03 8.317528292536735535e-03 8.324663154780864716e-03 8.252519182860851288e-03 8.445383049547672272e-03 8.215134963393211365e-03 7.904421538114547729e-03 8.138068020343780518e-03 8.214379660785198212e-03 8.076144382357597351e-03 8.301025256514549255e-03 8.251124992966651917e-03 7.988049648702144623e-03 8.094673976302146912e-03 7.949312217533588409e-03 7.892694324254989624e-03 7.892955094575881958e-03 7.638076320290565491e-03 7.606054656207561493e-03 7.995962165296077728e-03 8.099544793367385864e-03 7.810961455106735229e-03 7.769152522087097168e-03 7.920224219560623169e-03 7.906772196292877197e-03 7.828669622540473938e-03 7.698562927544116974e-03 7.780085783451795578e-03 8.025078102946281433e-03 8.368935436010360718e-03 8.683457970619201660e-03 8.884331211447715759e-03 9.043138474225997925e-03 9.375828318297863007e-03 9.435670450329780579e-03 9.224136359989643097e-03 9.128954261541366577e-03 8.960871957242488861e-03 8.604688569903373718e-03 8.768050000071525574e-03 8.590292185544967651e-03 8.124347776174545288e-03 8.615426719188690186e-03 8.797144517302513123e-03 8.874362334609031677e-03 9.159408509731292725e-03 9.230473078787326813e-03 9.260261431336402893e-03 9.171100333333015442e-03 9.303823113441467285e-03 9.283715859055519104e-03 9.085732512176036835e-03 8.969495072960853577e-03 8.510755375027656555e-03 8.280297741293907166e-03 8.098034188151359558e-03 8.111487142741680145e-03 8.357260376214981079e-03 8.425793610513210297e-03 8.772927336394786835e-03 8.902434259653091431e-03 8.989650756120681763e-03 9.230777621269226074e-03 9.552694857120513916e-03 9.280104190111160278e-03 9.327933192253112793e-03 9.268153458833694458e-03 8.824959397315979004e-03 8.865358307957649231e-03 9.126950055360794067e-03 9.094404987990856171e-03 9.196822531521320343e-03 9.142959490418434143e-03 9.305097162723541260e-03 9.410673752427101135e-03 9.463349357247352600e-03 9.794017300009727478e-03 9.584004059433937073e-03 9.396526962518692017e-03 9.946099482476711273e-03 9.848860092461109161e-03 9.906556457281112671e-03 9.754640981554985046e-03 9.926494210958480835e-03 9.745289571583271027e-03 9.984756819903850555e-03 9.948194958269596100e-03 9.594282135367393494e-03 9.544989094138145447e-03 9.544745087623596191e-03 9.268588386476039886e-03 9.155575186014175415e-03 9.565223008394241333e-03 9.625427424907684326e-03 9.749165736138820648e-03 9.959982708096504211e-03 9.576779790222644806e-03 9.412897750735282898e-03 9.377963840961456299e-03 9.007984772324562073e-03 9.016469120979309082e-03 9.159313514828681946e-03 9.367177262902259827e-03 9.368941187858581543e-03 9.406330063939094543e-03 9.561145678162574768e-03 9.507074952125549316e-03 9.357067756354808807e-03 9.501298889517784119e-03 9.543259628117084503e-03 9.527475573122501373e-03 9.826960973441600800e-03 9.704055264592170715e-03 9.456768631935119629e-03 9.474419057369232178e-03 9.485311806201934814e-03 9.517867118120193481e-03 9.201089851558208466e-03 9.106051176786422729e-03 9.191598743200302124e-03 9.025653824210166931e-03 8.972765877842903137e-03 8.989125490188598633e-03 8.979661390185356140e-03 9.069346822798252106e-03 9.067791514098644257e-03 9.232958778738975525e-03 9.476969018578529358e-03 9.307375177741050720e-03 9.267501533031463623e-03 9.193414822220802307e-03 8.932383731007575989e-03 9.014790877699851990e-03 9.089622646570205688e-03 9.346421808004379272e-03 9.140474721789360046e-03 8.958772756159305573e-03 9.143771603703498840e-03 9.149014949798583984e-03 9.280426427721977234e-03 9.127372875809669495e-03 9.217918850481510162e-03 8.939199149608612061e-03 8.724635466933250427e-03 8.957067504525184631e-03 9.107036516070365906e-03 8.981993421912193298e-03 8.775496855378150940e-03 8.757637813687324524e-03 8.596242405474185944e-03 8.031515404582023621e-03 8.448002859950065613e-03 8.803479373455047607e-03 8.621426299214363098e-03 8.812989108264446259e-03 8.595733903348445892e-03 8.422237820923328400e-03 8.503200486302375793e-03 8.443425409495830536e-03 8.297195658087730408e-03 8.141949772834777832e-03 8.341504260897636414e-03 8.346632122993469238e-03 8.222180418670177460e-03 8.291501551866531372e-03 8.466389030218124390e-03 8.526611141860485077e-03 8.218435570597648621e-03 7.945390418171882629e-03 7.850506342947483063e-03 7.639762945473194122e-03 7.298459298908710480e-03 7.261129096150398254e-03 7.348030805587768555e-03 7.034264504909515381e-03 6.850871257483959198e-03 7.093325257301330566e-03 7.329992484301328659e-03 6.862215697765350342e-03 6.920587271451950073e-03 7.259046658873558044e-03 7.408241741359233856e-03 7.542374543845653534e-03 7.191182114183902740e-03 7.144643925130367279e-03 7.380856201052665710e-03 7.275776006281375885e-03 7.292210124433040619e-03 7.435849867761135101e-03 7.610455155372619629e-03 7.661649957299232483e-03 7.806779351085424423e-03 7.666778750717639923e-03 7.582951802760362625e-03 7.669456303119659424e-03 7.639488670974969864e-03 7.244822569191455841e-03 7.083376869559288025e-03 7.129966281354427338e-03 7.069400511682033539e-03 7.157078012824058533e-03 7.430754601955413818e-03 7.658347487449645996e-03 7.651355117559432983e-03 7.569714449346065521e-03 7.497248239815235138e-03 7.448450196534395218e-03 7.319995202124118805e-03 7.424216251820325851e-03 7.484412752091884613e-03 7.538152392953634262e-03 7.407131604850292206e-03 7.405994925647974014e-03 7.351246662437915802e-03 7.450978737324476242e-03 7.687938399612903595e-03 7.656248286366462708e-03 7.867222651839256287e-03 8.276598528027534485e-03 7.952749729156494141e-03 7.952183485031127930e-03 7.966073229908943176e-03 7.956556975841522217e-03 8.286271244287490845e-03 8.265533484518527985e-03 8.186126127839088440e-03 8.142575621604919434e-03 8.204100653529167175e-03 8.103195577859878540e-03 7.901353761553764343e-03 8.089647628366947174e-03 8.106982335448265076e-03 8.193898946046829224e-03 8.176285773515701294e-03 8.116443641483783722e-03 7.839481346309185028e-03 8.087499067187309265e-03 8.324441500008106232e-03 8.342276327311992645e-03 8.224114775657653809e-03 7.938639260828495026e-03 8.069539442658424377e-03 8.008340373635292053e-03 7.713431492447853088e-03 7.861822843551635742e-03 7.577967830002307892e-03 7.245529908686876297e-03 7.488457486033439636e-03 7.840251550078392029e-03 8.001113310456275940e-03 8.099535480141639709e-03 8.227869868278503418e-03 8.137155324220657349e-03 8.398080244660377502e-03 8.687132969498634338e-03 8.903009817004203796e-03 8.782118558883666992e-03 8.563115261495113373e-03 8.701404556632041931e-03 8.823784999549388885e-03 8.763959631323814392e-03 8.984355255961418152e-03 9.155650623142719269e-03 8.984399959444999695e-03 8.916487917304039001e-03 8.891225792467594147e-03 8.786945603787899017e-03 8.749026805162429810e-03 8.983178064227104187e-03 9.016178548336029053e-03 8.880585432052612305e-03 8.791865780949592590e-03 9.070592001080513000e-03 9.208518080413341522e-03 9.365318343043327332e-03 9.361071512103080750e-03 9.737459942698478699e-03 1.006021164357662201e-02 9.965624660253524780e-03 9.773990139365196228e-03 9.856437332928180695e-03 1.007712632417678833e-02 1.026854757219552994e-02 1.041389070451259613e-02 1.059217937290668488e-02 1.060824096202850342e-02 1.052726991474628448e-02 1.069537550210952759e-02 1.078247558325529099e-02 1.095745433121919632e-02 1.126592606306076050e-02 1.114131510257720947e-02 1.166125014424324036e-02 1.182071492075920105e-02 1.153072901070117950e-02 1.122428104281425476e-02 1.142538897693157196e-02 1.143995765596628189e-02 1.162253879010677338e-02 1.164963282644748688e-02 1.186749991029500961e-02 1.198106072843074799e-02 1.212492585182189941e-02 1.255341712385416031e-02 1.264580432325601578e-02 1.285577937960624695e-02 1.309559307992458344e-02 1.294708717614412308e-02 1.324811950325965881e-02 1.339576020836830139e-02 1.325325481593608856e-02 1.329116523265838623e-02 1.362116262316703796e-02 1.358448248356580734e-02 1.354195363819599152e-02 1.382542401552200317e-02 1.392486691474914551e-02 1.409253943711519241e-02 1.414831168949604034e-02 1.423995196819305420e-02 1.427133101969957352e-02 1.421763747930526733e-02 1.452126912772655487e-02 1.519928593188524246e-02 1.509438175708055496e-02 1.507025491446256638e-02 1.551267877221107483e-02 1.567851379513740540e-02 1.567450538277626038e-02 1.600412651896476746e-02 1.624698936939239502e-02 1.591457426548004150e-02 1.601170189678668976e-02 1.623342558741569519e-02 1.632205024361610413e-02 1.648033037781715393e-02 1.642028987407684326e-02 1.651711016893386841e-02 1.668268255889415741e-02 1.676636375486850739e-02 1.692110486328601837e-02 1.718196645379066467e-02 1.729855686426162720e-02 1.715354248881340027e-02 1.723476685583591461e-02 1.712326146662235260e-02 1.711473055183887482e-02 1.756914705038070679e-02 1.761630922555923462e-02 1.767756417393684387e-02 1.778346672654151917e-02 1.786421611905097961e-02 1.780921593308448792e-02 1.786746084690093994e-02 1.787608489394187927e-02 1.797362789511680603e-02 1.829508505761623383e-02 1.838278397917747498e-02 1.825077459216117859e-02 1.811185851693153381e-02 1.838929019868373871e-02 1.842689700424671173e-02 1.824565231800079346e-02 1.847418583929538727e-02 1.848813146352767944e-02 1.847920194268226624e-02 1.870201528072357178e-02 1.870539598166942596e-02 1.890654116868972778e-02 1.936609111726284027e-02 1.904004625976085663e-02 1.887148432433605194e-02 1.886916160583496094e-02 1.906069740653038025e-02 1.906983181834220886e-02 1.910383999347686768e-02 1.964856311678886414e-02 1.996046863496303558e-02 1.985574886202812195e-02 1.954814419150352478e-02 1.912220194935798645e-02 1.899679005146026611e-02 1.895594596862792969e-02 1.896437257528305054e-02 1.886156760156154633e-02 1.857454702258110046e-02 1.884674280881881714e-02 1.911135949194431305e-02 1.911241374909877777e-02 1.906464993953704834e-02 1.896733790636062622e-02 1.908051595091819763e-02 1.931355148553848267e-02 1.917610317468643188e-02 1.905042305588722229e-02 1.888321712613105774e-02 1.886701211333274841e-02 1.885047927498817444e-02 1.863063499331474304e-02 1.887636445462703705e-02 1.901188120245933533e-02 1.894318684935569763e-02 1.883263140916824341e-02 1.887346804141998291e-02 1.891640760004520416e-02 1.871555484831333160e-02 1.865669712424278259e-02 1.871511712670326233e-02 1.889134943485260010e-02 1.890404149889945984e-02 1.888089254498481750e-02 1.890100538730621338e-02 1.878894492983818054e-02 1.874421164393424988e-02 1.883842796087265015e-02 1.855672150850296021e-02 1.851324737071990967e-02 1.830008067190647125e-02 1.815242692828178406e-02 1.798134669661521912e-02 1.771231368184089661e-02 1.778779737651348114e-02 1.753819733858108521e-02 1.746195554733276367e-02 1.782309263944625854e-02 1.755604147911071777e-02 1.743673346936702728e-02 1.745440624654293060e-02 1.733220368623733521e-02 1.737562194466590881e-02 1.688081398606300354e-02 1.668079197406768799e-02 1.699747517704963684e-02 1.688408479094505310e-02 1.674287021160125732e-02 1.664143800735473633e-02 1.638122275471687317e-02 1.664566248655319214e-02 1.657828502357006073e-02 1.635986566543579102e-02 1.695980504155158997e-02 1.684083603322505951e-02 1.614238694310188293e-02 1.611832901835441589e-02 1.573824882507324219e-02 1.546797901391983032e-02 1.552972756326198578e-02 1.532853301614522934e-02 1.508523989468812943e-02 1.514618843793869019e-02 1.514360308647155762e-02 1.506836526095867157e-02 1.493874192237854004e-02 1.500365138053894043e-02 1.489333249628543854e-02 1.469807885587215424e-02 1.457301247864961624e-02 1.435960270464420319e-02 1.420952565968036652e-02 1.434263028204441071e-02 1.413721218705177307e-02 1.387139502912759781e-02 1.407993119210004807e-02 1.397670991718769073e-02 1.373237557709217072e-02 1.394939050078392029e-02 1.355599891394376755e-02 1.328581478446722031e-02 1.327675580978393555e-02 1.307157985866069794e-02 1.292841322720050812e-02 1.294901128858327866e-02 1.276333257555961609e-02 1.242375653237104416e-02 1.210263092070817947e-02 1.196005754172801971e-02 1.192695461213588715e-02 1.197805069386959076e-02 1.206593960523605347e-02 1.178153231739997864e-02 1.155216991901397705e-02 1.134362071752548218e-02 1.133158244192600250e-02 1.132308505475521088e-02 1.106514036655426025e-02 1.126993075013160706e-02 1.120895333588123322e-02 1.113017648458480835e-02 1.114189531654119492e-02 1.091414317488670349e-02 1.095932722091674805e-02 1.122813858091831207e-02 1.096808724105358124e-02 1.076793298125267029e-02 1.106023136526346207e-02 1.113547012209892273e-02 1.076754182577133179e-02 1.071305293589830399e-02 1.050800085067749023e-02 1.040375791490077972e-02 1.023467257618904114e-02 9.962834417819976807e-03 9.724844247102737427e-03 9.844388812780380249e-03 9.751725941896438599e-03 9.722369723021984100e-03 9.397253394126892090e-03 9.185325354337692261e-03 9.329246357083320618e-03 9.385241195559501648e-03 9.333554655313491821e-03 9.347558021545410156e-03 9.464272297918796539e-03 9.266015142202377319e-03 9.134117513895034790e-03 9.055415168404579163e-03 8.912536315619945526e-03 9.011931717395782471e-03 8.988959714770317078e-03 8.895641192793846130e-03 9.019007906317710876e-03 9.221942164003849030e-03 9.449327364563941956e-03 9.049912914633750916e-03 8.567627519369125366e-03 8.471962995827198029e-03 8.534946478903293610e-03 8.511138148605823517e-03 8.307458832859992981e-03 8.294746279716491699e-03 8.269930258393287659e-03 8.241289295256137848e-03 8.365329355001449585e-03 8.630439639091491699e-03 8.768512867391109467e-03 8.435858413577079773e-03 8.215200155973434448e-03 8.281944319605827332e-03 8.167875930666923523e-03 8.052147924900054932e-03 7.996330969035625458e-03 8.009441196918487549e-03 7.842128165066242218e-03 7.704798132181167603e-03 7.701082155108451843e-03 7.700991816818714142e-03 7.669034413993358612e-03 7.739487569779157639e-03 7.633011788129806519e-03 7.490545511245727539e-03 7.402634248137474060e-03 7.581387646496295929e-03 7.675879634916782379e-03 7.710241246968507767e-03 7.600406650453805923e-03 7.271194830536842346e-03 7.571171503514051437e-03 7.634464651346206665e-03 7.277184166014194489e-03 7.338113151490688324e-03 7.453852333128452301e-03 7.331794593483209610e-03 7.341253105551004410e-03 7.471586577594280243e-03 7.349117193371057510e-03 7.309486158192157745e-03 7.312917150557041168e-03 7.166053168475627899e-03 7.042338140308856964e-03 6.984609179198741913e-03 7.145700510591268539e-03 7.119366899132728577e-03 6.811900995671749115e-03 6.658075377345085144e-03 6.648551672697067261e-03 6.704308092594146729e-03 6.602108478546142578e-03 6.402719765901565552e-03 6.152139510959386826e-03 5.897538736462593079e-03 5.873489659279584885e-03 6.090753246098756790e-03 6.129789166152477264e-03 6.039693020284175873e-03 6.549520418047904968e-03 6.927746813744306564e-03 6.689637899398803711e-03 6.871908903121948242e-03 7.016347721219062805e-03 6.770437583327293396e-03 6.719275843352079391e-03 6.893655750900506973e-03 7.102036848664283752e-03 7.104539778083562851e-03 7.052182219922542572e-03 6.960944272577762604e-03 7.429298944771289825e-03 7.622401230037212372e-03 7.299753837287425995e-03 7.544710766524076462e-03 7.743340916931629181e-03 7.525234483182430267e-03 7.276457734405994415e-03 7.423834875226020813e-03 7.443477399647235870e-03 7.178401574492454529e-03 7.035789079964160919e-03 7.180986925959587097e-03 7.275176234543323517e-03 7.377976085990667343e-03 7.418252527713775635e-03 7.712127640843391418e-03 7.965602912008762360e-03 8.102977648377418518e-03 8.220478892326354980e-03 8.157288655638694763e-03 8.295899257063865662e-03 8.324941620230674744e-03 8.174916729331016541e-03 8.074123412370681763e-03 8.190521970391273499e-03 8.009028621017932892e-03 7.757932879030704498e-03 8.129419758915901184e-03 8.294215425848960876e-03 8.166966028511524200e-03 8.184835314750671387e-03 8.086976595222949982e-03 7.987576536834239960e-03 8.025217801332473755e-03 7.907113060355186462e-03 8.023962378501892090e-03 8.123579435050487518e-03 8.283203467726707458e-03 8.227337151765823364e-03 8.321877568960189819e-03 8.296512998640537262e-03 7.965316064655780792e-03 7.649776525795459747e-03 7.715824060142040253e-03 7.981859147548675537e-03 7.881273515522480011e-03 7.820436730980873108e-03 8.494904264807701111e-03 8.574802428483963013e-03 8.638588711619377136e-03 8.710558526217937469e-03 8.448012173175811768e-03 8.745707571506500244e-03 9.106810204684734344e-03 8.931994438171386719e-03 8.763521909713745117e-03 8.760901167988777161e-03 8.602339774370193481e-03 8.417453616857528687e-03 8.623881265521049500e-03 8.639130741357803345e-03 8.440925739705562592e-03 8.526604622602462769e-03 8.711520582437515259e-03 8.665420114994049072e-03 8.826848119497299194e-03 9.034372866153717041e-03 9.273167699575424194e-03 9.322072379291057587e-03 9.205089882016181946e-03 9.445639327168464661e-03 9.515127167105674744e-03 9.437993168830871582e-03 9.731395170092582703e-03 9.769402444362640381e-03 9.654630906879901886e-03 9.627305902540683746e-03 9.154675528407096863e-03 9.088722988963127136e-03 9.283879771828651428e-03 9.381631389260292053e-03 9.304340928792953491e-03 9.434357285499572754e-03 9.552007541060447693e-03 9.570037946105003357e-03 9.454420767724514008e-03 9.525621309876441956e-03 9.416024200618267059e-03 9.521186351776123047e-03 9.682547301054000854e-03 9.437647648155689240e-03 9.438125416636466980e-03 9.443767368793487549e-03 9.478451684117317200e-03 9.811682626605033875e-03 1.009012479335069656e-02 9.983731433749198914e-03 1.008531637489795685e-02 1.007979270070791245e-02 1.003717444837093353e-02 1.010249182581901550e-02 1.009994745254516602e-02 9.893629699945449829e-03 9.782863780856132507e-03 9.995205327868461609e-03 9.851563721895217896e-03 9.555824100971221924e-03 9.695695713162422180e-03 9.816209785640239716e-03 9.931985288858413696e-03 9.986726567149162292e-03 9.887536987662315369e-03 1.025374419987201691e-02 1.064626313745975494e-02 1.046351715922355652e-02 1.036299765110015869e-02 1.073931902647018433e-02 1.077311765402555466e-02 1.063283905386924744e-02 1.061872020363807678e-02 1.057112868875265121e-02 1.048691105097532272e-02 1.068489719182252884e-02 1.050852797925472260e-02 1.009673252701759338e-02 1.032251399010419846e-02 1.035790517926216125e-02 1.057109050452709198e-02 1.112009957432746887e-02 1.113849319517612457e-02 1.109777111560106277e-02 1.132633071392774582e-02 1.133011374622583389e-02 1.096209138631820679e-02 1.060363836586475372e-02 1.057050377130508423e-02 1.041158288717269897e-02 1.030846778303384781e-02 1.029357314109802246e-02 1.042239833623170853e-02 1.047486066818237305e-02 1.020300947129726410e-02 1.038008369505405426e-02 1.060773059725761414e-02 1.051796600222587585e-02 1.046241912990808487e-02 1.043420098721981049e-02 1.055685803294181824e-02 1.075091212987899780e-02 1.059942319989204407e-02 1.058170665055513382e-02 1.062351185828447342e-02 1.049080118536949158e-02 1.065661478787660599e-02 1.094780303537845612e-02 1.110647432506084442e-02 1.112622115761041641e-02 1.084756385535001755e-02 1.076465658843517303e-02 1.056097820401191711e-02 1.044890936464071274e-02 1.054375246167182922e-02 1.016303058713674545e-02 9.914810769259929657e-03 9.875483810901641846e-03 9.648468345403671265e-03 9.779568761587142944e-03 1.012590713798999786e-02 1.025470905005931854e-02 1.045734807848930359e-02 1.020643860101699829e-02 1.010096259415149689e-02 1.016899291425943375e-02 9.971922263503074646e-03 9.692195802927017212e-03 9.768368676304817200e-03 9.751193225383758545e-03 9.675656445324420929e-03 9.657308459281921387e-03 9.674509055912494659e-03 9.442897513508796692e-03 9.511917829513549805e-03 9.731604717671871185e-03 9.683417156338691711e-03 9.671527892351150513e-03 9.610810317099094391e-03 9.193237870931625366e-03 9.168588556349277496e-03 9.071324020624160767e-03 8.884201757609844208e-03 8.818442001938819885e-03 8.789034560322761536e-03 8.767660707235336304e-03 8.792315609753131866e-03 8.861148729920387268e-03 8.946832269430160522e-03 8.839297108352184296e-03 8.686408400535583496e-03 8.672647178173065186e-03 8.466960862278938293e-03 8.422509767115116119e-03 8.401838131248950958e-03 7.963664829730987549e-03 8.042776025831699371e-03 8.044233545660972595e-03 7.943148724734783173e-03 7.991359569132328033e-03 8.017986081540584564e-03 8.151810616254806519e-03 8.143026381731033325e-03 8.258176967501640320e-03 8.162183687090873718e-03 8.344984613358974457e-03 8.359683677554130554e-03 8.192297071218490601e-03 8.443129248917102814e-03 8.457735180854797363e-03 8.404582738876342773e-03 8.483078330755233765e-03 8.238197304308414459e-03 8.108373731374740601e-03 8.176060393452644348e-03 8.061629720032215118e-03 7.773616351187229156e-03 7.829191163182258606e-03 8.079851977527141571e-03 8.142475038766860962e-03 8.192692883312702179e-03 8.212001062929630280e-03 8.178612217307090759e-03 8.142070844769477844e-03 7.917494513094425201e-03 7.892280817031860352e-03 7.895211689174175262e-03 8.013519458472728729e-03 8.183808997273445129e-03 8.141062222421169281e-03 8.196031674742698669e-03 8.478922769427299500e-03 8.616575971245765686e-03 8.648248389363288879e-03 8.849280886352062225e-03 8.937221020460128784e-03 8.904758840799331665e-03 8.866244927048683167e-03 8.649775758385658264e-03 8.564411662518978119e-03 8.638391271233558655e-03 8.356934413313865662e-03 8.261040784418582916e-03 8.558695204555988312e-03 8.851707912981510162e-03 8.771473541855812073e-03 8.804552257061004639e-03 8.593574166297912598e-03 8.678207173943519592e-03 9.101761505007743835e-03 9.186124429106712341e-03 9.284875355660915375e-03 9.362449869513511658e-03 9.369947016239166260e-03 9.358618408441543579e-03 9.326150640845298767e-03 9.483839385211467743e-03 9.268120862543582916e-03 9.153159335255622864e-03 9.384923614561557770e-03 9.435443207621574402e-03 9.624088183045387268e-03 9.675232693552970886e-03 9.561534970998764038e-03 9.565938264131546021e-03 9.714347310364246368e-03 9.822160005569458008e-03 1.013146527111530304e-02 1.018158718943595886e-02 1.005316339433193207e-02 1.007849257439374924e-02 1.021489594131708145e-02 1.037782058119773865e-02 1.037714816629886627e-02 1.028615515679121017e-02 1.062151137739419937e-02 1.071050204336643219e-02 1.075925491750240326e-02 1.088621094822883606e-02 1.096133515238761902e-02 1.083580590784549713e-02 1.053747907280921936e-02 1.036693342030048370e-02 9.943618439137935638e-03 9.718590416014194489e-03 9.517010301351547241e-03 9.751132689416408539e-03 9.856817312538623810e-03 9.613288566470146179e-03 9.731862694025039673e-03 1.010437961667776108e-02 9.897446259856224060e-03 1.022971980273723602e-02 1.110794022679328918e-02 1.137960143387317657e-02 1.144110504537820816e-02 1.155686192214488983e-02 1.153035275638103485e-02 1.133915968239307404e-02 1.107457745820283890e-02 1.068784482777118683e-02 1.061854511499404907e-02 1.095899753272533417e-02 1.101498492062091827e-02 1.138404384255409241e-02 1.172687672078609467e-02 1.188214309513568878e-02 1.187301706522703171e-02 1.188131235539913177e-02 1.202963106334209442e-02 1.202301029115915298e-02 1.190111413598060608e-02 1.200655102729797363e-02 1.235635112971067429e-02 1.237055379897356033e-02 1.256215199828147888e-02 1.254311576485633850e-02 1.255731843411922455e-02 1.275742240250110626e-02 1.279897056519985199e-02 1.284528058022260666e-02 1.245509181171655655e-02 1.226602960377931595e-02 1.234652288258075714e-02 1.231497898697853088e-02 1.238452177494764328e-02 1.239119283854961395e-02 1.269703917205333710e-02 1.324513927102088928e-02 1.356500014662742615e-02 1.301330327987670898e-02 1.334801875054836273e-02 1.362348813563585281e-02 1.356927305459976196e-02 1.365998852998018265e-02 1.366188190877437592e-02 1.372938044369220734e-02 1.384832244366407394e-02 1.399795338511466980e-02 1.396165415644645691e-02 1.381789799779653549e-02 1.368298381567001343e-02 1.331082917749881744e-02 1.312586106359958649e-02 1.330077834427356720e-02 1.315838284790515900e-02 1.349039375782012939e-02 1.379804685711860657e-02 1.377137564122676849e-02 1.374984532594680786e-02 1.392903551459312439e-02 1.406886707991361618e-02 1.398052647709846497e-02 1.410080678761005402e-02 1.430360041558742523e-02 1.450401730835437775e-02 1.456854958087205887e-02 1.452169194817543030e-02 1.432248298078775406e-02 1.449116133153438568e-02 1.451940275728702545e-02 1.454243436455726624e-02 1.484267599880695343e-02 1.469685696065425873e-02 1.433880999684333801e-02 1.410590205341577530e-02 1.400445774197578430e-02 1.392121892422437668e-02 1.405909471213817596e-02 1.450794748961925507e-02 1.439251005649566650e-02 1.416723988950252533e-02 1.441347599029541016e-02 1.447927579283714294e-02 1.472811959683895111e-02 1.480733416974544525e-02 1.440265309065580368e-02 1.421913132071495056e-02 1.428434811532497406e-02 1.407371833920478821e-02 1.375650241971015930e-02 1.337126828730106354e-02 1.306349132210016251e-02 1.307304855436086655e-02 1.306715607643127441e-02 1.306941173970699310e-02 1.313990540802478790e-02 1.312074251472949982e-02 1.301025506108999252e-02 1.316184923052787781e-02 1.327089406549930573e-02 1.336308848112821579e-02 1.353125646710395813e-02 1.375410892069339752e-02 1.370344310998916626e-02 1.347381994128227234e-02 1.369970105588436127e-02 1.388555206358432770e-02 1.378526911139488220e-02 1.349356770515441895e-02 1.349013671278953552e-02 1.352271251380443573e-02 1.332531683146953583e-02 1.342398673295974731e-02 1.385902240872383118e-02 1.414603181183338165e-02 1.411269418895244598e-02 1.409908942878246307e-02 1.417617499828338623e-02 1.390831265598535538e-02 1.377731747925281525e-02 1.384056173264980316e-02 1.376206800341606140e-02 1.352356839925050735e-02 1.355495490133762360e-02 1.339238137006759644e-02 1.317189354449510574e-02 1.305925287306308746e-02 1.308757066726684570e-02 1.324463542550802231e-02 1.341037638485431671e-02 1.366058737039566040e-02 1.361754536628723145e-02 1.357211824506521225e-02 1.359124667942523956e-02 1.391023118048906326e-02 1.400817558169364929e-02 1.392978336662054062e-02 1.383044850081205368e-02 1.364180352538824081e-02 1.346560008823871613e-02 1.367228105664253235e-02 1.356801949441432953e-02 1.339776813983917236e-02 1.344143319875001907e-02 1.312501169741153717e-02 1.311473641544580460e-02 1.322039775550365448e-02 1.316330116242170334e-02 1.307130232453346252e-02 1.291340589523315430e-02 1.285055093467235565e-02 1.263195648789405823e-02 1.263973489403724670e-02 1.267995126545429230e-02 1.268941629678010941e-02 1.241010986268520355e-02 1.209869235754013062e-02 1.199179701507091522e-02 1.230771746486425400e-02 1.252196356654167175e-02 1.249276101589202881e-02 1.268067024648189545e-02 1.272080186754465103e-02 1.248055510222911835e-02 1.251044310629367828e-02 1.254465803503990173e-02 1.258626021444797516e-02 1.231615804135799408e-02 1.209505274891853333e-02 1.212376914918422699e-02 1.200078148394823074e-02 1.215077750384807587e-02 1.237779669463634491e-02 1.221696287393569946e-02 1.201586239039897919e-02 1.189955044537782669e-02 1.208501402288675308e-02 1.228311844170093536e-02 1.208939403295516968e-02 1.213007885962724686e-02 1.236078608781099319e-02 1.243340130895376205e-02 1.251932419836521149e-02 1.248637121170759201e-02 1.242344640195369720e-02 1.223942916840314865e-02 1.209574937820434570e-02 1.225106604397296906e-02 1.183243375271558762e-02 1.147025357931852341e-02 1.158140413463115692e-02 1.144603081047534943e-02 1.138299703598022461e-02 1.136628631502389908e-02 1.119143981486558914e-02 1.118069607764482498e-02 1.101356185972690582e-02 1.071998104453086853e-02 1.065733470022678375e-02 1.078272238373756409e-02 1.068685017526149750e-02 1.086004544049501419e-02 1.102112233638763428e-02 1.096606440842151642e-02 1.100357808172702789e-02 1.084247604012489319e-02 1.087749749422073364e-02 1.086384337395429611e-02 1.058829575777053833e-02 1.053409464657306671e-02 1.056269183754920959e-02 1.034213230013847351e-02 1.035744789987802505e-02 1.039736252278089523e-02 1.025137025862932205e-02 1.002405211329460144e-02 1.020257826894521713e-02 1.006141118705272675e-02 1.005951128900051117e-02 9.956439025700092316e-03 9.722749702632427216e-03 9.702956303954124451e-03 9.671766310930252075e-03 9.664598852396011353e-03 9.593939408659934998e-03 9.382618591189384460e-03 9.345244616270065308e-03 9.506264701485633850e-03 9.683392941951751709e-03 9.571388363838195801e-03 9.377449750900268555e-03 9.216745384037494659e-03 9.012740105390548706e-03 9.040465578436851501e-03 9.075103327631950378e-03 8.882414549589157104e-03 8.771257475018501282e-03 8.814196102321147919e-03 8.902325294911861420e-03 8.927306160330772400e-03 9.044110774993896484e-03 9.080352261662483215e-03 8.996225893497467041e-03 9.119106456637382507e-03 9.207006543874740601e-03 8.758160285651683807e-03 8.954867720603942871e-03 9.172029793262481689e-03 8.935857564210891724e-03 8.823409676551818848e-03 8.803786709904670715e-03 8.772753179073333740e-03 8.905116468667984009e-03 8.911484852433204651e-03 8.470039814710617065e-03 8.339185267686843872e-03 8.339822292327880859e-03 8.383380249142646790e-03 8.241821080446243286e-03 8.002493530511856079e-03 8.148708380758762360e-03 8.108258247375488281e-03 7.884017191827297211e-03 7.943825796246528625e-03 8.250541985034942627e-03 8.403616026043891907e-03 8.468512445688247681e-03 8.441426791250705719e-03 8.538631722331047058e-03 8.708429522812366486e-03 8.716445416212081909e-03 8.414158597588539124e-03 8.311367593705654144e-03 8.078391663730144501e-03 7.871947251260280609e-03 7.668536156415939331e-03 7.605996914207935333e-03 7.945855148136615753e-03 7.932196371257305145e-03 7.850884459912776947e-03 7.993949577212333679e-03 8.028870448470115662e-03 7.875403389334678650e-03 7.732298225164413452e-03 7.575544063001871109e-03 7.483608089387416840e-03 7.762095890939235687e-03 7.731215097010135651e-03 7.592669688165187836e-03 7.772700395435094833e-03 7.603178732097148895e-03 7.380459457635879517e-03 7.403776515275239944e-03 7.515740580856800079e-03 7.613345049321651459e-03 7.817540317773818970e-03 7.879565469920635223e-03 7.748327217996120453e-03 7.714997045695781708e-03 7.892718538641929626e-03 7.735159248113632202e-03 7.585565559566020966e-03 7.419659756124019623e-03 7.191595621407032013e-03 7.279766723513603210e-03 7.367754355072975159e-03 7.416993379592895508e-03 7.222982123494148254e-03 7.284564897418022156e-03 7.456324994564056396e-03 7.572340313345193863e-03 7.618137169629335403e-03 7.595607079565525055e-03 7.484594359993934631e-03 7.571802008897066116e-03 7.581593468785285950e-03 7.787209935486316681e-03 7.843015715479850769e-03 7.538072764873504639e-03 7.581142242997884750e-03 7.707528769969940186e-03 7.936965674161911011e-03 7.768425624817609787e-03 7.640561088919639587e-03 7.728682830929756165e-03 7.633240893483161926e-03 7.604116573929786682e-03 7.637786678969860077e-03 7.369737140834331512e-03 7.046308368444442749e-03 6.952916271984577179e-03 7.128302939236164093e-03 7.253199815750122070e-03 7.339191623032093048e-03 7.004071958363056183e-03 6.778220180422067642e-03 6.911749020218849182e-03 6.870010402053594589e-03 6.829706020653247833e-03 6.953970994800329208e-03 6.910192780196666718e-03 6.639623083174228668e-03 6.626056041568517685e-03 6.437452509999275208e-03 6.203999277204275131e-03 6.558338180184364319e-03 6.627604365348815918e-03 6.710952147841453552e-03 3.793356241658329964e-03 4.707933869212865829e-03 6.230660248547792435e-03 6.877183914184570312e-03 6.945562083274126053e-03 6.675531622022390366e-03 7.005771156400442123e-03 7.301493082195520401e-03 6.627588067203760147e-03 6.483229342848062515e-03 6.658803205937147141e-03 7.007820531725883484e-03 6.888066884130239487e-03 6.354507524520158768e-03 6.297405809164047241e-03 6.070030387490987778e-03 6.178468931466341019e-03 6.238211411982774734e-03 6.215869449079036713e-03 6.371555384248495102e-03 6.232253741472959518e-03 5.802215542644262314e-03 5.520256236195564270e-03 5.462448112666606903e-03 5.652098450809717178e-03 5.474914330989122391e-03 5.825376138091087341e-03 5.550729576498270035e-03 5.514469463378190994e-03 5.545953754335641861e-03 5.405434872955083847e-03 5.283953621983528137e-03 5.279481876641511917e-03 5.456902552396059036e-03 5.748812574893236160e-03 5.509007722139358521e-03 5.341279320418834686e-03 5.277969408780336380e-03 5.769580136984586716e-03 5.911195650696754456e-03 5.909603554755449295e-03 5.510970484465360641e-03 5.367426667362451553e-03 5.095281638205051422e-03 5.347140133380889893e-03 5.274607799947261810e-03 5.097701679915189743e-03 4.863750655204057693e-03 4.825917072594165802e-03 4.832187667489051819e-03 5.028765182942152023e-03 4.906787537038326263e-03 4.553683102130889893e-03 4.167335107922554016e-03 4.108957014977931976e-03 4.212450701743364334e-03 4.303560592234134674e-03 4.003317561000585556e-03 3.885225625708699226e-03 3.567345207557082176e-03 3.548838431015610695e-03 3.077209228649735451e-03 2.978181466460227966e-03 3.047297475859522820e-03 2.886479487642645836e-03 2.878571162000298500e-03 2.846670802682638168e-03 2.710957778617739677e-03 2.562193432822823524e-03 2.622576197609305382e-03 2.710232511162757874e-03 2.638857811689376831e-03 2.542753703892230988e-03 2.535414183512330055e-03 2.577564213424921036e-03 2.788003999739885330e-03 2.675814088433980942e-03 2.415002090856432915e-03 2.576694590970873833e-03 2.633357187733054161e-03 2.592941280454397202e-03 2.720117103308439255e-03 2.603811677545309067e-03 2.692121546715497971e-03 2.400308847427368164e-03 2.218340290710330009e-03 2.422178862616419792e-03 2.436650916934013367e-03 2.333405427634716034e-03 2.329944167286157608e-03 2.282192464917898178e-03 2.374591771513223648e-03 2.567413495853543282e-03 2.851737197488546371e-03 2.697072690352797508e-03 2.583045046776533127e-03 2.675780327990651131e-03 2.515410305932164192e-03 2.494266955181956291e-03 2.231648657470941544e-03 2.581940963864326477e-03 2.683520782738924026e-03 2.621080027893185616e-03 2.614598488435149193e-03 2.426449907943606377e-03 2.430033171549439430e-03 2.559662563726305962e-03 2.312194555997848511e-03 2.357011660933494568e-03 2.458612434566020966e-03 2.581343986093997955e-03 2.323991851881146431e-03 2.215826651081442833e-03 2.333130920305848122e-03 2.088597742840647697e-03 2.040804363787174225e-03 2.193253021687269211e-03 2.365672728046774864e-03 2.411416266113519669e-03 2.448192564770579338e-03 2.509217243641614914e-03 2.284147543832659721e-03 2.239948138594627380e-03 2.344586653634905815e-03 2.356541575863957405e-03 2.359556267037987709e-03 2.469392493367195129e-03 2.501368056982755661e-03 2.403179882094264030e-03 2.194542670622467995e-03 2.041688188910484314e-03 2.271517412737011909e-03 2.223210409283638000e-03 2.206532750278711319e-03 2.330028219148516655e-03 2.262977650389075279e-03 2.127629006281495094e-03 2.013505436480045319e-03 2.173374872654676437e-03 2.276719780638813972e-03 2.208469202741980553e-03 2.060474129393696785e-03 1.922730822116136551e-03 2.012433251366019249e-03 2.027982613071799278e-03 1.976832281798124313e-03 1.970770070329308510e-03 2.109614433720707893e-03 2.151288092136383057e-03 2.029123250395059586e-03 2.120546996593475342e-03 2.236285712569952011e-03 2.349170157685875893e-03 2.067622728645801544e-03 2.117108320817351341e-03 2.205512020736932755e-03 2.246407093480229378e-03 2.244626404717564583e-03 2.161201788112521172e-03 2.195091685280203819e-03 2.204698044806718826e-03 2.144395373761653900e-03 2.198654925450682640e-03 2.253539394587278366e-03 2.132918685674667358e-03 1.937863649800419807e-03 2.004933310672640800e-03 2.134527545422315598e-03 2.082469873130321503e-03 2.321652602404356003e-03 2.266519702970981598e-03 2.451440086588263512e-03 2.462017582729458809e-03 2.282591070979833603e-03 2.316619502380490303e-03 2.275813603773713112e-03 2.286261413246393204e-03 2.218439010903239250e-03 1.987808616831898689e-03 1.979293767362833023e-03 2.001688117161393166e-03 2.100011566653847694e-03 2.057058038190007210e-03 1.825126470066606998e-03 1.974338432773947716e-03 2.190440194681286812e-03 2.307405229657888412e-03 2.003213623538613319e-03 1.961340429261326790e-03 2.240526489913463593e-03 2.215301850810647011e-03 2.130849752575159073e-03 1.951582846231758595e-03 2.106259344145655632e-03 2.325252629816532135e-03 2.338774036616086960e-03 2.354920841753482819e-03 2.244829200208187103e-03 2.216585911810398102e-03 2.376338932663202286e-03 2.382792299613356590e-03 2.412424189969897270e-03 2.529343822970986366e-03 2.537011401727795601e-03 2.536783227697014809e-03 2.391699934378266335e-03 2.229656791314482689e-03 2.370818518102169037e-03 2.407641848549246788e-03 2.283826470375061035e-03 2.110470784828066826e-03 2.296103397384285927e-03 2.565384143963456154e-03 2.746066311374306679e-03 2.774792257696390152e-03 2.655594842508435249e-03 2.612929325550794601e-03 2.587242284789681435e-03 2.785905264317989349e-03 2.792542101815342903e-03 2.680273726582527161e-03 2.444634214043617249e-03 2.493830397725105286e-03 2.575738821178674698e-03 2.741695847362279892e-03 2.828668570145964622e-03 2.839450258761644363e-03 2.852734876796603203e-03 2.849628450348973274e-03 2.746369224041700363e-03 2.774598309770226479e-03 2.915663179010152817e-03 2.913397038355469704e-03 2.981870668008923531e-03 3.086976008489727974e-03 3.087438642978668213e-03 3.085215343162417412e-03 3.097088774666190147e-03 3.251879476010799408e-03 3.240461461246013641e-03 3.663953626528382301e-03 3.551109926775097847e-03 3.280542558059096336e-03 3.259001066908240318e-03 3.406255738809704781e-03 3.475544974207878113e-03 3.431817051023244858e-03 3.379093948751688004e-03 3.456279169768095016e-03 3.439678577706217766e-03 3.691314486786723137e-03 4.095735959708690643e-03 4.199762362986803055e-03 4.110998939722776413e-03 3.766309237107634544e-03 3.924926742911338806e-03 3.834577975794672966e-03 3.906535450369119644e-03 4.038263112306594849e-03 4.079391248524188995e-03 4.148382693529129028e-03 4.474982153624296188e-03 4.351793322712182999e-03 4.291262011975049973e-03 4.265310708433389664e-03 4.200263414531946182e-03 4.061318933963775635e-03 4.330164752900600433e-03 4.579255823045969009e-03 4.615772981196641922e-03 4.884555935859680176e-03 4.854914732277393341e-03 4.948062356561422348e-03 4.944727290421724319e-03 4.756794776767492294e-03 4.917382262647151947e-03 4.887873772531747818e-03 4.810293205082416534e-03 4.720957949757575989e-03 4.915461875498294830e-03 4.872777499258518219e-03 5.044050049036741257e-03 4.937076941132545471e-03 4.988254979252815247e-03 5.051069892942905426e-03 5.058482289314270020e-03 4.594985395669937134e-03 4.272536374628543854e-03 4.009502474218606949e-03 4.261726513504981995e-03 4.679163452237844467e-03 4.436118993908166885e-03 4.629591479897499084e-03 3.936132881790399551e-03 3.822863567620515823e-03 4.994479008018970490e-03 5.769305862486362457e-03 5.285794381052255630e-03 4.664606414735317230e-03 4.588645417243242264e-03 4.741228651255369186e-03 5.585439968854188919e-03 5.928818602114915848e-03 5.601942539215087891e-03 5.400015506893396378e-03 5.552002228796482086e-03 5.346070043742656708e-03 5.259082186967134476e-03 5.477423314005136490e-03 5.580847151577472687e-03 5.496694240719079971e-03 5.417976528406143188e-03 5.383319221436977386e-03 5.725554656237363815e-03 5.723920185118913651e-03 5.361768417060375214e-03 5.845845211297273636e-03 5.961208604276180267e-03 5.975879263132810593e-03 5.826415494084358215e-03 5.774722434580326080e-03 5.703269504010677338e-03 5.386064294725656509e-03 5.441946908831596375e-03 5.769492127001285553e-03 5.922671873122453690e-03 5.571357905864715576e-03 5.334271118044853210e-03 5.374727770686149597e-03 5.509750917553901672e-03 5.473629105836153030e-03 5.552288144826889038e-03 5.934022832661867142e-03 5.793639458715915680e-03 5.871373694390058517e-03 5.884424317628145218e-03 5.689928308129310608e-03 6.178771611303091049e-03 5.939231254160404205e-03 6.181919947266578674e-03 6.113338749855756760e-03 6.254421547055244446e-03 6.193163804709911346e-03 6.231196224689483643e-03 6.150363944470882416e-03 5.977653432637453079e-03 5.815784912556409836e-03 5.854649469256401062e-03 5.933580454438924789e-03 5.882776807993650436e-03 5.552309099584817886e-03 5.923483520746231079e-03 5.950967781245708466e-03 6.086870562285184860e-03 5.804225802421569824e-03 5.782843567430973053e-03 5.982907023280858994e-03 5.886973813176155090e-03 6.067860871553421021e-03 6.255249958485364914e-03 6.205425597727298737e-03 5.938840098679065704e-03 5.756531842052936554e-03 5.881485063582658768e-03 5.863757804036140442e-03 6.135470233857631683e-03 6.132476031780242920e-03 5.959302652627229691e-03 5.856688134372234344e-03 6.057970691472291946e-03 6.047092378139495850e-03 6.027405615895986557e-03 5.923638585954904556e-03 5.794880446046590805e-03 5.844276864081621170e-03 5.956183187663555145e-03 6.057277787476778030e-03 5.784809589385986328e-03 5.656156688928604126e-03 5.616327282041311264e-03 5.586356855928897858e-03 5.816570017486810684e-03 5.923001095652580261e-03 5.951356142759323120e-03 5.617507733404636383e-03 5.408498924225568771e-03 5.590246059000492096e-03 5.735711660236120224e-03 5.607136059552431107e-03 5.500314291566610336e-03 5.421079229563474655e-03 5.740118678659200668e-03 5.535303149372339249e-03 5.349748767912387848e-03 5.221546627581119537e-03 5.257681943476200104e-03 5.209867842495441437e-03 5.157439503818750381e-03 5.104362033307552338e-03 5.074197426438331604e-03 5.182824097573757172e-03 4.952878225594758987e-03 4.891023039817810059e-03 4.695766139775514603e-03 4.571715369820594788e-03 4.375536926090717316e-03 4.664045292884111404e-03 4.355276934802532196e-03 4.555100575089454651e-03 4.536162130534648895e-03 4.283145070075988770e-03 4.230693913996219635e-03 3.833614522591233253e-03 4.145673010498285294e-03 4.173601511865854263e-03 4.298083484172821045e-03 4.479780793190002441e-03 4.283449146896600723e-03 4.139858298003673553e-03 3.906017402186989784e-03 3.809596877545118332e-03 3.744366578757762909e-03 3.879552474245429039e-03 3.976208157837390900e-03 3.726183902472257614e-03 3.617526264861226082e-03 3.487155074253678322e-03 3.446836257353425026e-03 3.363215830177068710e-03 3.648262238129973412e-03 3.785003675147891045e-03 3.644404001533985138e-03 3.264207160100340843e-03 3.177763195708394051e-03 3.184021450579166412e-03 3.232115413993597031e-03 3.134796628728508949e-03 3.188859438523650169e-03 3.000989789143204689e-03 2.832645550370216370e-03 2.620011102408170700e-03 2.643134444952011108e-03 2.917786594480276108e-03 2.827342599630355835e-03 2.721328055486083031e-03 2.798412693664431572e-03 2.883208217099308968e-03 2.915974007919430733e-03 2.725688507780432701e-03 2.708462066948413849e-03 2.775280969217419624e-03 3.035571891814470291e-03 3.346947953104972839e-03 3.420578315854072571e-03 2.919755177572369576e-03 2.425555139780044556e-03 2.707323292270302773e-03 2.560908906161785126e-03 2.512843115255236626e-03 2.341316547244787216e-03 2.289450494572520256e-03 2.521627116948366165e-03 2.397492760792374611e-03 2.534282160922884941e-03 2.571345306932926178e-03 2.555860206484794617e-03 2.585074398666620255e-03 2.463686745613813400e-03 2.391451736912131310e-03 2.374910283833742142e-03 2.357794437557458878e-03 2.178979106247425079e-03 2.437059767544269562e-03 2.558546606451272964e-03 2.410641871392726898e-03 2.155457623302936554e-03 2.063088119029998779e-03 2.258870285004377365e-03 2.157916547730565071e-03 2.158589893952012062e-03 2.103418810293078423e-03 2.207089448347687721e-03 2.361157443374395370e-03 2.562866080552339554e-03 2.405118197202682495e-03 2.527552423998713493e-03 2.515462692826986313e-03 2.221446018666028976e-03 2.195464214310050011e-03 2.373176859691739082e-03 2.566222334280610085e-03 2.492976142093539238e-03 2.485916251316666603e-03 2.400041325017809868e-03 2.190633676946163177e-03 2.379329642280936241e-03 2.823118120431900024e-03 2.791344420984387398e-03 2.665450796484947205e-03 2.547596814110875130e-03 2.417652634903788567e-03 2.511097351089119911e-03 2.921434585005044937e-03 3.054405096918344498e-03 3.158916020765900612e-03 2.965280786156654358e-03 2.972562797367572784e-03 2.786208176985383034e-03 2.763910451903939247e-03 3.404126036912202835e-03 2.957556629553437233e-03 2.876504324376583099e-03 2.699748612940311432e-03 2.510980004444718361e-03 2.461465774103999138e-03 2.710032975301146507e-03 2.602301305159926414e-03 2.550609642639756203e-03 2.623985521495342255e-03 2.765945391729474068e-03 2.619136124849319458e-03 2.464671153575181961e-03 2.632908523082733154e-03 2.887452254071831703e-03 2.753497334197163582e-03 2.670025685802102089e-03 2.829069271683692932e-03 3.004856407642364502e-03 2.970382571220397949e-03 2.946602646261453629e-03 2.810835372656583786e-03 2.863423898816108704e-03 2.911037066951394081e-03 2.968166489154100418e-03 2.936851698905229568e-03 3.043740987777709961e-03 2.906302688643336296e-03 2.825816161930561066e-03 2.872862387448549271e-03 3.099829657003283501e-03 3.026635386049747467e-03 2.838543849065899849e-03 2.947625238448381424e-03 2.967613516375422478e-03 3.003038233146071434e-03 3.089319216087460518e-03 2.937487093731760979e-03 3.002434037625789642e-03 2.977868774905800819e-03 3.238894045352935791e-03 3.414184553548693657e-03 3.377348883077502251e-03 3.180479165166616440e-03 3.350545652210712433e-03 3.053869120776653290e-03 3.519405378028750420e-03 4.079006146639585495e-03 3.532827133312821388e-03 3.410915378481149673e-03 3.185550449416041374e-03 3.321343334391713142e-03 3.470279974862933159e-03 3.368416102603077888e-03 3.256171243265271187e-03 3.234869102016091347e-03 3.170474665239453316e-03 3.239074023440480232e-03 3.257648088037967682e-03 3.328789956867694855e-03 3.055524779483675957e-03 3.292029025033116341e-03 3.233576193451881409e-03 3.188963048160076141e-03 3.055776935070753098e-03 3.263733582571148872e-03 3.400247776880860329e-03 3.349981736391782761e-03 3.499808022752404213e-03 3.362994175404310226e-03 3.277748124673962593e-03 3.382160328328609467e-03 3.335057757794857025e-03 3.365426789969205856e-03 3.374375868588685989e-03 3.548580454662442207e-03 3.781902370974421501e-03 3.978314809501171112e-03 3.809911198914051056e-03 3.402480157092213631e-03 3.299517557024955750e-03 3.448154777288436890e-03 3.538028104230761528e-03 3.431391902267932892e-03 3.290971973910927773e-03 3.188407514244318008e-03 3.228821326047182083e-03 3.320438088849186897e-03 3.621629206463694572e-03 3.519667312502861023e-03 3.410240169614553452e-03 3.191121155396103859e-03 3.314459230750799179e-03 3.357299603521823883e-03 3.515515243634581566e-03 3.695765975862741470e-03 3.874422283843159676e-03 3.694774117320775986e-03 3.412726335227489471e-03 3.607262857258319855e-03 3.642101073637604713e-03 3.636859823018312454e-03 3.659171285107731819e-03 3.907653503119945526e-03 3.962326794862747192e-03 3.838759846985340118e-03 3.698404878377914429e-03 3.697359701618552208e-03 3.764122026041150093e-03 3.662640461698174477e-03 3.427315969020128250e-03 3.446597838774323463e-03 3.687452757731080055e-03 3.732534591108560562e-03 3.536975942552089691e-03 3.435385879129171371e-03 3.570765024051070213e-03 3.706682706251740456e-03 3.687453456223011017e-03 3.605101257562637329e-03 3.537247655913233757e-03 3.475624369457364082e-03 3.510437440127134323e-03 3.642471274361014366e-03 3.651060862466692924e-03 3.723203204572200775e-03 3.775877878069877625e-03 3.901201998814940453e-03 3.655489534139633179e-03 3.559371922165155411e-03 3.483452601358294487e-03 3.672922728583216667e-03 3.770754439756274223e-03 3.688333323225378990e-03 3.704402130097150803e-03 3.530289279296994209e-03 3.595788031816482544e-03 3.726797644048929214e-03 3.621909767389297485e-03 3.592850873246788979e-03 3.625714918598532677e-03 3.464532550424337387e-03 3.306870115920901299e-03 3.341746283695101738e-03 3.381317481398582458e-03 3.443150082603096962e-03 3.385237185284495354e-03 3.456696169450879097e-03 3.495774697512388229e-03 3.567759646102786064e-03 3.520165570080280304e-03 3.422021167352795601e-03 3.420692868530750275e-03 3.475019009783864021e-03 3.279201919212937355e-03 3.572696354240179062e-03 3.526651300489902496e-03 3.137995488941669464e-03 3.048877231776714325e-03 3.222045255824923515e-03 3.467119298875331879e-03 3.628688631579279900e-03 3.457610029727220535e-03 3.260944737121462822e-03 3.112014615908265114e-03 3.292972454801201820e-03 3.242595121264457703e-03 3.126417519524693489e-03 2.951890230178833008e-03 3.065331839025020599e-03 2.969058230519294739e-03 3.025941085070371628e-03 2.838849555701017380e-03 2.921896753832697868e-03 3.032855689525604248e-03 2.779625356197357178e-03 2.762314397841691971e-03 2.930595539510250092e-03 2.985779661685228348e-03 2.759049646556377411e-03 2.920257160440087318e-03 2.998122246935963631e-03 2.871594391763210297e-03 3.057932714000344276e-03 2.861810615286231041e-03 2.618061378598213196e-03 3.481546184048056602e-03 3.396713873371481895e-03 1.810535090044140816e-03 2.039238577708601952e-03 3.412560559809207916e-03 2.995778108015656471e-03 2.705342136323451996e-03 3.161080647259950638e-03 2.947266912087798119e-03 2.251840196549892426e-03 2.767588477581739426e-03 3.445281181484460831e-03 4.493964836001396179e-03 3.039764007553458214e-03 2.207637298852205276e-03 2.819704124704003334e-03 2.842983929440379143e-03 2.988914027810096741e-03 3.274361137300729752e-03 2.949175657704472542e-03 2.757054753601551056e-03 2.813920145854353905e-03 2.911761868745088577e-03 2.907415386289358139e-03 2.953012008219957352e-03 2.878423547372221947e-03 2.756566507741808891e-03 2.764814998954534531e-03 2.720576943829655647e-03 2.765706973150372505e-03 2.964023733511567116e-03 2.881531370803713799e-03 2.729297848418354988e-03 2.883109729737043381e-03 2.740271622315049171e-03 2.745524281635880470e-03 2.726427279412746429e-03 2.665857318788766861e-03 2.465442055836319923e-03 2.452402375638484955e-03 2.626408822834491730e-03 2.675200346857309341e-03 2.680896548554301262e-03 2.473070519044995308e-03 2.497137524187564850e-03 2.589124953374266624e-03 2.631835639476776123e-03 2.631585113704204559e-03 2.482932526618242264e-03 2.418574877083301544e-03 2.293043304234743118e-03 2.374145667999982834e-03 2.423870842903852463e-03 2.445837249979376793e-03 2.360582118853926659e-03 2.523690462112426758e-03 2.320777392014861107e-03 2.231202321127057076e-03 2.062701620161533356e-03 2.333642216399312019e-03 2.383025130257010460e-03 2.527710516005754471e-03 2.397527452558279037e-03 2.078370423987507820e-03 2.208529040217399597e-03 2.224972005933523178e-03 1.788770896382629871e-03 1.890068408101797104e-03 2.659449586644768715e-03 2.519315108656883240e-03 2.103767590597271919e-03 2.216282766312360764e-03 1.889377017505466938e-03 1.782202394679188728e-03 2.637336729094386101e-03 2.970746485516428947e-03 2.267139730975031853e-03 1.933822524733841419e-03 2.039819955825805664e-03 1.971713500097393990e-03 2.122153528034687042e-03 2.216445282101631165e-03 2.203928073868155479e-03 2.094385446980595589e-03 2.305369591340422630e-03 2.245130483061075211e-03 2.350699855014681816e-03 2.346493536606431007e-03 2.396965399384498596e-03 2.204385353252291679e-03 2.220549155026674271e-03 2.236948115751147270e-03 2.290306147187948227e-03 2.270372351631522179e-03 2.363909967243671417e-03 2.286983421072363853e-03 2.181142568588256836e-03 2.241980750113725662e-03 2.306327922269701958e-03 2.350084250792860985e-03 2.339334227144718170e-03 2.088430803269147873e-03 2.129214815795421600e-03 2.059087622910737991e-03 1.762118423357605934e-03 1.911324216052889824e-03 2.145498059689998627e-03 2.428865293040871620e-03 2.631644718348979950e-03 2.365817315876483917e-03 1.998469932004809380e-03 2.081971149891614914e-03 2.235656371340155602e-03 2.201696857810020447e-03 2.383290091529488564e-03 2.722295699641108513e-03 2.438327763229608536e-03 2.612480893731117249e-03 3.635058179497718811e-03 5.523266270756721497e-03 5.728285759687423706e-03 4.436835180968046188e-03 3.082137089222669601e-03 2.675712108612060547e-03 2.338474616408348083e-03 2.338306745514273643e-03 2.434679539874196053e-03 2.472662599757313728e-03 2.601476386189460754e-03 2.427296014502644539e-03 2.549934433773159981e-03 2.586780814453959465e-03 2.507358323782682419e-03 2.457093680277466774e-03 2.494211308658123016e-03 2.572745550423860550e-03 2.458433620631694794e-03 2.403252758085727692e-03 2.347092842683196068e-03 2.355571370571851730e-03 2.240133937448263168e-03 2.311760094016790390e-03 2.326880116015672684e-03 2.343073720112442970e-03 2.477244706824421883e-03 2.489442471414804459e-03 2.490445738658308983e-03 2.338370773941278458e-03 2.288311021402478218e-03 2.518037101253867149e-03 2.688873792067170143e-03 2.489890903234481812e-03 2.473478671163320541e-03 2.200860297307372093e-03 2.355246106162667274e-03 2.313338918611407280e-03 2.350615104660391808e-03 2.397206611931324005e-03 2.307742601260542870e-03 2.483267802745103836e-03 2.394279697909951210e-03 2.375599928200244904e-03 2.465932397171854973e-03 2.622031141072511673e-03 2.715089824050664902e-03 2.534338040277361870e-03 2.408118452876806259e-03 2.332196338102221489e-03 2.403872786089777946e-03 2.451252425089478493e-03 2.600314328446984291e-03 2.552321180701255798e-03 2.606522990390658379e-03 2.781286370009183884e-03 2.788880607113242149e-03 2.829352626577019691e-03 2.909833565354347229e-03 2.878885250538587570e-03 2.784913871437311172e-03 2.786965807899832726e-03 2.744511235505342484e-03 2.847825409844517708e-03 2.934003714472055435e-03 2.701294375583529472e-03 2.555093495175242424e-03 2.610812894999980927e-03 2.777082845568656921e-03 2.789491321891546249e-03 2.756713423877954483e-03 2.728050341829657555e-03 2.882914617657661438e-03 2.801249036565423012e-03 2.823190530762076378e-03 2.826819196343421936e-03 2.998934360221028328e-03 2.921834588050842285e-03 2.866174327209591866e-03 2.670878078788518906e-03 2.596236998215317726e-03 2.703437581658363342e-03 2.818501088768243790e-03 2.762775635346770287e-03 2.980032702907919884e-03 2.927525434643030167e-03 2.933943644165992737e-03 2.810006495565176010e-03 3.073366126045584679e-03 2.829761244356632233e-03 2.837669337168335915e-03 2.956865122541785240e-03 3.205419052392244339e-03 2.987494226545095444e-03 3.089530160650610924e-03 3.037514630705118179e-03 3.113094018772244453e-03 3.143685869872570038e-03 3.281138837337493896e-03 3.341907169669866562e-03 3.184546018019318581e-03 3.191859927028417587e-03 3.193935612216591835e-03 3.213236108422279358e-03 3.078474197536706924e-03 3.043067408725619316e-03 3.144029760733246803e-03 3.247830551117658615e-03 3.050649771466851234e-03 3.018084680661559105e-03 3.017046954482793808e-03 3.273509209975600243e-03 3.375378670170903206e-03 3.326215548440814018e-03 3.195285098627209663e-03 3.270739922299981117e-03 3.205019747838377953e-03 3.022167133167386055e-03 3.088831901550292969e-03 2.985954051837325096e-03 3.191879717633128166e-03 3.475091420114040375e-03 3.331401152536273003e-03 3.228579880669713020e-03 3.211507573723793030e-03 3.493828233331441879e-03 3.735880833119153976e-03 3.639195114374160767e-03 3.225041087716817856e-03 3.493785858154296875e-03 3.763224231079220772e-03 3.669183002784848213e-03 3.631193889304995537e-03 3.698246087878942490e-03 3.642320632934570312e-03 3.557048039510846138e-03 3.633470274507999420e-03 3.631352214142680168e-03 3.322145203128457069e-03 3.247082699090242386e-03 3.443578025326132774e-03 3.439518157392740250e-03 3.457687562331557274e-03 3.392716404050588608e-03 3.420055378228425980e-03 3.588636638596653938e-03 3.572016954421997070e-03 3.214352764189243317e-03 2.980595687404274940e-03 3.411106066778302193e-03 3.818409051746129990e-03 3.702743910253047943e-03 3.762905020266771317e-03 3.734171623364090919e-03 3.810511203482747078e-03 3.817703574895858765e-03 4.063618369400501251e-03 3.681067610159516335e-03 3.554564435034990311e-03 3.521845443174242973e-03 3.435863880440592766e-03 3.407613141462206841e-03 3.522429382428526878e-03 3.657301887869834900e-03 3.823222359642386436e-03 3.789847483858466148e-03 3.646217985078692436e-03 3.711098572239279747e-03 3.839435521513223648e-03 3.842687234282493591e-03 3.945157863199710846e-03 3.745065303519368172e-03 3.706682007759809494e-03 3.511243965476751328e-03 3.349667182192206383e-03 3.530035726726055145e-03 3.762639360502362251e-03 3.883813042193651199e-03 3.714783117175102234e-03 3.615012625232338905e-03 3.510354086756706238e-03 3.503558924421668053e-03 3.518627723678946495e-03 3.455837024375796318e-03 3.486257977783679962e-03 3.447104478254914284e-03 3.382424823939800262e-03 3.501078579574823380e-03 3.283514874055981636e-03 3.328060265630483627e-03 3.390350611880421638e-03 3.396503860130906105e-03 3.513075644150376320e-03 3.746363800019025803e-03 3.705493640154600143e-03 3.476846497505903244e-03 3.481147577986121178e-03 3.528554458171129227e-03 3.668503137305378914e-03 3.532196860760450363e-03 3.506492357701063156e-03 3.520739031955599785e-03 3.572050249204039574e-03 3.624223172664642334e-03 3.501569153741002083e-03 3.409242257475852966e-03 3.490019356831908226e-03 3.440241329371929169e-03 3.523182822391390800e-03 3.624052973464131355e-03 3.503089305013418198e-03 3.303708275780081749e-03 3.306702710688114166e-03 3.398924134671688080e-03 3.550027264282107353e-03 3.406260162591934204e-03 3.224163781851530075e-03 3.163861576467752457e-03 3.345828270539641380e-03 3.342139767482876778e-03 3.241735277697443962e-03 3.324909368529915810e-03 3.382047172635793686e-03 3.431369550526142120e-03 3.273716429248452187e-03 3.203663509339094162e-03 3.173291916027665138e-03 3.209424670785665512e-03 3.153243800625205040e-03 3.348040627315640450e-03 3.344526747241616249e-03 3.516048192977905273e-03 3.070852952077984810e-03 3.035840578377246857e-03 3.047915641218423843e-03 2.997027244418859482e-03 3.038225462660193443e-03 2.999676857143640518e-03 3.015480237081646919e-03 3.086462849751114845e-03 3.278951160609722137e-03 3.092632396146655083e-03 2.873832825571298599e-03 2.921073231846094131e-03 3.038470633327960968e-03 3.158983075991272926e-03 3.074319101870059967e-03 2.872371347621083260e-03 2.896897960454225540e-03 2.816929947584867477e-03 2.851907629519701004e-03 2.860330045223236084e-03 2.791102509945631027e-03 2.763478318229317665e-03 2.790303202345967293e-03 2.900127787142992020e-03 3.024203702807426453e-03 2.813764149323105812e-03 2.816583029925823212e-03 2.808674238622188568e-03 2.811417216435074806e-03 2.589488867670297623e-03 2.628727816045284271e-03 2.799838781356811523e-03 2.834959654137492180e-03 2.760411938652396202e-03 2.702541183680295944e-03 2.694122027605772018e-03 2.668750705197453499e-03 2.616041107103228569e-03 2.659750403836369514e-03 2.659772057086229324e-03 2.671366790309548378e-03 2.714181551709771156e-03 2.637449651956558228e-03 2.531884238123893738e-03 2.560910768806934357e-03 2.626691013574600220e-03 2.696175826713442802e-03 2.644743071869015694e-03 2.552374964579939842e-03 2.544437069445848465e-03 2.600837498903274536e-03 2.590660238638520241e-03 2.580672036856412888e-03 2.401328179985284805e-03 2.461108146235346794e-03 2.699990989640355110e-03 2.589939860627055168e-03 2.786473836749792099e-03 2.687283791601657867e-03 2.537559019401669502e-03 2.520145149901509285e-03 2.399791264906525612e-03 2.517064567655324936e-03 2.463011071085929871e-03 2.538788132369518280e-03 2.727700630202889442e-03 2.680360572412610054e-03 2.478023758158087730e-03 2.453406574204564095e-03 2.274852711707353592e-03 2.277651801705360413e-03 2.270702971145510674e-03 2.219225745648145676e-03 2.279502572491765022e-03 2.401753794401884079e-03 2.493937965482473373e-03 2.524374751374125481e-03 2.549285069108009338e-03 2.508241217583417892e-03 2.656919881701469421e-03 2.578340703621506691e-03 2.388374879956245422e-03 2.352075651288032532e-03 2.393906237557530403e-03 2.570021199062466621e-03 2.493361476808786392e-03 2.170542487874627113e-03 2.125562168657779694e-03 2.240271307528018951e-03 2.163994126021862030e-03 2.119052456691861153e-03 2.195728477090597153e-03 2.266578376293182373e-03 2.248900709673762321e-03 2.125235972926020622e-03 2.142973942682147026e-03 2.062356565147638321e-03 2.026570960879325867e-03 2.140154130756855011e-03 2.117824275046586990e-03 2.106331055983901024e-03 2.047416986897587776e-03 2.047293586656451225e-03 1.896954723633825779e-03 2.000240143388509750e-03 1.955080544576048851e-03 2.109572291374206543e-03 2.016459591686725616e-03 1.928845420479774475e-03 1.880940515547990799e-03 1.775451353751122952e-03 1.990783261135220528e-03 1.955007668584585190e-03 1.849259249866008759e-03 1.791371614672243595e-03 1.797365956008434296e-03 1.887848717160522938e-03 1.925133517943322659e-03 1.859251293353736401e-03 1.896995934657752514e-03 1.990428427234292030e-03 2.061346312984824181e-03 2.075933851301670074e-03 1.930928905494511127e-03 1.833299407735466957e-03 1.848357846029102802e-03 2.433388028293848038e-03 1.962733920663595200e-03 2.137167844921350479e-03 2.018937142565846443e-03 1.859113457612693310e-03 2.015452366322278976e-03 1.881938194856047630e-03 1.926234108395874500e-03 1.928617362864315510e-03 2.016034908592700958e-03 1.842289348132908344e-03 1.653784886002540588e-03 1.651276252232491970e-03 1.800049562007188797e-03 2.025198889896273613e-03 1.840800628997385502e-03 1.724926522001624107e-03 1.870835083536803722e-03 1.986171118915081024e-03 2.141259610652923584e-03 2.105322666466236115e-03 1.825013430789113045e-03 1.789015135727822781e-03 1.873058150522410870e-03 1.933482126332819462e-03 1.896085334010422230e-03 1.818316173739731312e-03 1.768094021826982498e-03 1.792681287042796612e-03 1.995690399780869484e-03 2.070607617497444153e-03 2.016529440879821777e-03 1.990002114325761795e-03 2.098547294735908508e-03 2.157482784241437912e-03 2.050143433734774590e-03 1.830489840358495712e-03 1.819144585169851780e-03 2.015967853367328644e-03 2.008446725085377693e-03 1.942530041560530663e-03 1.941570546478033066e-03 1.919309608638286591e-03 1.892978092655539513e-03 1.904248259961605072e-03 1.810900750569999218e-03 1.982867252081632614e-03 2.064830623567104340e-03 2.012925921007990837e-03 1.933060470037162304e-03 1.823559869080781937e-03 1.954947132617235184e-03 2.049685455858707428e-03 1.918930443935096264e-03 1.922883209772408009e-03 2.035131677985191345e-03 1.817171461880207062e-03 2.011013915762305260e-03 2.135193208232522011e-03 2.088805893436074257e-03 1.679961453191936016e-03 1.511698355898261070e-03 1.612664316780865192e-03 1.916159293614327908e-03 2.429610351100564003e-03 2.328908536583185196e-03 2.190529834479093552e-03 1.958841690793633461e-03 2.103781094774603844e-03 2.444511745125055313e-03 2.384776715189218521e-03 2.053116448223590851e-03 1.967693911865353584e-03 2.060637343674898148e-03 2.259833039715886116e-03 2.190099330618977547e-03 2.167910570278763771e-03 2.292109653353691101e-03 2.158817602321505547e-03 2.043278422206640244e-03 2.028358634561300278e-03 2.025215886533260345e-03 2.057739067822694778e-03 2.056581899523735046e-03 2.045311732217669487e-03 2.135895658284425735e-03 2.241058275103569031e-03 2.155019436031579971e-03 2.124504419043660164e-03 2.038254635408520699e-03 1.736263162456452847e-03 1.475812518037855625e-03 1.709654694423079491e-03 2.024504821747541428e-03 1.975107239559292793e-03 2.049659611657261848e-03 1.932280254550278187e-03 1.614936627447605133e-03 1.882825163193047047e-03 2.450972329825162888e-03 2.254669787362217903e-03 1.759323873557150364e-03 1.707341871224343777e-03 1.548495376482605934e-03 1.445242087356746197e-03 1.759220031090080738e-03 1.818283693864941597e-03 1.780027640052139759e-03 1.663913135416805744e-03 1.788025605492293835e-03 1.862438744865357876e-03 1.916788634844124317e-03 1.991382567211985588e-03 2.127495594322681427e-03 2.099701669067144394e-03 2.059969818219542503e-03 2.042221371084451675e-03 2.221561502665281296e-03 2.376113319769501686e-03 2.309172414243221283e-03 2.051698509603738785e-03 1.874645240604877472e-03 1.792337745428085327e-03 1.951552112586796284e-03 2.193309133872389793e-03 2.237132517620921135e-03 2.077560406178236008e-03 1.842552563175559044e-03 1.891187392175197601e-03 2.258965047076344490e-03 3.076152643188834190e-03 3.396635642275214195e-03 3.740139538422226906e-03 4.476050380617380142e-03 4.395368974655866623e-03 3.151980927214026451e-03 2.269815886393189430e-03 2.385327359661459923e-03 2.306979149580001831e-03 2.159269060939550400e-03 2.171941567212343216e-03 2.421765588223934174e-03 2.381345024332404137e-03 2.212096005678176880e-03 2.236327156424522400e-03 2.262655412778258324e-03 2.269457094371318817e-03 2.389651956036686897e-03 2.367661567404866219e-03 2.228683326393365860e-03 2.182645723223686218e-03 2.232913859188556671e-03 2.241156995296478271e-03 2.205317141488194466e-03 2.256146632134914398e-03 2.372884890064597130e-03 2.428595907986164093e-03 2.427447587251663208e-03 2.724224934354424477e-03 2.742311218753457069e-03 2.394383773207664490e-03 2.402952639386057854e-03 2.464606659486889839e-03 2.390896202996373177e-03 2.573207020759582520e-03 2.578125102445483208e-03 2.374095376580953598e-03 2.299655228853225708e-03 2.510792110115289688e-03 2.545693423599004745e-03 2.514835214242339134e-03 2.434881636872887611e-03 2.350978553295135498e-03 2.397867618128657341e-03 2.684287494048476219e-03 2.562892390415072441e-03 2.067902823910117149e-03 2.507313154637813568e-03 2.672828501090407372e-03 2.623084001243114471e-03 2.630581147968769073e-03 2.554342849180102348e-03 2.493683481588959694e-03 2.589711686596274376e-03 2.985517261549830437e-03 2.784106414765119553e-03 2.469610655680298805e-03 2.514586551114916801e-03 2.487750956788659096e-03 2.541127614676952362e-03 2.511581638827919960e-03 2.715355250984430313e-03 2.633087802678346634e-03 2.570334821939468384e-03 2.499317983165383339e-03 2.523883944377303123e-03 2.514264313504099846e-03 2.506388816982507706e-03 2.620832296088337898e-03 2.500849077478051186e-03 2.630960661917924881e-03 2.569268224760890007e-03 2.621312625706195831e-03 2.689284738153219223e-03 2.677430864423513412e-03 2.603657776489853859e-03 2.558391308411955833e-03 2.658998360857367516e-03 2.647355431690812111e-03 2.644408959895372391e-03 2.748138271272182465e-03 2.697503659874200821e-03 2.608419163152575493e-03 2.762561198323965073e-03 2.987806219607591629e-03 2.766549587249755859e-03 2.572357188910245895e-03 2.752790227532386780e-03 2.813118742778897285e-03 2.776244655251502991e-03 2.850707387551665306e-03 2.799845533445477486e-03 2.761963987722992897e-03 2.867403673008084297e-03 2.914792858064174652e-03 3.182009095326066017e-03 2.955005271360278130e-03 2.875397447496652603e-03 2.932871691882610321e-03 2.980612218379974365e-03 2.676364500075578690e-03 2.741574076935648918e-03 2.993059810250997543e-03 3.049171529710292816e-03 2.804719842970371246e-03 3.056038869544863701e-03 2.975285518914461136e-03 2.961715217679738998e-03 3.077971981838345528e-03 3.089951816946268082e-03 3.444349160417914391e-03 3.291220637038350105e-03 3.162580309435725212e-03 3.251422895118594170e-03 3.203882370144128799e-03 3.071551211178302765e-03 3.129997989162802696e-03 3.259546589106321335e-03 3.163844347000122070e-03 3.261694451794028282e-03 3.228254849091172218e-03 3.098333487287163734e-03 3.129254328086972237e-03 3.279454773291945457e-03 3.192053409293293953e-03 3.370015183463692665e-03 3.419867018237709999e-03 3.464122768491506577e-03 3.312884597107768059e-03 3.418874694034457207e-03 3.486315952613949776e-03 3.519223537296056747e-03 3.465034300461411476e-03 3.220506245270371437e-03 3.429800970479846001e-03 3.473747521638870239e-03 3.356772242113947868e-03 3.424636786803603172e-03 3.370524616912007332e-03 3.478520549833774567e-03 3.606217913329601288e-03 3.464400302618741989e-03 3.455146215856075287e-03 3.297647461295127869e-03 3.093683160841464996e-03 3.240404883399605751e-03 3.433908335864543915e-03 3.561513032764196396e-03 3.630708437412977219e-03 3.848649794235825539e-03 3.976906184107065201e-03 3.874424379318952560e-03 3.857137868180871010e-03 3.739567240700125694e-03 3.761300118640065193e-03 3.906050696969032288e-03 3.739223582670092583e-03 3.847209503874182701e-03 3.823307575657963753e-03 3.902641125023365021e-03 3.905795514583587646e-03 4.020629450678825378e-03 3.980175126343965530e-03 4.240601789206266403e-03 4.791644401848316193e-03 3.987267613410949707e-03 3.885323181748390198e-03 3.775316057726740837e-03 3.891062922775745392e-03 3.968732897192239761e-03 3.832608694210648537e-03 3.862368641421198845e-03 3.570804372429847717e-03 3.648404963314533234e-03 3.706377698108553886e-03 3.877489827573299408e-03 3.909767139703035355e-03 3.745292080566287041e-03 3.895326284691691399e-03 4.065814428031444550e-03 3.894661786034703255e-03 3.898554947227239609e-03 3.848680993542075157e-03 3.829749999567866325e-03 3.951019607484340668e-03 3.981770947575569153e-03 3.995517268776893616e-03 4.113405477255582809e-03 4.097877535969018936e-03 4.027894232422113419e-03 4.050690215080976486e-03 4.056359641253948212e-03 4.022599197924137115e-03 3.911716397851705551e-03 3.883286379277706146e-03 3.971395082771778107e-03 4.082594998180866241e-03 4.053031560033559799e-03 3.807559842243790627e-03 3.909006714820861816e-03 3.994175698608160019e-03 3.995776176452636719e-03 3.902291180565953255e-03 3.997731488198041916e-03 4.160073585808277130e-03 4.155448637902736664e-03 4.205893259495496750e-03 4.116999916732311249e-03 4.080869723111391068e-03 4.060680046677589417e-03 4.000425804406404495e-03 4.016628488898277283e-03 4.175860900431871414e-03 4.233739804476499557e-03 4.289100412279367447e-03 4.204334691166877747e-03 4.288416821509599686e-03 4.413883201777935028e-03 4.386323038488626480e-03 4.410182591527700424e-03 4.337322432547807693e-03 4.356667865067720413e-03 4.468085709959268570e-03 4.338642582297325134e-03 4.315878730267286301e-03 4.507284611463546753e-03 4.512203391641378403e-03 4.446570295840501785e-03 4.486277233809232712e-03 4.594505764544010162e-03 4.701864905655384064e-03 4.579099826514720917e-03 4.582536406815052032e-03 4.621875472366809845e-03 4.744813777506351471e-03 4.777127876877784729e-03 4.709500819444656372e-03 4.759316332638263702e-03 4.758989904075860977e-03 4.680167417973279953e-03 4.541050177067518234e-03 4.565623588860034943e-03 4.733891692012548447e-03 4.929646849632263184e-03 4.811320453882217407e-03 4.594237543642520905e-03 4.745257087051868439e-03 4.972737748175859451e-03 5.023941863328218460e-03 4.869765602052211761e-03 4.925870802253484726e-03 5.056479945778846741e-03 5.083420779556035995e-03 5.083111114799976349e-03 4.910293035209178925e-03 4.819238092750310898e-03 4.882465582340955734e-03 4.986481275409460068e-03 5.115561652928590775e-03 5.111165344715118408e-03 5.287407897412776947e-03 5.340712610632181168e-03 5.382283590734004974e-03 5.361212417483329773e-03 5.245110020041465759e-03 5.239438731223344803e-03 5.340686999261379242e-03 5.234907381236553192e-03 5.356599576771259308e-03 5.299390759319067001e-03 5.103762261569499969e-03 5.062433890998363495e-03 5.032987799495458603e-03 5.124074406921863556e-03 5.270989611744880676e-03 5.320140626281499863e-03 5.599050782620906830e-03 5.449809599667787552e-03 5.173686426132917404e-03 5.320577882230281830e-03 5.497270729392766953e-03 5.613238550722599030e-03 5.314723588526248932e-03 5.161538254469633102e-03 5.287533625960350037e-03 5.307587329298257828e-03 5.294135771691799164e-03 5.295849405229091644e-03 5.286668892949819565e-03 5.284841172397136688e-03 5.303316283971071243e-03 5.301864817738533020e-03 5.224617663770914078e-03 5.200785119086503983e-03 5.391444079577922821e-03 5.572231486439704895e-03 5.574209615588188171e-03 5.693053826689720154e-03 5.570197477936744690e-03 5.680024623870849609e-03 5.585798062384128571e-03 5.612478591501712799e-03 5.500327330082654953e-03 5.668462719768285751e-03 5.721603054553270340e-03 5.859865806996822357e-03 5.804904270917177200e-03 5.777584388852119446e-03 5.992562975734472275e-03 6.039117462933063507e-03 5.973890423774719238e-03 5.945072975009679794e-03 6.166644394397735596e-03 6.104556843638420105e-03 5.995214451104402542e-03 5.983203649520874023e-03 6.007755175232887268e-03 6.006764248013496399e-03 5.981627386063337326e-03 6.031686905771493912e-03 6.004501599818468094e-03 6.004996597766876221e-03 6.051602773368358612e-03 5.949565209448337555e-03 5.948358681052923203e-03 5.934089887887239456e-03 6.022618617862462997e-03 6.049210671335458755e-03 5.974989384412765503e-03 6.125937681645154953e-03 5.917654838413000107e-03 6.019928958266973495e-03 5.997017957270145416e-03 5.854927003383636475e-03 5.889721214771270752e-03 6.001667585223913193e-03 5.621613934636116028e-03 5.307883024215698242e-03 5.515755154192447662e-03 5.871053319424390793e-03 6.047622766345739365e-03 5.707843229174613953e-03 5.063665565103292465e-03 5.471463780850172043e-03 6.496849935501813889e-03 6.834578700363636017e-03 6.834635976701974869e-03 6.609994918107986450e-03 6.030783988535404205e-03 6.034035701304674149e-03 6.356304045766592026e-03 6.400542333722114563e-03 5.986039992421865463e-03 5.867853760719299316e-03 5.964789073914289474e-03 6.095042917877435684e-03 6.107740569859743118e-03 6.014136597514152527e-03 6.260918453335762024e-03 6.114656571298837662e-03 6.070964038372039795e-03 5.912843625992536545e-03 6.012222729623317719e-03 5.959760863333940506e-03 6.048107054084539413e-03 6.114756688475608826e-03 5.969379562884569168e-03 6.066865287721157074e-03 6.204693578183650970e-03 6.193970330059528351e-03 6.254948209971189499e-03 6.026515737175941467e-03 5.777397193014621735e-03 4.975037183612585068e-03 4.724919795989990234e-03 5.654518958181142807e-03 6.020187865942716599e-03 5.747032817453145981e-03 5.533728748559951782e-03 5.651747807860374451e-03 5.896779242902994156e-03 6.628503091633319855e-03 6.886539515107870102e-03 6.208079867064952850e-03 5.655048880726099014e-03 5.761141888797283173e-03 5.902549717575311661e-03 5.731948185712099075e-03 5.940179340541362762e-03 6.299226079136133194e-03 6.401528604328632355e-03 6.280195899307727814e-03 5.633467808365821838e-03 5.313946399837732315e-03 5.587822757661342621e-03 5.860465578734874725e-03 5.981016438454389572e-03 5.801646038889884949e-03 5.725737195461988449e-03 5.832743365317583084e-03 5.730144679546356201e-03 5.672847386449575424e-03 5.952940322458744049e-03 5.864621140062808990e-03 5.900540389120578766e-03 6.403893232345581055e-03 6.241591181606054306e-03 5.508309695869684219e-03 5.572669673711061478e-03 5.810145754367113113e-03 5.614184308797121048e-03 5.513911135494709015e-03 4.779546987265348434e-03 4.351690411567687988e-03 4.980527330189943314e-03 5.578172858804464340e-03 5.253168754279613495e-03 5.369619466364383698e-03 5.322497803717851639e-03 4.918318707495927811e-03 5.336326081305742264e-03 6.147369276732206345e-03 6.395512260496616364e-03 5.541279911994934082e-03 4.723913967609405518e-03 4.612780176103115082e-03 4.670012742280960083e-03 5.085732787847518921e-03 5.363626871258020401e-03 5.426502320915460587e-03 5.285428371280431747e-03 5.029648542404174805e-03 4.921342246234416962e-03 5.129957571625709534e-03 5.402283277362585068e-03 5.693121347576379776e-03 5.625369492918252945e-03 4.848796874284744263e-03 3.511596238240599632e-03 4.079130943864583969e-03 5.201200488954782486e-03 5.326204933226108551e-03 5.075764376670122147e-03 5.049162544310092926e-03 4.804017487913370132e-03 5.584289785474538803e-03 6.385121960192918777e-03 5.875970236957073212e-03 4.728349857032299042e-03 4.660701379179954529e-03 4.823327530175447464e-03 4.998784046620130539e-03 5.026437807828187943e-03 4.794002976268529892e-03 4.545820411294698715e-03 4.493476357311010361e-03 4.661664366722106934e-03 4.670815542340278625e-03 4.533718340098857880e-03 4.405655898153781891e-03 4.333446267992258072e-03 4.588242154568433762e-03 4.631899762898683548e-03 4.729967564344406128e-03 4.888808354735374451e-03 4.528960678726434708e-03 3.789103124290704727e-03 4.158701281994581223e-03 4.785274621099233627e-03 4.286328330636024475e-03 4.038422834128141403e-03 4.129189532250165939e-03 4.422992933541536331e-03 4.256322979927062988e-03 5.009805317968130112e-03 5.458895582705736160e-03 5.227049347013235092e-03 4.459858406335115433e-03 4.276518244296312332e-03 4.311212338507175446e-03 4.433268215507268906e-03 4.537893924862146378e-03 4.207070916891098022e-03 4.386128857731819153e-03 4.487923346459865570e-03 4.469344858080148697e-03 4.307654686272144318e-03 4.204183351248502731e-03 4.172054119408130646e-03 4.234699998050928116e-03 4.213456530123949051e-03 4.211484454572200775e-03 4.258032422512769699e-03 4.156857263296842575e-03 4.276474006474018097e-03 4.294969141483306885e-03 4.213680047541856766e-03 4.383658058941364288e-03 4.118524491786956787e-03 3.692376660183072090e-03 3.982522990554571152e-03 4.717045463621616364e-03 4.528325516730546951e-03 4.195505287498235703e-03 4.358959849923849106e-03 4.417235497385263443e-03 4.545448813587427139e-03 5.174054764211177826e-03 4.785245284438133240e-03 4.104816354811191559e-03 4.219353199005126953e-03 4.289040807634592056e-03 4.238286055624485016e-03 4.377519246190786362e-03 4.277295432984828949e-03 4.289893899112939835e-03 4.268606193363666534e-03 4.327305592596530914e-03 4.384980536997318268e-03 4.363282117992639542e-03 4.286411684006452560e-03 4.276338033378124237e-03 4.291641525924205780e-03 4.292810335755348206e-03 4.378434736281633377e-03 4.433526657521724701e-03 4.394960124045610428e-03 4.335473757237195969e-03 4.446665290743112564e-03 4.588341340422630310e-03 4.639641847461462021e-03 4.563509020954370499e-03 4.309555049985647202e-03 4.405056592077016830e-03 4.575817845761775970e-03 4.598864819854497910e-03 4.575214814394712448e-03 4.607161507010459900e-03 4.733365960419178009e-03 4.765469115227460861e-03 4.776975139975547791e-03 4.594740457832813263e-03 4.560107365250587463e-03 4.928560461848974228e-03 5.167496390640735626e-03 4.984505474567413330e-03 4.719939082860946655e-03 4.751106724143028259e-03 4.853562451899051666e-03 5.194871220737695694e-03 5.029289983212947845e-03 4.950937349349260330e-03 4.972296301275491714e-03 4.738774150609970093e-03 4.851883277297019958e-03 4.905669018626213074e-03 4.837544169276952744e-03 4.745078738778829575e-03 4.733209498226642609e-03 4.762757569551467896e-03 4.624352790415287018e-03 4.766268189996480942e-03 4.743560682982206345e-03 4.505884367972612381e-03 4.532451275736093521e-03 4.847952164709568024e-03 4.930438939481973648e-03 4.869728349149227142e-03 4.689740482717752457e-03 4.781861323863267899e-03 4.916799720376729965e-03 4.846676718443632126e-03 5.047608166933059692e-03 4.674732685089111328e-03 4.659210797399282455e-03 4.325100220739841461e-03 4.696556832641363144e-03 4.892277996987104416e-03 4.965079948306083679e-03 5.135605577379465103e-03 4.852539394050836563e-03 4.902783781290054321e-03 4.741981159895658493e-03 4.637582227587699890e-03 4.494439344853162766e-03 4.430736415088176727e-03 4.846969153732061386e-03 4.751777742058038712e-03 4.652991425246000290e-03 4.517404828220605850e-03 4.317376296967267990e-03 4.476118832826614380e-03 4.519324284046888351e-03 4.324066452682018280e-03 4.247525241225957870e-03 4.442845005542039871e-03 4.372735042124986649e-03 4.261939320713281631e-03 4.282008390873670578e-03 4.459620453417301178e-03 4.435479175299406052e-03 4.234249703586101532e-03 4.628982394933700562e-03 4.447674378752708435e-03 4.442557692527770996e-03 4.194540437310934067e-03 4.307496361434459686e-03 4.338466096669435501e-03 4.309258889406919479e-03 4.153163637965917587e-03 4.104740917682647705e-03 4.131870809942483902e-03 4.154419992119073868e-03 4.030551761388778687e-03 3.968934528529644012e-03 4.055587574839591980e-03 4.171199630945920944e-03 4.166718572378158569e-03 4.171608947217464447e-03 4.188250750303268433e-03 3.671467769891023636e-03 3.307912964373826981e-03 3.823364386335015297e-03 4.295407794415950775e-03 4.041051957756280899e-03 3.677740693092346191e-03 4.083652049303054810e-03 4.085161257535219193e-03 3.750787349417805672e-03 4.373445175588130951e-03 4.917101468890905380e-03 4.178339149802923203e-03 3.690985264256596565e-03 3.388434182852506638e-03 3.321093972772359848e-03 3.637451445683836937e-03 4.328378941863775253e-03 4.128654021769762039e-03 3.786426968872547150e-03 3.990700934082269669e-03 3.856548806652426720e-03 3.892665496096014977e-03 3.988849930465221405e-03 3.899296745657920837e-03 4.078721627593040466e-03 4.264744464308023453e-03 4.215799737721681595e-03 3.946452401578426361e-03 3.768019145354628563e-03 3.579002805054187775e-03 3.397142747417092323e-03 3.258007345721125603e-03 3.299594391137361526e-03 3.383345203474164009e-03 3.210610477253794670e-03 3.131844103336334229e-03 3.395666833966970444e-03 3.219874110072851181e-03 3.439982887357473373e-03 3.776872297748923302e-03 3.670050762593746185e-03 3.509600413963198662e-03 3.570829052478075027e-03 3.670295234769582748e-03 3.341776318848133087e-03 3.188042668625712395e-03 3.157665720209479332e-03 3.188184229657053947e-03 2.632195828482508659e-03 2.412648638710379601e-03 3.017251612618565559e-03 3.480356186628341675e-03 2.904095221310853958e-03 2.902272623032331467e-03 3.069882746785879135e-03 2.865506103262305260e-03 3.361012320965528488e-03 3.609581850469112396e-03 3.408327931538224220e-03 2.764970762655138969e-03 2.829102799296379089e-03 2.890850650146603584e-03 2.801795024424791336e-03 2.839109860360622406e-03 2.795177511870861053e-03 2.928658621385693550e-03 3.210268449038267136e-03 3.127814736217260361e-03 3.031573025509715080e-03 3.014115616679191589e-03 3.235408570617437363e-03 3.256336087360978127e-03 2.907312475144863129e-03 2.519667614251375198e-03 2.400389173999428749e-03 2.206157660111784935e-03 2.118026837706565857e-03 2.122261561453342438e-03 1.767503330484032631e-03 1.497723278589546680e-03 1.309489016421139240e-03 1.045783399604260921e-03 1.104965107515454292e-03 1.285004545934498310e-03 1.385072595439851284e-03 1.256790244951844215e-03 9.808007162064313889e-04 8.207344217225909233e-04 8.212496177293360233e-04 1.032366068102419376e-03 1.189077156595885754e-03 1.119343098253011703e-03 1.229898422025144100e-03 1.331510371528565884e-03 1.351225189864635468e-03 1.377398613840341568e-03 1.590797211974859238e-03 1.838573603890836239e-03 1.815006136894226074e-03 1.848193467594683170e-03 1.887766644358634949e-03 1.886874670162796974e-03 1.724992529489099979e-03 1.932723214849829674e-03 2.260183915495872498e-03 1.749195740558207035e-03 1.499648555181920528e-03 1.550598652102053165e-03 1.749952672980725765e-03 2.497296780347824097e-03 2.569079166278243065e-03 1.663805451244115829e-03 1.429117750376462936e-03 1.526791253127157688e-03 1.618384267203509808e-03 1.576417125761508942e-03 1.522881095297634602e-03 1.525223255157470703e-03 1.478561083786189556e-03 1.441017258912324905e-03 1.552595174871385098e-03 1.550998538732528687e-03 1.736047794111073017e-03 1.629885402508080006e-03 1.630961196497082710e-03 1.592294429428875446e-03 1.751235336996614933e-03 1.783091225661337376e-03 1.771208364516496658e-03 1.686688628979027271e-03 1.741441898047924042e-03 2.114807954058051109e-03 2.126574050635099411e-03 1.971908612176775932e-03 1.924273441545665264e-03 1.875271322205662727e-03 2.086086198687553406e-03 2.133048372343182564e-03 2.112795831635594368e-03 1.909547485411167145e-03 1.943208510056138039e-03 2.211606595665216446e-03 2.261833986267447472e-03 2.211182611063122749e-03 2.239700406789779663e-03 2.011705422773957253e-03 2.103224629536271095e-03 2.408354543149471283e-03 2.525668824091553688e-03 2.241841983050107956e-03 2.135305665433406830e-03 2.112609101459383965e-03 2.202904317528009415e-03 2.376279560849070549e-03 2.642555395141243935e-03 2.331922529265284538e-03 2.069454872980713844e-03 2.251060912385582924e-03 2.411287277936935425e-03 2.570301061496138573e-03 2.495889784768223763e-03 2.371656941249966621e-03 2.479834482073783875e-03 2.484127646312117577e-03 2.191830892115831375e-03 1.900076167657971382e-03 2.084985841065645218e-03 2.245281822979450226e-03 2.184267388656735420e-03 2.144114114344120026e-03 2.051668241620063782e-03 2.001147484406828880e-03 1.969239208847284317e-03 2.066010842099785805e-03 2.220939612016081810e-03 2.205809578299522400e-03 2.022394677624106407e-03 2.149560255929827690e-03 2.289420226588845253e-03 2.055961405858397484e-03 2.019093139097094536e-03 2.117633121088147163e-03 2.178602619096636772e-03 2.143203746527433395e-03 2.111499430611729622e-03 2.327986061573028564e-03 2.139635384082794189e-03 1.895624794997274876e-03 1.720191678032279015e-03 1.259133219718933105e-03 1.111316960304975510e-03 1.613752800039947033e-03 1.679191831499338150e-03 1.081450376659631729e-03 1.090331468731164932e-03 8.209467050619423389e-04 1.624467899091541767e-03 2.807746641337871552e-03 4.020716063678264618e-03 2.894438570365309715e-03 2.021807013079524040e-03 2.192690037190914154e-03 2.691662870347499847e-03 2.903789049014449120e-03 2.587143331766128540e-03 2.455089939758181572e-03 2.227716147899627686e-03 1.980539411306381226e-03 2.350665396079421043e-03 2.625414170324802399e-03 2.365914639085531235e-03 2.497127279639244080e-03 2.281317487359046936e-03 2.211785176768898964e-03 2.095175208523869514e-03 2.298134146258234978e-03 2.284352434799075127e-03 2.102534985169768333e-03 2.126434352248907089e-03 2.321441192179918289e-03 2.360509242862462997e-03 2.221665810793638229e-03 2.090413821861147881e-03 2.140944357961416245e-03 2.087424974888563156e-03 2.236860571429133415e-03 2.049343194812536240e-03 5.490786861628293991e-04 1.125906346715055406e-04 1.948081771843135357e-03 2.490290673449635506e-03 1.743304659612476826e-03 2.151890192180871964e-03 2.468093298375606537e-03 2.211013576015830040e-03 3.020966891199350357e-03 3.408152377232909203e-03 2.781827002763748169e-03 2.418218879029154778e-03 2.286730566993355751e-03 1.711495686322450638e-03 1.720794592984020710e-03 2.426351187750697136e-03 2.093231072649359703e-03 2.134587615728378296e-03 2.858207561075687408e-03 3.101400332525372505e-03 2.616395708173513412e-03 2.329238224774599075e-03 2.135942690074443817e-03 1.950031728483736515e-03 2.037821570411324501e-03 2.124576130881905556e-03 2.308891853317618370e-03 2.263764152303338051e-03 2.368191024288535118e-03 2.218566369265317917e-03 1.863381476141512394e-03 2.166334772482514381e-03 2.526916097849607468e-03 2.575559308752417564e-03 2.434325870126485825e-03 2.640167716890573502e-03 2.637296915054321289e-03 2.393267350271344185e-03 2.688895678147673607e-03 2.736163092777132988e-03 2.381877042353153229e-03 1.970361452549695969e-03 2.083829138427972794e-03 2.208621241152286530e-03 1.051038037985563278e-03 8.685842622071504593e-04 1.916304347105324268e-03 2.402268815785646439e-03 2.061831299215555191e-03 2.001208253204822540e-03 1.896880334243178368e-03 2.190312836319208145e-03 3.495651064440608025e-03 3.309172345325350761e-03 2.325811656191945076e-03 1.798854093067348003e-03 2.285741735249757767e-03 2.442718250676989555e-03 2.160149160772562027e-03 1.966181676834821701e-03 2.115314593538641930e-03 2.188866725191473961e-03 2.235399559140205383e-03 2.289787633344531059e-03 1.887122518382966518e-03 1.847386010922491550e-03 2.686164109036326408e-03 2.973169088363647461e-03 2.115652430802583694e-03 2.120306482538580894e-03 2.478788373991847038e-03 1.972547965124249458e-03 1.656492822803556919e-03 1.958191161975264549e-03 1.727870549075305462e-03 1.914980588480830193e-03 2.312957309186458588e-03 2.309689065441489220e-03 1.995024038478732109e-03 2.287699142470955849e-03 2.944546286016702652e-03 3.311362350359559059e-03 2.336656441912055016e-03 1.919146743603050709e-03 2.002696972340345383e-03 2.064491854980587959e-03 2.092969836667180061e-03 2.208870602771639824e-03 2.093096729367971420e-03 2.035231329500675201e-03 2.202872885391116142e-03 2.073308918625116348e-03 1.919133123010396957e-03 2.168708248063921928e-03 2.095334464684128761e-03 2.021432388573884964e-03 2.228345954790711403e-03 2.469095401465892792e-03 2.213803818449378014e-03 2.262344118207693100e-03 2.803666517138481140e-03 2.874200697988271713e-03 1.924114767462015152e-03 1.346893724985420704e-03 8.813643944449722767e-04 1.653718529269099236e-03 2.264779061079025269e-03 1.854738569818437099e-03 2.167779719457030296e-03 2.442528493702411652e-03 1.491541508585214615e-03 1.322122872807085514e-03 2.836256753653287888e-03 3.475344739854335785e-03 2.643895102664828300e-03 2.217989647760987282e-03 1.952380058355629444e-03 1.983605092391371727e-03 2.078270539641380310e-03 2.564321272075176239e-03 2.601756481453776360e-03 1.802131184376776218e-03 1.403805916197597980e-03 1.982660964131355286e-03 2.232190687209367752e-03 2.015620470046997070e-03 2.384220715612173080e-03 1.847099396400153637e-03 1.874693436548113823e-03 2.582411747425794601e-03 2.625699155032634735e-03 1.546708052046597004e-03 1.246129861101508141e-03 1.607257872819900513e-03 1.907322322949767113e-03 2.055263845250010490e-03 2.241655718535184860e-03 2.394723240286111832e-03 2.179122064262628555e-03 1.511186710558831692e-03 1.377454958856105804e-03 1.952965627424418926e-03 2.499229973182082176e-03 2.354116877540946007e-03 2.018804894760251045e-03 2.065657405182719231e-03 1.904405769892036915e-03 2.091176342219114304e-03 2.588470233604311943e-03 2.447189530357718468e-03 1.990524120628833771e-03 2.087239874526858330e-03 2.077093580737709999e-03 1.866030623205006123e-03 2.037154976278543472e-03 2.212478313595056534e-03 2.100500976666808128e-03 2.000307198613882065e-03 2.147569553926587105e-03 2.173347631469368935e-03 1.916888053528964520e-03 1.775861135683953762e-03 2.118906471878290176e-03 1.786731998436152935e-03 5.324081867001950741e-04 7.468955591320991516e-04 1.983621856197714806e-03 2.159598283469676971e-03 2.585375914350152016e-03 2.070035552605986595e-03 1.477704267017543316e-03 2.038602018728852272e-03 2.949472516775131226e-03 3.148367395624518394e-03 2.181323477998375893e-03 1.361641450785100460e-03 1.528686494566500187e-03 2.144759520888328552e-03 2.367584034800529480e-03 2.694398630410432816e-03 2.556050429120659828e-03 1.719049061648547649e-03 1.699865795671939850e-03 2.357988385483622551e-03 2.188840648159384727e-03 2.021852647885680199e-03 2.372074173763394356e-03 2.413921291008591652e-03 2.384335966780781746e-03 2.729729516431689262e-03 2.981391036882996559e-03 2.891374984756112099e-03 2.412025583907961845e-03 2.083861036226153374e-03 2.078264253214001656e-03 2.207127632573246956e-03 2.453148132190108299e-03 2.489453181624412537e-03 2.401457633823156357e-03 2.079648897051811218e-03 1.935014035552740097e-03 2.465784782543778419e-03 2.575311111286282539e-03 2.445832360535860062e-03 2.410992281511425972e-03 2.277376130223274231e-03 2.249253913760185242e-03 2.673580311238765717e-03 3.130540717393159866e-03 2.710904460400342941e-03 2.296705963090062141e-03 2.290839795023202896e-03 2.390260109677910805e-03 1.963400980457663536e-03 1.403138274326920509e-03 1.443684333935379982e-03 1.789102447219192982e-03 2.448000479489564896e-03 2.443825127556920052e-03 2.106061903759837151e-03 2.269150922074913979e-03 2.542438218370079994e-03 2.668367698788642883e-03 3.448756178840994835e-03 3.052246291190385818e-03 1.863802433945238590e-03 1.750047085806727409e-03 2.354228636249899864e-03 2.424482954666018486e-03 2.031451324000954628e-03 1.816765521652996540e-03 1.912807230837643147e-03 2.084082923829555511e-03 1.998429186642169952e-03 2.100200159475207329e-03 2.268040552735328674e-03 2.049921546131372452e-03 2.105783438310027122e-03 2.371489070355892181e-03 2.460001735016703606e-03 1.860820106230676174e-03 1.426429953426122665e-03 1.324368058703839779e-03 1.118182786740362644e-03 7.707985932938754559e-04 1.685982919298112392e-03 1.852332497946918011e-03 5.992766236886382103e-04 1.656068256124854088e-03 1.615930348634719849e-03 9.148193057626485825e-04 2.007620409131050110e-03 3.394709434360265732e-03 2.844400005415081978e-03 1.665574382059276104e-03 1.394150895066559315e-03 1.532609690912067890e-03 1.644496107473969460e-03 1.987941097468137741e-03 1.910800579935312271e-03 1.984739676117897034e-03 2.038175007328391075e-03 2.091018250212073326e-03 1.901774783618748188e-03 1.710955868475139141e-03 2.081321086734533310e-03 2.370085800066590309e-03 2.211835933849215508e-03 2.013734309002757072e-03 2.079119905829429626e-03 1.814968651160597801e-03 1.730165909975767136e-03 2.169836079701781273e-03 2.270933473482728004e-03 2.069538459181785583e-03 1.472414936870336533e-03 1.097459346055984497e-03 1.449391944333910942e-03 2.143337624147534370e-03 1.747310510836541653e-03 1.446736976504325867e-03 1.624016556888818741e-03 1.634925371035933495e-03 2.318539423868060112e-03 3.009882057085633278e-03 2.950203837826848030e-03 1.918923575431108475e-03 1.482896157540380955e-03 1.829503918997943401e-03 1.801528502255678177e-03 1.683158683590590954e-03 1.897310605272650719e-03 1.911651575937867165e-03 1.834814669564366341e-03 1.850982080213725567e-03 1.895124558359384537e-03 2.078167162835597992e-03 1.994846155866980553e-03 1.843957579694688320e-03 1.973456237465143204e-03 1.800343277864158154e-03 1.744790235534310341e-03 1.593238324858248234e-03 1.893949345685541630e-03 2.186266006901860237e-03 2.148975385352969170e-03 1.736794249154627323e-03 1.765197375789284706e-03 1.655771164223551750e-03 1.923299860209226608e-03 2.088075736537575722e-03 2.117705298587679863e-03 1.779774203896522522e-03 1.559717813506722450e-03 1.685531693510711193e-03 1.847484963946044445e-03 1.852419460192322731e-03 1.751266769133508205e-03 1.815442228689789772e-03 1.553001580759882927e-03 2.028371673077344894e-03 2.401486039161682129e-03 2.032305579632520676e-03 1.691569690592586994e-03 1.771139679476618767e-03 1.771078677847981453e-03 1.855163602158427238e-03 1.975634135305881500e-03 1.916583511047065258e-03 1.823378494009375572e-03 1.862490433268249035e-03 1.877621631138026714e-03 1.983196940273046494e-03 1.949558267369866371e-03 1.864313380792737007e-03 2.017029095441102982e-03 2.172246808186173439e-03 2.187972655519843102e-03 2.168368315324187279e-03 2.207575133070349693e-03 2.164430450648069382e-03 1.977726351469755173e-03 1.815258176065981388e-03 1.817649463191628456e-03 1.747601665556430817e-03 1.863636542111635208e-03 1.811855821870267391e-03 2.025402849540114403e-03 1.732755452394485474e-03 1.763737644068896770e-03 1.776410499587655067e-03 1.653403160162270069e-03 1.555589144118130207e-03 1.590274740010499954e-03 1.727600931189954281e-03 1.871230080723762512e-03 1.600921503268182278e-03 1.657140324823558331e-03 1.923077390529215336e-03 2.073881449177861214e-03 2.094881143420934677e-03 2.020674524828791618e-03 2.563436748459935188e-03 1.979703782126307487e-03 1.891665393486618996e-03 1.869908184744417667e-03 1.799041056074202061e-03 1.852407469414174557e-03 1.815139665268361568e-03 1.887555583380162716e-03 1.920935581438243389e-03 1.956416061148047447e-03 1.952803926542401314e-03 1.724171102978289127e-03 1.633098465390503407e-03 1.724898582324385643e-03 1.907727448269724846e-03 1.850934699177742004e-03 1.907536643557250500e-03 1.894278218969702721e-03 1.927125733345746994e-03 1.914469990879297256e-03 1.920493552461266518e-03 1.915166038088500500e-03 1.784557127393782139e-03 1.729185809381306171e-03 1.895921188406646252e-03 1.888630213215947151e-03 1.785935950465500355e-03 1.794571522623300552e-03 1.766711706295609474e-03 1.954009523615241051e-03 2.036721911281347275e-03 2.041066065430641174e-03 1.950957463122904301e-03 1.819005119614303112e-03 1.808842644095420837e-03 1.892442815005779266e-03 2.009084913879632950e-03 1.927160541526973248e-03 1.979760592803359032e-03 1.842363621108233929e-03 1.910590799525380135e-03 1.877308590337634087e-03 1.651744008995592594e-03 1.817022101022303104e-03 2.087699715048074722e-03 1.974302576854825020e-03 1.587380771525204182e-03 1.755001838319003582e-03 1.765911467373371124e-03 1.703865593299269676e-03 1.654936349950730801e-03 1.682433998212218285e-03 1.761010149493813515e-03 1.874571316875517368e-03 1.919097499921917915e-03 1.871779677458107471e-03 1.915454515255987644e-03 2.111823996528983116e-03 1.836357288993895054e-03 1.783098443411290646e-03 1.779639977030456066e-03 1.786137232556939125e-03 1.943273935467004776e-03 1.926125143654644489e-03 1.721800654195249081e-03 1.722613233141601086e-03 1.770662143826484680e-03 2.054222393780946732e-03 1.865785918198525906e-03 1.865195808932185173e-03 1.719225547276437283e-03 1.688310061581432819e-03 1.646191929467022419e-03 1.652140519581735134e-03 1.824834034778177738e-03 1.882669981569051743e-03 1.735616475343704224e-03 1.512356568127870560e-03 1.521178637631237507e-03 1.740497304126620293e-03 1.857120892964303493e-03 1.945647760294377804e-03 1.585686113685369492e-03 1.462293323129415512e-03 1.612241147086024284e-03 1.619945862330496311e-03 1.562014571391046047e-03 1.520063146017491817e-03 1.516757183708250523e-03 1.638433663174510002e-03 1.431568991392850876e-03 1.547007588669657707e-03 1.674062921665608883e-03 1.724259345792233944e-03 1.519483164884150028e-03 1.473809592425823212e-03 1.546047744341194630e-03 1.521264319308102131e-03 1.623071962967514992e-03 1.692671212367713451e-03 1.599725219421088696e-03 1.584760728292167187e-03 1.587345264852046967e-03 1.705861533991992474e-03 1.761905150488018990e-03 1.836218056268990040e-03 1.734804594889283180e-03 1.660443376749753952e-03 1.686920528300106525e-03 1.737251295708119869e-03 1.802416401915252209e-03 1.739078899845480919e-03 1.705446513369679451e-03 1.616258057765662670e-03 1.573776011355221272e-03 1.618820708245038986e-03 1.621847855858504772e-03 1.535981078632175922e-03 1.484954613260924816e-03 1.629972713999450207e-03 1.580953830853104591e-03 1.447569346055388451e-03 1.392195699736475945e-03 1.378617016598582268e-03 1.479470171034336090e-03 1.474638353101909161e-03 1.369468751363456249e-03 1.580404350534081459e-03 1.655018655583262444e-03 1.779582002200186253e-03 1.849522697739303112e-03 1.781270490027964115e-03 1.626976532861590385e-03 1.562350196763873100e-03 1.581980148330330849e-03 1.551966881379485130e-03 1.517990254797041416e-03 1.520168851129710674e-03 1.816288684494793415e-03 1.859385170973837376e-03 1.803650986403226852e-03 1.756362966261804104e-03 1.642713439650833607e-03 1.478749210946261883e-03 1.650101505219936371e-03 1.658585970290005207e-03 1.642646617256104946e-03 1.718068611808121204e-03 1.658037770539522171e-03 1.612718333490192890e-03 1.745473244227468967e-03 1.681355759501457214e-03 1.609660219401121140e-03 1.343360054306685925e-03 1.308595179580152035e-03 1.469091628678143024e-03 1.517326221801340580e-03 1.505490276031196117e-03 1.397970016114413738e-03 1.365414820611476898e-03 1.572958426550030708e-03 1.533255446702241898e-03 1.431107521057128906e-03 1.486652181483805180e-03 1.652737031690776348e-03 1.556954113766551018e-03 1.432470511645078659e-03 1.470811315812170506e-03 1.595012727193534374e-03 1.568154548294842243e-03 1.319857779890298843e-03 1.471382216550409794e-03 1.603621523827314377e-03 1.384390168823301792e-03 1.609225408174097538e-03 2.164796926081180573e-03 1.148659735918045044e-03 1.126586648751981556e-04 1.838571741245687008e-03 3.072097664698958397e-03 2.064605476334691048e-03 1.327034668065607548e-03 1.211716909892857075e-03 1.325149089097976685e-03 1.530560082755982876e-03 2.262810477986931801e-03 1.859973650425672531e-03 8.935016230680048466e-04 7.725034374743700027e-04 1.739727915264666080e-03 1.972763799130916595e-03 1.501612714491784573e-03 1.616456778720021248e-03 2.160106087103486061e-03 2.048858674243092537e-03 2.365010324865579605e-03 2.476761583238840103e-03 1.016423921100795269e-03 3.120389010291546583e-04 1.027377205900847912e-03 1.711809891276061535e-03 1.852718181908130646e-03 1.638338901102542877e-03 1.382853835821151733e-03 1.255414914339780807e-03 1.375965657643973827e-03 1.714696874842047691e-03 1.996596576645970345e-03 1.772516989149153233e-03 1.535663614049553871e-03 1.318220631219446659e-03 1.163206761702895164e-03 1.117613748647272587e-03 1.224161242134869099e-03 1.458460115827620029e-03 1.538214157335460186e-03 1.602834789082407951e-03 1.654501189477741718e-03 1.608990016393363476e-03 1.515410724096000195e-03 1.594789442606270313e-03 1.654415857046842575e-03 1.481441198848187923e-03 1.559149706736207008e-03 1.765996101312339306e-03 1.497500343248248100e-03 1.333849970251321793e-03 1.654117717407643795e-03 1.262717181816697121e-03 1.520965248346328735e-03 2.431078115478157997e-03 3.772702766582369804e-04 6.982844788581132889e-04 1.304533216170966625e-03 2.094783354550600052e-03 2.306888578459620476e-03 1.820607692934572697e-03 9.881635196506977081e-04 1.022060983814299107e-03 1.196394907310605049e-03 1.412876648828387260e-03 1.264465274289250374e-03 1.373852137476205826e-03 2.257397631183266640e-03 2.607981441542506218e-03 2.022254513576626778e-03 1.356285414658486843e-03 1.112211495637893677e-03 1.119058462791144848e-03 1.444217865355312824e-03 1.763019827194511890e-03 1.550670596770942211e-03 1.411873498000204563e-03 1.596875838004052639e-03 1.775460434146225452e-03 1.879842602647840977e-03 1.790355425328016281e-03 1.398649998009204865e-03 1.268589985556900501e-03 1.441563828848302364e-03 1.634705811738967896e-03 1.484310254454612732e-03 1.234012888744473457e-03 1.229605055414140224e-03 1.295824535191059113e-03 1.299049472436308861e-03 1.813104492612183094e-03 1.814005197957158089e-03 1.427151262760162354e-03 1.391889294609427452e-03 1.514524687081575394e-03 1.294277957640588284e-03 1.837868592701852322e-03 2.701984019950032234e-03 2.314643003046512604e-03 1.199525664560496807e-03 1.356450025923550129e-03 1.453147386200726032e-03 1.863081241026520729e-03 2.393318805843591690e-03 3.044027253054082394e-04 2.227723598480224609e-05 2.861752873286604881e-03 2.422160003334283829e-03 2.145190257579088211e-03 2.128630178049206734e-03 2.473239554092288017e-03 1.578856026753783226e-03 7.637229282408952713e-04 1.567718805745244026e-03 1.878087874501943588e-03 1.242455327883362770e-03 9.153764112852513790e-04 1.004031859338283539e-03 1.101179630495607853e-03 1.974944956600666046e-03 1.874154782854020596e-03 1.548163942061364651e-03 1.450108946301043034e-03 1.686928095296025276e-03 1.149746589362621307e-03 1.725774724036455154e-03 3.033258020877838135e-03 2.661118283867835999e-03 1.367555349133908749e-03 9.600498597137629986e-04 1.020237687043845654e-03 1.227182685397565365e-03 3.954605290346080437e-06 8.694351890881080180e-06 1.765068504028022289e-03 6.963172927498817444e-04 9.525250061415135860e-04 5.118734552524983883e-04 3.869629465043544769e-03 5.008031614124774933e-03 3.112978534772992134e-03 5.961632996331900358e-05 1.730740652419626713e-03 3.597955219447612762e-03 1.781713450327515602e-03 6.982723134569823742e-04 1.802510581910610199e-03 2.123051555827260017e-03 1.802232116460800171e-03 1.675854669883847237e-03 1.821880694478750229e-03 1.448100781999528408e-03 9.559840545989573002e-04 1.332650077529251575e-03 1.966944895684719086e-03 2.096626441925764084e-03 1.979149645194411278e-03 2.009423449635505676e-03 1.553453388623893261e-03 1.523943268693983555e-03 1.953206490725278854e-03 2.228916157037019730e-03 2.058849902823567390e-03 1.403909525834023952e-03 7.244736189022660255e-04 6.906974012963473797e-04 1.946222502738237381e-03 2.096619457006454468e-03 2.792690647765994072e-03 2.235172782093286514e-03 1.417706022039055824e-03 1.240099081769585609e-03 7.464137161150574684e-04 7.397514127660542727e-05 1.117849373258650303e-03 1.242940197698771954e-03 2.398226410150527954e-03 1.948349410668015480e-03 1.694670179858803749e-03 1.460746279917657375e-03 1.702332985587418079e-03 1.841128105297684669e-03 1.780881197191774845e-03 1.921379822306334972e-03 1.864018733613193035e-03 1.623346819542348385e-03 1.714063226245343685e-03 1.766251167282462120e-03 1.664963201619684696e-03 1.765884342603385448e-03 1.847717212513089180e-03 1.958443084731698036e-03 1.860239892266690731e-03 1.475806348025798798e-03 1.347500248812139034e-03 1.638739253394305706e-03 2.073465147987008095e-03 2.012179698795080185e-03 1.910271239466965199e-03 1.952528604306280613e-03 1.938052475452423096e-03 1.946552190929651260e-03 2.263343194499611855e-03 2.067111432552337646e-03 1.644795644097030163e-03 1.147519797086715698e-03 1.401338377036154270e-03 2.028807066380977631e-03 1.966758864000439644e-03 1.853204099461436272e-03 2.423238242045044899e-03 1.643775263801217079e-03 1.470819814130663872e-03 2.906751586124300957e-03 3.488346468657255173e-03 2.175336936488747597e-03 1.125973416492342949e-03 1.180620864033699036e-03 1.296896720305085182e-03 1.630397397093474865e-03 1.722634420730173588e-03 1.512499758973717690e-03 1.608599442988634109e-03 1.901667681522667408e-03 1.828951644711196423e-03 1.770376926288008690e-03 1.750878640450537205e-03 1.747832167893648148e-03 1.857445458881556988e-03 2.004756359383463860e-03 1.932661980390548706e-03 1.883304212242364883e-03 1.877769012935459614e-03 1.901787240058183670e-03 1.845595659688115120e-03 1.810040557757019997e-03 2.024748129770159721e-03 1.889094710350036621e-03 1.832696842029690742e-03 1.844806363806128502e-03 1.833715359680354595e-03 1.828225562348961830e-03 1.702458248473703861e-03 1.704556983895599842e-03 1.757395337335765362e-03 1.601673197001218796e-03 1.552641158923506737e-03 1.570906722918152809e-03 1.507721492089331150e-03 1.312885666266083717e-03 1.566889928653836250e-03 1.864956924691796303e-03 1.753554563038051128e-03 1.620810828171670437e-03 1.888307044282555580e-03 1.683109789155423641e-03 1.885593868792057037e-03 2.545842668041586876e-03 2.564540132880210876e-03 1.848514191806316376e-03 1.468275208026170731e-03 1.625976292416453362e-03 1.907370169647037983e-03 1.937778200954198837e-03 1.847750740125775337e-03 1.883537974208593369e-03 1.916699111461639404e-03 2.016924787312746048e-03 2.023759530857205391e-03 1.953087514266371727e-03 1.950969453901052475e-03 2.112890360876917839e-03 2.179347211495041847e-03 2.013301476836204529e-03 1.887016347609460354e-03 2.035599434748291969e-03 2.154318382963538170e-03 2.037014346569776535e-03 1.967839896678924561e-03 1.863249926827847958e-03 1.761919585987925529e-03 1.909452606923878193e-03 1.902697607874870300e-03 1.883155666291713715e-03 1.790925161913037300e-03 1.800320809707045555e-03 1.905733020976185799e-03 1.781215425580739975e-03 1.605663797818124294e-03 1.562082790769636631e-03 1.664385083131492138e-03 1.595519948750734329e-03 1.511120237410068512e-03 1.480490551330149174e-03 1.581293996423482895e-03 1.583195407874882221e-03 1.595093868672847748e-03 1.602212316356599331e-03 1.784531516022980213e-03 1.935627311468124390e-03 2.046686597168445587e-03 1.906422898173332214e-03 1.866787788458168507e-03 1.942892209626734257e-03 1.954328268766403198e-03 2.138345036655664444e-03 2.266668714582920074e-03 2.133232541382312775e-03 1.905751763842999935e-03 1.952604856342077255e-03 2.192249055951833725e-03 2.283680019900202751e-03 2.211023354902863503e-03 2.269333228468894958e-03 2.216055057942867279e-03 2.180863637477159500e-03 2.180972602218389511e-03 2.084551611915230751e-03 2.035673940554261208e-03 2.105260966345667839e-03 2.269357442855834961e-03 2.221478847786784172e-03 2.122635720297694206e-03 2.230107551440596581e-03 2.196466783061623573e-03 2.121107885614037514e-03 2.154707442969083786e-03 2.309166593477129936e-03 2.380019519478082657e-03 2.236193045973777771e-03 2.339938888326287270e-03 2.357615157961845398e-03 2.139990916475653648e-03 2.148722996935248375e-03 2.270652912557125092e-03 2.343952190130949020e-03 2.321239560842514038e-03 2.413482405245304108e-03 2.432460896670818329e-03 2.390862675383687019e-03 2.507293364033102989e-03 2.507176715880632401e-03 2.443845150992274284e-03 2.378453500568866730e-03 2.532966667786240578e-03 2.363095292821526527e-03 2.230566693469882011e-03 2.118363277986645699e-03 2.222791546955704689e-03 2.190125174820423126e-03 2.089421264827251434e-03 1.940123969689011574e-03 1.999007305130362511e-03 2.081172540783882141e-03 2.040255814790725708e-03 2.010075142607092857e-03 2.041593892499804497e-03 2.238331595435738564e-03 2.529792021960020065e-03 2.448250772431492805e-03 2.132363850250840187e-03 2.099702833220362663e-03 2.209093421697616577e-03 2.373636700212955475e-03 2.427753992378711700e-03 2.427737694233655930e-03 2.237637992948293686e-03 2.362423343583941460e-03 2.730004955083131790e-03 2.710185945034027100e-03 2.387164626270532608e-03 1.990464050322771072e-03 2.235467778518795967e-03 2.617348451167345047e-03 2.727656625211238861e-03 2.531361766159534454e-03 2.279940061271190643e-03 2.276124432682991028e-03 2.449609572067856789e-03 2.742390614002943039e-03 2.524823183193802834e-03 2.396245021373033524e-03 2.349213929846882820e-03 2.590939169749617577e-03 2.787927864119410515e-03 2.756233327090740204e-03 2.598583698272705078e-03 2.524196403101086617e-03 2.792782848700881004e-03 2.894775010645389557e-03 2.729811938479542732e-03 2.557290019467473030e-03 2.640116959810256958e-03 2.618218539282679558e-03 2.490547718480229378e-03 2.517879009246826172e-03 2.431690692901611328e-03 2.351378323510289192e-03 2.542901551350951195e-03 2.376894000917673111e-03 2.356343669816851616e-03 2.378745237365365028e-03 2.530134981498122215e-03 2.447157166898250580e-03 2.272597281262278557e-03 2.291275653988122940e-03 2.339720260351896286e-03 2.337099984288215637e-03 2.346405759453773499e-03 2.312857424840331078e-03 2.165263984352350235e-03 2.084975130856037140e-03 2.067678608000278473e-03 2.092909766361117363e-03 2.118146512657403946e-03 2.174811903387308121e-03 2.171196509152650833e-03 2.332831500098109245e-03 2.228580182418227196e-03 2.312982222065329552e-03 2.301007742062211037e-03 2.448728075250983238e-03 2.360448008403182030e-03 2.314318902790546417e-03 2.268233103677630424e-03 2.403495134785771370e-03 2.347448840737342834e-03 2.418498508632183075e-03 2.330987015739083290e-03 2.405842766165733337e-03 2.535016275942325592e-03 2.509060548618435860e-03 2.567517105489969254e-03 2.389647765085101128e-03 2.441405784338712692e-03 2.556949853897094727e-03 2.525457413867115974e-03 2.478383481502532959e-03 2.537678461521863937e-03 2.569465897977352142e-03 2.405821811407804489e-03 2.335898345336318016e-03 2.323961816728115082e-03 2.314477926120162010e-03 2.333482261747121811e-03 2.611080650240182877e-03 2.577558625489473343e-03 2.688274253159761429e-03 2.788184909150004387e-03 2.741052769124507904e-03 2.570604206994175911e-03 2.516812877729535103e-03 2.599342493340373039e-03 2.650870475918054581e-03 2.548235235735774040e-03 2.586947288364171982e-03 2.659307559952139854e-03 2.440293785184621811e-03 2.292008837684988976e-03 2.472179243341088295e-03 2.254641847684979439e-03 1.164204673841595650e-03 7.411577971652150154e-04 1.730815973132848740e-03 2.656485885381698608e-03 2.727365819737315178e-03 2.384362276643514633e-03 1.585129532031714916e-03 1.086446689441800117e-03 1.655842410400509834e-03 3.470227355137467384e-03 4.371766932308673859e-03 3.169441595673561096e-03 2.286663511767983437e-03 2.780497539788484573e-03 3.436939790844917297e-03 4.246697761118412018e-03 4.298537038266658783e-03 2.003113739192485809e-03 9.220616775564849377e-04 1.950104720890522003e-03 2.254355000331997871e-03 1.869458239525556564e-03 2.456586109474301338e-03 2.433300251141190529e-03 1.410905970260500908e-03 1.368282595649361610e-03 2.937213983386754990e-03 3.846888197585940361e-03 2.689089393243193626e-03 1.647433964535593987e-03 1.170270494185388088e-03 1.984314760193228722e-03 2.656853059306740761e-03 2.599729690700769424e-03 2.577542793005704880e-03 2.556946594268083572e-03 2.447100356221199036e-03 2.241950249299407005e-03 3.159300191327929497e-03 3.561446676030755043e-03 3.293419023975729942e-03 2.258251421153545380e-03 1.991449156776070595e-03 2.189156599342823029e-03 2.224331023171544075e-03 2.308957744389772415e-03 2.429238520562648773e-03 2.285253023728728294e-03 2.418217249214649200e-03 2.377388067543506622e-03 2.436069305986166000e-03 2.407614141702651978e-03 2.370777539908885956e-03 2.523161005228757858e-03 2.537295455113053322e-03 2.429524203762412071e-03 2.551225712522864342e-03 2.644178690388798714e-03 2.698451047763228416e-03 2.584865782409906387e-03 2.414182759821414948e-03 2.306301379576325417e-03 2.517488319426774979e-03 2.338384510949254036e-03 1.322210417129099369e-03 2.235660795122385025e-03 3.903767326846718788e-03 2.489120466634631157e-03 3.494274569675326347e-03 6.789251929149031639e-04 6.094052921980619431e-03 1.145567186176776886e-02 4.174798261374235153e-03 1.988925272598862648e-03 3.538191551342606544e-03 2.791357692331075668e-03 1.882673706859350204e-03 2.075624652206897736e-03 2.747892169281840324e-03 3.610124811530113220e-03 2.894595498219132423e-03 2.171915024518966675e-03 1.682533649727702141e-03 1.637071603909134865e-03 1.763734384439885616e-03 2.395699266344308853e-03 2.860960317775607109e-03 2.836321713402867317e-03 2.603973494842648506e-03 2.351629314944148064e-03 2.267207484692335129e-03 2.932227915152907372e-03 3.034732537344098091e-03 2.631158335134387016e-03 2.236492466181516647e-03 2.356790238991379738e-03 2.446838887408375740e-03 2.435510279610753059e-03 2.555213170126080513e-03 2.451613778248429298e-03 1.841653254814445972e-03 1.031089806929230690e-03 1.538730808533728123e-03 2.340573351830244064e-03 2.551976591348648071e-03 2.657532459124922752e-03 2.446083584800362587e-03 1.863987417891621590e-03 2.219233196228742599e-03 4.265007097274065018e-03 4.249240271747112274e-03 2.898153150454163551e-03 1.652674865908920765e-03 1.979006920009851456e-03 1.966728363186120987e-03 1.749264774844050407e-03 3.306158119812607765e-03 2.313916338607668877e-03 4.934006137773394585e-04 2.395080868154764175e-03 4.660097882151603699e-03 7.397530134767293930e-03 8.740586228668689728e-03 7.318528369069099426e-03 4.765267018228769302e-03 2.225446747615933418e-03 1.176454592496156693e-03 1.596708782017230988e-03 1.718483632430434227e-03 9.720014058984816074e-04 1.587943115737289190e-04 9.065363701665773988e-05 5.959022091701626778e-04 1.299446448683738708e-03 1.341098221018910408e-03 1.177747268229722977e-03 7.733697420917451382e-04 1.574661233462393284e-03 2.983400830999016762e-03 3.092010272666811943e-03 1.394700258970260620e-03 9.344495483674108982e-04 1.133124227635562420e-03 1.407203148119151592e-03 1.549238688312470913e-03 1.860148855485022068e-03 2.114943461492657661e-03 2.119194017723202705e-03 3.203844185918569565e-03 4.615712445229291916e-03 1.816108007915318012e-03 5.620351876132190228e-04 1.790745998732745647e-03 5.378891364671289921e-04 6.692216848023235798e-04 9.378989925608038902e-04 4.520619986578822136e-04 3.641402290668338537e-04 4.595112404786050320e-04 3.553479327820241451e-04 6.917109712958335876e-04 5.406671552918851376e-04 4.841187037527561188e-04 9.185358649119734764e-04 1.430354896001517773e-04 2.234653402410913259e-05 1.740045554470270872e-04 7.639900431968271732e-04 1.315285684540867805e-03 1.229314075317233801e-04 3.006517072208225727e-04 4.323620814830064774e-03 7.377638947218656540e-03 1.024641282856464386e-02 1.178553607314825058e-02 7.377034053206443787e-03 2.880496671423316002e-03 2.155016642063856125e-03 9.742729889694601297e-05 5.353285814635455608e-04 6.987859960645437241e-04 1.180925290100276470e-03 1.390896504744887352e-03 1.244290033355355263e-03 1.383157796226441860e-03 1.400051289238035679e-03 1.326476340182125568e-03 1.282324898056685925e-03 1.270265900529921055e-03 1.311989035457372665e-03 1.448496012017130852e-03 1.723248395137488842e-03 1.957626547664403915e-03 1.596913905814290047e-03 2.844892442226409912e-03 5.791465286165475845e-03 7.249181624501943588e-03 5.869593471288681030e-03 4.406575579196214676e-03 3.879855852574110031e-03 2.912474330514669418e-03 1.682499423623085022e-03 1.602211268618702888e-03 1.303058001212775707e-03 1.916737710416782647e-05 1.878561568446457386e-03 4.898485261946916580e-03 4.163747653365135193e-03 3.495340934023261070e-03 3.742662258446216583e-03 4.721331875771284103e-03 6.203832570463418961e-03 4.587821196764707565e-03 3.212705487385392189e-03 1.604417571797966957e-03 8.882570546120405197e-04 1.506034401245415211e-03 2.775431144982576370e-03 2.734314184635877609e-03 2.661657985299825668e-03 3.006887855008244514e-03 2.791668521240353584e-03 2.899013459682464600e-03 2.840890083461999893e-03 2.768894424661993980e-03 2.784559736028313637e-03 2.959211589768528938e-03 3.085021860897541046e-03 2.982834121212363243e-03 2.595061901956796646e-03 2.682249527424573898e-03 2.751867519691586494e-03 2.892875112593173981e-03 2.872183686122298241e-03 2.803929382935166359e-03 2.589321695268154144e-03 2.742756390944123268e-03 2.850031945854425430e-03 2.769159153103828430e-03 3.000593511387705803e-03 3.757402533665299416e-03 4.408118780702352524e-03 3.851370885968208313e-03 2.195014152675867081e-03 1.461090054363012314e-03 1.590289641171693802e-03 1.436902093701064587e-03 1.657790737226605415e-03 1.243612379767000675e-03 1.272342866286635399e-03 1.577112125232815742e-03 1.294030109420418739e-03 1.135198748670518398e-03 5.848850705660879612e-04 7.191064069047570229e-04 9.304208797402679920e-04 1.386066433042287827e-03 1.405134564265608788e-03 1.291336026042699814e-03 9.073097025975584984e-04 8.718282333575189114e-04 1.705323462374508381e-03 2.030358882620930672e-03 1.061352086253464222e-03 2.545889001339673996e-04 3.358831745572388172e-04 5.796764744445681572e-04 8.258625748567283154e-04 1.057847635820508003e-03 1.009907573461532593e-03 8.510021725669503212e-04 9.851533686742186546e-04 1.213825074955821037e-03 1.288654748350381851e-03 9.147952659986913204e-04 5.387704586610198021e-04 4.310988879296928644e-04


==> anc/NOT_ALFOSC_60389.80.txt <==
3.500893000000000029e+03 2.437480000000000047e+01 -9.900000000000000000e+01
3.503666999999999916e+03 -1.078069999999999951e+01 -9.900000000000000000e+01
3.506443999999999960e+03 8.713229999999999364e+00 -9.900000000000000000e+01
3.509222000000000207e+03 -2.236159999999999926e+01 -9.900000000000000000e+01
3.512001999999999953e+03 2.711380000000000123e+01 -9.900000000000000000e+01
3.514782999999999902e+03 -3.000019999999999953e+01 -9.900000000000000000e+01
3.517567000000000007e+03 -3.416210000000000235e+01 -9.900000000000000000e+01
3.520353000000000065e+03 -4.268189999999999884e+01 -9.900000000000000000e+01
3.523139999999999873e+03 7.877369999999999983e+00 -9.900000000000000000e+01
3.525929000000000087e+03 2.584609999999999985e+01 -9.900000000000000000e+01
3.528719999999999800e+03 6.926630000000000287e+00 -9.900000000000000000e+01
3.531512999999999920e+03 4.901930000000000121e+00 -9.900000000000000000e+01
3.534307999999999993e+03 8.441309999999999647e+00 -9.900000000000000000e+01
3.537103999999999814e+03 -1.425089999999999968e+01 -9.900000000000000000e+01
3.539902999999999793e+03 -1.902420000000000044e+01 -9.900000000000000000e+01
3.542702000000000226e+03 -1.358649999999999913e+01 -9.900000000000000000e+01
3.545505000000000109e+03 1.028079999999999927e+01 -9.900000000000000000e+01
3.548307999999999993e+03 -1.582429999999999914e+01 -9.900000000000000000e+01
3.551114000000000033e+03 1.327139999999999986e+01 -9.900000000000000000e+01
3.553920999999999822e+03 1.228599999999999959e+01 -9.900000000000000000e+01
3.556730000000000018e+03 2.092080000000000162e+00 -9.900000000000000000e+01
3.559541999999999916e+03 -1.350719999999999921e+01 -9.900000000000000000e+01
3.562353999999999814e+03 8.923249999999999460e+00 -9.900000000000000000e+01
3.565168999999999869e+03 -3.656800000000000050e+00 -9.900000000000000000e+01
3.567985000000000127e+03 -9.829360000000000319e-01 -9.900000000000000000e+01
3.570802999999999884e+03 -9.773600000000000065e+00 -9.900000000000000000e+01
3.573623000000000047e+03 -1.507349999999999923e+01 -9.900000000000000000e+01
3.576445000000000164e+03 2.363669999999999938e-01 -9.900000000000000000e+01
3.579268999999999778e+03 -1.079829999999999934e+01 -9.900000000000000000e+01
3.582094000000000051e+03 -2.442610000000000170e+01 -9.900000000000000000e+01
3.584920999999999822e+03 3.923599999999999977e+00 -9.900000000000000000e+01
3.587750000000000000e+03 4.225579999999999892e+00 -9.900000000000000000e+01
3.590579999999999927e+03 9.678449999999999775e+00 -9.900000000000000000e+01
3.593413000000000011e+03 -5.333009999999999806e+00 -9.900000000000000000e+01
3.596246999999999844e+03 3.216219999999999857e+00 -9.900000000000000000e+01
3.599083000000000084e+03 7.318760000000000154e+00 -9.900000000000000000e+01
3.601920000000000073e+03 4.451749999999999652e+00 -9.900000000000000000e+01
3.604760000000000218e+03 -1.623280000000000101e+01 -9.900000000000000000e+01
3.607601000000000113e+03 -6.033380000000000187e+00 -9.900000000000000000e+01
3.610443999999999960e+03 -1.220340000000000025e+01 -9.900000000000000000e+01
3.613289000000000215e+03 -7.358460000000000001e+00 -9.900000000000000000e+01
3.616135000000000218e+03 1.407080000000000020e+01 -9.900000000000000000e+01
3.618983000000000175e+03 -4.957989999999999675e+00 -9.900000000000000000e+01
3.621833000000000084e+03 2.745800000000000018e+00 -9.900000000000000000e+01
3.624684999999999945e+03 1.055330000000000013e+01 -9.900000000000000000e+01
3.627538000000000011e+03 9.741989999999999483e+00 -9.900000000000000000e+01
3.630393000000000029e+03 1.143720000000000070e+01 -9.900000000000000000e+01
3.633250000000000000e+03 -1.185880000000000045e+01 -9.900000000000000000e+01
3.636108999999999924e+03 1.210330000000000084e+01 -9.900000000000000000e+01
3.638969000000000051e+03 7.292329999999999757e+00 -9.900000000000000000e+01
3.641831000000000131e+03 -3.172019999999999840e+00 -9.900000000000000000e+01
3.644695000000000164e+03 8.417369999999999575e-01 -9.900000000000000000e+01
3.647559999999999945e+03 -1.046570000000000000e+01 -9.900000000000000000e+01
3.650427999999999884e+03 3.277010000000000201e+00 -9.900000000000000000e+01
3.653295999999999822e+03 -1.933089999999999975e+01 -9.900000000000000000e+01
3.656166999999999916e+03 2.497539999999999871e+00 -9.900000000000000000e+01
3.659039000000000215e+03 8.613519999999999399e+00 -9.900000000000000000e+01
3.661913000000000011e+03 3.961469999999999825e+00 -9.900000000000000000e+01
3.664789000000000215e+03 -1.916800000000000059e+00 -9.900000000000000000e+01
3.667666000000000167e+03 2.472420000000000062e+00 -9.900000000000000000e+01
3.670545999999999822e+03 1.756569999999999965e+01 -9.900000000000000000e+01
3.673425999999999931e+03 -3.126409999999999911e+00 -9.900000000000000000e+01
3.676309000000000196e+03 1.725610000000000088e+00 -9.900000000000000000e+01
3.679193000000000211e+03 9.885709999999999553e+00 -9.900000000000000000e+01
3.682079000000000178e+03 8.534100000000000463e+00 -9.900000000000000000e+01
3.684965999999999894e+03 -8.603899999999999437e+00 -9.900000000000000000e+01
3.687855000000000018e+03 8.158879999999999910e+00 -9.900000000000000000e+01
3.690746000000000095e+03 -7.161879999999999635e-02 -9.900000000000000000e+01
3.693637999999999920e+03 5.206610000000000404e+00 -9.900000000000000000e+01
3.696532999999999902e+03 6.619489999999999874e+00 -9.900000000000000000e+01
3.699429000000000087e+03 -9.640889999999999738e-01 -9.900000000000000000e+01
3.702326000000000022e+03 1.568389999999999951e+01 -9.900000000000000000e+01
3.705226000000000113e+03 -4.905719999999999636e+00 -9.900000000000000000e+01
3.708126000000000204e+03 1.076720000000000077e+01 -9.900000000000000000e+01
3.711028999999999996e+03 1.503759999999999941e+01 -9.900000000000000000e+01
3.713932999999999993e+03 1.681859999999999999e+01 -9.900000000000000000e+01
3.716838999999999942e+03 9.794059999999999988e+00 -9.900000000000000000e+01
3.719746000000000095e+03 1.539789999999999992e+00 -9.900000000000000000e+01
3.722655000000000200e+03 2.437809999999999988e+01 -9.900000000000000000e+01
3.725565999999999804e+03 8.835770000000000124e+00 -9.900000000000000000e+01
3.728478999999999814e+03 1.101500000000000057e+01 -9.900000000000000000e+01
3.731393000000000029e+03 1.065659999999999918e+01 -9.900000000000000000e+01
3.734307999999999993e+03 2.307649999999999935e+01 -9.900000000000000000e+01
3.737226000000000113e+03 1.543650000000000055e+01 -9.900000000000000000e+01
3.740143999999999778e+03 1.725420000000000087e+01 -9.900000000000000000e+01
3.743065000000000055e+03 1.978310000000000102e+01 -9.900000000000000000e+01
3.745987000000000080e+03 1.998229999999999862e+01 -9.900000000000000000e+01
3.748911000000000058e+03 4.767479999999999940e+00 -9.900000000000000000e+01
3.751836999999999989e+03 1.006990000000000052e+01 -9.900000000000000000e+01
3.754764000000000124e+03 2.198379999999999868e+01 -9.900000000000000000e+01
3.757692000000000007e+03 8.988509999999999778e+00 -9.900000000000000000e+01
3.760621999999999844e+03 1.845639999999999858e+01 -9.900000000000000000e+01
3.763554000000000087e+03 2.460970000000000013e+01 -9.900000000000000000e+01
3.766487999999999829e+03 1.817620000000000147e+01 -9.900000000000000000e+01
3.769422999999999774e+03 2.906159999999999854e+01 -9.900000000000000000e+01
3.772360000000000127e+03 2.164209999999999923e+01 -9.900000000000000000e+01
3.775297999999999774e+03 2.499399999999999977e+01 -9.900000000000000000e+01
3.778237000000000080e+03 1.778379999999999939e+01 -9.900000000000000000e+01
3.781179000000000087e+03 2.056929999999999836e+01 -9.900000000000000000e+01
3.784121999999999844e+03 2.429939999999999856e+01 -9.900000000000000000e+01
3.787067000000000007e+03 2.140350000000000108e+01 -9.900000000000000000e+01
3.790012999999999920e+03 2.860000000000000142e+01 -9.900000000000000000e+01
3.792960999999999785e+03 2.338260000000000005e+01 -9.900000000000000000e+01
3.795909999999999854e+03 2.699919999999999831e+01 -9.900000000000000000e+01
3.798860999999999876e+03 2.763540000000000063e+01 -9.900000000000000000e+01
3.801813999999999851e+03 3.124869999999999948e+01 -9.900000000000000000e+01
3.804766999999999825e+03 1.521039999999999992e+01 -9.900000000000000000e+01
3.807722999999999956e+03 2.165530000000000044e+01 -9.900000000000000000e+01
3.810681000000000040e+03 2.454370000000000118e+01 -9.900000000000000000e+01
3.813639000000000124e+03 2.109590000000000032e+01 -9.900000000000000000e+01
3.816599999999999909e+03 2.607410000000000139e+01 -9.900000000000000000e+01
3.819561999999999898e+03 2.731569999999999965e+01 -9.900000000000000000e+01
3.822525000000000091e+03 2.108020000000000138e+01 -9.900000000000000000e+01
3.825489999999999782e+03 2.835300000000000153e+01 -9.900000000000000000e+01
3.828456999999999880e+03 2.001310000000000144e+01 -9.900000000000000000e+01
3.831425000000000182e+03 2.293299999999999983e+01 -9.900000000000000000e+01
3.834393999999999778e+03 2.157710000000000150e+01 -9.900000000000000000e+01
3.837365999999999985e+03 3.286549999999999727e+01 -9.900000000000000000e+01
3.840338999999999942e+03 2.782369999999999877e+01 -9.900000000000000000e+01
3.843313000000000102e+03 3.019650000000000034e+01 -9.900000000000000000e+01
3.846289000000000215e+03 2.966159999999999997e+01 -9.900000000000000000e+01
3.849266000000000076e+03 1.842239999999999966e+01 -9.900000000000000000e+01
3.852244999999999891e+03 1.911039999999999850e+01 -9.900000000000000000e+01
3.855224999999999909e+03 2.640370000000000061e+01 -9.900000000000000000e+01
3.858206999999999880e+03 1.966240000000000165e+01 -9.900000000000000000e+01
3.861190999999999804e+03 1.810369999999999990e+01 -9.900000000000000000e+01
3.864175999999999931e+03 2.366750000000000043e+01 -9.900000000000000000e+01
3.867163000000000011e+03 2.860310000000000130e+01 -9.900000000000000000e+01
3.870150000000000091e+03 1.930630000000000024e+01 -9.900000000000000000e+01
3.873139999999999873e+03 1.878130000000000166e+01 -9.900000000000000000e+01
3.876130999999999858e+03 2.104769999999999897e+01 -9.900000000000000000e+01
3.879123999999999796e+03 2.569340000000000046e+01 -9.900000000000000000e+01
3.882117000000000189e+03 2.443720000000000070e+01 -9.900000000000000000e+01
3.885112999999999829e+03 1.939560000000000173e+01 -9.900000000000000000e+01
3.888110000000000127e+03 1.360479999999999912e+01 -9.900000000000000000e+01
3.891108999999999924e+03 2.152949999999999875e+01 -9.900000000000000000e+01
3.894110000000000127e+03 2.650440000000000040e+01 -9.900000000000000000e+01
3.897112000000000080e+03 2.539959999999999951e+01 -9.900000000000000000e+01
3.900112999999999829e+03 2.249269999999999925e+01 -9.900000000000000000e+01
3.903117999999999938e+03 1.809829999999999828e+01 -9.900000000000000000e+01
3.906123999999999796e+03 1.702130000000000010e+01 -9.900000000000000000e+01
3.909130999999999858e+03 2.018189999999999884e+01 -9.900000000000000000e+01
3.912139999999999873e+03 1.955430000000000135e+01 -9.900000000000000000e+01
3.915150999999999840e+03 1.408469999999999978e+01 -9.900000000000000000e+01
3.918163000000000011e+03 1.935089999999999932e+01 -9.900000000000000000e+01
3.921175999999999931e+03 1.691979999999999862e+01 -9.900000000000000000e+01
3.924190999999999804e+03 1.407140000000000057e+01 -9.900000000000000000e+01
3.927206999999999880e+03 1.668710000000000093e+01 -9.900000000000000000e+01
3.930224999999999909e+03 1.704729999999999990e+01 -9.900000000000000000e+01
3.933244000000000142e+03 1.408530000000000015e+01 -9.900000000000000000e+01
3.936264999999999873e+03 1.586480000000000068e+01 -9.900000000000000000e+01
3.939286000000000058e+03 1.322959999999999958e+01 -9.900000000000000000e+01
3.942311000000000149e+03 1.803819999999999979e+01 -9.900000000000000000e+01
3.945335999999999785e+03 1.769229999999999947e+01 -9.900000000000000000e+01
3.948362000000000080e+03 1.494749999999999979e+01 -9.900000000000000000e+01
3.951389999999999873e+03 1.610770000000000124e+01 -9.900000000000000000e+01
3.954420999999999822e+03 2.170919999999999916e+01 -9.900000000000000000e+01
3.957451000000000022e+03 1.908770000000000167e+01 -9.900000000000000000e+01
3.960483000000000175e+03 1.382729999999999926e+01 -9.900000000000000000e+01
3.963516000000000076e+03 1.407380000000000031e+01 -9.900000000000000000e+01
3.966552000000000135e+03 1.827479999999999905e+01 -9.900000000000000000e+01
3.969586999999999989e+03 1.438349999999999973e+01 -9.900000000000000000e+01
3.972626000000000204e+03 1.133810000000000073e+01 -9.900000000000000000e+01
3.975666000000000167e+03 1.610470000000000113e+01 -9.900000000000000000e+01
3.978706999999999880e+03 1.905160000000000053e+01 -9.900000000000000000e+01
3.981748999999999796e+03 1.558740000000000059e+01 -9.900000000000000000e+01
3.984791999999999916e+03 1.572990000000000066e+01 -9.900000000000000000e+01
3.987836999999999989e+03 1.569069999999999965e+01 -9.900000000000000000e+01
3.990884000000000015e+03 1.246790000000000020e+01 -9.900000000000000000e+01
3.993931999999999789e+03 1.539990000000000059e+01 -9.900000000000000000e+01
3.996981999999999971e+03 1.318709999999999916e+01 -9.900000000000000000e+01
4.000032000000000153e+03 1.432740000000000080e+01 -9.900000000000000000e+01
4.003085000000000036e+03 1.243740000000000023e+01 -9.900000000000000000e+01
4.006137000000000171e+03 1.456700000000000017e+01 -9.900000000000000000e+01
4.009193000000000211e+03 1.333089999999999975e+01 -9.900000000000000000e+01
4.012248999999999796e+03 1.301019999999999932e+01 -9.900000000000000000e+01
4.015306999999999789e+03 1.397160000000000046e+01 -9.900000000000000000e+01
4.018365999999999985e+03 1.571809999999999974e+01 -9.900000000000000000e+01
4.021427000000000135e+03 1.348409999999999975e+01 -9.900000000000000000e+01
4.024489000000000033e+03 1.474719999999999942e+01 -9.900000000000000000e+01
4.027552999999999884e+03 1.666440000000000055e+01 -9.900000000000000000e+01
4.030615999999999985e+03 1.112969999999999970e+01 -9.900000000000000000e+01
4.033682999999999993e+03 1.544519999999999982e+01 -9.900000000000000000e+01
4.036751000000000204e+03 1.534120000000000061e+01 -9.900000000000000000e+01
4.039818999999999960e+03 1.924800000000000111e+01 -9.900000000000000000e+01
4.042889000000000124e+03 1.830949999999999989e+01 -9.900000000000000000e+01
4.045960999999999785e+03 1.181460000000000043e+01 -9.900000000000000000e+01
4.049034000000000106e+03 1.543019999999999925e+01 -9.900000000000000000e+01
4.052108999999999924e+03 9.963639999999999830e+00 -9.900000000000000000e+01
4.055184000000000196e+03 2.029159999999999897e+01 -9.900000000000000000e+01
4.058260999999999967e+03 1.803059999999999974e+01 -9.900000000000000000e+01
4.061340000000000146e+03 1.542590000000000039e+01 -9.900000000000000000e+01
4.064420000000000073e+03 1.839920000000000044e+01 -9.900000000000000000e+01
4.067501000000000204e+03 1.866689999999999827e+01 -9.900000000000000000e+01
4.070583000000000084e+03 1.756009999999999849e+01 -9.900000000000000000e+01
4.073666999999999916e+03 1.722889999999999944e+01 -9.900000000000000000e+01
4.076751999999999953e+03 1.496149999999999913e+01 -9.900000000000000000e+01
4.079838999999999942e+03 1.386519999999999975e+01 -9.900000000000000000e+01
4.082927000000000135e+03 2.153890000000000171e+01 -9.900000000000000000e+01
4.086016000000000076e+03 1.913650000000000162e+01 -9.900000000000000000e+01
4.089106000000000222e+03 2.008909999999999840e+01 -9.900000000000000000e+01
4.092199000000000069e+03 1.884779999999999944e+01 -9.900000000000000000e+01
4.095291000000000167e+03 1.275089999999999968e+01 -9.900000000000000000e+01
4.098385000000000218e+03 1.534529999999999994e+01 -9.900000000000000000e+01
4.101480999999999767e+03 1.820499999999999829e+01 -9.900000000000000000e+01
4.104578999999999724e+03 2.122569999999999979e+01 -9.900000000000000000e+01
4.107676999999999680e+03 1.562090000000000067e+01 -9.900000000000000000e+01
4.110777000000000044e+03 1.442169999999999952e+01 -9.900000000000000000e+01
4.113878999999999905e+03 1.792299999999999827e+01 -9.900000000000000000e+01
4.116980999999999767e+03 1.698039999999999949e+01 -9.900000000000000000e+01
4.120085000000000036e+03 1.840950000000000131e+01 -9.900000000000000000e+01
4.123189999999999600e+03 1.518169999999999931e+01 -9.900000000000000000e+01
4.126296999999999571e+03 1.884400000000000119e+01 -9.900000000000000000e+01
4.129404000000000451e+03 1.786139999999999972e+01 -9.900000000000000000e+01
4.132511999999999716e+03 1.716979999999999862e+01 -9.900000000000000000e+01
4.135623999999999796e+03 2.204739999999999966e+01 -9.900000000000000000e+01
4.138734999999999673e+03 2.075840000000000174e+01 -9.900000000000000000e+01
4.141847999999999956e+03 2.280809999999999960e+01 -9.900000000000000000e+01
4.144962000000000444e+03 2.035099999999999909e+01 -9.900000000000000000e+01
4.148077000000000226e+03 2.174960000000000093e+01 -9.900000000000000000e+01
4.151194999999999709e+03 2.178509999999999991e+01 -9.900000000000000000e+01
4.154313000000000102e+03 2.110320000000000107e+01 -9.900000000000000000e+01
4.157431999999999789e+03 2.378209999999999980e+01 -9.900000000000000000e+01
4.160552999999999884e+03 2.294709999999999894e+01 -9.900000000000000000e+01
4.163675000000000182e+03 1.772400000000000020e+01 -9.900000000000000000e+01
4.166797999999999774e+03 1.902449999999999974e+01 -9.900000000000000000e+01
4.169921999999999571e+03 2.080450000000000088e+01 -9.900000000000000000e+01
4.173047999999999774e+03 1.897259999999999991e+01 -9.900000000000000000e+01
4.176175000000000182e+03 2.065650000000000119e+01 -9.900000000000000000e+01
4.179304000000000087e+03 2.015759999999999863e+01 -9.900000000000000000e+01
4.182432999999999993e+03 2.240899999999999892e+01 -9.900000000000000000e+01
4.185564000000000306e+03 1.984959999999999880e+01 -9.900000000000000000e+01
4.188695999999999913e+03 2.009909999999999997e+01 -9.900000000000000000e+01
4.191829999999999927e+03 2.302090000000000103e+01 -9.900000000000000000e+01
4.194963999999999942e+03 1.721000000000000085e+01 -9.900000000000000000e+01
4.198100000000000364e+03 1.889160000000000039e+01 -9.900000000000000000e+01
4.201237000000000080e+03 1.989930000000000021e+01 -9.900000000000000000e+01
4.204376000000000204e+03 2.081759999999999877e+01 -9.900000000000000000e+01
4.207515999999999622e+03 1.883790000000000120e+01 -9.900000000000000000e+01
4.210655999999999949e+03 2.098699999999999832e+01 -9.900000000000000000e+01
4.213797999999999774e+03 2.620660000000000167e+01 -9.900000000000000000e+01
4.216942000000000007e+03 2.171519999999999939e+01 -9.900000000000000000e+01
4.220087000000000444e+03 2.377179999999999893e+01 -9.900000000000000000e+01
4.223231999999999971e+03 2.368720000000000070e+01 -9.900000000000000000e+01
4.226378999999999905e+03 1.980389999999999873e+01 -9.900000000000000000e+01
4.229528000000000247e+03 2.010589999999999833e+01 -9.900000000000000000e+01
4.232676999999999680e+03 2.134860000000000113e+01 -9.900000000000000000e+01
4.235828000000000429e+03 2.006050000000000111e+01 -9.900000000000000000e+01
4.238979999999999563e+03 2.158940000000000126e+01 -9.900000000000000000e+01
4.242134000000000015e+03 2.368540000000000134e+01 -9.900000000000000000e+01
4.245287999999999556e+03 2.166969999999999885e+01 -9.900000000000000000e+01
4.248444000000000415e+03 2.284209999999999852e+01 -9.900000000000000000e+01
4.251600999999999658e+03 1.996900000000000119e+01 -9.900000000000000000e+01
4.254759000000000015e+03 2.070570000000000022e+01 -9.900000000000000000e+01
4.257918999999999869e+03 2.407910000000000039e+01 -9.900000000000000000e+01
4.261078999999999724e+03 2.249490000000000123e+01 -9.900000000000000000e+01
4.264239999999999782e+03 2.149579999999999913e+01 -9.900000000000000000e+01
4.267403000000000247e+03 2.420110000000000028e+01 -9.900000000000000000e+01
4.270568000000000211e+03 2.437539999999999907e+01 -9.900000000000000000e+01
4.273731999999999971e+03 2.003740000000000165e+01 -9.900000000000000000e+01
4.276899999999999636e+03 2.522119999999999962e+01 -9.900000000000000000e+01
4.280068000000000211e+03 2.585399999999999920e+01 -9.900000000000000000e+01
4.283235999999999876e+03 2.294579999999999842e+01 -9.900000000000000000e+01
4.286407000000000153e+03 2.689920000000000044e+01 -9.900000000000000000e+01
4.289578000000000429e+03 2.456640000000000157e+01 -9.900000000000000000e+01
4.292750000000000000e+03 2.214349999999999952e+01 -9.900000000000000000e+01
4.295922999999999774e+03 2.773379999999999868e+01 -9.900000000000000000e+01
4.299099000000000160e+03 2.863230000000000075e+01 -9.900000000000000000e+01
4.302274999999999636e+03 2.904200000000000159e+01 -9.900000000000000000e+01
4.305453000000000429e+03 2.833310000000000173e+01 -9.900000000000000000e+01
4.308631000000000313e+03 2.803650000000000020e+01 -9.900000000000000000e+01
4.311810999999999694e+03 2.737640000000000029e+01 -9.900000000000000000e+01
4.314990999999999985e+03 2.781990000000000052e+01 -9.900000000000000000e+01
4.318172999999999774e+03 2.905369999999999919e+01 -9.900000000000000000e+01
4.321356999999999971e+03 3.131680000000000064e+01 -9.900000000000000000e+01
4.324541000000000167e+03 3.301209999999999667e+01 -9.900000000000000000e+01
4.327725999999999658e+03 2.939519999999999911e+01 -9.900000000000000000e+01
4.330912999999999556e+03 3.332119999999999749e+01 -9.900000000000000000e+01
4.334100999999999658e+03 3.292130000000000223e+01 -9.900000000000000000e+01
4.337289999999999964e+03 3.295609999999999928e+01 -9.900000000000000000e+01
4.340479999999999563e+03 3.204379999999999740e+01 -9.900000000000000000e+01
4.343671000000000276e+03 3.372789999999999822e+01 -9.900000000000000000e+01
4.346863999999999578e+03 4.304599999999999937e+01 -9.900000000000000000e+01
4.350056999999999789e+03 3.733310000000000173e+01 -9.900000000000000000e+01
4.353252000000000407e+03 3.950000000000000000e+01 -9.900000000000000000e+01
4.356448000000000320e+03 4.168099999999999739e+01 -9.900000000000000000e+01
4.359645999999999731e+03 3.979959999999999809e+01 -9.900000000000000000e+01
4.362842999999999847e+03 4.502720000000000056e+01 -9.900000000000000000e+01
4.366042999999999665e+03 4.480049999999999955e+01 -9.900000000000000000e+01
4.369243999999999687e+03 4.186030000000000229e+01 -9.900000000000000000e+01
4.372444000000000415e+03 4.509329999999999927e+01 -9.900000000000000000e+01
4.375646999999999935e+03 4.924430000000000263e+01 -9.900000000000000000e+01
4.378850999999999658e+03 5.050800000000000267e+01 -9.900000000000000000e+01
4.382055999999999585e+03 4.816830000000000211e+01 -9.900000000000000000e+01
4.385264000000000124e+03 5.582509999999999906e+01 -9.900000000000000000e+01
4.388469000000000051e+03 4.983939999999999770e+01 -9.900000000000000000e+01
4.391677999999999884e+03 5.039379999999999882e+01 -9.900000000000000000e+01
4.394886999999999716e+03 5.553240000000000265e+01 -9.900000000000000000e+01
4.398097999999999956e+03 5.424499999999999744e+01 -9.900000000000000000e+01
4.401310000000000400e+03 5.527590000000000003e+01 -9.900000000000000000e+01
4.404523000000000138e+03 5.727920000000000300e+01 -9.900000000000000000e+01
4.407737000000000080e+03 6.219610000000000127e+01 -9.900000000000000000e+01
4.410951000000000022e+03 5.712100000000000222e+01 -9.900000000000000000e+01
4.414167999999999665e+03 6.335220000000000340e+01 -9.900000000000000000e+01
4.417384000000000015e+03 6.343970000000000198e+01 -9.900000000000000000e+01
4.420603000000000065e+03 6.166790000000000305e+01 -9.900000000000000000e+01
4.423823000000000320e+03 6.513349999999999795e+01 -9.900000000000000000e+01
4.427042000000000371e+03 6.114679999999999893e+01 -9.900000000000000000e+01
4.430265000000000327e+03 6.705960000000000321e+01 -9.900000000000000000e+01
4.433488000000000284e+03 6.440770000000000550e+01 -9.900000000000000000e+01
4.436712000000000444e+03 6.604300000000000637e+01 -9.900000000000000000e+01
4.439935999999999694e+03 6.015299999999999869e+01 -9.900000000000000000e+01
4.443162999999999556e+03 7.214939999999999998e+01 -9.900000000000000000e+01
4.446390000000000327e+03 7.064029999999999632e+01 -9.900000000000000000e+01
4.449618000000000393e+03 7.030249999999999488e+01 -9.900000000000000000e+01
4.452846999999999753e+03 7.046670000000000300e+01 -9.900000000000000000e+01
4.456077000000000226e+03 6.445889999999999986e+01 -9.900000000000000000e+01
4.459309000000000196e+03 7.238280000000000314e+01 -9.900000000000000000e+01
4.462542000000000371e+03 7.111350000000000193e+01 -9.900000000000000000e+01
4.465774999999999636e+03 7.033329999999999416e+01 -9.900000000000000000e+01
4.469010000000000218e+03 7.416070000000000562e+01 -9.900000000000000000e+01
4.472246000000000095e+03 7.302589999999999293e+01 -9.900000000000000000e+01
4.475481999999999971e+03 6.834929999999999950e+01 -9.900000000000000000e+01
4.478720000000000255e+03 7.203700000000000614e+01 -9.900000000000000000e+01
4.481958999999999833e+03 6.857640000000000668e+01 -9.900000000000000000e+01
4.485198999999999614e+03 7.346210000000000662e+01 -9.900000000000000000e+01
4.488439999999999600e+03 7.074599999999999511e+01 -9.900000000000000000e+01
4.491681999999999789e+03 7.195969999999999800e+01 -9.900000000000000000e+01
4.494926000000000386e+03 6.800300000000000011e+01 -9.900000000000000000e+01
4.498170000000000073e+03 6.774519999999999698e+01 -9.900000000000000000e+01
4.501414999999999964e+03 7.234099999999999397e+01 -9.900000000000000000e+01
4.504662999999999556e+03 6.323140000000000072e+01 -9.900000000000000000e+01
4.507908999999999651e+03 7.233140000000000214e+01 -9.900000000000000000e+01
4.511158000000000357e+03 6.756390000000000384e+01 -9.900000000000000000e+01
4.514407000000000153e+03 6.661889999999999645e+01 -9.900000000000000000e+01
4.517657000000000153e+03 6.658079999999999643e+01 -9.900000000000000000e+01
4.520909999999999854e+03 6.567619999999999436e+01 -9.900000000000000000e+01
4.524161000000000058e+03 6.387330000000000041e+01 -9.900000000000000000e+01
4.527414999999999964e+03 6.111070000000000135e+01 -9.900000000000000000e+01
4.530670000000000073e+03 6.273169999999999646e+01 -9.900000000000000000e+01
4.533925000000000182e+03 6.025249999999999773e+01 -9.900000000000000000e+01
4.537181999999999789e+03 6.346880000000000166e+01 -9.900000000000000000e+01
4.540439999999999600e+03 6.534709999999999752e+01 -9.900000000000000000e+01
4.543698999999999614e+03 6.235669999999999646e+01 -9.900000000000000000e+01
4.546958999999999833e+03 5.832569999999999766e+01 -9.900000000000000000e+01
4.550219000000000051e+03 5.907860000000000156e+01 -9.900000000000000000e+01
4.553480999999999767e+03 5.999929999999999808e+01 -9.900000000000000000e+01
4.556743999999999687e+03 5.296059999999999945e+01 -9.900000000000000000e+01
4.560009000000000015e+03 4.770739999999999981e+01 -9.900000000000000000e+01
4.563273000000000138e+03 5.269839999999999947e+01 -9.900000000000000000e+01
4.566538999999999760e+03 5.387850000000000250e+01 -9.900000000000000000e+01
4.569805999999999585e+03 5.102080000000000126e+01 -9.900000000000000000e+01
4.573073999999999614e+03 4.651160000000000139e+01 -9.900000000000000000e+01
4.576341999999999643e+03 4.869169999999999732e+01 -9.900000000000000000e+01
4.579610999999999876e+03 4.409969999999999857e+01 -9.900000000000000000e+01
4.582882999999999811e+03 4.570130000000000337e+01 -9.900000000000000000e+01
4.586154999999999745e+03 4.627900000000000347e+01 -9.900000000000000000e+01
4.589429000000000087e+03 4.865639999999999787e+01 -9.900000000000000000e+01
4.592702000000000226e+03 4.507220000000000226e+01 -9.900000000000000000e+01
4.595976999999999862e+03 4.298179999999999978e+01 -9.900000000000000000e+01
4.599252999999999702e+03 4.037010000000000076e+01 -9.900000000000000000e+01
4.602529999999999745e+03 4.227799999999999869e+01 -9.900000000000000000e+01
4.605807999999999993e+03 4.202150000000000318e+01 -9.900000000000000000e+01
4.609087000000000444e+03 3.922489999999999810e+01 -9.900000000000000000e+01
4.612367000000000189e+03 4.253110000000000213e+01 -9.900000000000000000e+01
4.615648000000000138e+03 3.863430000000000319e+01 -9.900000000000000000e+01
4.618929000000000087e+03 3.920270000000000010e+01 -9.900000000000000000e+01
4.622212000000000444e+03 3.616340000000000288e+01 -9.900000000000000000e+01
4.625496000000000095e+03 3.945779999999999887e+01 -9.900000000000000000e+01
4.628780999999999949e+03 3.323270000000000124e+01 -9.900000000000000000e+01
4.632067000000000007e+03 3.637639999999999674e+01 -9.900000000000000000e+01
4.635353000000000065e+03 3.503589999999999804e+01 -9.900000000000000000e+01
4.638640999999999622e+03 3.498129999999999740e+01 -9.900000000000000000e+01
4.641929000000000087e+03 3.328410000000000224e+01 -9.900000000000000000e+01
4.645219000000000051e+03 3.279780000000000229e+01 -9.900000000000000000e+01
4.648510000000000218e+03 3.336999999999999744e+01 -9.900000000000000000e+01
4.651801000000000386e+03 3.284400000000000119e+01 -9.900000000000000000e+01
4.655094000000000051e+03 3.096259999999999835e+01 -9.900000000000000000e+01
4.658386999999999716e+03 3.279440000000000310e+01 -9.900000000000000000e+01
4.661681999999999789e+03 3.218240000000000123e+01 -9.900000000000000000e+01
4.664976999999999862e+03 3.460079999999999956e+01 -9.900000000000000000e+01
4.668273000000000138e+03 3.138459999999999894e+01 -9.900000000000000000e+01
4.671572000000000116e+03 3.051310000000000144e+01 -9.900000000000000000e+01
4.674868999999999687e+03 3.126689999999999969e+01 -9.900000000000000000e+01
4.678167999999999665e+03 3.136570000000000036e+01 -9.900000000000000000e+01
4.681467999999999847e+03 3.345519999999999783e+01 -9.900000000000000000e+01
4.684769000000000233e+03 3.154980000000000118e+01 -9.900000000000000000e+01
4.688070999999999913e+03 2.977899999999999991e+01 -9.900000000000000000e+01
4.691373999999999796e+03 3.048669999999999902e+01 -9.900000000000000000e+01
4.694677999999999884e+03 3.028509999999999991e+01 -9.900000000000000000e+01
4.697983000000000175e+03 3.025379999999999825e+01 -9.900000000000000000e+01
4.701288999999999760e+03 2.998939999999999984e+01 -9.900000000000000000e+01
4.704595000000000255e+03 3.044819999999999993e+01 -9.900000000000000000e+01
4.707903000000000247e+03 2.996440000000000126e+01 -9.900000000000000000e+01
4.711212000000000444e+03 3.085510000000000019e+01 -9.900000000000000000e+01
4.714520999999999731e+03 3.022889999999999944e+01 -9.900000000000000000e+01
4.717832000000000335e+03 2.842399999999999949e+01 -9.900000000000000000e+01
4.721143000000000029e+03 3.065660000000000096e+01 -9.900000000000000000e+01
4.724454999999999927e+03 3.079700000000000060e+01 -9.900000000000000000e+01
4.727768000000000029e+03 2.682669999999999888e+01 -9.900000000000000000e+01
4.731082000000000335e+03 3.188240000000000052e+01 -9.900000000000000000e+01
4.734396999999999935e+03 2.804070000000000107e+01 -9.900000000000000000e+01
4.737712999999999738e+03 2.907489999999999952e+01 -9.900000000000000000e+01
4.741029000000000451e+03 3.055249999999999844e+01 -9.900000000000000000e+01
4.744346999999999753e+03 3.134639999999999915e+01 -9.900000000000000000e+01
4.747666000000000167e+03 3.036499999999999844e+01 -9.900000000000000000e+01
4.750984999999999673e+03 3.236129999999999995e+01 -9.900000000000000000e+01
4.754305999999999585e+03 3.264159999999999684e+01 -9.900000000000000000e+01
4.757627000000000407e+03 3.142800000000000082e+01 -9.900000000000000000e+01
4.760948999999999614e+03 3.402230000000000132e+01 -9.900000000000000000e+01
4.764271999999999935e+03 3.004420000000000002e+01 -9.900000000000000000e+01
4.767595999999999549e+03 3.120929999999999893e+01 -9.900000000000000000e+01
4.770921000000000276e+03 3.147040000000000148e+01 -9.900000000000000000e+01
4.774247000000000298e+03 3.025939999999999941e+01 -9.900000000000000000e+01
4.777573999999999614e+03 2.896160000000000068e+01 -9.900000000000000000e+01
4.780900999999999840e+03 3.257019999999999982e+01 -9.900000000000000000e+01
4.784229999999999563e+03 3.168900000000000006e+01 -9.900000000000000000e+01
4.787560000000000400e+03 2.944409999999999883e+01 -9.900000000000000000e+01
4.790889000000000124e+03 3.125809999999999889e+01 -9.900000000000000000e+01
4.794225999999999658e+03 2.575570000000000093e+01 -9.900000000000000000e+01
4.797561999999999898e+03 2.954820000000000135e+01 -9.900000000000000000e+01
4.800894000000000233e+03 3.079210000000000136e+01 -9.900000000000000000e+01
4.804226999999999862e+03 3.202360000000000184e+01 -9.900000000000000000e+01
4.807552999999999884e+03 3.432990000000000208e+01 -9.900000000000000000e+01
4.810889000000000124e+03 2.968349999999999866e+01 -9.900000000000000000e+01
4.814225999999999658e+03 3.212729999999999819e+01 -9.900000000000000000e+01
4.817563000000000102e+03 3.240010000000000190e+01 -9.900000000000000000e+01
4.820900999999999840e+03 3.326279999999999859e+01 -9.900000000000000000e+01
4.824239999999999782e+03 3.171099999999999852e+01 -9.900000000000000000e+01
4.827579999999999927e+03 2.963899999999999935e+01 -9.900000000000000000e+01
4.830921000000000276e+03 3.288920000000000243e+01 -9.900000000000000000e+01
4.834261999999999716e+03 3.387859999999999872e+01 -9.900000000000000000e+01
4.837604000000000269e+03 3.319030000000000058e+01 -9.900000000000000000e+01
4.840948000000000320e+03 3.363199999999999790e+01 -9.900000000000000000e+01
4.844292000000000371e+03 3.579990000000000094e+01 -9.900000000000000000e+01
4.847636999999999716e+03 3.351530000000000342e+01 -9.900000000000000000e+01
4.850981999999999971e+03 3.706099999999999994e+01 -9.900000000000000000e+01
4.854329999999999927e+03 3.427839999999999776e+01 -9.900000000000000000e+01
4.857676999999999680e+03 3.715229999999999677e+01 -9.900000000000000000e+01
4.861025999999999840e+03 3.206349999999999767e+01 -9.900000000000000000e+01
4.864373999999999796e+03 3.500800000000000267e+01 -9.900000000000000000e+01
4.867724000000000160e+03 3.505199999999999960e+01 -9.900000000000000000e+01
4.871074999999999818e+03 3.509250000000000114e+01 -9.900000000000000000e+01
4.874426999999999680e+03 3.534290000000000020e+01 -9.900000000000000000e+01
4.877779999999999745e+03 3.767119999999999891e+01 -9.900000000000000000e+01
4.881132999999999811e+03 3.583489999999999753e+01 -9.900000000000000000e+01
4.884487000000000080e+03 3.963889999999999958e+01 -9.900000000000000000e+01
4.887842999999999847e+03 3.692329999999999757e+01 -9.900000000000000000e+01
4.891198000000000320e+03 3.783619999999999806e+01 -9.900000000000000000e+01
4.894555000000000291e+03 3.886630000000000251e+01 -9.900000000000000000e+01
4.897912999999999556e+03 3.707030000000000314e+01 -9.900000000000000000e+01
4.901270999999999731e+03 3.912180000000000035e+01 -9.900000000000000000e+01
4.904630000000000109e+03 3.674620000000000175e+01 -9.900000000000000000e+01
4.907989999999999782e+03 3.800820000000000221e+01 -9.900000000000000000e+01
4.911350999999999658e+03 3.791830000000000211e+01 -9.900000000000000000e+01
4.914712999999999738e+03 3.923310000000000031e+01 -9.900000000000000000e+01
4.918074999999999818e+03 4.018180000000000263e+01 -9.900000000000000000e+01
4.921438000000000102e+03 3.962500000000000000e+01 -9.900000000000000000e+01
4.924802999999999884e+03 3.872540000000000049e+01 -9.900000000000000000e+01
4.928167999999999665e+03 4.131730000000000302e+01 -9.900000000000000000e+01
4.931534999999999854e+03 3.699900000000000233e+01 -9.900000000000000000e+01
4.934899999999999636e+03 3.985490000000000066e+01 -9.900000000000000000e+01
4.938266999999999825e+03 3.891760000000000019e+01 -9.900000000000000000e+01
4.941635000000000218e+03 4.064079999999999870e+01 -9.900000000000000000e+01
4.945003999999999905e+03 4.376979999999999649e+01 -9.900000000000000000e+01
4.948373999999999796e+03 4.064849999999999852e+01 -9.900000000000000000e+01
4.951744999999999891e+03 3.930789999999999651e+01 -9.900000000000000000e+01
4.955115999999999985e+03 3.904740000000000322e+01 -9.900000000000000000e+01
4.958488000000000284e+03 3.877779999999999916e+01 -9.900000000000000000e+01
4.961860999999999876e+03 4.226270000000000238e+01 -9.900000000000000000e+01
4.965234999999999673e+03 4.058010000000000161e+01 -9.900000000000000000e+01
4.968604999999999563e+03 4.835459999999999781e+01 -9.900000000000000000e+01
4.971992000000000189e+03 4.424439999999999884e+01 -9.900000000000000000e+01
4.975362000000000080e+03 4.554930000000000234e+01 -9.900000000000000000e+01
4.978738000000000284e+03 4.479560000000000031e+01 -9.900000000000000000e+01
4.982115999999999985e+03 4.641490000000000293e+01 -9.900000000000000000e+01
4.985493999999999687e+03 4.663640000000000185e+01 -9.900000000000000000e+01
4.988872999999999593e+03 4.685529999999999973e+01 -9.900000000000000000e+01
4.992252999999999702e+03 4.738810000000000144e+01 -9.900000000000000000e+01
4.995634000000000015e+03 4.790079999999999671e+01 -9.900000000000000000e+01
4.999015999999999622e+03 4.829829999999999757e+01 -9.900000000000000000e+01
5.002398000000000138e+03 4.662780000000000058e+01 -9.900000000000000000e+01
5.005780999999999949e+03 4.842099999999999937e+01 -9.900000000000000000e+01
5.009164999999999964e+03 4.868299999999999983e+01 -9.900000000000000000e+01
5.012550000000000182e+03 5.318780000000000285e+01 -9.900000000000000000e+01
5.015935000000000400e+03 5.404509999999999792e+01 -9.900000000000000000e+01
5.019320999999999913e+03 4.989079999999999870e+01 -9.900000000000000000e+01
5.022707999999999629e+03 5.165140000000000242e+01 -9.900000000000000000e+01
5.026095999999999549e+03 5.283769999999999811e+01 -9.900000000000000000e+01
5.029484000000000378e+03 5.568260000000000076e+01 -9.900000000000000000e+01
5.032873999999999796e+03 5.303110000000000213e+01 -9.900000000000000000e+01
5.036264000000000124e+03 5.320660000000000167e+01 -9.900000000000000000e+01
5.039654999999999745e+03 5.301789999999999736e+01 -9.900000000000000000e+01
5.043046000000000276e+03 5.542430000000000234e+01 -9.900000000000000000e+01
5.046438000000000102e+03 5.505899999999999750e+01 -9.900000000000000000e+01
5.049831000000000131e+03 5.511590000000000344e+01 -9.900000000000000000e+01
5.053225000000000364e+03 5.956450000000000244e+01 -9.900000000000000000e+01
5.056619999999999891e+03 5.733700000000000330e+01 -9.900000000000000000e+01
5.060015000000000327e+03 5.731280000000000285e+01 -9.900000000000000000e+01
5.063411000000000058e+03 5.681150000000000233e+01 -9.900000000000000000e+01
5.066807999999999993e+03 6.014880000000000138e+01 -9.900000000000000000e+01
5.070204999999999927e+03 5.977150000000000318e+01 -9.900000000000000000e+01
5.073604000000000269e+03 5.938700000000000045e+01 -9.900000000000000000e+01
5.077002999999999702e+03 5.895949999999999847e+01 -9.900000000000000000e+01
5.080402000000000044e+03 5.880789999999999651e+01 -9.900000000000000000e+01
5.083802999999999884e+03 6.045459999999999923e+01 -9.900000000000000000e+01
5.087203000000000429e+03 6.243889999999999674e+01 -9.900000000000000000e+01
5.090605999999999767e+03 5.972409999999999997e+01 -9.900000000000000000e+01
5.094007999999999811e+03 6.109219999999999828e+01 -9.900000000000000000e+01
5.097412000000000262e+03 6.125710000000000122e+01 -9.900000000000000000e+01
5.100815999999999804e+03 5.948440000000000083e+01 -9.900000000000000000e+01
5.104220999999999549e+03 6.271609999999999729e+01 -9.900000000000000000e+01
5.107627000000000407e+03 6.154149999999999920e+01 -9.900000000000000000e+01
5.111033000000000357e+03 6.333639999999999759e+01 -9.900000000000000000e+01
5.114439999999999600e+03 6.300930000000000319e+01 -9.900000000000000000e+01
5.117846999999999753e+03 6.043059999999999832e+01 -9.900000000000000000e+01
5.121256000000000313e+03 6.106089999999999662e+01 -9.900000000000000000e+01
5.124664999999999964e+03 6.491979999999999507e+01 -9.900000000000000000e+01
5.128074999999999818e+03 6.336760000000000304e+01 -9.900000000000000000e+01
5.131484999999999673e+03 6.200260000000000105e+01 -9.900000000000000000e+01
5.134896999999999935e+03 6.521410000000000196e+01 -9.900000000000000000e+01
5.138309000000000196e+03 6.264950000000000330e+01 -9.900000000000000000e+01
5.141721999999999753e+03 6.441719999999999402e+01 -9.900000000000000000e+01
5.145135000000000218e+03 6.391910000000000025e+01 -9.900000000000000000e+01
5.148550000000000182e+03 6.486920000000000641e+01 -9.900000000000000000e+01
5.151963999999999942e+03 6.181810000000000116e+01 -9.900000000000000000e+01
5.155380000000000109e+03 6.373239999999999839e+01 -9.900000000000000000e+01
5.158796000000000276e+03 6.621529999999999916e+01 -9.900000000000000000e+01
5.162212999999999738e+03 6.388069999999999737e+01 -9.900000000000000000e+01
5.165631000000000313e+03 6.228529999999999944e+01 -9.900000000000000000e+01
5.169048999999999978e+03 6.342079999999999984e+01 -9.900000000000000000e+01
5.172467999999999847e+03 6.317340000000000089e+01 -9.900000000000000000e+01
5.175887999999999920e+03 6.548569999999999425e+01 -9.900000000000000000e+01
5.179309000000000196e+03 6.263779999999999859e+01 -9.900000000000000000e+01
5.182729999999999563e+03 6.537380000000000280e+01 -9.900000000000000000e+01
5.186152000000000044e+03 6.412479999999999336e+01 -9.900000000000000000e+01
5.189574999999999818e+03 6.855169999999999675e+01 -9.900000000000000000e+01
5.192997000000000298e+03 6.516729999999999734e+01 -9.900000000000000000e+01
5.196421000000000276e+03 6.425060000000000571e+01 -9.900000000000000000e+01
5.199845999999999549e+03 6.623520000000000607e+01 -9.900000000000000000e+01
5.203270999999999731e+03 6.511350000000000193e+01 -9.900000000000000000e+01
5.206697000000000116e+03 6.477870000000000061e+01 -9.900000000000000000e+01
5.210123999999999796e+03 6.485999999999999943e+01 -9.900000000000000000e+01
5.213551000000000386e+03 6.530700000000000216e+01 -9.900000000000000000e+01
5.216979000000000269e+03 6.704800000000000182e+01 -9.900000000000000000e+01
5.220407000000000153e+03 6.433979999999999677e+01 -9.900000000000000000e+01
5.223837000000000444e+03 6.519509999999999650e+01 -9.900000000000000000e+01
5.227266999999999825e+03 6.722199999999999420e+01 -9.900000000000000000e+01
5.230698000000000320e+03 6.507200000000000273e+01 -9.900000000000000000e+01
5.234128999999999905e+03 6.698050000000000637e+01 -9.900000000000000000e+01
5.237560999999999694e+03 6.681950000000000500e+01 -9.900000000000000000e+01
5.240993999999999687e+03 6.715699999999999648e+01 -9.900000000000000000e+01
5.244426999999999680e+03 6.709199999999999875e+01 -9.900000000000000000e+01
5.247863000000000284e+03 6.309609999999999985e+01 -9.900000000000000000e+01
5.251295000000000073e+03 6.631539999999999679e+01 -9.900000000000000000e+01
5.254730999999999767e+03 6.766979999999999507e+01 -9.900000000000000000e+01
5.258167000000000371e+03 6.673779999999999291e+01 -9.900000000000000000e+01
5.261604000000000269e+03 6.650449999999999307e+01 -9.900000000000000000e+01
5.265041000000000167e+03 6.589379999999999882e+01 -9.900000000000000000e+01
5.268479000000000269e+03 6.431489999999999441e+01 -9.900000000000000000e+01
5.271917000000000371e+03 6.569429999999999836e+01 -9.900000000000000000e+01
5.275356999999999971e+03 6.642770000000000152e+01 -9.900000000000000000e+01
5.278796000000000276e+03 6.708610000000000184e+01 -9.900000000000000000e+01
5.282235999999999876e+03 6.832099999999999795e+01 -9.900000000000000000e+01
5.285677999999999884e+03 6.689600000000000080e+01 -9.900000000000000000e+01
5.289119999999999891e+03 6.515260000000000673e+01 -9.900000000000000000e+01
5.292560999999999694e+03 6.961220000000000141e+01 -9.900000000000000000e+01
5.296005000000000109e+03 6.608060000000000400e+01 -9.900000000000000000e+01
5.299449999999999818e+03 6.570879999999999654e+01 -9.900000000000000000e+01
5.302894000000000233e+03 6.577049999999999841e+01 -9.900000000000000000e+01
5.306338999999999942e+03 6.672329999999999472e+01 -9.900000000000000000e+01
5.309784999999999854e+03 6.714539999999999509e+01 -9.900000000000000000e+01
5.313230999999999767e+03 6.866070000000000562e+01 -9.900000000000000000e+01
5.316677999999999884e+03 6.469840000000000657e+01 -9.900000000000000000e+01
5.320126000000000204e+03 6.802819999999999823e+01 -9.900000000000000000e+01
5.323573999999999614e+03 6.411270000000000380e+01 -9.900000000000000000e+01
5.327023000000000138e+03 6.536539999999999395e+01 -9.900000000000000000e+01
5.330471999999999753e+03 6.660529999999999973e+01 -9.900000000000000000e+01
5.333921999999999571e+03 6.687890000000000157e+01 -9.900000000000000000e+01
5.337372999999999593e+03 6.738790000000000191e+01 -9.900000000000000000e+01
5.340823999999999614e+03 6.535739999999999839e+01 -9.900000000000000000e+01
5.344277000000000044e+03 6.523229999999999507e+01 -9.900000000000000000e+01
5.347729000000000269e+03 6.493590000000000373e+01 -9.900000000000000000e+01
5.351181999999999789e+03 6.642100000000000648e+01 -9.900000000000000000e+01
5.354636000000000422e+03 6.730949999999999989e+01 -9.900000000000000000e+01
5.358091000000000349e+03 6.526919999999999789e+01 -9.900000000000000000e+01
5.361545000000000073e+03 6.763779999999999859e+01 -9.900000000000000000e+01
5.365001000000000204e+03 6.632070000000000221e+01 -9.900000000000000000e+01
5.368457000000000335e+03 6.722259999999999991e+01 -9.900000000000000000e+01
5.371913999999999760e+03 6.738660000000000139e+01 -9.900000000000000000e+01
5.375372000000000298e+03 6.663800000000000523e+01 -9.900000000000000000e+01
5.378829999999999927e+03 6.755349999999999966e+01 -9.900000000000000000e+01
5.382288999999999760e+03 6.783169999999999789e+01 -9.900000000000000000e+01
5.385747999999999593e+03 6.903239999999999554e+01 -9.900000000000000000e+01
5.389207999999999629e+03 6.691140000000000043e+01 -9.900000000000000000e+01
5.392668999999999869e+03 7.056850000000000023e+01 -9.900000000000000000e+01
5.396130000000000109e+03 6.941339999999999577e+01 -9.900000000000000000e+01
5.399591999999999643e+03 7.082880000000000109e+01 -9.900000000000000000e+01
5.403054000000000087e+03 7.063920000000000243e+01 -9.900000000000000000e+01
5.406516999999999825e+03 7.055989999999999895e+01 -9.900000000000000000e+01
5.409979999999999563e+03 7.005660000000000309e+01 -9.900000000000000000e+01
5.413444999999999709e+03 7.237839999999999918e+01 -9.900000000000000000e+01
5.416908999999999651e+03 7.426510000000000389e+01 -9.900000000000000000e+01
5.420375000000000000e+03 7.158780000000000143e+01 -9.900000000000000000e+01
5.423841000000000349e+03 7.205190000000000339e+01 -9.900000000000000000e+01
5.427306999999999789e+03 7.021550000000000580e+01 -9.900000000000000000e+01
5.430774000000000342e+03 6.868179999999999552e+01 -9.900000000000000000e+01
5.434242000000000189e+03 7.092749999999999488e+01 -9.900000000000000000e+01
5.437710000000000036e+03 7.218789999999999907e+01 -9.900000000000000000e+01
5.441179000000000087e+03 6.982129999999999370e+01 -9.900000000000000000e+01
5.444649000000000342e+03 7.196890000000000498e+01 -9.900000000000000000e+01
5.448119999999999891e+03 6.805549999999999500e+01 -9.900000000000000000e+01
5.451588999999999942e+03 7.070380000000000109e+01 -9.900000000000000000e+01
5.455060999999999694e+03 6.848940000000000339e+01 -9.900000000000000000e+01
5.458532000000000153e+03 7.076179999999999382e+01 -9.900000000000000000e+01
5.462005000000000109e+03 7.108960000000000434e+01 -9.900000000000000000e+01
5.465478000000000065e+03 7.038530000000000086e+01 -9.900000000000000000e+01
5.468951000000000022e+03 6.977509999999999479e+01 -9.900000000000000000e+01
5.472426000000000386e+03 6.888920000000000243e+01 -9.900000000000000000e+01
5.475899000000000342e+03 6.704869999999999663e+01 -9.900000000000000000e+01
5.479375000000000000e+03 6.936480000000000246e+01 -9.900000000000000000e+01
5.482850999999999658e+03 6.969329999999999359e+01 -9.900000000000000000e+01
5.486327000000000226e+03 6.750579999999999359e+01 -9.900000000000000000e+01
5.489804000000000087e+03 6.909409999999999741e+01 -9.900000000000000000e+01
5.493282000000000153e+03 6.820869999999999322e+01 -9.900000000000000000e+01
5.496760000000000218e+03 6.767279999999999518e+01 -9.900000000000000000e+01
5.500238999999999578e+03 6.580589999999999407e+01 -9.900000000000000000e+01
5.503717999999999847e+03 6.580480000000000018e+01 -9.900000000000000000e+01
5.507198000000000320e+03 6.646939999999999316e+01 -9.900000000000000000e+01
5.510677999999999884e+03 6.831350000000000477e+01 -9.900000000000000000e+01
5.514158999999999651e+03 6.673050000000000637e+01 -9.900000000000000000e+01
5.517640000000000327e+03 6.777830000000000155e+01 -9.900000000000000000e+01
5.521122000000000298e+03 6.658100000000000307e+01 -9.900000000000000000e+01
5.524605999999999767e+03 6.604399999999999693e+01 -9.900000000000000000e+01
5.528087999999999738e+03 6.526210000000000377e+01 -9.900000000000000000e+01
5.531572000000000116e+03 6.490789999999999793e+01 -9.900000000000000000e+01
5.535055999999999585e+03 6.628220000000000312e+01 -9.900000000000000000e+01
5.538541000000000167e+03 6.672679999999999723e+01 -9.900000000000000000e+01
5.542024999999999636e+03 6.598839999999999861e+01 -9.900000000000000000e+01
5.545511000000000422e+03 6.369819999999999993e+01 -9.900000000000000000e+01
5.548997999999999593e+03 6.583180000000000121e+01 -9.900000000000000000e+01
5.552484999999999673e+03 6.415739999999999554e+01 -9.900000000000000000e+01
5.555971999999999753e+03 6.541219999999999857e+01 -9.900000000000000000e+01
5.559460000000000036e+03 6.585469999999999402e+01 -9.900000000000000000e+01
5.562948999999999614e+03 6.620130000000000337e+01 -9.900000000000000000e+01
5.566436999999999898e+03 6.044830000000000325e+01 -9.900000000000000000e+01
5.569927999999999884e+03 6.052750000000000341e+01 -9.900000000000000000e+01
5.573417999999999665e+03 6.080530000000000257e+01 -9.900000000000000000e+01
5.576908000000000357e+03 5.770159999999999911e+01 -9.900000000000000000e+01
5.580399999999999636e+03 6.005310000000000059e+01 -9.900000000000000000e+01
5.583890999999999622e+03 5.789500000000000313e+01 -9.900000000000000000e+01
5.587384000000000015e+03 5.825999999999999801e+01 -9.900000000000000000e+01
5.590877000000000407e+03 5.688850000000000051e+01 -9.900000000000000000e+01
5.594369999999999891e+03 5.544980000000000331e+01 -9.900000000000000000e+01
5.597863999999999578e+03 5.278240000000000265e+01 -9.900000000000000000e+01
5.601358000000000175e+03 5.290639999999999787e+01 -9.900000000000000000e+01
5.604854000000000269e+03 5.340899999999999892e+01 -9.900000000000000000e+01
5.608349000000000160e+03 5.195020000000000238e+01 -9.900000000000000000e+01
5.611845000000000255e+03 5.201189999999999714e+01 -9.900000000000000000e+01
5.615341000000000349e+03 5.145499999999999829e+01 -9.900000000000000000e+01
5.618838999999999942e+03 5.054690000000000083e+01 -9.900000000000000000e+01
5.622336000000000240e+03 5.160280000000000200e+01 -9.900000000000000000e+01
5.625833999999999833e+03 4.981920000000000215e+01 -9.900000000000000000e+01
5.629332000000000335e+03 4.975330000000000297e+01 -9.900000000000000000e+01
5.632832000000000335e+03 5.192990000000000350e+01 -9.900000000000000000e+01
5.636332000000000335e+03 5.029140000000000299e+01 -9.900000000000000000e+01
5.639833999999999833e+03 4.821640000000000015e+01 -9.900000000000000000e+01
5.643332000000000335e+03 5.072279999999999944e+01 -9.900000000000000000e+01
5.646832999999999629e+03 5.156689999999999685e+01 -9.900000000000000000e+01
5.650335000000000036e+03 4.848109999999999786e+01 -9.900000000000000000e+01
5.653837000000000444e+03 5.089809999999999945e+01 -9.900000000000000000e+01
5.657340000000000146e+03 5.077380000000000138e+01 -9.900000000000000000e+01
5.660842999999999847e+03 4.953999999999999915e+01 -9.900000000000000000e+01
5.664346999999999753e+03 5.108979999999999677e+01 -9.900000000000000000e+01
5.667850999999999658e+03 5.027949999999999875e+01 -9.900000000000000000e+01
5.671355999999999767e+03 5.186469999999999914e+01 -9.900000000000000000e+01
5.674860999999999876e+03 5.059669999999999845e+01 -9.900000000000000000e+01
5.678368000000000393e+03 5.166689999999999827e+01 -9.900000000000000000e+01
5.681871000000000095e+03 5.130199999999999960e+01 -9.900000000000000000e+01
5.685380000000000109e+03 5.193370000000000175e+01 -9.900000000000000000e+01
5.688886999999999716e+03 5.362349999999999994e+01 -9.900000000000000000e+01
5.692395000000000437e+03 5.006069999999999709e+01 -9.900000000000000000e+01
5.695903000000000247e+03 5.264020000000000010e+01 -9.900000000000000000e+01
5.699412000000000262e+03 5.089650000000000318e+01 -9.900000000000000000e+01
5.702920000000000073e+03 4.832920000000000016e+01 -9.900000000000000000e+01
5.706430999999999585e+03 5.253110000000000213e+01 -9.900000000000000000e+01
5.709940999999999804e+03 5.304769999999999897e+01 -9.900000000000000000e+01
5.713452000000000226e+03 5.003119999999999834e+01 -9.900000000000000000e+01
5.716962999999999738e+03 5.378110000000000213e+01 -9.900000000000000000e+01
5.720474000000000160e+03 5.152470000000000283e+01 -9.900000000000000000e+01
5.723987000000000080e+03 5.095700000000000074e+01 -9.900000000000000000e+01
5.727498999999999796e+03 5.018730000000000047e+01 -9.900000000000000000e+01
5.731011999999999716e+03 5.156199999999999761e+01 -9.900000000000000000e+01
5.734525999999999840e+03 5.026380000000000337e+01 -9.900000000000000000e+01
5.738039999999999964e+03 5.197769999999999868e+01 -9.900000000000000000e+01
5.741555000000000291e+03 5.154090000000000060e+01 -9.900000000000000000e+01
5.745069999999999709e+03 5.105080000000000240e+01 -9.900000000000000000e+01
5.748585000000000036e+03 5.079760000000000275e+01 -9.900000000000000000e+01
5.752100999999999658e+03 4.944780000000000086e+01 -9.900000000000000000e+01
5.755617000000000189e+03 4.929959999999999809e+01 -9.900000000000000000e+01
5.759135000000000218e+03 5.056539999999999679e+01 -9.900000000000000000e+01
5.762652000000000044e+03 5.008180000000000121e+01 -9.900000000000000000e+01
5.766170000000000073e+03 4.947590000000000288e+01 -9.900000000000000000e+01
5.769689000000000306e+03 4.979529999999999745e+01 -9.900000000000000000e+01
5.773207000000000335e+03 4.951160000000000139e+01 -9.900000000000000000e+01
5.776726999999999862e+03 4.889719999999999800e+01 -9.900000000000000000e+01
5.780247999999999593e+03 4.960240000000000293e+01 -9.900000000000000000e+01
5.783766999999999825e+03 4.865270000000000294e+01 -9.900000000000000000e+01
5.787287999999999556e+03 4.844630000000000081e+01 -9.900000000000000000e+01
5.790809000000000196e+03 5.032410000000000139e+01 -9.900000000000000000e+01
5.794329999999999927e+03 4.897740000000000293e+01 -9.900000000000000000e+01
5.797851999999999862e+03 4.989070000000000249e+01 -9.900000000000000000e+01
5.801375000000000000e+03 4.852700000000000102e+01 -9.900000000000000000e+01
5.804898000000000138e+03 4.811209999999999809e+01 -9.900000000000000000e+01
5.808421999999999571e+03 5.002830000000000155e+01 -9.900000000000000000e+01
5.811944000000000415e+03 4.936950000000000216e+01 -9.900000000000000000e+01
5.815470000000000255e+03 4.889390000000000214e+01 -9.900000000000000000e+01
5.818994999999999891e+03 4.986889999999999645e+01 -9.900000000000000000e+01
5.822520000000000437e+03 4.991940000000000310e+01 -9.900000000000000000e+01
5.826046000000000276e+03 5.140120000000000289e+01 -9.900000000000000000e+01
5.829572000000000116e+03 5.024349999999999739e+01 -9.900000000000000000e+01
5.833099000000000160e+03 4.949889999999999901e+01 -9.900000000000000000e+01
5.836626000000000204e+03 5.058570000000000277e+01 -9.900000000000000000e+01
5.840154000000000451e+03 5.128179999999999694e+01 -9.900000000000000000e+01
5.843681999999999789e+03 5.182699999999999818e+01 -9.900000000000000000e+01
5.847210000000000036e+03 5.229890000000000327e+01 -9.900000000000000000e+01
5.850738999999999578e+03 4.983780000000000143e+01 -9.900000000000000000e+01
5.854269000000000233e+03 4.826599999999999824e+01 -9.900000000000000000e+01
5.857798999999999978e+03 4.843319999999999936e+01 -9.900000000000000000e+01
5.861328999999999724e+03 4.720450000000000301e+01 -9.900000000000000000e+01
5.864859999999999673e+03 4.687480000000000047e+01 -9.900000000000000000e+01
5.868390999999999622e+03 4.705550000000000210e+01 -9.900000000000000000e+01
5.871922999999999774e+03 4.531759999999999877e+01 -9.900000000000000000e+01
5.875454999999999927e+03 4.480169999999999675e+01 -9.900000000000000000e+01
5.878987000000000080e+03 4.419639999999999702e+01 -9.900000000000000000e+01
5.882520000000000437e+03 4.152120000000000033e+01 -9.900000000000000000e+01
5.886054000000000087e+03 4.104070000000000107e+01 -9.900000000000000000e+01
5.889587000000000444e+03 3.886979999999999791e+01 -9.900000000000000000e+01
5.893122000000000298e+03 3.724629999999999797e+01 -9.900000000000000000e+01
5.896655999999999949e+03 3.835690000000000310e+01 -9.900000000000000000e+01
5.900192000000000007e+03 3.620150000000000290e+01 -9.900000000000000000e+01
5.903726999999999862e+03 3.552309999999999945e+01 -9.900000000000000000e+01
5.907262999999999920e+03 3.551899999999999835e+01 -9.900000000000000000e+01
5.910800000000000182e+03 3.618509999999999849e+01 -9.900000000000000000e+01
5.914336000000000240e+03 3.624790000000000134e+01 -9.900000000000000000e+01
5.917873999999999796e+03 3.513349999999999795e+01 -9.900000000000000000e+01
5.921412000000000262e+03 3.474249999999999972e+01 -9.900000000000000000e+01
5.924949999999999818e+03 3.365259999999999962e+01 -9.900000000000000000e+01
5.928488000000000284e+03 3.276760000000000161e+01 -9.900000000000000000e+01
5.932027000000000044e+03 3.379699999999999704e+01 -9.900000000000000000e+01
5.935565999999999804e+03 3.232390000000000185e+01 -9.900000000000000000e+01
5.939106999999999971e+03 3.275619999999999976e+01 -9.900000000000000000e+01
5.942646999999999935e+03 3.343229999999999791e+01 -9.900000000000000000e+01
5.946188000000000102e+03 3.220519999999999783e+01 -9.900000000000000000e+01
5.949729000000000269e+03 3.266179999999999950e+01 -9.900000000000000000e+01
5.953270000000000437e+03 3.221379999999999910e+01 -9.900000000000000000e+01
5.956811999999999898e+03 2.959700000000000131e+01 -9.900000000000000000e+01
5.960354000000000269e+03 3.126350000000000051e+01 -9.900000000000000000e+01
5.963898000000000138e+03 2.964770000000000039e+01 -9.900000000000000000e+01
5.967439999999999600e+03 3.040630000000000166e+01 -9.900000000000000000e+01
5.970984000000000378e+03 3.129540000000000077e+01 -9.900000000000000000e+01
5.974529000000000451e+03 3.018830000000000169e+01 -9.900000000000000000e+01
5.978073000000000320e+03 3.131530000000000058e+01 -9.900000000000000000e+01
5.981618000000000393e+03 3.338870000000000005e+01 -9.900000000000000000e+01
5.985162999999999556e+03 3.096940000000000026e+01 -9.900000000000000000e+01
5.988707999999999629e+03 3.038179999999999836e+01 -9.900000000000000000e+01
5.992255000000000109e+03 3.167780000000000129e+01 -9.900000000000000000e+01
5.995801999999999680e+03 3.102400000000000091e+01 -9.900000000000000000e+01
5.999346999999999753e+03 2.901879999999999882e+01 -9.900000000000000000e+01
6.002895000000000437e+03 3.192729999999999890e+01 -9.900000000000000000e+01
6.006443000000000211e+03 3.216060000000000230e+01 -9.900000000000000000e+01
6.009992000000000189e+03 3.173130000000000095e+01 -9.900000000000000000e+01
6.013539999999999964e+03 3.190200000000000102e+01 -9.900000000000000000e+01
6.017088999999999942e+03 3.212210000000000321e+01 -9.900000000000000000e+01
6.020637999999999920e+03 3.189089999999999847e+01 -9.900000000000000000e+01
6.024188000000000102e+03 3.129990000000000094e+01 -9.900000000000000000e+01
6.027738000000000284e+03 3.278370000000000317e+01 -9.900000000000000000e+01
6.031288999999999760e+03 3.395949999999999847e+01 -9.900000000000000000e+01
6.034840000000000146e+03 3.328739999999999810e+01 -9.900000000000000000e+01
6.038390999999999622e+03 3.221990000000000265e+01 -9.900000000000000000e+01
6.041943000000000211e+03 3.310280000000000200e+01 -9.900000000000000000e+01
6.045494999999999891e+03 3.138579999999999970e+01 -9.900000000000000000e+01
6.049047999999999774e+03 3.357469999999999999e+01 -9.900000000000000000e+01
6.052600999999999658e+03 3.316460000000000008e+01 -9.900000000000000000e+01
6.056154000000000451e+03 3.558990000000000009e+01 -9.900000000000000000e+01
6.059707999999999629e+03 3.418299999999999983e+01 -9.900000000000000000e+01
6.063261999999999716e+03 3.502969999999999828e+01 -9.900000000000000000e+01
6.066815999999999804e+03 3.526310000000000144e+01 -9.900000000000000000e+01
6.070372000000000298e+03 3.622189999999999799e+01 -9.900000000000000000e+01
6.073926999999999680e+03 3.672019999999999840e+01 -9.900000000000000000e+01
6.077481999999999971e+03 3.751239999999999952e+01 -9.900000000000000000e+01
6.081037999999999556e+03 3.843829999999999814e+01 -9.900000000000000000e+01
6.084595000000000255e+03 3.809400000000000119e+01 -9.900000000000000000e+01
6.088152000000000044e+03 3.780839999999999890e+01 -9.900000000000000000e+01
6.091708999999999833e+03 3.861560000000000059e+01 -9.900000000000000000e+01
6.095265999999999622e+03 3.792430000000000234e+01 -9.900000000000000000e+01
6.098824999999999818e+03 4.021759999999999735e+01 -9.900000000000000000e+01
6.102382999999999811e+03 4.119160000000000110e+01 -9.900000000000000000e+01
6.105942000000000007e+03 3.985079999999999956e+01 -9.900000000000000000e+01
6.109501000000000204e+03 4.100200000000000244e+01 -9.900000000000000000e+01
6.113060000000000400e+03 4.104990000000000094e+01 -9.900000000000000000e+01
6.116619999999999891e+03 4.122720000000000340e+01 -9.900000000000000000e+01
6.120180999999999585e+03 4.068059999999999832e+01 -9.900000000000000000e+01
6.123740999999999985e+03 4.162709999999999866e+01 -9.900000000000000000e+01
6.127302999999999884e+03 4.157169999999999987e+01 -9.900000000000000000e+01
6.130863999999999578e+03 4.375469999999999970e+01 -9.900000000000000000e+01
6.134425000000000182e+03 4.132370000000000232e+01 -9.900000000000000000e+01
6.137988000000000284e+03 4.275630000000000308e+01 -9.900000000000000000e+01
6.141548999999999978e+03 4.558409999999999940e+01 -9.900000000000000000e+01
6.145113000000000284e+03 4.460349999999999682e+01 -9.900000000000000000e+01
6.148676999999999680e+03 4.273550000000000182e+01 -9.900000000000000000e+01
6.152239999999999782e+03 4.662089999999999890e+01 -9.900000000000000000e+01
6.155804000000000087e+03 4.580870000000000175e+01 -9.900000000000000000e+01
6.159368999999999687e+03 4.482099999999999795e+01 -9.900000000000000000e+01
6.162934000000000196e+03 4.559779999999999944e+01 -9.900000000000000000e+01
6.166498999999999796e+03 4.607829999999999870e+01 -9.900000000000000000e+01
6.170064000000000306e+03 4.772930000000000206e+01 -9.900000000000000000e+01
6.173630000000000109e+03 4.656850000000000023e+01 -9.900000000000000000e+01
6.177195999999999913e+03 4.745130000000000337e+01 -9.900000000000000000e+01
6.180762999999999920e+03 4.691640000000000299e+01 -9.900000000000000000e+01
6.184329999999999927e+03 4.868569999999999709e+01 -9.900000000000000000e+01
6.187896999999999935e+03 4.965449999999999875e+01 -9.900000000000000000e+01
6.191462999999999738e+03 4.751769999999999783e+01 -9.900000000000000000e+01
6.195033000000000357e+03 4.784029999999999916e+01 -9.900000000000000000e+01
6.198600999999999658e+03 4.902179999999999893e+01 -9.900000000000000000e+01
6.202170000000000073e+03 4.756280000000000285e+01 -9.900000000000000000e+01
6.205738999999999578e+03 5.153719999999999857e+01 -9.900000000000000000e+01
6.209307999999999993e+03 5.009230000000000160e+01 -9.900000000000000000e+01
6.212878999999999905e+03 5.114020000000000010e+01 -9.900000000000000000e+01
6.216448999999999614e+03 5.125950000000000273e+01 -9.900000000000000000e+01
6.220019000000000233e+03 5.128249999999999886e+01 -9.900000000000000000e+01
6.223590000000000146e+03 5.163779999999999859e+01 -9.900000000000000000e+01
6.227161000000000058e+03 5.144200000000000017e+01 -9.900000000000000000e+01
6.230733000000000175e+03 5.370600000000000307e+01 -9.900000000000000000e+01
6.234305000000000291e+03 5.120089999999999719e+01 -9.900000000000000000e+01
6.237877000000000407e+03 5.202969999999999828e+01 -9.900000000000000000e+01
6.241449999999999818e+03 5.307450000000000045e+01 -9.900000000000000000e+01
6.245023000000000138e+03 5.335079999999999956e+01 -9.900000000000000000e+01
6.248596999999999753e+03 5.391129999999999711e+01 -9.900000000000000000e+01
6.252171000000000276e+03 5.463069999999999737e+01 -9.900000000000000000e+01
6.255743999999999687e+03 5.292609999999999815e+01 -9.900000000000000000e+01
6.259319000000000415e+03 5.293910000000000338e+01 -9.900000000000000000e+01
6.262894000000000233e+03 5.301630000000000109e+01 -9.900000000000000000e+01
6.266469000000000051e+03 5.261200000000000188e+01 -9.900000000000000000e+01
6.270043999999999869e+03 4.975289999999999679e+01 -9.900000000000000000e+01
6.273619999999999891e+03 5.183590000000000231e+01 -9.900000000000000000e+01
6.277195999999999913e+03 4.978000000000000114e+01 -9.900000000000000000e+01
6.280773000000000138e+03 5.056860000000000355e+01 -9.900000000000000000e+01
6.284350000000000364e+03 5.003790000000000049e+01 -9.900000000000000000e+01
6.287926999999999680e+03 5.045170000000000243e+01 -9.900000000000000000e+01
6.291502999999999702e+03 4.485900000000000176e+01 -9.900000000000000000e+01
6.295082000000000335e+03 5.118410000000000082e+01 -9.900000000000000000e+01
6.298661000000000058e+03 5.128629999999999711e+01 -9.900000000000000000e+01
6.302238999999999578e+03 4.886540000000000106e+01 -9.900000000000000000e+01
6.305818000000000211e+03 4.982920000000000016e+01 -9.900000000000000000e+01
6.309396999999999935e+03 5.377989999999999782e+01 -9.900000000000000000e+01
6.312976999999999862e+03 5.151579999999999870e+01 -9.900000000000000000e+01
6.316556999999999789e+03 5.157240000000000180e+01 -9.900000000000000000e+01
6.320136999999999716e+03 5.061249999999999716e+01 -9.900000000000000000e+01
6.323717999999999847e+03 5.105570000000000164e+01 -9.900000000000000000e+01
6.327296999999999571e+03 5.164650000000000318e+01 -9.900000000000000000e+01
6.330880000000000109e+03 5.106029999999999802e+01 -9.900000000000000000e+01
6.334462000000000444e+03 5.110719999999999885e+01 -9.900000000000000000e+01
6.338043999999999869e+03 5.108709999999999951e+01 -9.900000000000000000e+01
6.341626000000000204e+03 5.172999999999999687e+01 -9.900000000000000000e+01
6.345208999999999833e+03 5.201359999999999673e+01 -9.900000000000000000e+01
6.348791000000000167e+03 5.299399999999999977e+01 -9.900000000000000000e+01
6.352375000000000000e+03 5.060009999999999764e+01 -9.900000000000000000e+01
6.355960000000000036e+03 5.124900000000000233e+01 -9.900000000000000000e+01
6.359542000000000371e+03 5.250959999999999894e+01 -9.900000000000000000e+01
6.363127000000000407e+03 5.147460000000000235e+01 -9.900000000000000000e+01
6.366711000000000240e+03 5.202239999999999753e+01 -9.900000000000000000e+01
6.370296000000000276e+03 5.303029999999999688e+01 -9.900000000000000000e+01
6.373881000000000313e+03 5.168719999999999715e+01 -9.900000000000000000e+01
6.377466999999999643e+03 5.245879999999999654e+01 -9.900000000000000000e+01
6.381052999999999884e+03 5.034669999999999845e+01 -9.900000000000000000e+01
6.384639000000000124e+03 5.316700000000000159e+01 -9.900000000000000000e+01
6.388225000000000364e+03 5.195280000000000342e+01 -9.900000000000000000e+01
6.391813000000000102e+03 4.991940000000000310e+01 -9.900000000000000000e+01
6.395399999999999636e+03 4.935990000000000322e+01 -9.900000000000000000e+01
6.398987000000000080e+03 5.128379999999999939e+01 -9.900000000000000000e+01
6.402573999999999614e+03 5.222939999999999827e+01 -9.900000000000000000e+01
6.406162999999999556e+03 4.948169999999999646e+01 -9.900000000000000000e+01
6.409752000000000407e+03 5.116749999999999687e+01 -9.900000000000000000e+01
6.413341000000000349e+03 5.126760000000000161e+01 -9.900000000000000000e+01
6.416930000000000291e+03 4.931230000000000047e+01 -9.900000000000000000e+01
6.420519000000000233e+03 5.205610000000000070e+01 -9.900000000000000000e+01
6.424109000000000378e+03 5.136730000000000018e+01 -9.900000000000000000e+01
6.427698999999999614e+03 4.882050000000000267e+01 -9.900000000000000000e+01
6.431288999999999760e+03 5.109060000000000201e+01 -9.900000000000000000e+01
6.434880000000000109e+03 4.929350000000000165e+01 -9.900000000000000000e+01
6.438470999999999549e+03 4.821949999999999648e+01 -9.900000000000000000e+01
6.442063000000000102e+03 5.099190000000000111e+01 -9.900000000000000000e+01
6.445654000000000451e+03 4.733689999999999998e+01 -9.900000000000000000e+01
6.449247999999999593e+03 4.693619999999999948e+01 -9.900000000000000000e+01
6.452837999999999738e+03 4.774389999999999645e+01 -9.900000000000000000e+01
6.456430999999999585e+03 4.766400000000000148e+01 -9.900000000000000000e+01
6.460024000000000342e+03 4.638230000000000075e+01 -9.900000000000000000e+01
6.463617000000000189e+03 4.838510000000000133e+01 -9.900000000000000000e+01
6.467210000000000036e+03 4.828479999999999706e+01 -9.900000000000000000e+01
6.470804000000000087e+03 4.496340000000000003e+01 -9.900000000000000000e+01
6.474399000000000342e+03 4.825650000000000261e+01 -9.900000000000000000e+01
6.477993000000000393e+03 4.754560000000000031e+01 -9.900000000000000000e+01
6.481587999999999738e+03 4.694749999999999801e+01 -9.900000000000000000e+01
6.485182999999999993e+03 4.709029999999999916e+01 -9.900000000000000000e+01
6.488778000000000247e+03 4.723590000000000089e+01 -9.900000000000000000e+01
6.492373999999999796e+03 4.595940000000000225e+01 -9.900000000000000000e+01
6.495970000000000255e+03 4.783080000000000354e+01 -9.900000000000000000e+01
6.499565999999999804e+03 4.423599999999999710e+01 -9.900000000000000000e+01
6.503162999999999556e+03 4.404729999999999990e+01 -9.900000000000000000e+01
6.506760000000000218e+03 4.600090000000000146e+01 -9.900000000000000000e+01
6.510356999999999971e+03 4.670870000000000033e+01 -9.900000000000000000e+01
6.513953999999999724e+03 4.371739999999999782e+01 -9.900000000000000000e+01
6.517551999999999680e+03 4.498279999999999745e+01 -9.900000000000000000e+01
6.521150999999999840e+03 4.458689999999999998e+01 -9.900000000000000000e+01
6.524748999999999796e+03 4.341899999999999693e+01 -9.900000000000000000e+01
6.528347999999999956e+03 4.321229999999999905e+01 -9.900000000000000000e+01
6.531947000000000116e+03 4.345759999999999934e+01 -9.900000000000000000e+01
6.535546000000000276e+03 4.418350000000000222e+01 -9.900000000000000000e+01
6.539145999999999731e+03 4.339529999999999887e+01 -9.900000000000000000e+01
6.542744999999999891e+03 4.522229999999999706e+01 -9.900000000000000000e+01
6.546345999999999549e+03 4.394610000000000127e+01 -9.900000000000000000e+01
6.549945999999999913e+03 4.532330000000000325e+01 -9.900000000000000000e+01
6.553546999999999571e+03 4.436220000000000141e+01 -9.900000000000000000e+01
6.557148000000000138e+03 4.205250000000000199e+01 -9.900000000000000000e+01
6.560750000000000000e+03 4.282139999999999702e+01 -9.900000000000000000e+01
6.564351999999999862e+03 4.394689999999999941e+01 -9.900000000000000000e+01
6.567953000000000429e+03 4.300529999999999831e+01 -9.900000000000000000e+01
6.571555999999999585e+03 4.506560000000000343e+01 -9.900000000000000000e+01
6.575158000000000357e+03 4.134440000000000026e+01 -9.900000000000000000e+01
6.578761000000000422e+03 4.279619999999999891e+01 -9.900000000000000000e+01
6.582363999999999578e+03 4.133330000000000126e+01 -9.900000000000000000e+01
6.585967999999999847e+03 4.235880000000000223e+01 -9.900000000000000000e+01
6.589570999999999913e+03 4.081230000000000047e+01 -9.900000000000000000e+01
6.593176000000000386e+03 4.046690000000000254e+01 -9.900000000000000000e+01
6.596779999999999745e+03 3.986939999999999884e+01 -9.900000000000000000e+01
6.600382999999999811e+03 3.889580000000000126e+01 -9.900000000000000000e+01
6.603989999999999782e+03 3.922800000000000153e+01 -9.900000000000000000e+01
6.607595000000000255e+03 3.985430000000000206e+01 -9.900000000000000000e+01
6.611201000000000022e+03 3.874219999999999686e+01 -9.900000000000000000e+01
6.614807999999999993e+03 3.783780000000000143e+01 -9.900000000000000000e+01
6.618412000000000262e+03 3.899360000000000070e+01 -9.900000000000000000e+01
6.622018000000000029e+03 3.899689999999999657e+01 -9.900000000000000000e+01
6.625625000000000000e+03 3.978359999999999985e+01 -9.900000000000000000e+01
6.629231999999999971e+03 3.743540000000000134e+01 -9.900000000000000000e+01
6.632840000000000146e+03 3.816830000000000211e+01 -9.900000000000000000e+01
6.636447000000000116e+03 3.808160000000000167e+01 -9.900000000000000000e+01
6.640055000000000291e+03 3.777360000000000184e+01 -9.900000000000000000e+01
6.643662999999999556e+03 3.651709999999999923e+01 -9.900000000000000000e+01
6.647270999999999731e+03 3.849280000000000257e+01 -9.900000000000000000e+01
6.650880000000000109e+03 3.845989999999999753e+01 -9.900000000000000000e+01
6.654488999999999578e+03 3.561809999999999832e+01 -9.900000000000000000e+01
6.658097999999999956e+03 3.504840000000000089e+01 -9.900000000000000000e+01
6.661707000000000335e+03 3.605499999999999972e+01 -9.900000000000000000e+01
6.665317000000000007e+03 3.563989999999999725e+01 -9.900000000000000000e+01
6.668926999999999680e+03 3.603659999999999997e+01 -9.900000000000000000e+01
6.672537999999999556e+03 3.781119999999999948e+01 -9.900000000000000000e+01
6.676149000000000342e+03 3.458829999999999671e+01 -9.900000000000000000e+01
6.679759000000000015e+03 3.544299999999999784e+01 -9.900000000000000000e+01
6.683371000000000095e+03 3.578110000000000213e+01 -9.900000000000000000e+01
6.686981999999999971e+03 3.547030000000000172e+01 -9.900000000000000000e+01
6.690594000000000051e+03 3.631250000000000000e+01 -9.900000000000000000e+01
6.694206000000000131e+03 3.527120000000000033e+01 -9.900000000000000000e+01
6.697818000000000211e+03 3.431539999999999679e+01 -9.900000000000000000e+01
6.701430999999999585e+03 3.630799999999999983e+01 -9.900000000000000000e+01
6.705043999999999869e+03 3.505340000000000344e+01 -9.900000000000000000e+01
6.708657000000000153e+03 3.341360000000000241e+01 -9.900000000000000000e+01
6.712270000000000437e+03 3.457990000000000208e+01 -9.900000000000000000e+01
6.715884000000000015e+03 3.424020000000000152e+01 -9.900000000000000000e+01
6.719497999999999593e+03 3.512570000000000192e+01 -9.900000000000000000e+01
6.723112000000000080e+03 3.486189999999999856e+01 -9.900000000000000000e+01
6.726726999999999862e+03 3.517719999999999914e+01 -9.900000000000000000e+01
6.730341000000000349e+03 3.308279999999999887e+01 -9.900000000000000000e+01
6.733957000000000335e+03 3.499329999999999785e+01 -9.900000000000000000e+01
6.737572000000000116e+03 3.410920000000000130e+01 -9.900000000000000000e+01
6.741186999999999898e+03 3.345000000000000284e+01 -9.900000000000000000e+01
6.744801999999999680e+03 3.530599999999999739e+01 -9.900000000000000000e+01
6.748420000000000073e+03 3.314020000000000010e+01 -9.900000000000000000e+01
6.752036000000000058e+03 3.309640000000000271e+01 -9.900000000000000000e+01
6.755653000000000247e+03 3.289130000000000109e+01 -9.900000000000000000e+01
6.759270000000000437e+03 3.431230000000000047e+01 -9.900000000000000000e+01
6.762886999999999716e+03 3.243560000000000088e+01 -9.900000000000000000e+01
6.766505000000000109e+03 3.284969999999999857e+01 -9.900000000000000000e+01
6.770122999999999593e+03 3.419169999999999732e+01 -9.900000000000000000e+01
6.773740999999999985e+03 3.266299999999999670e+01 -9.900000000000000000e+01
6.777358000000000175e+03 3.450000000000000000e+01 -9.900000000000000000e+01
6.780978000000000065e+03 3.284909999999999997e+01 -9.900000000000000000e+01
6.784599000000000160e+03 3.321860000000000213e+01 -9.900000000000000000e+01
6.788216000000000349e+03 3.256000000000000227e+01 -9.900000000000000000e+01
6.791835000000000036e+03 3.336200000000000188e+01 -9.900000000000000000e+01
6.795454999999999927e+03 3.219819999999999993e+01 -9.900000000000000000e+01
6.799074999999999818e+03 3.399219999999999686e+01 -9.900000000000000000e+01
6.802694999999999709e+03 3.256640000000000157e+01 -9.900000000000000000e+01
6.806314999999999600e+03 3.222290000000000276e+01 -9.900000000000000000e+01
6.809936999999999898e+03 3.220029999999999859e+01 -9.900000000000000000e+01
6.813557999999999993e+03 3.221959999999999980e+01 -9.900000000000000000e+01
6.817179000000000087e+03 3.068260000000000076e+01 -9.900000000000000000e+01
6.820800000000000182e+03 3.287169999999999703e+01 -9.900000000000000000e+01
6.824422999999999774e+03 3.212550000000000239e+01 -9.900000000000000000e+01
6.828043999999999869e+03 3.253150000000000119e+01 -9.900000000000000000e+01
6.831667000000000371e+03 3.327049999999999841e+01 -9.900000000000000000e+01
6.835288999999999760e+03 3.163090000000000046e+01 -9.900000000000000000e+01
6.838912999999999556e+03 3.241879999999999740e+01 -9.900000000000000000e+01
6.842534999999999854e+03 3.347129999999999939e+01 -9.900000000000000000e+01
6.846158999999999651e+03 3.171000000000000085e+01 -9.900000000000000000e+01
6.849783000000000357e+03 2.963439999999999941e+01 -9.900000000000000000e+01
6.853407000000000153e+03 3.133190000000000097e+01 -9.900000000000000000e+01
6.857030999999999949e+03 3.345900000000000318e+01 -9.900000000000000000e+01
6.860654999999999745e+03 3.056129999999999924e+01 -9.900000000000000000e+01
6.864279999999999745e+03 2.899859999999999971e+01 -9.900000000000000000e+01
6.867904999999999745e+03 2.679220000000000113e+01 -9.900000000000000000e+01
6.871529999999999745e+03 2.464659999999999940e+01 -9.900000000000000000e+01
6.875155999999999949e+03 2.551780000000000115e+01 -9.900000000000000000e+01
6.878782000000000153e+03 2.609850000000000136e+01 -9.900000000000000000e+01
6.882408000000000357e+03 2.601370000000000005e+01 -9.900000000000000000e+01
6.886033999999999651e+03 2.722800000000000153e+01 -9.900000000000000000e+01
6.889661000000000058e+03 2.746689999999999898e+01 -9.900000000000000000e+01
6.893287999999999556e+03 2.706149999999999878e+01 -9.900000000000000000e+01
6.896914999999999964e+03 2.713429999999999964e+01 -9.900000000000000000e+01
6.900542000000000371e+03 2.812979999999999947e+01 -9.900000000000000000e+01
6.904170000000000073e+03 2.759990000000000165e+01 -9.900000000000000000e+01
6.907796999999999571e+03 2.824950000000000117e+01 -9.900000000000000000e+01
6.911426000000000386e+03 2.877499999999999858e+01 -9.900000000000000000e+01
6.915054000000000087e+03 2.891610000000000014e+01 -9.900000000000000000e+01
6.918685000000000400e+03 2.953430000000000177e+01 -9.900000000000000000e+01
6.922311999999999898e+03 2.952860000000000085e+01 -9.900000000000000000e+01
6.925940999999999804e+03 2.902280000000000015e+01 -9.900000000000000000e+01
6.929569999999999709e+03 3.013439999999999941e+01 -9.900000000000000000e+01
6.933199999999999818e+03 2.973949999999999960e+01 -9.900000000000000000e+01
6.936829999999999927e+03 3.021989999999999910e+01 -9.900000000000000000e+01
6.940460000000000036e+03 3.123029999999999973e+01 -9.900000000000000000e+01
6.944090000000000146e+03 2.995189999999999841e+01 -9.900000000000000000e+01
6.947720999999999549e+03 2.901249999999999929e+01 -9.900000000000000000e+01
6.951354000000000269e+03 2.974210000000000065e+01 -9.900000000000000000e+01
6.954983000000000175e+03 3.047719999999999985e+01 -9.900000000000000000e+01
6.958614999999999782e+03 2.947869999999999990e+01 -9.900000000000000000e+01
6.962247000000000298e+03 3.173039999999999949e+01 -9.900000000000000000e+01
6.965878999999999905e+03 3.015769999999999840e+01 -9.900000000000000000e+01
6.969511000000000422e+03 3.009550000000000125e+01 -9.900000000000000000e+01
6.973144000000000233e+03 3.087740000000000151e+01 -9.900000000000000000e+01
6.976777000000000044e+03 3.091880000000000095e+01 -9.900000000000000000e+01
6.980408999999999651e+03 2.911100000000000065e+01 -9.900000000000000000e+01
6.984042999999999665e+03 3.114770000000000039e+01 -9.900000000000000000e+01
6.987676999999999680e+03 2.960630000000000095e+01 -9.900000000000000000e+01
6.991310000000000400e+03 2.934990000000000165e+01 -9.900000000000000000e+01
6.994944000000000415e+03 3.079629999999999868e+01 -9.900000000000000000e+01
6.998578999999999724e+03 3.039470000000000027e+01 -9.900000000000000000e+01
7.002212999999999738e+03 2.954179999999999851e+01 -9.900000000000000000e+01
7.005847999999999956e+03 2.959009999999999962e+01 -9.900000000000000000e+01
7.009483000000000175e+03 2.936670000000000158e+01 -9.900000000000000000e+01
7.013118000000000393e+03 2.990170000000000172e+01 -9.900000000000000000e+01
7.016753999999999905e+03 3.117729999999999890e+01 -9.900000000000000000e+01
7.020390000000000327e+03 2.900420000000000087e+01 -9.900000000000000000e+01
7.024025999999999840e+03 2.948290000000000077e+01 -9.900000000000000000e+01
7.027662000000000262e+03 3.049530000000000030e+01 -9.900000000000000000e+01
7.031296999999999571e+03 2.984420000000000073e+01 -9.900000000000000000e+01
7.034935000000000400e+03 2.937160000000000082e+01 -9.900000000000000000e+01
7.038572000000000116e+03 3.031840000000000046e+01 -9.900000000000000000e+01
7.042210000000000036e+03 2.923470000000000013e+01 -9.900000000000000000e+01
7.045847999999999956e+03 2.813560000000000016e+01 -9.900000000000000000e+01
7.049484999999999673e+03 2.943080000000000140e+01 -9.900000000000000000e+01
7.053122999999999593e+03 2.896859999999999857e+01 -9.900000000000000000e+01
7.056761999999999716e+03 2.766219999999999857e+01 -9.900000000000000000e+01
7.060399999999999636e+03 2.871600000000000108e+01 -9.900000000000000000e+01
7.064038999999999760e+03 2.798430000000000106e+01 -9.900000000000000000e+01
7.067677999999999884e+03 2.874769999999999825e+01 -9.900000000000000000e+01
7.071317000000000007e+03 2.945489999999999853e+01 -9.900000000000000000e+01
7.074957000000000335e+03 2.770929999999999893e+01 -9.900000000000000000e+01
7.078595999999999549e+03 2.714570000000000149e+01 -9.900000000000000000e+01
7.082237000000000080e+03 2.756309999999999860e+01 -9.900000000000000000e+01
7.085877000000000407e+03 2.645459999999999923e+01 -9.900000000000000000e+01
7.089518000000000029e+03 2.652789999999999893e+01 -9.900000000000000000e+01
7.093158999999999651e+03 2.698079999999999856e+01 -9.900000000000000000e+01
7.096800000000000182e+03 2.753239999999999910e+01 -9.900000000000000000e+01
7.100440999999999804e+03 2.676419999999999888e+01 -9.900000000000000000e+01
7.104082999999999629e+03 2.686159999999999926e+01 -9.900000000000000000e+01
7.107724000000000160e+03 2.456400000000000006e+01 -9.900000000000000000e+01
7.111365999999999985e+03 2.611049999999999827e+01 -9.900000000000000000e+01
7.115009000000000015e+03 2.663200000000000145e+01 -9.900000000000000000e+01
7.118652000000000044e+03 2.560940000000000083e+01 -9.900000000000000000e+01
7.122293999999999869e+03 2.571020000000000039e+01 -9.900000000000000000e+01
7.125936999999999898e+03 2.586710000000000065e+01 -9.900000000000000000e+01
7.129581000000000131e+03 2.417020000000000124e+01 -9.900000000000000000e+01
7.133224000000000160e+03 2.322530000000000072e+01 -9.900000000000000000e+01
7.136865999999999985e+03 2.472960000000000136e+01 -9.900000000000000000e+01
7.140511999999999716e+03 2.484309999999999974e+01 -9.900000000000000000e+01
7.144155999999999949e+03 2.382339999999999947e+01 -9.900000000000000000e+01
7.147801000000000386e+03 2.285739999999999839e+01 -9.900000000000000000e+01
7.151445999999999913e+03 2.453790000000000049e+01 -9.900000000000000000e+01
7.155091000000000349e+03 2.202850000000000108e+01 -9.900000000000000000e+01
7.158735999999999876e+03 2.254899999999999949e+01 -9.900000000000000000e+01
7.162381999999999607e+03 2.297680000000000078e+01 -9.900000000000000000e+01
7.166027000000000044e+03 2.052899999999999991e+01 -9.900000000000000000e+01
7.169673999999999978e+03 2.070510000000000161e+01 -9.900000000000000000e+01
7.173319999999999709e+03 2.033579999999999899e+01 -9.900000000000000000e+01
7.176966000000000349e+03 1.978399999999999892e+01 -9.900000000000000000e+01
7.180613000000000284e+03 1.843159999999999954e+01 -9.900000000000000000e+01
7.184260000000000218e+03 1.786749999999999972e+01 -9.900000000000000000e+01
7.187908000000000357e+03 1.876970000000000027e+01 -9.900000000000000000e+01
7.191555000000000291e+03 1.806269999999999953e+01 -9.900000000000000000e+01
7.195202000000000226e+03 1.807949999999999946e+01 -9.900000000000000000e+01
7.198850999999999658e+03 1.792510000000000048e+01 -9.900000000000000000e+01
7.202498999999999796e+03 1.763419999999999987e+01 -9.900000000000000000e+01
7.206148000000000138e+03 1.707969999999999899e+01 -9.900000000000000000e+01
7.209796000000000276e+03 1.559789999999999921e+01 -9.900000000000000000e+01
7.213444999999999709e+03 1.687150000000000105e+01 -9.900000000000000000e+01
7.217094000000000051e+03 1.584040000000000070e+01 -9.900000000000000000e+01
7.220743999999999687e+03 1.679100000000000037e+01 -9.900000000000000000e+01
7.224394000000000233e+03 1.619650000000000034e+01 -9.900000000000000000e+01
7.228043999999999869e+03 1.499970000000000070e+01 -9.900000000000000000e+01
7.231694000000000415e+03 1.429340000000000011e+01 -9.900000000000000000e+01
7.235345000000000255e+03 1.408810000000000073e+01 -9.900000000000000000e+01
7.238994999999999891e+03 1.580320000000000036e+01 -9.900000000000000000e+01
7.242645999999999731e+03 1.349980000000000047e+01 -9.900000000000000000e+01
7.246297999999999774e+03 1.426559999999999917e+01 -9.900000000000000000e+01
7.249948999999999614e+03 1.292970000000000041e+01 -9.900000000000000000e+01
7.253600999999999658e+03 1.323090000000000011e+01 -9.900000000000000000e+01
7.257252999999999702e+03 1.495030000000000037e+01 -9.900000000000000000e+01
7.260904000000000451e+03 1.327130000000000010e+01 -9.900000000000000000e+01
7.264556999999999789e+03 1.268570000000000064e+01 -9.900000000000000000e+01
7.268210000000000036e+03 1.393970000000000020e+01 -9.900000000000000000e+01
7.271863000000000284e+03 1.277389999999999937e+01 -9.900000000000000000e+01
7.275515999999999622e+03 1.269260000000000055e+01 -9.900000000000000000e+01
7.279168999999999869e+03 1.203049999999999997e+01 -9.900000000000000000e+01
7.282823000000000320e+03 1.282850000000000001e+01 -9.900000000000000000e+01
7.286476999999999862e+03 1.195919999999999916e+01 -9.900000000000000000e+01
7.290131000000000313e+03 1.328480000000000061e+01 -9.900000000000000000e+01
7.293786000000000058e+03 1.209980000000000011e+01 -9.900000000000000000e+01
7.297440999999999804e+03 1.119909999999999961e+01 -9.900000000000000000e+01
7.301095000000000255e+03 1.177139999999999986e+01 -9.900000000000000000e+01
7.304750000000000000e+03 1.159609999999999985e+01 -9.900000000000000000e+01
7.308405999999999949e+03 1.275189999999999912e+01 -9.900000000000000000e+01
7.312061999999999898e+03 1.312190000000000012e+01 -9.900000000000000000e+01
7.315716999999999643e+03 1.321630000000000038e+01 -9.900000000000000000e+01
7.319373999999999796e+03 1.081750000000000078e+01 -9.900000000000000000e+01
7.323029999999999745e+03 1.300730000000000075e+01 -9.900000000000000000e+01
7.326685999999999694e+03 1.185519999999999996e+01 -9.900000000000000000e+01
7.330342999999999847e+03 1.148359999999999914e+01 -9.900000000000000000e+01
7.334001000000000204e+03 1.129899999999999949e+01 -9.900000000000000000e+01
7.337658000000000357e+03 1.129909999999999926e+01 -9.900000000000000000e+01
7.341314999999999600e+03 1.197240000000000038e+01 -9.900000000000000000e+01
7.344972999999999956e+03 1.335790000000000077e+01 -9.900000000000000000e+01
7.348631000000000313e+03 1.168449999999999989e+01 -9.900000000000000000e+01
7.352289999999999964e+03 1.147000000000000064e+01 -9.900000000000000000e+01
7.355948000000000320e+03 1.182310000000000016e+01 -9.900000000000000000e+01
7.359606999999999971e+03 1.116520000000000046e+01 -9.900000000000000000e+01
7.363265999999999622e+03 1.115320000000000000e+01 -9.900000000000000000e+01
7.366926000000000386e+03 1.163930000000000042e+01 -9.900000000000000000e+01
7.370585000000000036e+03 1.067169999999999952e+01 -9.900000000000000000e+01
7.374244999999999891e+03 9.834229999999999805e+00 -9.900000000000000000e+01
7.377904999999999745e+03 1.201420000000000066e+01 -9.900000000000000000e+01
7.381564999999999600e+03 1.134120000000000061e+01 -9.900000000000000000e+01
7.385225999999999658e+03 9.829700000000000770e+00 -9.900000000000000000e+01
7.388886000000000422e+03 9.915779999999999816e+00 -9.900000000000000000e+01
7.392547999999999774e+03 1.081729999999999947e+01 -9.900000000000000000e+01
7.396208999999999833e+03 9.421419999999999462e+00 -9.900000000000000000e+01
7.399871000000000095e+03 9.974859999999999616e+00 -9.900000000000000000e+01
7.403532000000000153e+03 8.809919999999999973e+00 -9.900000000000000000e+01
7.407194000000000415e+03 8.849360000000000781e+00 -9.900000000000000000e+01
7.410856999999999971e+03 8.980019999999999669e+00 -9.900000000000000000e+01
7.414519000000000233e+03 8.575789999999999580e+00 -9.900000000000000000e+01
7.418181999999999789e+03 8.367399999999999949e+00 -9.900000000000000000e+01
7.421845000000000255e+03 9.534219999999999473e+00 -9.900000000000000000e+01
7.425509000000000015e+03 9.133950000000000458e+00 -9.900000000000000000e+01
7.429171999999999571e+03 7.814879999999999605e+00 -9.900000000000000000e+01
7.432836000000000240e+03 8.586790000000000589e+00 -9.900000000000000000e+01
7.436500000000000000e+03 8.254319999999999879e+00 -9.900000000000000000e+01
7.440163999999999760e+03 7.631300000000000416e+00 -9.900000000000000000e+01
7.443828999999999724e+03 7.380700000000000038e+00 -9.900000000000000000e+01
7.447496000000000095e+03 8.364319999999999311e+00 -9.900000000000000000e+01
7.451158999999999651e+03 7.731910000000000061e+00 -9.900000000000000000e+01
7.454823999999999614e+03 7.336730000000000196e+00 -9.900000000000000000e+01
7.458488999999999578e+03 6.873739999999999739e+00 -9.900000000000000000e+01
7.462154999999999745e+03 7.905009999999999870e+00 -9.900000000000000000e+01
7.465820999999999913e+03 8.044969999999999288e+00 -9.900000000000000000e+01
7.469488000000000284e+03 6.027110000000000412e+00 -9.900000000000000000e+01
7.473154000000000451e+03 7.254019999999999690e+00 -9.900000000000000000e+01
7.476820999999999913e+03 6.602689999999999948e+00 -9.900000000000000000e+01
7.480488000000000284e+03 7.145819999999999617e+00 -9.900000000000000000e+01
7.484154999999999745e+03 5.486609999999999765e+00 -9.900000000000000000e+01
7.487823000000000320e+03 6.556129999999999569e+00 -9.900000000000000000e+01
7.491489999999999782e+03 5.419780000000000264e+00 -9.900000000000000000e+01
7.495158000000000357e+03 5.123680000000000234e+00 -9.900000000000000000e+01
7.498827000000000226e+03 5.510900000000000354e+00 -9.900000000000000000e+01
7.502494999999999891e+03 5.057739999999999903e+00 -9.900000000000000000e+01
7.506163999999999760e+03 5.130169999999999675e+00 -9.900000000000000000e+01
7.509832999999999629e+03 5.280230000000000423e+00 -9.900000000000000000e+01
7.513502999999999702e+03 3.580719999999999903e+00 -9.900000000000000000e+01
7.517168999999999869e+03 3.983750000000000124e+00 -9.900000000000000000e+01
7.520842999999999847e+03 4.819079999999999586e+00 -9.900000000000000000e+01
7.524511000000000422e+03 4.156640000000000335e+00 -9.900000000000000000e+01
7.528181999999999789e+03 4.198839999999999684e+00 -9.900000000000000000e+01
7.531853000000000065e+03 3.288260000000000183e+00 -9.900000000000000000e+01
7.535523000000000138e+03 3.340720000000000134e+00 -9.900000000000000000e+01
7.539194999999999709e+03 2.806059999999999999e+00 -9.900000000000000000e+01
7.542865999999999985e+03 3.096420000000000172e+00 -9.900000000000000000e+01
7.546537000000000262e+03 3.690679999999999961e+00 -9.900000000000000000e+01
7.550208999999999833e+03 3.061049999999999827e+00 -9.900000000000000000e+01
7.553881000000000313e+03 3.898950000000000138e+00 -9.900000000000000000e+01
7.557551999999999680e+03 1.562210000000000099e+00 -9.900000000000000000e+01
7.561225999999999658e+03 2.020900000000000141e+00 -9.900000000000000000e+01
7.564899000000000342e+03 3.079579999999999984e+00 -9.900000000000000000e+01
7.568570999999999913e+03 2.878919999999999924e+00 -9.900000000000000000e+01
7.572244999999999891e+03 2.674589999999999801e+00 -9.900000000000000000e+01
7.575918999999999869e+03 3.780330000000000190e+00 -9.900000000000000000e+01
7.579592999999999847e+03 2.564290000000000180e+00 -9.900000000000000000e+01
7.583266999999999825e+03 2.079769999999999897e+00 -9.900000000000000000e+01
7.586940999999999804e+03 2.919789999999999885e+00 -9.900000000000000000e+01
7.590614999999999782e+03 2.004210000000000047e+00 -9.900000000000000000e+01
7.594289999999999964e+03 1.161750000000000060e+00 -9.900000000000000000e+01
7.597965000000000146e+03 1.265179999999999971e+00 -9.900000000000000000e+01
7.601640999999999622e+03 1.142039999999999944e+00 -9.900000000000000000e+01
7.605315999999999804e+03 6.155329999999999968e-01 -9.900000000000000000e+01
7.608993000000000393e+03 1.363280000000000047e+00 -9.900000000000000000e+01
7.612668999999999869e+03 1.004999999999999893e+00 -9.900000000000000000e+01
7.616345000000000255e+03 1.056910000000000016e+00 -9.900000000000000000e+01
7.620021999999999935e+03 8.370910000000000295e-01 -9.900000000000000000e+01
7.623698000000000320e+03 1.990539999999999976e+00 -9.900000000000000000e+01
7.627376000000000204e+03 1.160970000000000057e+00 -9.900000000000000000e+01
7.631052999999999884e+03 8.266919999999999824e-01 -9.900000000000000000e+01
7.634729999999999563e+03 1.050179999999999891e+00 -9.900000000000000000e+01
7.638408000000000357e+03 1.435459999999999958e+00 -9.900000000000000000e+01
7.642086000000000240e+03 2.321330000000000116e+00 -9.900000000000000000e+01
7.645765000000000327e+03 1.856459999999999999e+00 -9.900000000000000000e+01
7.649444000000000415e+03 1.605539999999999967e+00 -9.900000000000000000e+01
7.653122999999999593e+03 2.612499999999999822e+00 -9.900000000000000000e+01
7.656801000000000386e+03 2.228549999999999809e+00 -9.900000000000000000e+01
7.660480999999999767e+03 2.402880000000000127e+00 -9.900000000000000000e+01
7.664161000000000058e+03 3.109199999999999964e+00 -9.900000000000000000e+01
7.667841000000000349e+03 2.775920000000000165e+00 -9.900000000000000000e+01
7.671520999999999731e+03 2.668740000000000112e+00 -9.900000000000000000e+01
7.675202000000000226e+03 2.769810000000000105e+00 -9.900000000000000000e+01
7.678882999999999811e+03 3.038949999999999818e+00 -9.900000000000000000e+01
7.682564000000000306e+03 2.889040000000000052e+00 -9.900000000000000000e+01
7.686244999999999891e+03 2.796910000000000007e+00 -9.900000000000000000e+01
7.689926000000000386e+03 2.262490000000000112e+00 -9.900000000000000000e+01
7.693609000000000378e+03 3.741299999999999848e+00 -9.900000000000000000e+01
7.697291000000000167e+03 3.384659999999999780e+00 -9.900000000000000000e+01
7.700972999999999956e+03 3.061850000000000183e+00 -9.900000000000000000e+01
7.704654999999999745e+03 2.404809999999999892e+00 -9.900000000000000000e+01
7.708337999999999738e+03 2.361709999999999976e+00 -9.900000000000000000e+01
7.712020999999999731e+03 3.150729999999999809e+00 -9.900000000000000000e+01
7.715704999999999927e+03 3.396609999999999907e+00 -9.900000000000000000e+01
7.719389000000000124e+03 3.890439999999999898e+00 -9.900000000000000000e+01
7.723072000000000116e+03 2.979060000000000041e+00 -9.900000000000000000e+01
7.726756999999999607e+03 2.467649999999999899e+00 -9.900000000000000000e+01
7.730440999999999804e+03 4.099899999999999878e+00 -9.900000000000000000e+01
7.734126000000000204e+03 4.000549999999999606e+00 -9.900000000000000000e+01
7.737810999999999694e+03 3.812959999999999905e+00 -9.900000000000000000e+01
7.741496000000000095e+03 4.605000000000000426e+00 -9.900000000000000000e+01
7.745181999999999789e+03 3.522609999999999797e+00 -9.900000000000000000e+01
7.748867000000000189e+03 3.956510000000000193e+00 -9.900000000000000000e+01
7.752551999999999680e+03 4.248280000000000278e+00 -9.900000000000000000e+01
7.756239999999999782e+03 3.939280000000000115e+00 -9.900000000000000000e+01
7.759926000000000386e+03 4.245099999999999874e+00 -9.900000000000000000e+01
7.763613000000000284e+03 4.702329999999999899e+00 -9.900000000000000000e+01
7.767301000000000386e+03 3.992490000000000094e+00 -9.900000000000000000e+01
7.770988000000000284e+03 4.011420000000000208e+00 -9.900000000000000000e+01
7.774676000000000386e+03 4.958219999999999850e+00 -9.900000000000000000e+01
7.778363000000000284e+03 4.787259999999999849e+00 -9.900000000000000000e+01
7.782051999999999680e+03 4.958140000000000214e+00 -9.900000000000000000e+01
7.785739999999999782e+03 4.638259999999999827e+00 -9.900000000000000000e+01
7.789429000000000087e+03 5.482389999999999652e+00 -9.900000000000000000e+01
7.793118000000000393e+03 4.851140000000000008e+00 -9.900000000000000000e+01
7.796806999999999789e+03 6.145999999999999908e+00 -9.900000000000000000e+01
7.800496000000000095e+03 5.466689999999999827e+00 -9.900000000000000000e+01
7.804185999999999694e+03 4.925080000000000346e+00 -9.900000000000000000e+01
7.807877000000000407e+03 5.454959999999999809e+00 -9.900000000000000000e+01
7.811567000000000007e+03 5.348539999999999850e+00 -9.900000000000000000e+01
7.815257999999999811e+03 5.304630000000000400e+00 -9.900000000000000000e+01
7.818948000000000320e+03 4.265360000000000262e+00 -9.900000000000000000e+01
7.822640000000000327e+03 5.031500000000000306e+00 -9.900000000000000000e+01
7.826331000000000131e+03 5.243929999999999758e+00 -9.900000000000000000e+01
7.830023000000000138e+03 5.846350000000000158e+00 -9.900000000000000000e+01
7.833715000000000146e+03 5.105800000000000338e+00 -9.900000000000000000e+01
7.837407000000000153e+03 5.257579999999999920e+00 -9.900000000000000000e+01
7.841100000000000364e+03 5.969070000000000320e+00 -9.900000000000000000e+01
7.844792000000000371e+03 5.018900000000000361e+00 -9.900000000000000000e+01
7.848485999999999876e+03 6.131509999999999572e+00 -9.900000000000000000e+01
7.852179000000000087e+03 6.732099999999999973e+00 -9.900000000000000000e+01
7.855872999999999593e+03 5.298049999999999926e+00 -9.900000000000000000e+01
7.859567000000000007e+03 6.432900000000000063e+00 -9.900000000000000000e+01
7.863261000000000422e+03 6.055170000000000385e+00 -9.900000000000000000e+01
7.866954999999999927e+03 5.961599999999999788e+00 -9.900000000000000000e+01
7.870649999999999636e+03 5.566980000000000040e+00 -9.900000000000000000e+01
7.874344000000000051e+03 5.738260000000000360e+00 -9.900000000000000000e+01
7.878039999999999964e+03 5.985660000000000203e+00 -9.900000000000000000e+01
7.881735999999999876e+03 6.819370000000000154e+00 -9.900000000000000000e+01
7.885431999999999789e+03 6.040949999999999598e+00 -9.900000000000000000e+01
7.889127999999999702e+03 4.937479999999999869e+00 -9.900000000000000000e+01
7.892824999999999818e+03 6.253940000000000055e+00 -9.900000000000000000e+01
7.896521999999999935e+03 5.884089999999999598e+00 -9.900000000000000000e+01
7.900217999999999847e+03 6.238710000000000200e+00 -9.900000000000000000e+01
7.903916000000000167e+03 5.502839999999999954e+00 -9.900000000000000000e+01
7.907613000000000284e+03 7.002679999999999794e+00 -9.900000000000000000e+01
7.911310999999999694e+03 7.379380000000000273e+00 -9.900000000000000000e+01
7.915009000000000015e+03 7.269059999999999633e+00 -9.900000000000000000e+01
7.918707999999999629e+03 7.089859999999999829e+00 -9.900000000000000000e+01
7.922407000000000153e+03 7.627139999999999809e+00 -9.900000000000000000e+01
7.926104999999999563e+03 7.622080000000000410e+00 -9.900000000000000000e+01
7.929805000000000291e+03 7.025800000000000267e+00 -9.900000000000000000e+01
7.933505000000000109e+03 8.218469999999999942e+00 -9.900000000000000000e+01
7.937203999999999724e+03 7.978729999999999656e+00 -9.900000000000000000e+01
7.940904000000000451e+03 8.349019999999999442e+00 -9.900000000000000000e+01
7.944604999999999563e+03 8.279899999999999594e+00 -9.900000000000000000e+01
7.948305999999999585e+03 8.221069999999999212e+00 -9.900000000000000000e+01
7.952006999999999607e+03 8.226649999999999352e+00 -9.900000000000000000e+01
7.955707999999999629e+03 6.991719999999999935e+00 -9.900000000000000000e+01
7.959408999999999651e+03 8.982260000000000133e+00 -9.900000000000000000e+01
7.963110999999999876e+03 7.572989999999999888e+00 -9.900000000000000000e+01
7.966814000000000306e+03 7.717590000000000394e+00 -9.900000000000000000e+01
7.970515999999999622e+03 7.818249999999999922e+00 -9.900000000000000000e+01
7.974219000000000051e+03 8.642820000000000391e+00 -9.900000000000000000e+01
7.977921999999999571e+03 8.883729999999999905e+00 -9.900000000000000000e+01
7.981625000000000000e+03 9.075900000000000745e+00 -9.900000000000000000e+01
7.985328999999999724e+03 8.819509999999999295e+00 -9.900000000000000000e+01
7.989033000000000357e+03 8.983000000000000540e+00 -9.900000000000000000e+01
7.992737000000000080e+03 8.804520000000000124e+00 -9.900000000000000000e+01
7.996440999999999804e+03 8.707029999999999603e+00 -9.900000000000000000e+01
8.000145999999999731e+03 7.976230000000000153e+00 -9.900000000000000000e+01
8.003851999999999862e+03 8.250629999999999242e+00 -9.900000000000000000e+01
8.007556999999999789e+03 1.019769999999999932e+01 -9.900000000000000000e+01
8.011261999999999716e+03 9.211449999999999250e+00 -9.900000000000000000e+01
8.014969000000000051e+03 8.956360000000000099e+00 -9.900000000000000000e+01
8.018675000000000182e+03 9.831759999999999167e+00 -9.900000000000000000e+01
8.022381000000000313e+03 9.693880000000000052e+00 -9.900000000000000000e+01
8.026087999999999738e+03 9.621539999999999537e+00 -9.900000000000000000e+01
8.029796000000000276e+03 1.089639999999999986e+01 -9.900000000000000000e+01
8.033502999999999702e+03 1.050120000000000076e+01 -9.900000000000000000e+01
8.037211000000000240e+03 9.852550000000000807e+00 -9.900000000000000000e+01
8.040918999999999869e+03 1.075799999999999912e+01 -9.900000000000000000e+01
8.044627000000000407e+03 1.027159999999999940e+01 -9.900000000000000000e+01
8.048336000000000240e+03 1.048399999999999999e+01 -9.900000000000000000e+01
8.052045000000000073e+03 1.182319999999999993e+01 -9.900000000000000000e+01
8.055753999999999905e+03 1.136839999999999939e+01 -9.900000000000000000e+01
8.059463999999999942e+03 1.200670000000000037e+01 -9.900000000000000000e+01
8.063173999999999978e+03 1.178219999999999956e+01 -9.900000000000000000e+01
8.066884000000000015e+03 1.205160000000000053e+01 -9.900000000000000000e+01
8.070594000000000051e+03 1.144289999999999985e+01 -9.900000000000000000e+01
8.074305000000000291e+03 1.185909999999999975e+01 -9.900000000000000000e+01
8.078015999999999622e+03 1.167300000000000004e+01 -9.900000000000000000e+01
8.081728000000000065e+03 1.311250000000000071e+01 -9.900000000000000000e+01
8.085439000000000306e+03 1.282990000000000030e+01 -9.900000000000000000e+01
8.089152000000000044e+03 1.262930000000000064e+01 -9.900000000000000000e+01
8.092863999999999578e+03 1.392379999999999995e+01 -9.900000000000000000e+01
8.096576000000000022e+03 1.208389999999999986e+01 -9.900000000000000000e+01
8.100288999999999760e+03 1.263160000000000061e+01 -9.900000000000000000e+01
8.104002999999999702e+03 1.368599999999999994e+01 -9.900000000000000000e+01
8.107716000000000349e+03 1.346570000000000000e+01 -9.900000000000000000e+01
8.111430000000000291e+03 1.390429999999999922e+01 -9.900000000000000000e+01
8.115144000000000233e+03 1.341990000000000016e+01 -9.900000000000000000e+01
8.118858000000000175e+03 1.403359999999999985e+01 -9.900000000000000000e+01
8.122573999999999614e+03 1.297799999999999976e+01 -9.900000000000000000e+01
8.126288999999999760e+03 1.464930000000000021e+01 -9.900000000000000000e+01
8.130003999999999905e+03 1.398290000000000077e+01 -9.900000000000000000e+01
8.133720000000000255e+03 1.456000000000000050e+01 -9.900000000000000000e+01
8.137435999999999694e+03 1.426249999999999929e+01 -9.900000000000000000e+01
8.141153000000000247e+03 1.469100000000000072e+01 -9.900000000000000000e+01
8.144868999999999687e+03 1.512909999999999933e+01 -9.900000000000000000e+01
8.148586000000000240e+03 1.468549999999999933e+01 -9.900000000000000000e+01
8.152304000000000087e+03 1.583849999999999980e+01 -9.900000000000000000e+01
8.156020999999999731e+03 1.486270000000000024e+01 -9.900000000000000000e+01
8.159738999999999578e+03 1.398199999999999932e+01 -9.900000000000000000e+01
8.163457000000000335e+03 1.541329999999999956e+01 -9.900000000000000000e+01
8.167176000000000386e+03 1.545490000000000030e+01 -9.900000000000000000e+01
8.170895000000000437e+03 1.643100000000000094e+01 -9.900000000000000000e+01
8.174613999999999578e+03 1.698890000000000100e+01 -9.900000000000000000e+01
8.178332999999999629e+03 1.667490000000000094e+01 -9.900000000000000000e+01
8.182054000000000087e+03 1.601650000000000063e+01 -9.900000000000000000e+01
8.185774000000000342e+03 1.693599999999999994e+01 -9.900000000000000000e+01
8.189490999999999985e+03 1.754100000000000037e+01 -9.900000000000000000e+01
8.193215000000000146e+03 1.806629999999999825e+01 -9.900000000000000000e+01
8.196935999999999694e+03 1.825000000000000000e+01 -9.900000000000000000e+01
8.200657999999999447e+03 1.894330000000000069e+01 -9.900000000000000000e+01
8.204379999999999200e+03 1.890619999999999834e+01 -9.900000000000000000e+01
8.208102000000000771e+03 1.952169999999999916e+01 -9.900000000000000000e+01
8.211824000000000524e+03 1.891610000000000014e+01 -9.900000000000000000e+01
8.215547000000000480e+03 1.946890000000000143e+01 -9.900000000000000000e+01
8.219270000000000437e+03 1.817780000000000129e+01 -9.900000000000000000e+01
8.222994000000000597e+03 1.835610000000000142e+01 -9.900000000000000000e+01
8.226718000000000757e+03 1.862010000000000076e+01 -9.900000000000000000e+01
8.230441999999999098e+03 1.890180000000000149e+01 -9.900000000000000000e+01
8.234165999999999258e+03 2.006850000000000023e+01 -9.900000000000000000e+01
8.237890999999999622e+03 1.937450000000000117e+01 -9.900000000000000000e+01
8.241615999999999985e+03 2.076409999999999911e+01 -9.900000000000000000e+01
8.245341000000000349e+03 2.110480000000000089e+01 -9.900000000000000000e+01
8.249066999999999098e+03 1.998959999999999937e+01 -9.900000000000000000e+01
8.252793999999999869e+03 2.216730000000000089e+01 -9.900000000000000000e+01
8.256520000000000437e+03 2.119879999999999853e+01 -9.900000000000000000e+01
8.260246999999999389e+03 2.128509999999999991e+01 -9.900000000000000000e+01
8.263974000000000160e+03 2.126350000000000051e+01 -9.900000000000000000e+01
8.267700999999999112e+03 2.020629999999999882e+01 -9.900000000000000000e+01
8.271429000000000087e+03 2.206559999999999988e+01 -9.900000000000000000e+01
8.275156999999999243e+03 2.147589999999999932e+01 -9.900000000000000000e+01
8.278886000000000422e+03 2.106409999999999982e+01 -9.900000000000000000e+01
8.282613999999999578e+03 2.176409999999999911e+01 -9.900000000000000000e+01
8.286343999999999141e+03 2.206960000000000122e+01 -9.900000000000000000e+01
8.290073000000000320e+03 2.165589999999999904e+01 -9.900000000000000000e+01
8.293802999999999884e+03 2.128040000000000020e+01 -9.900000000000000000e+01
8.297532999999999447e+03 2.289470000000000027e+01 -9.900000000000000000e+01
8.301263999999999214e+03 2.224840000000000018e+01 -9.900000000000000000e+01
8.304995000000000800e+03 2.242119999999999891e+01 -9.900000000000000000e+01
8.308726000000000568e+03 2.414369999999999905e+01 -9.900000000000000000e+01
8.312457000000000335e+03 2.232539999999999836e+01 -9.900000000000000000e+01
8.316190000000000509e+03 2.304090000000000060e+01 -9.900000000000000000e+01
8.319922000000000480e+03 2.232890000000000086e+01 -9.900000000000000000e+01
8.323654000000000451e+03 2.322279999999999944e+01 -9.900000000000000000e+01
8.327387000000000626e+03 2.314780000000000015e+01 -9.900000000000000000e+01
8.331120999999999185e+03 2.345029999999999859e+01 -9.900000000000000000e+01
8.334853999999999360e+03 2.219780000000000086e+01 -9.900000000000000000e+01
8.338587999999999738e+03 2.400410000000000110e+01 -9.900000000000000000e+01
8.342322000000000116e+03 2.353900000000000148e+01 -9.900000000000000000e+01
8.346057000000000698e+03 2.365749999999999886e+01 -9.900000000000000000e+01
8.349791999999999462e+03 2.518890000000000029e+01 -9.900000000000000000e+01
8.353527000000000044e+03 2.409390000000000143e+01 -9.900000000000000000e+01
8.357263999999999214e+03 2.412730000000000175e+01 -9.900000000000000000e+01
8.361000000000000000e+03 2.511110000000000042e+01 -9.900000000000000000e+01
8.364736000000000786e+03 2.454169999999999874e+01 -9.900000000000000000e+01
8.368472999999999956e+03 2.395149999999999935e+01 -9.900000000000000000e+01
8.372209999999999127e+03 2.359550000000000125e+01 -9.900000000000000000e+01
8.375948000000000320e+03 2.379370000000000118e+01 -9.900000000000000000e+01
8.379685999999999694e+03 2.476770000000000138e+01 -9.900000000000000000e+01
8.383424000000000888e+03 2.425069999999999837e+01 -9.900000000000000000e+01
8.387163000000000466e+03 2.380120000000000147e+01 -9.900000000000000000e+01
8.390900999999999840e+03 2.388190000000000168e+01 -9.900000000000000000e+01
8.394640999999999622e+03 2.422660000000000124e+01 -9.900000000000000000e+01
8.398380999999999403e+03 2.328259999999999863e+01 -9.900000000000000000e+01
8.402120999999999185e+03 2.247100000000000009e+01 -9.900000000000000000e+01
8.405861000000000786e+03 2.394549999999999912e+01 -9.900000000000000000e+01
8.409602000000000771e+03 2.543469999999999942e+01 -9.900000000000000000e+01
8.413343000000000757e+03 2.468939999999999912e+01 -9.900000000000000000e+01
8.417084999999999127e+03 2.446440000000000126e+01 -9.900000000000000000e+01
8.420825999999999112e+03 2.565220000000000056e+01 -9.900000000000000000e+01
8.424568999999999505e+03 2.304820000000000135e+01 -9.900000000000000000e+01
8.428310999999999694e+03 2.472040000000000148e+01 -9.900000000000000000e+01
8.432054000000000087e+03 2.476429999999999865e+01 -9.900000000000000000e+01
8.435798000000000684e+03 2.538220000000000098e+01 -9.900000000000000000e+01
8.439541999999999462e+03 2.365020000000000167e+01 -9.900000000000000000e+01
8.443284999999999854e+03 2.418270000000000053e+01 -9.900000000000000000e+01
8.447030000000000655e+03 2.390510000000000090e+01 -9.900000000000000000e+01
8.450774999999999636e+03 2.482969999999999899e+01 -9.900000000000000000e+01
8.454520000000000437e+03 2.423229999999999862e+01 -9.900000000000000000e+01
8.458265999999999622e+03 2.473699999999999832e+01 -9.900000000000000000e+01
8.462012000000000626e+03 2.459309999999999974e+01 -9.900000000000000000e+01
8.465757999999999811e+03 2.558950000000000102e+01 -9.900000000000000000e+01
8.469504999999999200e+03 2.337959999999999994e+01 -9.900000000000000000e+01
8.473254000000000815e+03 2.485050000000000026e+01 -9.900000000000000000e+01
8.477000000000000000e+03 2.464780000000000015e+01 -9.900000000000000000e+01
8.480746999999999389e+03 2.382239999999999824e+01 -9.900000000000000000e+01
8.484495999999999185e+03 2.327410000000000068e+01 -9.900000000000000000e+01
8.488244000000000597e+03 2.420990000000000109e+01 -9.900000000000000000e+01
8.491993000000000393e+03 2.416550000000000153e+01 -9.900000000000000000e+01
8.495742000000000189e+03 2.429370000000000118e+01 -9.900000000000000000e+01
8.499493000000000393e+03 2.423460000000000036e+01 -9.900000000000000000e+01
8.503243000000000393e+03 2.447909999999999897e+01 -9.900000000000000000e+01
8.506993000000000393e+03 2.358079999999999998e+01 -9.900000000000000000e+01
8.510744000000000597e+03 2.297040000000000148e+01 -9.900000000000000000e+01
8.514495000000000800e+03 2.488759999999999906e+01 -9.900000000000000000e+01
8.518246999999999389e+03 2.283830000000000027e+01 -9.900000000000000000e+01
8.521998999999999796e+03 2.488870000000000005e+01 -9.900000000000000000e+01
8.525751000000000204e+03 2.406309999999999860e+01 -9.900000000000000000e+01
8.529504000000000815e+03 2.419300000000000139e+01 -9.900000000000000000e+01
8.533257999999999811e+03 2.291850000000000165e+01 -9.900000000000000000e+01
8.537012000000000626e+03 2.308340000000000103e+01 -9.900000000000000000e+01
8.540764999999999418e+03 2.306769999999999854e+01 -9.900000000000000000e+01
8.544520000000000437e+03 2.190109999999999957e+01 -9.900000000000000000e+01
8.548274999999999636e+03 2.184929999999999950e+01 -9.900000000000000000e+01
8.552030000000000655e+03 2.252439999999999998e+01 -9.900000000000000000e+01
8.555786000000000058e+03 2.276869999999999905e+01 -9.900000000000000000e+01
8.559541999999999462e+03 2.207740000000000080e+01 -9.900000000000000000e+01
8.563298000000000684e+03 2.150519999999999854e+01 -9.900000000000000000e+01
8.567055000000000291e+03 2.187219999999999942e+01 -9.900000000000000000e+01
8.570811999999999898e+03 2.296849999999999881e+01 -9.900000000000000000e+01
8.574569999999999709e+03 2.300189999999999912e+01 -9.900000000000000000e+01
8.578327999999999520e+03 2.267630000000000123e+01 -9.900000000000000000e+01
8.582085999999999331e+03 2.306690000000000040e+01 -9.900000000000000000e+01
8.585845999999999549e+03 2.261799999999999855e+01 -9.900000000000000000e+01
8.589604999999999563e+03 2.091019999999999968e+01 -9.900000000000000000e+01
8.593363999999999578e+03 2.085030000000000072e+01 -9.900000000000000000e+01
8.597125000000000000e+03 2.297429999999999950e+01 -9.900000000000000000e+01
8.600885000000000218e+03 1.968459999999999965e+01 -9.900000000000000000e+01
8.604646000000000640e+03 2.108599999999999852e+01 -9.900000000000000000e+01
8.608406999999999243e+03 2.050799999999999912e+01 -9.900000000000000000e+01
8.612168999999999869e+03 2.035960000000000036e+01 -9.900000000000000000e+01
8.615931000000000495e+03 2.014709999999999823e+01 -9.900000000000000000e+01
8.619693999999999505e+03 1.922490000000000165e+01 -9.900000000000000000e+01
8.623453999999999724e+03 2.072830000000000084e+01 -9.900000000000000000e+01
8.627219999999999345e+03 2.102809999999999846e+01 -9.900000000000000000e+01
8.630984000000000378e+03 2.009639999999999915e+01 -9.900000000000000000e+01
8.634747999999999593e+03 2.034100000000000108e+01 -9.900000000000000000e+01
8.638513000000000829e+03 2.068469999999999942e+01 -9.900000000000000000e+01
8.642277000000000044e+03 2.067839999999999989e+01 -9.900000000000000000e+01
8.646042999999999665e+03 1.908770000000000167e+01 -9.900000000000000000e+01
8.649808999999999287e+03 1.970159999999999911e+01 -9.900000000000000000e+01
8.653575000000000728e+03 1.852939999999999898e+01 -9.900000000000000000e+01
8.657342000000000553e+03 2.075329999999999941e+01 -9.900000000000000000e+01
8.661109000000000378e+03 1.873329999999999984e+01 -9.900000000000000000e+01
8.664877000000000407e+03 1.969109999999999872e+01 -9.900000000000000000e+01
8.668644000000000233e+03 1.936349999999999838e+01 -9.900000000000000000e+01
8.672413000000000466e+03 1.940490000000000137e+01 -9.900000000000000000e+01
8.676182000000000698e+03 1.779579999999999984e+01 -9.900000000000000000e+01
8.679950999999999112e+03 2.022050000000000125e+01 -9.900000000000000000e+01
8.683719999999999345e+03 1.891669999999999874e+01 -9.900000000000000000e+01
8.687490999999999985e+03 1.917360000000000042e+01 -9.900000000000000000e+01
8.691261000000000422e+03 1.939849999999999852e+01 -9.900000000000000000e+01
8.695031999999999243e+03 1.911329999999999885e+01 -9.900000000000000000e+01
8.698804000000000087e+03 1.878150000000000119e+01 -9.900000000000000000e+01
8.702575000000000728e+03 1.850840000000000174e+01 -9.900000000000000000e+01
8.706346999999999753e+03 1.825009999999999977e+01 -9.900000000000000000e+01
8.710120000000000800e+03 1.967839999999999989e+01 -9.900000000000000000e+01
8.713891999999999825e+03 1.733129999999999882e+01 -9.900000000000000000e+01
8.717666999999999462e+03 2.066550000000000153e+01 -9.900000000000000000e+01
8.721441000000000713e+03 1.872289999999999921e+01 -9.900000000000000000e+01
8.725215000000000146e+03 2.025669999999999860e+01 -9.900000000000000000e+01
8.728990999999999985e+03 1.858020000000000138e+01 -9.900000000000000000e+01
8.732765999999999622e+03 1.988019999999999854e+01 -9.900000000000000000e+01
8.736540999999999258e+03 1.976520000000000010e+01 -9.900000000000000000e+01
8.740317999999999302e+03 1.978350000000000009e+01 -9.900000000000000000e+01
8.744092000000000553e+03 2.041440000000000055e+01 -9.900000000000000000e+01
8.747862999999999374e+03 1.952720000000000056e+01 -9.900000000000000000e+01
8.751647000000000844e+03 2.178069999999999951e+01 -9.900000000000000000e+01
8.755427999999999884e+03 1.887760000000000105e+01 -9.900000000000000000e+01
8.759206000000000131e+03 1.997180000000000177e+01 -9.900000000000000000e+01
8.762985000000000582e+03 1.957900000000000063e+01 -9.900000000000000000e+01
8.766763999999999214e+03 2.138719999999999999e+01 -9.900000000000000000e+01
8.770542999999999665e+03 2.080740000000000123e+01 -9.900000000000000000e+01
8.774324000000000524e+03 1.958650000000000091e+01 -9.900000000000000000e+01
8.778104999999999563e+03 2.042770000000000152e+01 -9.900000000000000000e+01
8.781886000000000422e+03 1.898519999999999897e+01 -9.900000000000000000e+01
8.785666999999999462e+03 1.926910000000000167e+01 -9.900000000000000000e+01
8.789450000000000728e+03 1.969579999999999842e+01 -9.900000000000000000e+01
8.793231999999999971e+03 1.978219999999999956e+01 -9.900000000000000000e+01
8.797014999999999418e+03 2.024370000000000047e+01 -9.900000000000000000e+01
8.800798000000000684e+03 1.907369999999999877e+01 -9.900000000000000000e+01
8.804583000000000538e+03 2.053330000000000055e+01 -9.900000000000000000e+01
8.808367000000000189e+03 1.971790000000000020e+01 -9.900000000000000000e+01
8.812152000000000044e+03 2.065729999999999933e+01 -9.900000000000000000e+01
8.815936999999999898e+03 1.925969999999999871e+01 -9.900000000000000000e+01
8.819722999999999956e+03 1.684479999999999933e+01 -9.900000000000000000e+01
8.823509000000000015e+03 1.974180000000000135e+01 -9.900000000000000000e+01
8.827296000000000276e+03 1.897149999999999892e+01 -9.900000000000000000e+01
8.831083000000000538e+03 1.806360000000000099e+01 -9.900000000000000000e+01
8.834870000000000800e+03 1.983190000000000097e+01 -9.900000000000000000e+01
8.838658999999999651e+03 1.986670000000000158e+01 -9.900000000000000000e+01
8.842447000000000116e+03 1.999670000000000059e+01 -9.900000000000000000e+01
8.846236000000000786e+03 1.920649999999999835e+01 -9.900000000000000000e+01
8.850025999999999840e+03 2.005349999999999966e+01 -9.900000000000000000e+01
8.853816000000000713e+03 1.806970000000000098e+01 -9.900000000000000000e+01
8.857605999999999767e+03 1.891519999999999868e+01 -9.900000000000000000e+01
8.861397000000000844e+03 1.952339999999999876e+01 -9.900000000000000000e+01
8.865189000000000306e+03 1.836769999999999925e+01 -9.900000000000000000e+01
8.868979999999999563e+03 1.963380000000000081e+01 -9.900000000000000000e+01
8.872772999999999229e+03 2.104220000000000113e+01 -9.900000000000000000e+01
8.876566000000000713e+03 1.952469999999999928e+01 -9.900000000000000000e+01
8.880359000000000378e+03 1.912590000000000146e+01 -9.900000000000000000e+01
8.884153000000000247e+03 1.858749999999999858e+01 -9.900000000000000000e+01
8.887947000000000116e+03 1.886240000000000094e+01 -9.900000000000000000e+01
8.891742000000000189e+03 1.931629999999999825e+01 -9.900000000000000000e+01
8.895537000000000262e+03 1.961820000000000164e+01 -9.900000000000000000e+01
8.899333000000000538e+03 1.887209999999999965e+01 -9.900000000000000000e+01
8.903129000000000815e+03 1.964059999999999917e+01 -9.900000000000000000e+01
8.906925999999999476e+03 1.867849999999999966e+01 -9.900000000000000000e+01
8.910724000000000160e+03 1.748339999999999961e+01 -9.900000000000000000e+01
8.914521000000000640e+03 1.940149999999999864e+01 -9.900000000000000000e+01
8.918319999999999709e+03 1.959880000000000067e+01 -9.900000000000000000e+01
8.922118000000000393e+03 2.031390000000000029e+01 -9.900000000000000000e+01
8.925916999999999462e+03 2.021539999999999893e+01 -9.900000000000000000e+01
8.929717000000000553e+03 2.053170000000000073e+01 -9.900000000000000000e+01
8.933516999999999825e+03 1.894969999999999999e+01 -9.900000000000000000e+01
8.937317999999999302e+03 1.958439999999999870e+01 -9.900000000000000000e+01
8.941119000000000597e+03 1.917739999999999867e+01 -9.900000000000000000e+01
8.944921000000000276e+03 1.897240000000000038e+01 -9.900000000000000000e+01
8.948722999999999956e+03 1.961149999999999949e+01 -9.900000000000000000e+01
8.952524999999999636e+03 1.723239999999999839e+01 -9.900000000000000000e+01
8.956328999999999724e+03 1.705740000000000123e+01 -9.900000000000000000e+01
8.960132999999999811e+03 1.924259999999999948e+01 -9.900000000000000000e+01
8.963936999999999898e+03 1.830199999999999960e+01 -9.900000000000000000e+01
8.967742000000000189e+03 1.776569999999999894e+01 -9.900000000000000000e+01
8.971547000000000480e+03 1.951350000000000051e+01 -9.900000000000000000e+01
8.975351000000000568e+03 1.902850000000000108e+01 -9.900000000000000000e+01
8.979158999999999651e+03 1.806210000000000093e+01 -9.900000000000000000e+01
8.982966000000000349e+03 1.883640000000000114e+01 -9.900000000000000000e+01
8.986772999999999229e+03 1.696280000000000143e+01 -9.900000000000000000e+01
8.990581000000000131e+03 1.678810000000000002e+01 -9.900000000000000000e+01
8.994388999999999214e+03 1.737180000000000035e+01 -9.900000000000000000e+01
8.998197000000000116e+03 1.773019999999999996e+01 -9.900000000000000000e+01
9.002006999999999607e+03 1.715409999999999968e+01 -9.900000000000000000e+01
9.005816999999999098e+03 1.797550000000000026e+01 -9.900000000000000000e+01
9.009627000000000407e+03 1.867040000000000077e+01 -9.900000000000000000e+01
9.013439000000000306e+03 1.760119999999999862e+01 -9.900000000000000000e+01
9.017250000000000000e+03 1.774020000000000152e+01 -9.900000000000000000e+01
9.021061999999999898e+03 1.766489999999999938e+01 -9.900000000000000000e+01
9.024873999999999796e+03 1.745710000000000051e+01 -9.900000000000000000e+01
9.028688000000000102e+03 1.964499999999999957e+01 -9.900000000000000000e+01
9.032501000000000204e+03 1.998280000000000101e+01 -9.900000000000000000e+01
9.036315000000000509e+03 1.886169999999999902e+01 -9.900000000000000000e+01
9.040129999999999200e+03 1.964920000000000044e+01 -9.900000000000000000e+01
9.043944999999999709e+03 2.153040000000000020e+01 -9.900000000000000000e+01
9.047761000000000422e+03 2.049980000000000047e+01 -9.900000000000000000e+01
9.051576999999999316e+03 2.028330000000000055e+01 -9.900000000000000000e+01
9.055393000000000029e+03 1.972479999999999833e+01 -9.900000000000000000e+01
9.059210999999999331e+03 1.961769999999999925e+01 -9.900000000000000000e+01
9.063028000000000247e+03 1.857910000000000039e+01 -9.900000000000000000e+01
9.066843999999999141e+03 1.983050000000000068e+01 -9.900000000000000000e+01
9.070665999999999258e+03 1.834479999999999933e+01 -9.900000000000000000e+01
9.074485000000000582e+03 1.881779999999999831e+01 -9.900000000000000000e+01
9.078305000000000291e+03 1.843599999999999994e+01 -9.900000000000000000e+01
9.082126000000000204e+03 1.847899999999999920e+01 -9.900000000000000000e+01
9.085947000000000116e+03 1.982939999999999969e+01 -9.900000000000000000e+01
9.089768000000000029e+03 1.946799999999999997e+01 -9.900000000000000000e+01
9.093590000000000146e+03 1.757440000000000069e+01 -9.900000000000000000e+01
9.097413000000000466e+03 1.885439999999999827e+01 -9.900000000000000000e+01
9.101236000000000786e+03 1.847650000000000148e+01 -9.900000000000000000e+01
9.105060999999999694e+03 1.930910000000000082e+01 -9.900000000000000000e+01
9.108884000000000015e+03 1.949429999999999907e+01 -9.900000000000000000e+01
9.112709999999999127e+03 1.787419999999999831e+01 -9.900000000000000000e+01
9.116534999999999854e+03 1.985709999999999908e+01 -9.900000000000000000e+01
9.120361000000000786e+03 2.016219999999999857e+01 -9.900000000000000000e+01
9.124186999999999898e+03 1.864499999999999957e+01 -9.900000000000000000e+01
9.128013999999999214e+03 1.837709999999999866e+01 -9.900000000000000000e+01
9.131840000000000146e+03 1.873160000000000025e+01 -9.900000000000000000e+01
9.135671000000000276e+03 1.936749999999999972e+01 -9.900000000000000000e+01
9.139500000000000000e+03 1.938729999999999976e+01 -9.900000000000000000e+01
9.143325000000000728e+03 1.974200000000000088e+01 -9.900000000000000000e+01
9.147158999999999651e+03 1.935219999999999985e+01 -9.900000000000000000e+01
9.150988999999999578e+03 1.867930000000000135e+01 -9.900000000000000000e+01
9.154819999999999709e+03 1.844930000000000092e+01 -9.900000000000000000e+01
9.158652000000000044e+03 2.007539999999999836e+01 -9.900000000000000000e+01
9.162484000000000378e+03 1.832260000000000133e+01 -9.900000000000000000e+01
9.166316999999999098e+03 2.028249999999999886e+01 -9.900000000000000000e+01
9.170149999999999636e+03 1.990050000000000097e+01 -9.900000000000000000e+01
9.173984000000000378e+03 1.972579999999999956e+01 -9.900000000000000000e+01
9.177818999999999505e+03 1.784130000000000038e+01 -9.900000000000000000e+01
9.181654000000000451e+03 1.837640000000000029e+01 -9.900000000000000000e+01
9.185489999999999782e+03 2.067610000000000170e+01 -9.900000000000000000e+01
9.189325999999999112e+03 1.973689999999999856e+01 -9.900000000000000000e+01
9.193162000000000262e+03 2.059969999999999857e+01 -9.900000000000000000e+01
9.197000000000000000e+03 1.956240000000000023e+01 -9.900000000000000000e+01
9.200837999999999738e+03 2.008680000000000021e+01 -9.900000000000000000e+01
9.204676999999999680e+03 1.972500000000000142e+01 -9.900000000000000000e+01
9.208515999999999622e+03 2.125430000000000064e+01 -9.900000000000000000e+01
9.212355999999999767e+03 1.959420000000000073e+01 -9.900000000000000000e+01
9.216195999999999913e+03 2.219089999999999918e+01 -9.900000000000000000e+01
9.220037000000000262e+03 2.037419999999999831e+01 -9.900000000000000000e+01
9.223878000000000611e+03 2.210350000000000037e+01 -9.900000000000000000e+01
9.227719999999999345e+03 1.953559999999999874e+01 -9.900000000000000000e+01
9.231563000000000102e+03 2.172190000000000154e+01 -9.900000000000000000e+01
9.235406000000000859e+03 2.015390000000000015e+01 -9.900000000000000000e+01
9.239250000000000000e+03 2.076930000000000121e+01 -9.900000000000000000e+01
9.243094999999999345e+03 2.005130000000000123e+01 -9.900000000000000000e+01
9.246940000000000509e+03 1.984120000000000061e+01 -9.900000000000000000e+01
9.250786000000000058e+03 2.121259999999999835e+01 -9.900000000000000000e+01
9.254631999999999607e+03 2.086100000000000065e+01 -9.900000000000000000e+01
9.258476000000000568e+03 2.090940000000000154e+01 -9.900000000000000000e+01
9.262325999999999112e+03 1.995550000000000068e+01 -9.900000000000000000e+01
9.266174999999999272e+03 2.114120000000000132e+01 -9.900000000000000000e+01
9.270022999999999229e+03 1.995400000000000063e+01 -9.900000000000000000e+01
9.273871999999999389e+03 2.038299999999999912e+01 -9.900000000000000000e+01
9.277721999999999753e+03 2.094679999999999964e+01 -9.900000000000000000e+01
9.281573000000000320e+03 2.012389999999999901e+01 -9.900000000000000000e+01
9.285424000000000888e+03 1.969490000000000052e+01 -9.900000000000000000e+01
9.289274999999999636e+03 1.919359999999999999e+01 -9.900000000000000000e+01
9.293128000000000611e+03 1.955260000000000176e+01 -9.900000000000000000e+01
9.296980999999999767e+03 1.930229999999999890e+01 -9.900000000000000000e+01
9.300834999999999127e+03 1.788700000000000045e+01 -9.900000000000000000e+01
9.304689000000000306e+03 1.662650000000000006e+01 -9.900000000000000000e+01
9.308543999999999869e+03 1.503759999999999941e+01 -9.900000000000000000e+01
9.312398999999999432e+03 1.577730000000000032e+01 -9.900000000000000000e+01
9.316254999999999200e+03 1.628810000000000002e+01 -9.900000000000000000e+01
9.320111999999999171e+03 1.340530000000000044e+01 -9.900000000000000000e+01
9.323969999999999345e+03 1.711880000000000024e+01 -9.900000000000000000e+01
9.327826999999999316e+03 1.422930000000000028e+01 -9.900000000000000000e+01
9.331685999999999694e+03 1.383520000000000039e+01 -9.900000000000000000e+01
9.335545000000000073e+03 1.297090000000000032e+01 -9.900000000000000000e+01
9.339405000000000655e+03 1.189380000000000059e+01 -9.900000000000000000e+01
9.343265999999999622e+03 1.218720000000000070e+01 -9.900000000000000000e+01
9.347126000000000204e+03 1.172659999999999947e+01 -9.900000000000000000e+01
9.350988999999999578e+03 1.299510000000000076e+01 -9.900000000000000000e+01
9.354852000000000771e+03 1.228270000000000017e+01 -9.900000000000000000e+01
9.358713999999999942e+03 1.393939999999999912e+01 -9.900000000000000000e+01
9.362577999999999520e+03 1.395470000000000077e+01 -9.900000000000000000e+01
9.366441999999999098e+03 1.423900000000000077e+01 -9.900000000000000000e+01
9.370307000000000698e+03 1.313710000000000022e+01 -9.900000000000000000e+01
9.374173000000000684e+03 1.301329999999999920e+01 -9.900000000000000000e+01
9.378039000000000669e+03 1.600390000000000157e+01 -9.900000000000000000e+01
9.381906000000000859e+03 1.413299999999999912e+01 -9.900000000000000000e+01
9.385773999999999432e+03 1.680069999999999908e+01 -9.900000000000000000e+01
9.389645000000000437e+03 1.567140000000000022e+01 -9.900000000000000000e+01
9.393511000000000422e+03 1.516039999999999921e+01 -9.900000000000000000e+01
9.397379999999999200e+03 1.707189999999999941e+01 -9.900000000000000000e+01
9.401250000000000000e+03 1.797329999999999828e+01 -9.900000000000000000e+01
9.405121999999999389e+03 1.612079999999999913e+01 -9.900000000000000000e+01
9.408993000000000393e+03 1.720670000000000144e+01 -9.900000000000000000e+01
9.412864999999999782e+03 1.615549999999999997e+01 -9.900000000000000000e+01
9.416738999999999578e+03 1.868900000000000006e+01 -9.900000000000000000e+01
9.420611000000000786e+03 1.773320000000000007e+01 -9.900000000000000000e+01
9.424485000000000582e+03 1.557590000000000074e+01 -9.900000000000000000e+01
9.428361000000000786e+03 1.357959999999999923e+01 -9.900000000000000000e+01
9.432236000000000786e+03 1.536229999999999940e+01 -9.900000000000000000e+01
9.436111999999999171e+03 1.789829999999999899e+01 -9.900000000000000000e+01
9.439988999999999578e+03 1.318190000000000062e+01 -9.900000000000000000e+01
9.443865999999999985e+03 1.206930000000000014e+01 -9.900000000000000000e+01
9.447744000000000597e+03 1.503320000000000078e+01 -9.900000000000000000e+01
9.451622999999999593e+03 1.352849999999999930e+01 -9.900000000000000000e+01
9.455504000000000815e+03 1.552730000000000032e+01 -9.900000000000000000e+01
9.459382999999999811e+03 1.495120000000000005e+01 -9.900000000000000000e+01
9.463263999999999214e+03 1.515370000000000061e+01 -9.900000000000000000e+01
9.467145000000000437e+03 1.382549999999999990e+01 -9.900000000000000000e+01
9.471027000000000044e+03 1.437650000000000006e+01 -9.900000000000000000e+01
9.474911000000000058e+03 1.491629999999999967e+01 -9.900000000000000000e+01
9.478793999999999869e+03 1.463199999999999967e+01 -9.900000000000000000e+01
9.482679000000000087e+03 1.620690000000000097e+01 -9.900000000000000000e+01
9.486563000000000102e+03 1.718349999999999866e+01 -9.900000000000000000e+01
9.490449000000000524e+03 1.426549999999999940e+01 -9.900000000000000000e+01
9.494334999999999127e+03 1.541050000000000075e+01 -9.900000000000000000e+01
9.498222999999999956e+03 1.599750000000000050e+01 -9.900000000000000000e+01
9.502110000000000582e+03 1.591119999999999912e+01 -9.900000000000000000e+01
9.505998999999999796e+03 1.613479999999999848e+01 -9.900000000000000000e+01
9.509887000000000626e+03 1.443919999999999959e+01 -9.900000000000000000e+01
9.513780000000000655e+03 1.526319999999999943e+01 -9.900000000000000000e+01
9.517667999999999665e+03 1.763899999999999935e+01 -9.900000000000000000e+01
9.521558999999999287e+03 1.439020000000000010e+01 -9.900000000000000000e+01
9.525451999999999316e+03 1.662689999999999912e+01 -9.900000000000000000e+01
9.529343999999999141e+03 1.395059999999999967e+01 -9.900000000000000000e+01
9.533237999999999374e+03 1.787809999999999988e+01 -9.900000000000000000e+01
9.537130999999999403e+03 1.627359999999999829e+01 -9.900000000000000000e+01
9.541025999999999840e+03 1.768509999999999849e+01 -9.900000000000000000e+01
9.544922000000000480e+03 1.728170000000000073e+01 -9.900000000000000000e+01
9.548816999999999098e+03 1.540109999999999957e+01 -9.900000000000000000e+01
9.552715000000000146e+03 1.669819999999999993e+01 -9.900000000000000000e+01
9.556611999999999171e+03 1.443260000000000076e+01 -9.900000000000000000e+01
9.560511000000000422e+03 1.726350000000000051e+01 -9.900000000000000000e+01
9.564409999999999854e+03 1.567849999999999966e+01 -9.900000000000000000e+01
9.568308999999999287e+03 1.497889999999999944e+01 -9.900000000000000000e+01
9.572209999999999127e+03 1.564770000000000039e+01 -9.900000000000000000e+01
9.576111000000000786e+03 1.709909999999999997e+01 -9.900000000000000000e+01
9.580013000000000829e+03 1.720970000000000155e+01 -9.900000000000000000e+01
9.583915999999999258e+03 1.772469999999999857e+01 -9.900000000000000000e+01
9.587819999999999709e+03 1.649459999999999837e+01 -9.900000000000000000e+01
9.591722999999999956e+03 1.933820000000000050e+01 -9.900000000000000000e+01
9.595628000000000611e+03 1.609779999999999944e+01 -9.900000000000000000e+01
9.599533999999999651e+03 1.728790000000000049e+01 -9.900000000000000000e+01
9.603440000000000509e+03 2.029720000000000013e+01 -9.900000000000000000e+01
9.607346999999999753e+03 1.929720000000000013e+01 -9.900000000000000000e+01
9.611254000000000815e+03 1.783990000000000009e+01 -9.900000000000000000e+01
9.615164000000000669e+03 1.703600000000000136e+01 -9.900000000000000000e+01
9.619072000000000116e+03 1.694369999999999976e+01 -9.900000000000000000e+01
9.622983000000000175e+03 1.795230000000000103e+01 -9.900000000000000000e+01
9.626894000000000233e+03 1.846780000000000044e+01 -9.900000000000000000e+01


==> anc/SN2024epr_POST_observatory_LCs.csv <==
JD,mag,e_mag,filter,Source
2460402.6062,13.681,0.054,g,POST-CDK24
2460403.6061,13.617,0.063,g,POST-CDK24
2460404.602,13.591,0.135,g,POST-CDK24
2460405.6021,13.578,0.059,g,POST-CDK24
2460406.6313,13.614,0.057,g,POST-CDK24
2460407.6095,13.603,0.123,g,POST-CDK24
2460408.6047,13.634,0.121,g,POST-CDK24
2460410.6043,13.742,0.103,g,POST-CDK24
2460411.6044,13.813,0.138,g,POST-CDK24
2460412.6078,13.845,0.152,g,POST-CDK24
2460413.6037,13.971,0.072,g,POST-CDK24
2460414.6018,14.064,0.137,g,POST-CDK24
2460417.604,14.355,0.076,g,POST-CDK24
2460614.7931,18.925,0.058,g,POST-CDK24
2460390.6592,17.05,0.119,g,POST-RC32
2460391.6022,16.282,0.103,g,POST-RC32
2460391.6047,16.254,0.062,g,POST-RC32
2460391.6072,16.312,0.134,g,POST-RC32
2460392.6073,15.631,0.125,g,POST-RC32
2460392.6092,15.64,0.136,g,POST-RC32
2460392.6112,15.666,0.19,g,POST-RC32
2460402.6042,13.736,0.101,g,POST-RC32
2460403.6022,13.65,0.123,g,POST-RC32
2460407.6022,13.625,0.083,g,POST-RC32
2460408.6021,13.652,0.16,g,POST-RC32
2460410.6022,13.747,0.106,g,POST-RC32
2460411.6021,13.795,0.058,g,POST-RC32
2460500.9107,17.072,0.112,g,POST-RC32
2460502.928,17.198,0.139,g,POST-RC32
2460503.928,17.144,0.107,g,POST-RC32
2460504.928,17.148,0.067,g,POST-RC32
2460505.928,17.187,0.106,g,POST-RC32
2460506.9192,17.152,0.105,g,POST-RC32
2460507.9191,17.197,0.096,g,POST-RC32
2460508.9191,17.21,0.098,g,POST-RC32
2460515.9191,17.385,0.119,g,POST-RC32
2460516.9191,17.414,0.08,g,POST-RC32
2460517.9072,17.389,0.124,g,POST-RC32
2460519.907,17.357,0.076,g,POST-RC32
2460525.9071,17.539,0.117,g,POST-RC32
2460527.9069,17.545,0.092,g,POST-RC32
2460528.9067,17.587,0.065,g,POST-RC32
2460529.907,17.568,0.081,g,POST-RC32
2460530.9071,17.572,0.062,g,POST-RC32
2460532.8766,17.612,0.089,g,POST-RC32
2460533.8758,17.61,0.1,g,POST-RC32
2460535.8757,17.695,0.135,g,POST-RC32
2460537.8758,17.702,0.086,g,POST-RC32
2460538.8757,17.721,0.153,g,POST-RC32
2460539.8801,17.75,0.1,g,POST-RC32
2460540.8757,17.773,0.059,g,POST-RC32
2460541.8758,17.763,0.126,g,POST-RC32
2460543.8758,17.824,0.135,g,POST-RC32
2460544.8758,17.84,0.139,g,POST-RC32
2460548.8757,17.912,0.058,g,POST-RC32
2460571.8756,18.051,0.112,g,POST-RC32
2460402.6087,13.414,0.128,r,POST-CDK24
2460403.6086,13.346,0.072,r,POST-CDK24
2460404.6045,13.328,0.051,r,POST-CDK24
2460405.6046,13.312,0.083,r,POST-CDK24
2460407.612,13.304,0.073,r,POST-CDK24
2460408.6072,13.262,0.132,r,POST-CDK24
2460410.6065,13.377,0.103,r,POST-CDK24
2460411.6066,13.425,0.108,r,POST-CDK24
2460412.6099,13.487,0.092,r,POST-CDK24
2460413.6059,13.579,0.104,r,POST-CDK24
2460414.604,13.671,0.134,r,POST-CDK24
2460614.8115,19.75,0.079,r,POST-CDK24
2460391.6102,15.934,0.093,r,POST-RC32
2460391.6127,15.929,0.083,r,POST-RC32
2460391.6153,15.961,0.107,r,POST-RC32
2460392.6133,15.426,0.122,r,POST-RC32
2460392.6153,15.463,0.145,r,POST-RC32
2460392.6172,15.51,0.098,r,POST-RC32
2460398.6255,13.907,0.122,r,POST-RC32
2460402.6063,13.437,0.104,r,POST-RC32
2460403.6042,13.403,0.09,r,POST-RC32
2460407.6043,13.338,0.148,r,POST-RC32
2460408.6042,13.327,0.122,r,POST-RC32
2460410.6043,13.403,0.105,r,POST-RC32
2460411.6042,13.445,0.097,r,POST-RC32
2460500.9182,17.354,0.091,r,POST-RC32
2460501.9355,17.401,0.116,r,POST-RC32
2460502.9355,17.397,0.127,r,POST-RC32
2460503.9355,17.397,0.065,r,POST-RC32
2460504.9355,17.481,0.099,r,POST-RC32
2460505.9355,17.496,0.083,r,POST-RC32
2460506.9267,17.512,0.117,r,POST-RC32
2460507.9267,17.559,0.102,r,POST-RC32
2460508.9266,17.616,0.085,r,POST-RC32
2460515.9267,17.817,0.102,r,POST-RC32
2460516.9266,17.78,0.066,r,POST-RC32
2460517.9254,17.712,0.075,r,POST-RC32
2460525.9253,18.012,0.115,r,POST-RC32
2460527.925,18.058,0.087,r,POST-RC32
2460528.9249,18.099,0.101,r,POST-RC32
2460529.9251,18.192,0.112,r,POST-RC32
2460530.9252,18.239,0.101,r,POST-RC32
2460532.8948,18.199,0.113,r,POST-RC32
2460533.894,18.299,0.052,r,POST-RC32
2460535.8939,18.401,0.065,r,POST-RC32
2460537.8939,18.438,0.095,r,POST-RC32
2460538.8939,18.482,0.147,r,POST-RC32
2460539.8947,18.476,0.089,r,POST-RC32
2460540.8939,18.578,0.075,r,POST-RC32
2460541.894,18.419,0.053,r,POST-RC32
2460558.8938,18.904,0.088,r,POST-RC32
2460561.8939,18.977,0.134,r,POST-RC32
2460562.8975,19.092,0.089,r,POST-RC32
2460563.8974,19.08,0.128,r,POST-RC32
2460564.8973,19.118,0.101,r,POST-RC32
2460571.8937,19.119,0.074,r,POST-RC32
2460402.6114,14.059,0.106,i,POST-CDK24
2460403.6113,13.988,0.063,i,POST-CDK24
2460404.6072,13.963,0.052,i,POST-CDK24
2460405.61,13.976,0.094,i,POST-CDK24
2460407.6064,13.989,0.095,i,POST-CDK24
2460408.6064,14.016,0.084,i,POST-CDK24
2460410.6064,14.063,0.096,i,POST-CDK24
2460412.6124,14.246,0.106,i,POST-CDK24
2460413.6083,14.328,0.097,i,POST-CDK24
2460414.6065,14.408,0.064,i,POST-CDK24
2460614.8299,19.358,0.087,i,POST-CDK24
2460391.618,16.527,0.094,i,POST-RC32
2460391.6205,16.58,0.073,i,POST-RC32
2460391.623,16.57,0.121,i,POST-RC32
2460392.6194,16.087,0.124,i,POST-RC32
2460392.6213,16.139,0.14,i,POST-RC32
2460392.6233,16.057,0.06,i,POST-RC32
2460398.628,14.443,0.088,i,POST-RC32
2460398.632,14.474,0.141,i,POST-RC32
2460402.6084,14.021,0.122,i,POST-RC32
2460403.6063,14.019,0.099,i,POST-RC32
2460407.6064,14.088,0.11,i,POST-RC32
2460408.6064,14.05,0.08,i,POST-RC32
2460410.6064,14.119,0.111,i,POST-RC32
2460496.9491,17.351,0.094,i,POST-RC32
2460500.9259,17.454,0.091,i,POST-RC32
2460501.9432,17.494,0.085,i,POST-RC32
2460502.943,17.476,0.074,i,POST-RC32
2460503.943,17.508,0.087,i,POST-RC32
2460504.9431,17.581,0.086,i,POST-RC32
2460505.943,17.606,0.096,i,POST-RC32
2460506.9342,17.608,0.094,i,POST-RC32
2460507.9342,17.554,0.076,i,POST-RC32
2460508.9342,17.637,0.139,i,POST-RC32
2460515.9342,17.879,0.096,i,POST-RC32
2460516.9342,17.628,0.154,i,POST-RC32
2460517.9437,17.798,0.062,i,POST-RC32
2460525.9436,17.98,0.098,i,POST-RC32
2460527.9432,18.027,0.15,i,POST-RC32
2460528.9431,18.072,0.112,i,POST-RC32
2460529.9433,18.087,0.052,i,POST-RC32
2460530.9434,18.163,0.132,i,POST-RC32
2460532.9132,18.202,0.051,i,POST-RC32
2460533.9121,18.281,0.089,i,POST-RC32
2460535.9121,18.332,0.116,i,POST-RC32
2460537.9121,18.326,0.058,i,POST-RC32
2460538.912,18.348,0.086,i,POST-RC32
2460539.9249,18.332,0.12,i,POST-RC32
2460540.912,18.335,0.071,i,POST-RC32
2460541.9122,18.33,0.065,i,POST-RC32
2460542.9121,18.292,0.151,i,POST-RC32
2460543.9121,18.495,0.108,i,POST-RC32
2460544.9121,18.253,0.138,i,POST-RC32
2460548.9121,18.276,0.185,i,POST-RC32
2460554.9124,18.586,0.102,i,POST-RC32
2460558.9119,18.633,0.091,i,POST-RC32
2460561.912,18.574,0.074,i,POST-RC32
2460562.9155,18.731,0.123,i,POST-RC32
2460563.9155,18.77,0.122,i,POST-RC32
2460564.9154,18.733,0.058,i,POST-RC32
2460571.9118,18.642,0.08,i,POST-RC32


==> anc/UH88_SNIFS_60391.23.txt <==
3.400480000000000018e+03 nan nan
3.403480000000000018e+03 nan nan
3.406480000000000018e+03 nan nan
3.409480000000000018e+03 nan nan
3.412480000000000018e+03 nan nan
3.415480000000000018e+03 nan nan
3.418480000000000018e+03 nan nan
3.421480000000000018e+03 nan nan
3.424480000000000018e+03 nan nan
3.427480000000000018e+03 nan nan
3.430480000000000018e+03 nan nan
3.433480000000000018e+03 nan nan
3.436480000000000018e+03 nan nan
3.439480000000000018e+03 nan nan
3.442480000000000018e+03 nan nan
3.445480000000000018e+03 nan nan
3.448480000000000018e+03 nan nan
3.451480000000000018e+03 nan nan
3.454480000000000018e+03 nan nan
3.457480000000000018e+03 nan nan
3.460480000000000018e+03 nan nan
3.463480000000000018e+03 nan nan
3.466480000000000018e+03 nan nan
3.469480000000000018e+03 nan nan
3.472480000000000018e+03 nan nan
3.475480000000000018e+03 nan nan
3.478480000000000018e+03 nan nan
3.481480000000000018e+03 nan nan
3.484480000000000018e+03 nan nan
3.487480000000000018e+03 nan nan
3.490480000000000018e+03 nan nan
3.493480000000000018e+03 nan nan
3.496480000000000018e+03 nan nan
3.499480000000000018e+03 nan nan
3.502480000000000018e+03 nan nan
3.505480000000000018e+03 nan nan
3.508480000000000018e+03 nan nan
3.511480000000000018e+03 nan nan
3.514480000000000018e+03 nan nan
3.517480000000000018e+03 nan nan
3.520480000000000018e+03 nan nan
3.523480000000000018e+03 nan nan
3.526480000000000018e+03 nan nan
3.529480000000000018e+03 nan nan
3.532480000000000018e+03 nan nan
3.535480000000000018e+03 nan nan
3.538480000000000018e+03 nan nan
3.541480000000000018e+03 nan nan
3.544480000000000018e+03 nan nan
3.547480000000000018e+03 nan nan
3.550480000000000018e+03 nan nan
3.553480000000000018e+03 nan nan
3.556480000000000018e+03 nan nan
3.559480000000000018e+03 nan nan
3.562480000000000018e+03 nan nan
3.565480000000000018e+03 nan nan
3.568480000000000018e+03 nan nan
3.571480000000000018e+03 nan nan
3.574480000000000018e+03 nan nan
3.577480000000000018e+03 nan nan
3.580480000000000018e+03 nan nan
3.583480000000000018e+03 nan nan
3.586480000000000018e+03 nan nan
3.589480000000000018e+03 nan nan
3.592480000000000018e+03 nan nan
3.595480000000000018e+03 nan nan
3.598480000000000018e+03 nan nan
3.601480000000000018e+03 nan nan
3.604480000000000018e+03 nan nan
3.607480000000000018e+03 nan nan
3.610480000000000018e+03 nan nan
3.613480000000000018e+03 nan nan
3.616480000000000018e+03 nan nan
3.619480000000000018e+03 nan nan
3.622480000000000018e+03 nan nan
3.625480000000000018e+03 nan nan
3.628480000000000018e+03 nan nan
3.631480000000000018e+03 nan nan
3.634480000000000018e+03 nan nan
3.637480000000000018e+03 nan nan
3.640480000000000018e+03 nan nan
3.643480000000000018e+03 nan nan
3.646480000000000018e+03 nan nan
3.649480000000000018e+03 nan nan
3.652480000000000018e+03 nan nan
3.655480000000000018e+03 nan nan
3.658480000000000018e+03 nan nan
3.661480000000000018e+03 nan nan
3.664480000000000018e+03 nan nan
3.667480000000000018e+03 nan nan
3.670480000000000018e+03 nan nan
3.673480000000000018e+03 nan nan
3.676480000000000018e+03 nan nan
3.679480000000000018e+03 nan nan
3.682480000000000018e+03 nan nan
3.685480000000000018e+03 nan nan
3.688480000000000018e+03 nan nan
3.691480000000000018e+03 nan nan
3.694480000000000018e+03 nan nan
3.697480000000000018e+03 nan nan
3.700480000000000018e+03 nan nan
3.703480000000000018e+03 nan nan
3.706480000000000018e+03 nan nan
3.709480000000000018e+03 nan nan
3.712480000000000018e+03 nan nan
3.715480000000000018e+03 nan nan
3.718480000000000018e+03 nan nan
3.721480000000000018e+03 nan nan
3.724480000000000018e+03 nan nan
3.727480000000000018e+03 nan nan
3.730480000000000018e+03 nan nan
3.733480000000000018e+03 nan nan
3.736480000000000018e+03 nan nan
3.739480000000000018e+03 nan nan
3.742480000000000018e+03 nan nan
3.745480000000000018e+03 nan nan
3.748480000000000018e+03 nan nan
3.751480000000000018e+03 nan nan
3.754480000000000018e+03 nan nan
3.757480000000000018e+03 nan nan
3.760480000000000018e+03 nan nan
3.763480000000000018e+03 nan nan
3.766480000000000018e+03 nan nan
3.769480000000000018e+03 nan nan
3.772480000000000018e+03 nan nan
3.775480000000000018e+03 nan nan
3.778480000000000018e+03 nan nan
3.781480000000000018e+03 nan nan
3.784480000000000018e+03 nan nan
3.787480000000000018e+03 nan nan
3.790480000000000018e+03 nan nan
3.793480000000000018e+03 nan nan
3.796480000000000018e+03 nan nan
3.799480000000000018e+03 nan nan
3.802480000000000018e+03 nan nan
3.805480000000000018e+03 nan nan
3.808480000000000018e+03 nan nan
3.811480000000000018e+03 nan nan
3.814480000000000018e+03 nan nan
3.817480000000000018e+03 nan nan
3.820480000000000018e+03 nan nan
3.823480000000000018e+03 nan nan
3.826480000000000018e+03 nan nan
3.829480000000000018e+03 nan nan
3.832480000000000018e+03 nan nan
3.835480000000000018e+03 nan nan
3.838480000000000018e+03 nan nan
3.841480000000000018e+03 nan nan
3.844480000000000018e+03 nan nan
3.847480000000000018e+03 nan nan
3.850480000000000018e+03 nan nan
3.853480000000000018e+03 nan nan
3.856480000000000018e+03 nan nan
3.859480000000000018e+03 nan nan
3.862480000000000018e+03 nan nan
3.865480000000000018e+03 nan nan
3.868480000000000018e+03 nan nan
3.871480000000000018e+03 nan nan
3.874480000000000018e+03 nan nan
3.877480000000000018e+03 nan nan
3.880480000000000018e+03 nan nan
3.883480000000000018e+03 nan nan
3.886480000000000018e+03 nan nan
3.889480000000000018e+03 nan nan
3.892480000000000018e+03 nan nan
3.895480000000000018e+03 nan nan
3.898480000000000018e+03 nan nan
3.901480000000000018e+03 nan nan
3.904480000000000018e+03 nan nan
3.907480000000000018e+03 nan nan
3.910480000000000018e+03 nan nan
3.913480000000000018e+03 nan nan
3.916480000000000018e+03 nan nan
3.919480000000000018e+03 nan nan
3.922480000000000018e+03 nan nan
3.925480000000000018e+03 nan nan
3.928480000000000018e+03 nan nan
3.931480000000000018e+03 nan nan
3.934480000000000018e+03 nan nan
3.937480000000000018e+03 nan nan
3.940480000000000018e+03 nan nan
3.943480000000000018e+03 nan nan
3.946480000000000018e+03 nan nan
3.949480000000000018e+03 nan nan
3.952480000000000018e+03 nan nan
3.955480000000000018e+03 nan nan
3.958480000000000018e+03 nan nan
3.961480000000000018e+03 nan nan
3.964480000000000018e+03 nan nan
3.967480000000000018e+03 nan nan
3.970480000000000018e+03 nan nan
3.973480000000000018e+03 nan nan
3.976480000000000018e+03 nan nan
3.979480000000000018e+03 nan nan
3.982480000000000018e+03 nan nan
3.985480000000000018e+03 nan nan
3.988480000000000018e+03 nan nan
3.991480000000000018e+03 nan nan
3.994480000000000018e+03 nan nan
3.997480000000000018e+03 nan nan
4.000480000000000018e+03 nan nan
4.003480000000000018e+03 nan nan
4.006480000000000018e+03 nan nan
4.009480000000000018e+03 nan nan
4.012480000000000018e+03 nan nan
4.015480000000000018e+03 nan nan
4.018480000000000018e+03 nan nan
4.021480000000000018e+03 nan nan
4.024480000000000018e+03 nan nan
4.027480000000000018e+03 nan nan
4.030480000000000018e+03 nan nan
4.033480000000000018e+03 nan nan
4.036480000000000018e+03 nan nan
4.039480000000000018e+03 4.225447333333333774e-16 4.261561999999999634e-17
4.042480000000000018e+03 5.011453000000000261e-16 4.012017333333333208e-17
4.045480000000000018e+03 5.123321999999999831e-16 4.308642999999999669e-17
4.048480000000000018e+03 3.945770333333333194e-16 4.312360666666666302e-17
4.051480000000000018e+03 3.824472333333333210e-16 3.899203666666666952e-17
4.054480000000000018e+03 4.055960333333333807e-16 3.730235000000000551e-17
4.057480000000000018e+03 3.973056666666666493e-16 4.122846000000000626e-17
4.060480000000000018e+03 3.556336666666666695e-16 4.115161666666666585e-17
4.063480000000000018e+03 3.424862333333333408e-16 3.643547333333333504e-17
4.066480000000000018e+03 3.117315333333333422e-16 3.541909999999999976e-17
4.069480000000000018e+03 3.259756000000000267e-16 4.056157333333333345e-17
4.072480000000000018e+03 3.657380000000000179e-16 4.065299000000000265e-17
4.075480000000000018e+03 3.671469666666666805e-16 3.553483666666666607e-17
4.078480000000000018e+03 3.549834666666666851e-16 3.566687999999999676e-17
4.081480000000000018e+03 3.777011666666666578e-16 3.976232666666667099e-17
4.084480000000000018e+03 3.566846333333333468e-16 3.920500999999999258e-17
4.087480000000000018e+03 3.601965333333333813e-16 3.508212666666666719e-17
4.090480000000000018e+03 3.650970999999999368e-16 3.672421333333332847e-17
4.093480000000000018e+03 3.660619666666666343e-16 4.036326666666666804e-17
4.096479999999999563e+03 3.256226000000000287e-16 3.835500000000000276e-17
4.099479999999999563e+03 3.228953333333333166e-16 3.431129999999999707e-17
4.102479999999999563e+03 3.157275000000000112e-16 3.599241333333333672e-17
4.105479999999999563e+03 2.771886666666666343e-16 3.784631333333333885e-17
4.108479999999999563e+03 2.163488666666666540e-16 3.594934999999999738e-17
4.111479999999999563e+03 2.204556333333333424e-16 3.438887666666666820e-17
4.114479999999999563e+03 2.194337666666666767e-16 3.827829666666666179e-17
4.117479999999999563e+03 2.775971999999999761e-16 4.079556666666666843e-17
4.120479999999999563e+03 3.725796333333333813e-16 3.824224666666666267e-17
4.123479999999999563e+03 3.906977666666666430e-16 3.670712666666666894e-17
4.126479999999999563e+03 4.189901333333332901e-16 4.107836333333333237e-17
4.129479999999999563e+03 4.928783666666666985e-16 4.234229999999999386e-17
4.132479999999999563e+03 4.988541666666666171e-16 3.803358999999999947e-17
4.135479999999999563e+03 4.921245666666667295e-16 3.678183333333333294e-17
4.138479999999999563e+03 4.672206333333333448e-16 4.138198999999999931e-17
4.141479999999999563e+03 4.481127333333333326e-16 4.165617666666666650e-17
4.144479999999999563e+03 4.518786000000000139e-16 3.636233333333333298e-17
4.147479999999999563e+03 4.361512666666666331e-16 3.585548000000000513e-17
4.150479999999999563e+03 4.258617000000000210e-16 3.984473000000000261e-17
4.153479999999999563e+03 4.125713666666666836e-16 3.909278333333333527e-17
4.156479999999999563e+03 3.957128999999999954e-16 3.432015666666666538e-17
4.159479999999999563e+03 3.846786666666666810e-16 3.515090999999999811e-17
4.162479999999999563e+03 3.956964333333333352e-16 3.876862000000000749e-17
4.165479999999999563e+03 3.736729333333333630e-16 3.755132666666666327e-17
4.168479999999999563e+03 4.280991333333333361e-16 3.414498333333333453e-17
4.171479999999999563e+03 4.652037666666666255e-16 3.603541666666666838e-17
4.174479999999999563e+03 4.529470333333333686e-16 3.827884666666666138e-17
4.177479999999999563e+03 3.891176333333333159e-16 3.542235666666666557e-17
4.180479999999999563e+03 3.853888000000000058e-16 3.271085666666666579e-17
4.183479999999999563e+03 3.973415666666666446e-16 3.558620666666666798e-17
4.186479999999999563e+03 4.085297666666666634e-16 3.737891333333332854e-17
4.189479999999999563e+03 4.113295333333333387e-16 3.454362999999999620e-17
4.192479999999999563e+03 4.151669000000000153e-16 3.290399666666666413e-17
4.195479999999999563e+03 4.212180999999999666e-16 3.662775000000000141e-17
4.198479999999999563e+03 4.251318333333334151e-16 3.766934333333333201e-17
4.201479999999999563e+03 3.968754666666666961e-16 3.351253000000000174e-17
4.204479999999999563e+03 3.988700333333332888e-16 3.265488333333333350e-17
4.207479999999999563e+03 3.744653000000000069e-16 3.730392000000000018e-17
4.210479999999999563e+03 3.602169666666666349e-16 3.779668666666666456e-17
4.213479999999999563e+03 4.087016666666666771e-16 3.381681333333333422e-17
4.216479999999999563e+03 3.868118333333333170e-16 3.360835000000000036e-17
4.219479999999999563e+03 3.823304333333333464e-16 3.779578999999999293e-17
4.222479999999999563e+03 3.965270666666667080e-16 3.733035999999999154e-17
4.225479999999999563e+03 3.857971000000000069e-16 3.277060000000000341e-17
4.228479999999999563e+03 3.588843333333333676e-16 3.283526666666666311e-17
4.231479999999999563e+03 3.130070333333333567e-16 3.587765000000000107e-17
4.234479999999999563e+03 3.333326333333333374e-16 3.544932666666666629e-17
4.237479999999999563e+03 3.916449000000000445e-16 3.245496000000000283e-17
4.240479999999999563e+03 3.763312333333333021e-16 3.400803000000000038e-17
4.243479999999999563e+03 3.880769000000000031e-16 3.676182333333333023e-17
4.246479999999999563e+03 3.857012333333332946e-16 3.514211333333333748e-17
4.249479999999999563e+03 3.951945999999999787e-16 3.236784666666667488e-17
4.252479999999999563e+03 3.665956000000000340e-16 3.458832999999999721e-17
4.255479999999999563e+03 3.514620333333333574e-16 3.642047999999999558e-17
4.258479999999999563e+03 3.702063333333333571e-16 3.399745999999999905e-17
4.261479999999999563e+03 4.098549333333333758e-16 3.225250666666666545e-17
4.264479999999999563e+03 3.819749666666666820e-16 3.555209666666667086e-17
4.267479999999999563e+03 3.797756333333333606e-16 3.705556666666666214e-17
4.270479999999999563e+03 4.139227666666666408e-16 3.377564666666666519e-17
4.273479999999999563e+03 4.128465666666666865e-16 3.216718333333333570e-17
4.276479999999999563e+03 3.338601666666666521e-16 3.558276333333333213e-17
4.279479999999999563e+03 3.261267333333333162e-16 3.651162999999999682e-17
4.282479999999999563e+03 3.505019666666666339e-16 3.273924999999999626e-17
4.285479999999999563e+03 3.607140666666666722e-16 3.243539000000000102e-17
4.288479999999999563e+03 3.931906666666666801e-16 3.662327333333333338e-17
4.291479999999999563e+03 3.863182666666666672e-16 3.598712333333333388e-17
4.294479999999999563e+03 3.806839333333333205e-16 3.154821333333333074e-17
4.297479999999999563e+03 3.723859666666666755e-16 3.205623666666666981e-17
4.300479999999999563e+03 3.937521333333333324e-16 3.511981999999999961e-17
4.303479999999999563e+03 4.033440000000000318e-16 3.348182333333332919e-17
4.306479999999999563e+03 3.892161666666666586e-16 2.957641666666666908e-17
4.309479999999999563e+03 3.967624666666666290e-16 3.093577666666667230e-17
4.312479999999999563e+03 3.524617666666667057e-16 3.357942999999999944e-17
4.315479999999999563e+03 3.127646666666667415e-16 3.263823333333333598e-17
4.318479999999999563e+03 3.360255333333333579e-16 3.133086999999999944e-17
4.321479999999999563e+03 4.285844999999999831e-16 3.519853333333333614e-17
4.324479999999999563e+03 4.737941000000000048e-16 3.738745999999999719e-17
4.327479999999999563e+03 4.335514000000000086e-16 3.416994999999999897e-17
4.330479999999999563e+03 4.281272666666666333e-16 3.193012666666666424e-17
4.333479999999999563e+03 4.413120333333333777e-16 3.579424333333332570e-17
4.336479999999999563e+03 4.993047333333333172e-16 3.764650999999999891e-17
4.339479999999999563e+03 5.385606999999999911e-16 3.400693000000000121e-17
4.342479999999999563e+03 5.217311666666666533e-16 3.190635999999999945e-17
4.345479999999999563e+03 4.433348666666666262e-16 3.536287000000000387e-17
4.348479999999999563e+03 4.278112666666667283e-16 3.668179666666666879e-17
4.351479999999999563e+03 4.370684000000000617e-16 3.328157000000000247e-17
4.354479999999999563e+03 4.639504000000000023e-16 3.312116666666666865e-17
4.357479999999999563e+03 5.033636999999999834e-16 3.796266000000000011e-17
4.360479999999999563e+03 5.112383000000000109e-16 3.831747666666667055e-17
4.363479999999999563e+03 5.353423000000000176e-16 3.381614333333333158e-17
4.366479999999999563e+03 5.670938999999999989e-16 3.467154333333333090e-17
4.369479999999999563e+03 5.751889666666666402e-16 3.883356000000000062e-17
4.372479999999999563e+03 6.058321666666667946e-16 3.786093666666666481e-17
4.375479999999999563e+03 6.457953333333332486e-16 3.382239333333333415e-17
4.378479999999999563e+03 6.315306000000000190e-16 3.494246333333333408e-17
4.381479999999999563e+03 6.288622000000000248e-16 3.815773666666666773e-17
4.384479999999999563e+03 6.688316666666666264e-16 3.646411333333333091e-17
4.387479999999999563e+03 6.683728000000000401e-16 3.284250999999999889e-17
4.390479999999999563e+03 6.397879333333333001e-16 3.498643333333333093e-17
4.393479999999999563e+03 6.367205333333333560e-16 3.784792333333333248e-17
4.396479999999999563e+03 6.728269333333334214e-16 3.586018333333332984e-17
4.399479999999999563e+03 7.081601000000000349e-16 3.384753666666666427e-17
4.402479999999999563e+03 7.451725333333334073e-16 3.738400666666666931e-17
4.405479999999999563e+03 7.997738333333334096e-16 3.912550666666666886e-17
4.408479999999999563e+03 7.327535333333334119e-16 3.565319999999999453e-17
4.411479999999999563e+03 7.073218999999999772e-16 3.418137000000000134e-17
4.414479999999999563e+03 7.544781666666665874e-16 3.891993666666667127e-17
4.417479999999999563e+03 8.230014000000000063e-16 4.014623666666666913e-17
4.420479999999999563e+03 8.320247333333333279e-16 3.603905333333332741e-17
4.423479999999999563e+03 8.075630333333333311e-16 3.548335000000000001e-17
4.426479999999999563e+03 8.440224333333332467e-16 4.080101333333334055e-17
4.429479999999999563e+03 8.681850000000000253e-16 4.083058000000000264e-17
4.432479999999999563e+03 8.398189000000000080e-16 3.563304000000000033e-17
4.435479999999999563e+03 8.286218666666667671e-16 3.583140333333333453e-17
4.438479999999999563e+03 8.325133666666666450e-16 4.008990000000000113e-17
4.441479999999999563e+03 8.530670000000000230e-16 3.956603666666666662e-17
4.444479999999999563e+03 8.792864333333333204e-16 3.545075666666666767e-17
4.447479999999999563e+03 8.872419333333332778e-16 3.684395666666666731e-17
4.450479999999999563e+03 8.684611000000000141e-16 4.036988333333333289e-17
4.453479999999999563e+03 9.328826666666666646e-16 3.891785666666666365e-17
4.456479999999999563e+03 9.400092000000000102e-16 3.519729000000000479e-17
4.459479999999999563e+03 9.304258333333333088e-16 3.711791333333333278e-17
4.462479999999999563e+03 9.574665999999999771e-16 3.981611000000000314e-17
4.465479999999999563e+03 9.029003999999998675e-16 3.753063333333333315e-17
4.468479999999999563e+03 8.742167333333333634e-16 3.510857666666666292e-17
4.471479999999999563e+03 9.360303666666665480e-16 3.870610333333333665e-17
4.474479999999999563e+03 9.676253666666664235e-16 4.072959666666666353e-17
4.477479999999999563e+03 9.799214333333334262e-16 3.767319999999999457e-17
4.480479999999999563e+03 9.945843999999998798e-16 3.598843333333333222e-17
4.483479999999999563e+03 9.509237000000000024e-16 3.971596666666666687e-17
4.486479999999999563e+03 9.327194000000000076e-16 4.048917000000000101e-17
4.489479999999999563e+03 9.105279000000000097e-16 3.661333666666666846e-17
4.492479999999999563e+03 9.365993666666668537e-16 3.599029999999999561e-17
4.495479999999999563e+03 9.834479333333333466e-16 4.093216666666665891e-17
4.498479999999999563e+03 9.784059333333333329e-16 4.120669000000000611e-17
4.501479999999999563e+03 9.535590333333331697e-16 3.646363666666666378e-17
4.504479999999999563e+03 9.536543666666666940e-16 3.678491999999999855e-17
4.507479999999999563e+03 9.919316333333333625e-16 4.153699666666666434e-17
4.510479999999999563e+03 1.054001333333333260e-15 4.128141999999999924e-17
4.513479999999999563e+03 1.037431999999999815e-15 3.649415000000000083e-17
4.516479999999999563e+03 1.030440666666666780e-15 3.742118666666666836e-17
4.519479999999999563e+03 1.025322333333333371e-15 4.103526666666667186e-17
4.522479999999999563e+03 1.019613866666666775e-15 3.955430333333333804e-17
4.525479999999999563e+03 9.954212000000000909e-16 3.565734999999999924e-17
4.528479999999999563e+03 1.003139533333333384e-15 3.742524333333333189e-17
4.531479999999999563e+03 9.903213666666667039e-16 3.988754666666666423e-17
4.534479999999999563e+03 9.303292666666664760e-16 3.739089666666667374e-17
4.537479999999999563e+03 8.992954666666667328e-16 3.467645999999999983e-17
4.540479999999999563e+03 8.941836000000000096e-16 3.789342000000000463e-17
4.543479999999999563e+03 9.421884666666665800e-16 4.018109000000000133e-17
4.546479999999999563e+03 9.603430999999997784e-16 3.711089999999999256e-17
4.549479999999999563e+03 9.082313333333332595e-16 3.488125666666666774e-17
4.552479999999999563e+03 8.838522666666667070e-16 3.840297000000000051e-17
4.555479999999999563e+03 8.728124333333333655e-16 3.946352333333332564e-17
4.558479999999999563e+03 8.307478666666665969e-16 3.555350333333333079e-17
4.561479999999999563e+03 8.324950333333333584e-16 3.490038666666666249e-17
4.564479999999999563e+03 8.385040666666667406e-16 3.974359333333333312e-17
4.567479999999999563e+03 8.055915999999999497e-16 3.985867666666667279e-17
4.570479999999999563e+03 7.997601333333334110e-16 3.507663000000000408e-17
4.573479999999999563e+03 8.181281666666667441e-16 3.511353999999999628e-17
4.576479999999999563e+03 8.186683666666666143e-16 3.965717333333333693e-17
4.579479999999999563e+03 7.971972333333333551e-16 3.915759333333333331e-17
4.582479999999999563e+03 7.465489666666666281e-16 3.406628000000000236e-17
4.585479999999999563e+03 7.466598999999999076e-16 3.481081333333333370e-17
4.588479999999999563e+03 7.226558000000000586e-16 3.812303666666667207e-17
4.591479999999999563e+03 7.392972999999999958e-16 3.712593999999999645e-17
4.594479999999999563e+03 7.124795666666667376e-16 3.358736000000000152e-17
4.597479999999999563e+03 6.697669000000000010e-16 3.499259666666666394e-17
4.600479999999999563e+03 6.836986999999999841e-16 3.768103666666666163e-17
4.603479999999999563e+03 6.565746666666666523e-16 3.569949666666667056e-17
4.606479999999999563e+03 6.410845000000000341e-16 3.290346000000000164e-17
4.609479999999999563e+03 6.368705000000000410e-16 3.550808333333333616e-17
4.612479999999999563e+03 6.319534333333333500e-16 3.760040333333333798e-17
4.615479999999999563e+03 6.353971333333333866e-16 3.495290333333333416e-17
4.618479999999999563e+03 5.712684999999999859e-16 3.263793666666666726e-17
4.621479999999999563e+03 5.712788999999999870e-16 3.598503999999999969e-17
4.624479999999999563e+03 5.668824999999998985e-16 3.718506666666666750e-17
4.627479999999999563e+03 5.669611333333332741e-16 3.380658000000000058e-17
4.630479999999999563e+03 5.807731999999999843e-16 3.271027333333333271e-17
4.633479999999999563e+03 5.848114666666667290e-16 3.690415000000000404e-17
4.636479999999999563e+03 5.338716666666665989e-16 3.712086666666666440e-17
4.639479999999999563e+03 5.294058000000000245e-16 3.285108000000000285e-17
4.642479999999999563e+03 5.362093666666666723e-16 3.251237000000000198e-17
4.645479999999999563e+03 5.452671999999999947e-16 3.699530333333333185e-17
4.648479999999999563e+03 5.073197666666666377e-16 3.654562000000000322e-17
4.651479999999999563e+03 4.742207000000000146e-16 3.187344000000000379e-17
4.654479999999999563e+03 4.751376333333333312e-16 3.265643666666666450e-17
4.657479999999999563e+03 5.110205333333333053e-16 3.652858000000000196e-17
4.660479999999999563e+03 4.734031666666666498e-16 3.550727666666666681e-17
4.663479999999999563e+03 4.948091666666667653e-16 3.193200333333333199e-17
4.666479999999999563e+03 5.303677333333333252e-16 3.341826666666666686e-17
4.669479999999999563e+03 5.335822666666666380e-16 3.571939666666666226e-17
4.672479999999999563e+03 4.494967333333333369e-16 3.358638999999999744e-17
4.675479999999999563e+03 4.362039333333332839e-16 3.103337999999999749e-17
4.678479999999999563e+03 4.485740666666667331e-16 3.365966999999999894e-17
4.681479999999999563e+03 4.288033333333333111e-16 3.554424333333333397e-17
4.684479999999999563e+03 4.471672666666665936e-16 3.312540333333333059e-17
4.687479999999999563e+03 4.405456666666666873e-16 3.109349333333333013e-17
4.690479999999999563e+03 4.506481333333333106e-16 3.427336666666667089e-17
4.693479999999999563e+03 4.546541000000000528e-16 3.565726666666666859e-17
4.696479999999999563e+03 4.391883000000000037e-16 3.249944000000000030e-17
4.699479999999999563e+03 4.180087333333333763e-16 3.111117666666667215e-17
4.702479999999999563e+03 4.230169000000000344e-16 3.475387666666666279e-17
4.705479999999999563e+03 4.162044666666666400e-16 3.516821666666666116e-17
4.708479999999999563e+03 3.750293333333333075e-16 3.121561333333333299e-17
4.711479999999999563e+03 3.963533333333333459e-16 3.105527666666666616e-17
4.714479999999999563e+03 3.975957333333333047e-16 3.542156999999999879e-17
4.717479999999999563e+03 4.070262999999999556e-16 3.546804999999999979e-17
4.720479999999999563e+03 3.867371333333333554e-16 3.125813666666666478e-17
4.723479999999999563e+03 4.000455666666666882e-16 3.193885666666666404e-17
4.726479999999999563e+03 4.360623333333333370e-16 3.570446666666666322e-17
4.729479999999999563e+03 4.368979333333333697e-16 3.479847666666666331e-17
4.732479999999999563e+03 4.258665333333333716e-16 3.081097666666666508e-17
4.735479999999999563e+03 4.365510333333333088e-16 3.202620666666666535e-17
4.738479999999999563e+03 4.151487000000000380e-16 3.489793000000000055e-17
4.741479999999999563e+03 4.253179999999999920e-16 3.353354000000000314e-17
4.744479999999999563e+03 4.251923000000000421e-16 3.072359333333333643e-17
4.747479999999999563e+03 4.126989666666666366e-16 3.294968999999999835e-17
4.750479999999999563e+03 4.243622666666667092e-16 3.519946333333333510e-17
4.753479999999999563e+03 4.476758666666666311e-16 3.298420666666666904e-17
4.756479999999999563e+03 4.504700666666666559e-16 3.071479666666666965e-17
4.759479999999999563e+03 4.453732999999999750e-16 3.353850333333333650e-17
4.762479999999999563e+03 4.307446999999999664e-16 3.502100333333333150e-17
4.765479999999999563e+03 4.142511333333333525e-16 3.192197999999999752e-17
4.768479999999999563e+03 4.355901333333333527e-16 3.053968999999999962e-17
4.771479999999999563e+03 4.213628999999999290e-16 3.418220666666666528e-17
4.774479999999999563e+03 4.247766333333333201e-16 3.520416000000000050e-17
4.777479999999999563e+03 4.358901666666667046e-16 3.186950666666666988e-17
4.780479999999999563e+03 4.464276000000000758e-16 3.153822333333332977e-17
4.783479999999999563e+03 4.600620999999999426e-16 3.588251000000000121e-17
4.786479999999999563e+03 4.366462333333333266e-16 3.563689666666666289e-17
4.789479999999999563e+03 4.405523333333333370e-16 3.109210999999999933e-17
4.792479999999999563e+03 4.552943666666667173e-16 3.156940333333333055e-17
4.795479999999999563e+03 4.455171666666666735e-16 3.547603000000000520e-17
4.798479999999999563e+03 4.499898333333333055e-16 3.483185666666666860e-17
4.801479999999999563e+03 4.433545333333333512e-16 3.098701999999999953e-17
4.804479999999999563e+03 4.468401666666667149e-16 3.209253000000000160e-17
4.807479999999999563e+03 4.538112333333333797e-16 3.529775333333332658e-17
4.810479999999999563e+03 4.294518999999999605e-16 3.378065333333333641e-17
4.813479999999999563e+03 4.158698666666666818e-16 3.065220333333332745e-17
4.816479999999999563e+03 4.486740666666666756e-16 3.292003333333333397e-17
4.819479999999999563e+03 4.396715333333333563e-16 3.543574666666666454e-17
4.822479999999999563e+03 4.546405333333333635e-16 3.344374666666666467e-17
4.825479999999999563e+03 4.628632999999999890e-16 3.109397666666666889e-17
4.828479999999999563e+03 4.392722999999999672e-16 3.378849333333333004e-17
4.831479999999999563e+03 4.201192000000000070e-16 3.535289999999999929e-17
4.834479999999999563e+03 4.127738333333333827e-16 3.267996333333333552e-17
4.837479999999999563e+03 4.318801000000000105e-16 3.119496333333333457e-17
4.840479999999999563e+03 4.517902666666667083e-16 3.480690666666666782e-17
4.843479999999999563e+03 4.756896333333333449e-16 3.576726000000000022e-17
4.846479999999999563e+03 4.568893666666666969e-16 3.215577666666667043e-17
4.849479999999999563e+03 4.624389333333333049e-16 3.154594999999999815e-17
4.852479999999999563e+03 4.740584333333333747e-16 3.567378333333333212e-17
4.855479999999999563e+03 4.816602666666666395e-16 3.582036333333333154e-17
4.858479999999999563e+03 5.138824666666666960e-16 3.143673000000000236e-17
4.861479999999999563e+03 5.142928333333333368e-16 3.101069666666666820e-17
4.864479999999999563e+03 4.690886000000000509e-16 3.425021333333333377e-17
4.867479999999999563e+03 4.283940999999999475e-16 3.389418000000000002e-17
4.870479999999999563e+03 4.550598333333333070e-16 3.075407666666666040e-17
4.873479999999999563e+03 4.868281333333333385e-16 3.211007666666666458e-17
4.876479999999999563e+03 4.543970666666667490e-16 3.546554666666666727e-17
4.879479999999999563e+03 4.428591333333333531e-16 3.451928333333333107e-17
4.882479999999999563e+03 4.691866666666666137e-16 3.168512000000000046e-17
4.885479999999999563e+03 5.135197666666667187e-16 3.379773333333333046e-17
4.888479999999999563e+03 5.487840999999999671e-16 3.637637999999999749e-17
4.891479999999999563e+03 5.531375666666666621e-16 3.430995333333333250e-17
4.894479999999999563e+03 5.071147000000000123e-16 3.194588333333333519e-17
4.897479999999999563e+03 4.733135000000000538e-16 3.495081000000000177e-17
4.900479999999999563e+03 4.846468999999999630e-16 3.728356000000000501e-17
4.903479999999999563e+03 5.254057333333333049e-16 3.489232333333333875e-17
4.906479999999999563e+03 5.494067333333334162e-16 3.332732333333333206e-17
4.909479999999999563e+03 6.030629666666666075e-16 3.727235000000000182e-17
4.912479999999999563e+03 5.978080999999999922e-16 3.834129333333332634e-17
4.915479999999999563e+03 5.514063999999999782e-16 3.460368333333333964e-17
4.918479999999999563e+03 5.632957999999999698e-16 3.400087666666666688e-17
4.921479999999999563e+03 5.944940999999999743e-16 3.850242666666666431e-17
4.924479999999999563e+03 5.331319666666666551e-16 3.852635333333333111e-17
4.927479999999999563e+03 5.611497000000000117e-16 3.472896999999999987e-17
4.930479999999999563e+03 5.788839333333333660e-16 3.542015333333333450e-17
4.933479999999999563e+03 6.002510999999999414e-16 4.048873666666666557e-17
4.936479999999999563e+03 6.219187666666666486e-16 4.034363999999999744e-17
4.939479999999999563e+03 6.238123666666667076e-16 3.591202999999999888e-17
4.942479999999999563e+03 6.298838999999999799e-16 3.733393333333334097e-17
4.945479999999999563e+03 5.940407333333333838e-16 4.161163666666666751e-17
4.948479999999999563e+03 6.458381333333334314e-16 4.102379666666666618e-17
4.951479999999999563e+03 6.348185666666665590e-16 3.760788333333332864e-17
4.954479999999999563e+03 6.285418666666665806e-16 4.019113333333332604e-17
4.957479999999999563e+03 6.380710333333333767e-16 4.384622333333333546e-17
4.960479999999999563e+03 6.210352333333333336e-16 4.169495666666666099e-17
4.963479999999999563e+03 6.264196000000000036e-16 3.914901666666667005e-17
4.966479999999999563e+03 6.058885000000000436e-16 4.306551666666666304e-17
4.969479999999999563e+03 6.339280999999999757e-16 4.626139999999999945e-17
4.972479999999999563e+03 6.346825000000001324e-16 4.360451000000000372e-17
4.975479999999999563e+03 6.391674666666667192e-16 4.203334999999999675e-17
4.978479999999999563e+03 6.253948333333333424e-16 4.699004999999999750e-17
4.981479999999999563e+03 6.448724666666666808e-16 4.938492999999999442e-17
4.984479999999999563e+03 6.881509000000000844e-16 4.556228000000000344e-17
4.987479999999999563e+03 7.010637666666666754e-16 4.473249666666666864e-17
4.990479999999999563e+03 7.033952666666666819e-16 5.174122666666667125e-17
4.993479999999999563e+03 7.247315333333332985e-16 5.384807666666666401e-17
4.996479999999999563e+03 7.350565999999999780e-16 4.891726333333332847e-17
4.999479999999999563e+03 7.854932666666666405e-16 4.994977666666666681e-17
5.002479999999999563e+03 8.230721333333334238e-16 5.786006333333333915e-17
5.005479999999999563e+03 7.547365999999999349e-16 5.769950666666667495e-17
5.008479999999999563e+03 7.421675333333332726e-16 5.180163333333333371e-17
5.011479999999999563e+03 7.703046333333333014e-16 5.439579000000000012e-17
5.014479999999999563e+03 8.134162333333333333e-16 6.172938999999999321e-17
5.017479999999999563e+03 8.126513000000000632e-16 6.090137666666666637e-17
5.020479999999999563e+03 8.047457666666666511e-16 5.588968000000000289e-17
5.023479999999999563e+03 7.958619333333333588e-16 6.007414666666666742e-17
5.026479999999999563e+03 8.391847000000000025e-16 6.681116333333332845e-17
5.029479999999999563e+03 8.789248000000001135e-16 6.516656999999999575e-17
5.032479999999999563e+03 9.455318000000000735e-16 6.163417333333333640e-17
5.035479999999999563e+03 9.569609666666667624e-16 6.819866333333333127e-17
5.038479999999999563e+03 9.658527000000000129e-16 7.349573333333332368e-17
5.041479999999999563e+03 9.772865666666666444e-16 6.964543333333332500e-17
5.044479999999999563e+03 9.528558666666666870e-16 6.658181333333334129e-17
5.047479999999999563e+03 1.029040000000000053e-15 7.571543999999999591e-17
5.050479999999999563e+03 1.052707066666666703e-15 7.974916666666667045e-17
5.053479999999999563e+03 1.033030133333333452e-15 7.326414333333333307e-17
5.056479999999999563e+03 1.092844766666666622e-15 7.171233333333334287e-17
5.059479999999999563e+03 1.147765999999999844e-15 8.180700999999998822e-17
5.062479999999999563e+03 1.117368299999999962e-15 8.403294000000000731e-17
5.065479999999999563e+03 1.167569999999999959e-15 7.561493666666666283e-17
5.068479999999999563e+03 1.171889333333333451e-15 7.480475999999999607e-17
5.071479999999999563e+03 1.225965333333333267e-15 nan
5.074479999999999563e+03 1.200943333333333469e-15 nan
5.077479999999999563e+03 1.269529333333333396e-15 nan
5.080479999999999563e+03 1.249212333333333347e-15 nan
5.083479999999999563e+03 1.303019999999999823e-15 nan
5.086479999999999563e+03 1.252575666666666789e-15 nan
5.089479999999999563e+03 1.252507000000000061e-15 nan
5.092479999999999563e+03 1.346809666666666419e-15 nan
5.095479999999999563e+03 1.398065000000000167e-15 nan
5.098479999999999563e+03 1.377139000000000111e-15 nan
5.101479999999999563e+03 1.424673333333333261e-15 nan
5.104479999999999563e+03 1.486102666666666610e-15 nan
5.107479999999999563e+03 1.445284333333333232e-15 nan
5.110479999999999563e+03 1.309580333333333345e-15 nan
5.113479999999999563e+03 1.315554999999999937e-15 nan
5.116479999999999563e+03 1.336993999999999929e-15 nan
5.119479999999999563e+03 1.320362333333333527e-15 nan
5.122479999999999563e+03 1.340722333333333329e-15 nan
5.125479999999999563e+03 1.344119666666666764e-15 nan
5.128479999999999563e+03 1.272719666666666629e-15 nan
5.131479999999999563e+03 1.269221999999999978e-15 nan
5.134479999999999563e+03 1.270960333333333518e-15 nan
5.137479999999999563e+03 1.349255000000000267e-15 nan
5.140479999999999563e+03 1.337162333333333523e-15 nan
5.143479999999999563e+03 1.441270666666666989e-15 nan
5.146479999999999563e+03 1.500286666666666447e-15 nan
5.149479999999999563e+03 1.491599666666666746e-15 nan
5.152479999999999563e+03 1.488702333333333418e-15 nan
5.155479999999999563e+03 1.467492999999999961e-15 nan
5.158479999999999563e+03 1.475691666666666686e-15 nan
5.161479999999999563e+03 1.499757333333333358e-15 nan
5.164479999999999563e+03 1.549194333333333376e-15 nan
5.167479999999999563e+03 1.556775666666666683e-15 nan
5.170479999999999563e+03 1.576130333333333308e-15 9.808042666666665961e-17
5.173479999999999563e+03 1.560231333333333402e-15 9.669635666666666786e-17
5.176479999999999563e+03 1.618701999999999891e-15 9.586567000000000829e-17
5.179479999999999563e+03 1.635540333333333222e-15 9.448339000000000242e-17
5.182479999999999563e+03 1.628529666666666587e-15 9.317955333333334472e-17
5.185479999999999563e+03 1.639773333333333147e-15 9.148257666666665584e-17
5.188479999999999563e+03 1.590858333333333416e-15 9.031585000000001389e-17
5.191479999999999563e+03 1.548683000000000005e-15 8.971942333333333261e-17
5.194479999999999563e+03 1.541879999999999921e-15 8.977827333333333750e-17
5.197479999999999563e+03 1.520521666666666667e-15 9.007313333333332609e-17
5.200479999999999563e+03 1.350004333333333388e-15 8.910867333333334532e-17
5.203479999999999563e+03 1.267127000000000089e-15 8.776338000000000300e-17
5.206479999999999563e+03 1.336175333333333533e-15 8.780466000000000345e-17
5.209479999999999563e+03 1.251760666666666795e-15 8.714290000000000490e-17
5.212479999999999563e+03 1.229911666666666664e-15 8.658382333333334138e-17
5.215479999999999563e+03 1.171862333333333381e-15 8.418992333333334058e-17
5.218479999999999563e+03 1.082929333333333283e-15 8.104430333333332912e-17
5.221479999999999563e+03 1.140778333333333210e-15 7.933639666666666059e-17
5.224479999999999563e+03 1.176880000000000104e-15 7.745658000000000482e-17
5.227479999999999563e+03 1.193202999999999995e-15 7.523065333333331846e-17
5.230479999999999563e+03 1.166404000000000050e-15 7.278556666666667154e-17
5.233479999999999563e+03 1.215612666666666823e-15 7.184803333333332898e-17
5.236479999999999563e+03 1.224679333333333466e-15 7.039595999999999531e-17
5.239479999999999563e+03 1.238931333333333486e-15 6.897480333333333337e-17
5.242479999999999563e+03 1.242948666666666919e-15 6.760479666666668212e-17
5.245479999999999563e+03 1.238735666666666548e-15 6.624111333333333509e-17
5.248479999999999563e+03 1.263914666666666873e-15 6.521233666666666859e-17
5.251479999999999563e+03 1.289772666666666632e-15 6.403342333333333540e-17
5.254479999999999563e+03 1.308138333333333429e-15 6.285983333333332622e-17
5.257479999999999563e+03 1.274369000000000218e-15 6.152570666666667390e-17
5.260479999999999563e+03 1.296544333333333501e-15 6.056500666666665712e-17
5.263479999999999563e+03 1.287957666666666621e-15 5.938635999999999189e-17
5.266479999999999563e+03 1.286226333333333399e-15 5.839319333333333594e-17
5.269479999999999563e+03 1.289948333333333423e-15 5.766619666666666939e-17
5.272479999999999563e+03 1.321337999999999857e-15 5.734639999999999247e-17
5.275479999999999563e+03 1.334894666666666500e-15 5.730187000000001016e-17
5.278479999999999563e+03 1.311929333333333454e-15 5.727496333333333138e-17
5.281479999999999563e+03 1.306917333333333364e-15 5.709817000000000253e-17
5.284479999999999563e+03 1.334580333333333554e-15 5.721369666666665119e-17
5.287479999999999563e+03 1.319706333333333304e-15 5.723052666666667793e-17
5.290479999999999563e+03 1.290045333333333117e-15 5.732945666666666512e-17
5.293479999999999563e+03 1.308766666666666641e-15 5.752934333333333572e-17
5.296479999999999563e+03 1.321610333333333069e-15 5.781397333333334189e-17
5.299479999999999563e+03 1.358510333333333333e-15 5.906565333333333090e-17
5.302479999999999563e+03 1.344160333333333208e-15 5.955504333333332641e-17
5.305479999999999563e+03 1.329069000000000101e-15 5.953011999999999366e-17
5.308479999999999563e+03 1.415444333333333323e-15 6.082750333333333359e-17
5.311479999999999563e+03 1.371205999999999783e-15 6.079609333333333107e-17
5.314479999999999563e+03 1.336270999999999936e-15 6.116713333333333522e-17
5.317479999999999563e+03 1.304315333333333248e-15 6.156882666666667587e-17
5.320479999999999563e+03 1.287356666666666752e-15 6.218002666666666842e-17
5.323479999999999563e+03 1.287669333333333332e-15 6.283934999999999527e-17
5.326479999999999563e+03 1.247127333333333235e-15 6.326631666666666729e-17
5.329479999999999563e+03 1.224039000000000049e-15 6.409799999999999897e-17
5.332479999999999563e+03 1.263027666666666628e-15 6.565146666666667805e-17
5.335479999999999563e+03 1.266995333333333462e-15 6.646814333333333318e-17
5.338479999999999563e+03 1.271918333333333207e-15 6.634879666666666970e-17
5.341479999999999563e+03 1.278456000000000002e-15 6.485850666666667206e-17
5.344479999999999563e+03 1.206411666666666775e-15 6.270295666666666507e-17
5.347479999999999563e+03 1.229804333333333131e-15 6.175275333333333565e-17
5.350479999999999563e+03 1.232184666666666849e-15 5.955956666666667120e-17
5.353479999999999563e+03 1.245167333333333298e-15 5.757432333333332329e-17
5.356479999999999563e+03 1.245975666666666445e-15 5.586453333333332771e-17
5.359479999999999563e+03 1.221885333333333406e-15 5.430011666666666025e-17
5.362479999999999563e+03 1.190488666666666457e-15 5.244110333333333328e-17
5.365479999999999563e+03 1.193425000000000060e-15 5.083223333333333639e-17
5.368479999999999563e+03 1.214458999999999999e-15 4.955416666666666125e-17
5.371479999999999563e+03 1.189898000000000033e-15 4.818322666666667215e-17
5.374479999999999563e+03 1.154391333333333299e-15 4.720501333333333205e-17
5.377479999999999563e+03 1.140654999999999994e-15 4.642734666666666698e-17
5.380479999999999563e+03 1.143365333333333068e-15 4.550781333333333156e-17
5.383479999999999563e+03 1.161763666666666764e-15 4.475180000000000249e-17
5.386479999999999563e+03 1.189687999999999976e-15 4.406392000000000427e-17
5.389479999999999563e+03 1.167747999999999860e-15 4.336699666666666770e-17
5.392479999999999563e+03 1.163996999999999930e-15 4.280446333333333739e-17
5.395479999999999563e+03 1.186830666666666743e-15 4.293008999999999803e-17
5.398479999999999563e+03 1.159653666666666618e-15 4.323052666666666614e-17
5.401479999999999563e+03 1.173701333333333410e-15 4.270200666666666520e-17
5.404479999999999563e+03 1.209910333333333443e-15 4.209098333333333215e-17
5.407479999999999563e+03 1.263733666666666723e-15 4.175801000000000049e-17
5.410479999999999563e+03 1.256348999999999976e-15 4.161116666666667201e-17
5.413479999999999563e+03 1.245271666666666779e-15 4.180531000000000793e-17
5.416479999999999563e+03 1.195931999999999925e-15 4.179113333333333602e-17
5.419479999999999563e+03 1.167274000000000003e-15 4.208064333333333256e-17
5.422479999999999563e+03 1.188703666666666764e-15 4.254782333333333318e-17
5.425479999999999563e+03 1.188856333333333357e-15 4.295192666666667134e-17
5.428479999999999563e+03 1.203203333333333233e-15 4.335363666666666332e-17
5.431479999999999563e+03 1.236847999999999938e-15 4.403233666666666881e-17
5.434479999999999563e+03 1.253536666666666727e-15 4.502160999999999597e-17
5.437479999999999563e+03 1.246151666666666510e-15 4.575507000000000316e-17
5.440479999999999563e+03 1.185294333333333320e-15 4.616660333333334098e-17
5.443479999999999563e+03 1.237945666666666786e-15 4.715125666666666793e-17
5.446479999999999563e+03 1.303454999999999996e-15 4.835448666666666549e-17
5.449479999999999563e+03 1.275436000000000004e-15 4.902567999999999997e-17
5.452479999999999563e+03 1.288246333333333381e-15 5.004891333333333276e-17
5.455479999999999563e+03 1.288601333333333364e-15 5.098177333333333290e-17
5.458479999999999563e+03 1.249747666666666736e-15 5.156357333333333083e-17
5.461479999999999563e+03 1.207880666666666760e-15 5.248407333333333144e-17
5.464479999999999563e+03 1.241835999999999813e-15 5.267687999999999484e-17
5.467479999999999563e+03 1.288697000000000162e-15 5.157971333333333389e-17
5.470479999999999563e+03 1.289248999999999781e-15 5.020616999999999945e-17
5.473479999999999563e+03 1.240071333333333343e-15 4.844927666666667082e-17
5.476479999999999563e+03 1.211390000000000146e-15 4.694180000000000085e-17
5.479479999999999563e+03 1.201186666666666577e-15 4.571051999999999364e-17
5.482479999999999563e+03 1.196634666666666695e-15 4.465069999999999923e-17
5.485479999999999563e+03 1.208020333333333327e-15 4.353569333333333315e-17
5.488479999999999563e+03 1.219600333333333409e-15 4.255350999999999907e-17
5.491479999999999563e+03 1.213915333333333396e-15 4.161831999999999935e-17
5.494479999999999563e+03 1.194523999999999805e-15 4.068283000000000434e-17
5.497479999999999563e+03 1.152531666666666775e-15 3.963839666666666737e-17
5.500479999999999563e+03 1.184364666666666596e-15 3.882091333333333057e-17
5.503479999999999563e+03 1.188508666666666768e-15 3.813825000000000273e-17
5.506479999999999563e+03 1.182154999999999978e-15 3.747279666666667020e-17
5.509479999999999563e+03 1.149116333333333228e-15 3.673303000000000398e-17
5.512479999999999563e+03 1.162929000000000126e-15 3.632448333333333129e-17
5.515479999999999563e+03 1.168687666666666756e-15 3.616097333333333546e-17
5.518479999999999563e+03 1.149664666666666644e-15 3.583477666666667066e-17
5.521479999999999563e+03 1.161099333333333329e-15 3.567873666666666729e-17
5.524479999999999563e+03 1.159212999999999811e-15 3.543050333333333229e-17
5.527479999999999563e+03 1.144304666666666691e-15 3.510957666666666160e-17
5.530479999999999563e+03 1.152210666666666587e-15 3.501245999999999558e-17
5.533479999999999563e+03 1.171420000000000011e-15 3.509384666666666485e-17
5.536479999999999563e+03 1.161063999999999849e-15 3.515945333333333403e-17
5.539479999999999563e+03 1.151062000000000046e-15 3.542475333333333215e-17
5.542479999999999563e+03 1.160704666666666721e-15 3.585631000000000361e-17
5.545479999999999563e+03 1.156552000000000063e-15 3.627190333333333153e-17
5.548479999999999563e+03 1.148550333333333369e-15 3.672701000000000315e-17
5.551479999999999563e+03 1.132123333333333467e-15 3.695137000000000740e-17
5.554479999999999563e+03 1.101080333333333211e-15 3.727366666666666562e-17
5.557479999999999563e+03 1.090171666666666685e-15 3.772525999999999550e-17
5.560479999999999563e+03 1.084090333333333303e-15 3.837788000000000028e-17
5.563479999999999563e+03 1.065709666666666643e-15 3.921481333333333585e-17
5.566479999999999563e+03 1.077314000000000016e-15 4.086674333333333935e-17
5.569479999999999563e+03 1.107938333333333252e-15 4.422117999999999753e-17
5.572479999999999563e+03 1.135779000000000070e-15 5.002777000000000355e-17
5.575479999999999563e+03 1.192536333333333449e-15 5.662327999999999720e-17
5.578479999999999563e+03 1.154620666666666561e-15 5.787626666666666414e-17
5.581479999999999563e+03 1.082169333333333247e-15 5.282050666666666263e-17
5.584479999999999563e+03 1.083903333333333445e-15 4.768367666666666313e-17
5.587479999999999563e+03 1.101209666666666727e-15 4.599824333333333088e-17
5.590479999999999563e+03 1.088097666666666565e-15 4.498837999999999449e-17
5.593479999999999563e+03 1.038904666666666793e-15 4.343133333333333750e-17
5.596479999999999563e+03 1.035435999999999851e-15 4.223902999999999918e-17
5.599479999999999563e+03 1.054451333333333494e-15 4.107758666666666995e-17
5.602479999999999563e+03 1.061512666666666548e-15 4.027793999999999323e-17
5.605479999999999563e+03 1.020935533333333132e-15 3.916810999999999858e-17
5.608479999999999563e+03 1.011473133333333406e-15 3.808539666666666955e-17
5.611479999999999563e+03 9.929978999999999476e-16 3.701141333333332799e-17
5.614479999999999563e+03 9.594674666666667174e-16 3.577232000000000133e-17
5.617479999999999563e+03 9.511832333333333491e-16 3.492291666666666756e-17
5.620479999999999563e+03 9.437717999999998240e-16 3.420317666666666772e-17
5.623479999999999563e+03 9.339319000000000248e-16 3.340953000000000160e-17
5.626479999999999563e+03 9.419687666666664948e-16 3.272310000000000116e-17
5.629479999999999563e+03 9.393432666666666654e-16 3.218068333333333336e-17
5.632479999999999563e+03 9.122208666666667673e-16 3.141962333333332795e-17
5.635479999999999563e+03 8.932300999999999045e-16 3.083868000000000268e-17
5.638479999999999563e+03 8.900099000000000577e-16 3.036399666666666994e-17
5.641479999999999563e+03 8.854629999999999483e-16 3.007336999999999824e-17
5.644479999999999563e+03 8.673459000000000310e-16 2.979945000000000517e-17
5.647479999999999563e+03 8.346979333333333454e-16 2.947291000000000105e-17
5.650479999999999563e+03 8.166527666666668267e-16 2.919209666666666464e-17
5.653479999999999563e+03 8.353238333333333660e-16 2.907416000000000615e-17
5.656479999999999563e+03 8.366498333333332618e-16 2.900704666666666423e-17
5.659479999999999563e+03 8.391466000000000582e-16 2.905333999999999520e-17
5.662479999999999563e+03 8.448588333333333326e-16 2.914048333333333624e-17
5.665479999999999563e+03 8.462127333333333328e-16 2.933463333333333146e-17
5.668479999999999563e+03 8.549169666666666173e-16 2.969955999999999976e-17
5.671479999999999563e+03 8.557402333333332692e-16 3.007837666666666945e-17
5.674479999999999563e+03 8.556739333333333730e-16 3.038799333333333030e-17
5.677479999999999563e+03 8.284477666666666564e-16 3.061845333333333947e-17
5.680479999999999563e+03 8.300820333333333328e-16 3.103583666666666559e-17
5.683479999999999563e+03 8.444449666666666317e-16 3.156357999999999795e-17
5.686479999999999563e+03 8.384933000000000402e-16 3.180397999999999861e-17
5.689479999999999563e+03 8.132343000000000177e-16 3.226813333333333515e-17
5.692479999999999563e+03 8.435495333333333885e-16 3.300199999999999742e-17
5.695479999999999563e+03 8.349877333333332342e-16 3.366612666666666795e-17
5.698479999999999563e+03 8.731182666666667578e-16 3.444455999999999724e-17
5.701479999999999563e+03 8.710495333333332437e-16 3.515696333333333244e-17
5.704479999999999563e+03 8.348397666666666822e-16 3.555232000000000096e-17
5.707479999999999563e+03 8.464029999999999605e-16 3.618172999999999984e-17
5.710479999999999563e+03 8.840886999999999725e-16 3.721404999999999651e-17
5.713479999999999563e+03 8.933342333333332249e-16 3.811684666666666486e-17
5.716479999999999563e+03 8.399590666666666824e-16 3.792775666666666458e-17
5.719479999999999563e+03 8.498294333333333823e-16 3.668877333333333661e-17
5.722479999999999563e+03 8.578495666666667707e-16 3.624489999999999732e-17
5.725479999999999563e+03 8.788142333333334347e-16 3.499815333333333474e-17
5.728479999999999563e+03 8.890358000000001116e-16 3.420226666666666516e-17
5.731479999999999563e+03 8.894900333333333113e-16 3.469904000000000207e-17
5.734479999999999563e+03 9.041892333333334773e-16 3.339575000000000505e-17
5.737479999999999563e+03 9.552588333333334108e-16 3.231116333333333484e-17
5.740479999999999563e+03 9.185134333333333166e-16 3.131922999999999971e-17
5.743479999999999563e+03 9.142098666666668081e-16 3.098886000000000106e-17
5.746479999999999563e+03 9.329733000000000490e-16 3.001908000000000436e-17
5.749479999999999563e+03 9.112375333333333753e-16 2.907789000000000020e-17
5.752479999999999563e+03 8.950704666666665508e-16 2.833916666666667052e-17
5.755479999999999563e+03 9.030705000000000081e-16 2.792517999999999734e-17
5.758479999999999563e+03 9.134379999999998753e-16 2.748679333333333529e-17
5.761479999999999563e+03 9.228539999999998690e-16 2.711564666666666827e-17
5.764479999999999563e+03 9.297355000000000184e-16 2.691372999999999954e-17
5.767479999999999563e+03 9.190791666666667549e-16 2.665921666666666738e-17
5.770479999999999563e+03 9.147808000000000990e-16 2.636598666666666883e-17
5.773479999999999563e+03 9.161753000000000865e-16 2.615109666666666673e-17
5.776479999999999563e+03 9.000201333333332889e-16 2.599946666666666748e-17
5.779479999999999563e+03 8.928193666666667616e-16 2.586507333333333157e-17
5.782479999999999563e+03 9.061438666666667279e-16 2.588083333333333217e-17
5.785479999999999563e+03 9.160783333333333256e-16 2.602046333333333487e-17
5.788479999999999563e+03 9.126770000000000194e-16 2.615868666666666840e-17
5.791479999999999563e+03 9.183361666666666164e-16 2.637682666666666776e-17
5.794479999999999563e+03 9.351262666666666208e-16 2.672284999999999798e-17
5.797479999999999563e+03 9.250919666666667172e-16 2.698020666666666616e-17
5.800479999999999563e+03 8.863846666666666336e-16 2.717840333333333288e-17
5.803479999999999563e+03 8.987349666666666718e-16 2.762030666666666632e-17
5.806479999999999563e+03 9.316611333333333626e-16 2.820854000000000413e-17
5.809479999999999563e+03 9.335632666666667963e-16 2.881066333333333717e-17
5.812479999999999563e+03 9.505704666666665651e-16 2.935529999999999971e-17
5.815479999999999563e+03 9.514912333333333138e-16 2.991456000000000054e-17
5.818479999999999563e+03 9.605650000000000591e-16 3.053944666666666695e-17
5.821479999999999563e+03 9.442848666666668087e-16 3.113071333333333431e-17
5.824479999999999563e+03 9.661344666666666343e-16 3.196286666666666766e-17
5.827479999999999563e+03 9.773610666666668392e-16 3.260802666666666585e-17
5.830479999999999563e+03 9.991304333333333800e-16 3.338630000000000546e-17
5.833479999999999563e+03 1.000741733333333383e-15 3.423231000000000054e-17
5.836479999999999563e+03 1.000238266666666642e-15 3.505670333333333202e-17
5.839479999999999563e+03 9.703023333333335141e-16 3.535432000000000248e-17
5.842479999999999563e+03 9.497819000000000753e-16 3.497904333333333639e-17
5.845479999999999563e+03 1.000907933333333240e-15 3.433434999999999480e-17
5.848479999999999563e+03 1.010972433333333425e-15 3.356841666666667064e-17
5.851479999999999563e+03 1.000315633333333185e-15 3.253265666666667085e-17
5.854479999999999563e+03 9.876011999999998968e-16 3.168705999999999631e-17
5.857479999999999563e+03 9.549831333333333499e-16 3.078694333333333849e-17
5.860479999999999563e+03 9.549589666666666955e-16 3.015479999999999920e-17
5.863479999999999563e+03 9.648656666666666954e-16 2.975231999999999793e-17
5.866479999999999563e+03 9.706827333333332629e-16 2.929045000000000271e-17
5.869479999999999563e+03 9.838128333333333222e-16 2.874558666666666501e-17
5.872479999999999563e+03 9.682057333333333215e-16 2.800902666666666128e-17
5.875479999999999563e+03 9.514089666666666674e-16 2.737596000000000082e-17
5.878479999999999563e+03 9.302114333333334527e-16 2.672293999999999718e-17
5.881479999999999563e+03 9.358446999999999797e-16 2.647805333333333029e-17
5.884479999999999563e+03 8.833820666666665599e-16 2.640371000000000200e-17
5.887479999999999563e+03 8.574697333333333893e-16 2.661812666666666970e-17
5.890479999999999563e+03 8.513953333333332762e-16 2.659396666666666844e-17
5.893479999999999563e+03 8.434956333333333305e-16 2.609551333333333202e-17
5.896479999999999563e+03 8.439013333333333560e-16 2.541349333333333570e-17
5.899479999999999563e+03 8.523823999999999211e-16 2.481987333333333346e-17
5.902479999999999563e+03 8.548174666666666834e-16 2.444576666666666318e-17
5.905479999999999563e+03 8.484985333333333827e-16 2.425323999999999868e-17
5.908479999999999563e+03 8.206083333333333737e-16 2.414947999999999978e-17
5.911479999999999563e+03 8.359136666666666068e-16 2.429542333333333006e-17
5.914479999999999563e+03 8.387917333333333844e-16 2.441507333333333389e-17
5.917479999999999563e+03 7.888567666666667197e-16 2.431003333333333433e-17
5.920479999999999563e+03 7.473096999999999641e-16 2.427211333333333292e-17
5.923479999999999563e+03 7.160322333333333467e-16 2.436486666666666849e-17
5.926479999999999563e+03 7.218000333333333415e-16 2.480222666666666691e-17
5.929479999999999563e+03 7.500890666666666637e-16 2.529028666666666460e-17
5.932479999999999563e+03 7.245920666666665967e-16 2.556076333333333415e-17
5.935479999999999563e+03 6.898273000000000025e-16 2.578315333333333255e-17
5.938479999999999563e+03 6.701576333333332934e-16 2.595028666666666880e-17
5.941479999999999563e+03 6.436087333333332852e-16 2.618973666666666793e-17
5.944479999999999563e+03 6.629280333333332992e-16 2.690820333333333566e-17
5.947479999999999563e+03 6.832758666666666532e-16 2.754660333333333066e-17
5.950479999999999563e+03 6.695163333333333830e-16 2.809906333333333858e-17
5.953479999999999563e+03 6.319195000000000124e-16 2.848671333333332897e-17
5.956479999999999563e+03 6.274948333333334160e-16 2.896069333333333174e-17
5.959479999999999563e+03 6.083378666666666965e-16 2.935574333333333335e-17
5.962479999999999563e+03 6.188660333333332944e-16 2.998607333333333298e-17
5.965479999999999563e+03 6.212409666666666043e-16 3.031906666666666721e-17
5.968479999999999563e+03 5.960689999999999242e-16 2.967026666666667109e-17
5.971479999999999563e+03 5.610384666666666876e-16 2.884035000000000231e-17
5.974479999999999563e+03 5.584894999999999216e-16 2.815679666666666831e-17
5.977479999999999563e+03 5.488036333333333335e-16 2.742239666666666396e-17
5.980479999999999563e+03 5.346967666666666485e-16 2.650641666666666616e-17
5.983479999999999563e+03 5.448865333333333315e-16 2.581667333333333420e-17
5.986479999999999563e+03 5.391788000000000356e-16 2.509207999999999968e-17
5.989479999999999563e+03 5.373288000000001140e-16 2.446353000000000005e-17
5.992479999999999563e+03 5.489984000000000385e-16 2.403855333333333029e-17
5.995479999999999563e+03 5.250342000000000069e-16 2.348039000000000206e-17
5.998479999999999563e+03 5.136070000000000251e-16 2.296553333333333351e-17
6.001479999999999563e+03 5.275738333333333450e-16 2.265951333333333273e-17
6.004479999999999563e+03 5.248634666666665484e-16 2.239433333333333458e-17
6.007479999999999563e+03 5.316558666666666665e-16 2.186232666666666609e-17
6.010479999999999563e+03 5.353500000000000118e-16 2.138887333333333069e-17
6.013479999999999563e+03 5.290202666666666834e-16 2.107005000000000291e-17
6.016479999999999563e+03 5.199675666666667562e-16 2.077151333333333169e-17
6.019479999999999563e+03 5.170989333333332899e-16 2.055608666666666710e-17
6.022479999999999563e+03 5.102276666666667022e-16 2.031507333333333260e-17
6.025479999999999563e+03 5.171183333333333470e-16 2.031770666666666637e-17
6.028479999999999563e+03 5.144314333333333309e-16 2.033662000000000265e-17
6.031479999999999563e+03 5.183565999999999278e-16 2.036422333333333668e-17
6.034479999999999563e+03 5.297270000000000780e-16 2.045581666666666848e-17
6.037479999999999563e+03 5.264616999999999695e-16 2.046476666666666565e-17
6.040479999999999563e+03 5.332537999999999443e-16 2.057135333333333382e-17
6.043479999999999563e+03 5.394843333333332848e-16 2.076570333333333310e-17
6.046479999999999563e+03 5.412216999999999372e-16 2.099066666666666683e-17
6.049479999999999563e+03 5.365439333333333524e-16 2.124979999999999920e-17
6.052479999999999563e+03 5.486773000000000656e-16 2.162400999999999962e-17
6.055479999999999563e+03 5.668440666666666808e-16 2.204894333333333460e-17
6.058479999999999563e+03 5.611194000000000435e-16 2.254368999999999687e-17
6.061479999999999563e+03 5.683443666666666512e-16 2.327152000000000080e-17
6.064479999999999563e+03 5.760723999999999731e-16 2.355207333333333471e-17
6.067479999999999563e+03 6.140508666666666968e-16 2.375928999999999832e-17
6.070479999999999563e+03 6.431824333333333201e-16 2.423740000000000016e-17
6.073479999999999563e+03 6.054074333333334113e-16 2.452964999999999951e-17
6.076479999999999563e+03 5.794249000000000606e-16 2.492759999999999669e-17
6.079479999999999563e+03 6.067103666666665532e-16 2.559295333333333182e-17
6.082479999999999563e+03 5.826733333333332851e-16 2.604746000000000053e-17
6.085479999999999563e+03 6.005658000000000804e-16 2.669501666666666221e-17
6.088479999999999563e+03 6.316118333333334196e-16 2.771725666666666795e-17
6.091479999999999563e+03 6.464899333333333250e-16 2.826925000000000078e-17
6.094479999999999563e+03 6.619945333333333403e-16 2.820084333333333651e-17
6.097479999999999563e+03 6.595729333333333840e-16 2.768849666666666596e-17
6.100479999999999563e+03 6.547936999999999611e-16 2.696473333333333300e-17
6.103479999999999563e+03 6.666532333333333385e-16 2.595195999999999976e-17
6.106479999999999563e+03 6.553724666666667528e-16 2.499751333333333370e-17
6.109479999999999563e+03 6.778532999999999582e-16 2.452703000000000283e-17
6.112479999999999563e+03 7.331610666666667365e-16 2.421660333333333374e-17
6.115479999999999563e+03 7.372885666666667232e-16 2.372474333333333612e-17
6.118479999999999563e+03 7.371538999999999460e-16 2.314739000000000237e-17
6.121479999999999563e+03 7.391921666666666582e-16 2.267344333333333617e-17
6.124479999999999563e+03 7.361759000000000118e-16 2.217370666666666635e-17
6.127479999999999563e+03 7.681994999999999313e-16 2.187206333333333312e-17
6.130479999999999563e+03 7.760624000000000930e-16 2.157456000000000024e-17
6.133479999999999563e+03 7.855968000000000690e-16 2.132688666666666611e-17
6.136479999999999563e+03 7.884317333333333904e-16 2.112809999999999776e-17
6.139479999999999563e+03 7.974730666666667253e-16 2.098796000000000368e-17
6.142479999999999563e+03 8.135019333333333851e-16 2.088012333333333253e-17
6.145479999999999563e+03 8.282170666666666782e-16 2.079021999999999845e-17
6.148479999999999563e+03 8.457369666666666338e-16 2.070438999999999773e-17
6.151479999999999563e+03 8.486976000000001023e-16 2.068341666666666564e-17
6.154479999999999563e+03 8.403770999999998915e-16 2.064052666666666848e-17
6.157479999999999563e+03 8.513676000000000057e-16 2.065737333333333423e-17
6.160479999999999563e+03 8.694444666666667335e-16 2.071947333333333331e-17
6.163479999999999563e+03 8.830666666666667441e-16 2.082813666666666713e-17
6.166479999999999563e+03 8.882346666666666538e-16 2.102181999999999959e-17
6.169479999999999563e+03 8.854130333333332058e-16 2.126961333333333060e-17
6.172479999999999563e+03 9.027279333333332892e-16 2.167789333333333225e-17
6.175479999999999563e+03 9.496556999999999195e-16 2.207484333333333383e-17
6.178479999999999563e+03 9.523719666666666399e-16 2.230800999999999998e-17
6.181479999999999563e+03 9.627232000000000081e-16 2.276176666666666814e-17
6.184479999999999563e+03 9.855035000000000994e-16 2.321837999999999709e-17
6.187479999999999563e+03 9.735428666666665832e-16 2.356175000000000022e-17
6.190479999999999563e+03 9.704123666666667585e-16 2.409392999999999857e-17
6.193479999999999563e+03 9.912017999999998867e-16 2.472276666666666256e-17
6.196479999999999563e+03 1.025512666666666752e-15 2.541849666666666802e-17
6.199479999999999563e+03 1.028345999999999967e-15 2.598208333333333307e-17
6.202479999999999563e+03 1.048252666666666605e-15 2.668903333333333069e-17
6.205479999999999563e+03 1.059281333333333416e-15 2.725574999999999920e-17
6.208479999999999563e+03 1.056200000000000084e-15 2.782370333333333360e-17
6.211479999999999563e+03 1.058507999999999884e-15 2.854021333333332949e-17
6.214479999999999563e+03 1.065075333333333329e-15 2.898131333333333556e-17
6.217479999999999563e+03 1.082777999999999980e-15 2.921901666666666820e-17
6.220479999999999563e+03 1.086376666666666788e-15 2.876588333333333824e-17
6.223479999999999563e+03 1.095723333333333309e-15 2.816684333333333192e-17
6.226479999999999563e+03 1.084003666666666660e-15 2.739750333333333505e-17
6.229479999999999563e+03 1.105466333333333397e-15 2.696910666666666782e-17
6.232479999999999563e+03 1.105902333333333390e-15 2.655531999999999869e-17
6.235479999999999563e+03 1.111317333333333302e-15 2.622937333333333201e-17
6.238479999999999563e+03 1.114008666666666642e-15 2.572918000000000071e-17
6.241479999999999563e+03 1.106068666666666754e-15 2.510742666666666433e-17
6.244479999999999563e+03 1.120010666666666577e-15 2.425497999999999972e-17
6.247479999999999563e+03 1.143916666666666536e-15 2.384240666666666426e-17
6.250479999999999563e+03 1.139028666666666603e-15 2.326846000000000014e-17
6.253479999999999563e+03 1.146815333333333351e-15 2.282973333333333459e-17
6.256479999999999563e+03 1.150042666666666825e-15 2.268161666666666784e-17
6.259479999999999563e+03 1.129850333333333282e-15 2.243815666666666960e-17
6.262479999999999563e+03 1.120744333333333287e-15 2.205130666666666460e-17
6.265479999999999563e+03 1.120050333333333201e-15 2.165234666666666746e-17
6.268479999999999563e+03 1.119123666666666726e-15 2.133466666666666747e-17
6.271479999999999563e+03 1.125794666666666514e-15 2.109495999999999857e-17
6.274479999999999563e+03 1.114481333333333209e-15 2.084028333333333167e-17
6.277479999999999563e+03 1.090278000000000004e-15 2.059068333333332954e-17
6.280479999999999563e+03 1.096361999999999966e-15 2.061356000000000050e-17
6.283479999999999563e+03 1.088407666666666761e-15 2.083987666666666426e-17
6.286479999999999563e+03 1.049324999999999947e-15 2.128246999999999982e-17
6.289479999999999563e+03 9.928429000000000467e-16 2.253112333333333399e-17
6.292479999999999563e+03 9.937009666666666455e-16 2.638034666666666572e-17
6.295479999999999563e+03 1.214337333333333150e-15 3.342996999999999469e-17
6.298479999999999563e+03 1.446394333333333363e-15 3.936824666666666731e-17
6.301479999999999563e+03 1.328514000000000035e-15 3.871707000000000101e-17
6.304479999999999563e+03 1.117057333333333273e-15 3.228546333333333350e-17
6.307479999999999563e+03 1.122531333333333409e-15 2.658863666666666664e-17
6.310479999999999563e+03 1.165707666666666656e-15 2.415941999999999744e-17
6.313479999999999563e+03 1.167162666666666598e-15 2.361162333333333067e-17
6.316479999999999563e+03 1.146704333333333417e-15 2.377550999999999930e-17
6.319479999999999563e+03 1.135714333333333213e-15 2.423752333333333286e-17
6.322479999999999563e+03 1.145059999999999914e-15 2.487217666666666707e-17
6.325479999999999563e+03 1.200140000000000013e-15 2.577272333333333375e-17
6.328479999999999563e+03 1.207979333333333215e-15 2.641229999999999927e-17
6.331479999999999563e+03 1.181220999999999912e-15 2.677792666666666788e-17
6.334479999999999563e+03 1.166213999999999942e-15 2.713853666666666708e-17
6.337479999999999563e+03 1.162986666666666666e-15 2.768429333333333443e-17
6.340479999999999563e+03 1.168188666666666666e-15 2.805012000000000401e-17
6.343479999999999563e+03 1.139284333333333387e-15 2.798205666666666057e-17
6.346479999999999563e+03 1.166243000000000046e-15 2.759790000000000011e-17
6.349479999999999563e+03 1.125951666666666647e-15 2.699612000000000022e-17
6.352479999999999563e+03 1.088668333333333434e-15 2.658430666666666352e-17
6.355479999999999563e+03 1.098354333333333332e-15 2.705163666666666795e-17
6.358479999999999563e+03 1.122823666666666569e-15 2.884130000000000384e-17
6.361479999999999563e+03 1.210923000000000015e-15 3.158592000000000025e-17
6.364479999999999563e+03 1.211609333333333236e-15 3.206941666666666344e-17
6.367479999999999563e+03 1.141620333333333274e-15 2.876546000000000101e-17
6.370479999999999563e+03 1.105085000000000088e-15 2.483454333333333309e-17
6.373479999999999563e+03 1.128996333333333406e-15 2.289240999999999820e-17
6.376479999999999563e+03 1.127147333333333403e-15 2.211199333333333212e-17
6.379479999999999563e+03 1.109325666666666680e-15 2.166400333333333394e-17
6.382479999999999563e+03 1.109685333333333279e-15 2.125048999999999823e-17
6.385479999999999563e+03 1.104000666666666737e-15 2.095777666666666885e-17
6.388479999999999563e+03 1.113896333333333220e-15 2.062787333333333297e-17
6.391479999999999563e+03 1.140542333333333299e-15 2.040101333333333200e-17
6.394479999999999563e+03 1.128415333333333289e-15 2.011023333333333300e-17
6.397479999999999563e+03 1.110929333333333344e-15 1.985055999999999924e-17
6.400479999999999563e+03 1.120326666666666482e-15 1.975877666666666776e-17
6.403479999999999563e+03 1.127753333333333161e-15 1.972188666666666579e-17
6.406479999999999563e+03 1.130206999999999829e-15 1.970552666666666536e-17
6.409479999999999563e+03 1.128369000000000015e-15 1.972072666666666510e-17
6.412479999999999563e+03 1.116498666666666807e-15 1.977757999999999919e-17
6.415479999999999563e+03 1.127166333333333335e-15 2.000375000000000420e-17
6.418479999999999563e+03 1.117048999999999862e-15 2.011975999999999778e-17
6.421479999999999563e+03 1.099412999999999905e-15 2.026906666666666907e-17
6.424479999999999563e+03 1.102737666666666740e-15 2.050841333333333499e-17
6.427479999999999563e+03 1.096662666666666734e-15 2.073091666666666789e-17
6.430479999999999563e+03 1.095359666666666642e-15 2.104190333333333168e-17
6.433479999999999563e+03 1.106509333333333363e-15 2.142861000000000141e-17
6.436479999999999563e+03 1.109505666666666616e-15 2.176561666666666439e-17
6.439479999999999563e+03 1.108283666666666731e-15 2.213112000000000030e-17
6.442479999999999563e+03 1.092397999999999928e-15 2.250467000000000245e-17
6.445479999999999563e+03 1.060665333333333322e-15 2.286523666666666687e-17
6.448479999999999563e+03 1.063060000000000160e-15 2.347808333333333161e-17
6.451479999999999563e+03 1.075122666666666586e-15 2.401046999999999947e-17
6.454479999999999563e+03 1.088146333333333344e-15 2.466879666666666653e-17
6.457479999999999563e+03 1.114264999999999973e-15 2.542765333333333471e-17
6.460479999999999563e+03 1.059578333333333389e-15 2.588228333333333303e-17
6.463479999999999563e+03 1.075911000000000179e-15 2.676692666666666694e-17
6.466479999999999563e+03 1.080351000000000109e-15 2.741352333333333507e-17
6.469479999999999563e+03 1.075099666666666585e-15 2.725527333333333516e-17
6.472479999999999563e+03 1.056806666666666585e-15 2.633878000000000092e-17
6.475479999999999563e+03 1.061063999999999999e-15 2.545932333333333355e-17
6.478479999999999563e+03 1.044947033333333423e-15 2.465619666666666708e-17
6.481479999999999563e+03 1.045316999999999942e-15 2.394991333333333320e-17
6.484479999999999563e+03 1.055123333333333399e-15 2.343896999999999601e-17
6.487479999999999563e+03 1.033051999999999929e-15 2.280153333333333346e-17
6.490479999999999563e+03 1.027505466666666700e-15 2.231418999999999975e-17
6.493479999999999563e+03 1.015960200000000009e-15 2.198206666666666604e-17
6.496479999999999563e+03 1.046877000000000110e-15 2.196121333333333083e-17
6.499479999999999563e+03 1.053347333333333269e-15 2.175688333333333494e-17
6.502479999999999563e+03 1.041058999999999982e-15 2.127667666666666798e-17
6.505479999999999563e+03 1.016048666666666723e-15 2.063387333333333124e-17
6.508479999999999563e+03 1.016358333333333448e-15 2.014880333333333140e-17
6.511479999999999563e+03 1.022016333333333392e-15 1.980619666666666592e-17
6.514479999999999563e+03 1.008627733333333527e-15 1.943945333333333448e-17
6.517479999999999563e+03 1.001461799999999979e-15 1.914114666666666806e-17
6.520479999999999563e+03 9.950976333333333039e-16 1.896185666666666907e-17
6.523479999999999563e+03 9.878781666666665935e-16 1.887506333333333281e-17
6.526479999999999563e+03 1.004137500000000039e-15 1.891719333333333122e-17
6.529479999999999563e+03 1.019238333333333408e-15 1.902044333333333566e-17
6.532479999999999563e+03 1.010026666666666839e-15 1.905975333333333641e-17
6.535479999999999563e+03 9.993087999999998822e-16 1.903996999999999961e-17
6.538479999999999563e+03 1.015484433333333409e-15 1.903263666666666771e-17
6.541479999999999563e+03 1.009510933333333273e-15 1.908004666666666459e-17
6.544479999999999563e+03 9.839916999999999316e-16 1.953671333333333576e-17
6.547479999999999563e+03 9.853349333333332133e-16 1.970022333333333467e-17
6.550479999999999563e+03 9.889143333333332730e-16 1.996196999999999825e-17
6.553479999999999563e+03 9.753050999999999611e-16 2.012281333333332989e-17
6.556479999999999563e+03 9.499135333333333750e-16 1.997721999999999823e-17
6.559479999999999563e+03 9.688181999999999622e-16 2.014050999999999977e-17
6.562479999999999563e+03 9.716303000000001169e-16 2.037108999999999966e-17
6.565479999999999563e+03 9.904823000000000532e-16 2.089299999999999814e-17
6.568479999999999563e+03 9.837897000000000123e-16 2.150664999999999950e-17
6.571479999999999563e+03 9.567145666666665539e-16 2.194799333333333207e-17
6.574479999999999563e+03 9.593030333333332094e-16 2.249066666666666655e-17
6.577479999999999563e+03 9.706483666666666700e-16 2.308135333333333356e-17
6.580479999999999563e+03 9.644357333333330650e-16 2.341975999999999717e-17
6.583479999999999563e+03 9.516267333333333729e-16 2.363662666666666750e-17
6.586479999999999563e+03 9.643913333333333674e-16 2.411412666666666516e-17
6.589479999999999563e+03 9.664721999999999039e-16 2.455648999999999898e-17
6.592479999999999563e+03 9.458653999999999652e-16 2.491459333333332983e-17
6.595479999999999563e+03 9.433384666666668058e-16 2.484938333333333293e-17
6.598479999999999563e+03 9.548933000000000187e-16 2.446642666666666597e-17
6.601479999999999563e+03 9.618983333333331512e-16 2.393117000000000021e-17
6.604479999999999563e+03 9.414755666666665443e-16 2.334156000000000016e-17
6.607479999999999563e+03 9.177572333333333853e-16 2.264523000000000103e-17
6.610479999999999563e+03 9.054463000000000259e-16 2.201886666666666880e-17
6.613479999999999563e+03 9.141281000000000717e-16 2.157049999999999781e-17
6.616479999999999563e+03 9.191815333333333324e-16 2.105516999999999795e-17
6.619479999999999563e+03 9.109597666666666254e-16 2.054785000000000118e-17
6.622479999999999563e+03 9.024591333333333666e-16 2.006369999999999902e-17
6.625479999999999563e+03 9.068352999999998203e-16 1.964411666666666532e-17
6.628479999999999563e+03 9.106587666666665836e-16 1.929361999999999980e-17
6.631479999999999563e+03 9.007483000000000036e-16 1.891483333333333087e-17
6.634479999999999563e+03 8.919041999999999907e-16 1.860552666666666660e-17
6.637479999999999563e+03 8.897488666666665867e-16 1.831360999999999911e-17
6.640479999999999563e+03 8.846105000000000000e-16 1.804526666666667016e-17
6.643479999999999563e+03 8.858968999999999256e-16 1.783248999999999685e-17
6.646479999999999563e+03 8.776473666666667193e-16 1.768476000000000111e-17
6.649479999999999563e+03 8.599463999999999588e-16 1.750550999999999800e-17
6.652479999999999563e+03 8.660990000000000936e-16 1.740795666666666381e-17
6.655479999999999563e+03 8.702181666666666695e-16 1.739192999999999833e-17
6.658479999999999563e+03 8.486270999999999762e-16 1.737216000000000171e-17
6.661479999999999563e+03 8.500413333333332941e-16 1.740970999999999886e-17
6.664479999999999563e+03 8.568336999999999862e-16 1.746383999999999997e-17
6.667479999999999563e+03 8.458214333333333771e-16 1.752221666666666431e-17
6.670479999999999563e+03 8.266138000000000411e-16 1.766462000000000023e-17
6.673479999999999563e+03 8.248285666666666626e-16 1.798059333333333267e-17
6.676479999999999563e+03 8.424819333333333156e-16 1.815639666666666720e-17
6.679479999999999563e+03 8.502210000000000552e-16 1.827701000000000040e-17
6.682479999999999563e+03 8.553701333333333423e-16 1.858029666666667000e-17
6.685479999999999563e+03 8.276875333333333291e-16 1.883803999999999995e-17
6.688479999999999563e+03 7.983205666666665877e-16 1.910883000000000188e-17
6.691479999999999563e+03 7.950385999999999536e-16 1.943348000000000115e-17
6.694479999999999563e+03 7.776239999999999723e-16 1.969679666666666557e-17
6.697479999999999563e+03 7.838192666666665861e-16 2.004845666666666451e-17
6.700479999999999563e+03 8.054629000000000469e-16 2.056094999999999998e-17
6.703479999999999563e+03 8.097666999999999453e-16 2.102005333333333360e-17
6.706479999999999563e+03 8.211852999999999964e-16 2.150564666666666500e-17
6.709479999999999563e+03 8.132082666666666383e-16 2.189882333333333467e-17
6.712479999999999563e+03 8.105438666666667128e-16 2.248965999999999932e-17
6.715479999999999563e+03 8.039366000000000244e-16 2.290928666666666780e-17
6.718479999999999563e+03 7.946570666666666811e-16 2.319919666666666628e-17
6.721479999999999563e+03 8.228956000000000234e-16 2.304693666666666645e-17
6.724479999999999563e+03 8.216081999999999821e-16 2.253922666666666593e-17
6.727479999999999563e+03 8.147041333333332846e-16 2.198421666666667030e-17
6.730479999999999563e+03 7.936365999999999359e-16 2.142302999999999840e-17
6.733479999999999563e+03 7.808101000000000420e-16 2.086066999999999795e-17
6.736479999999999563e+03 7.831311999999999487e-16 2.041194999999999869e-17
6.739479999999999563e+03 7.654113000000000095e-16 1.984749000000000038e-17
6.742479999999999563e+03 7.785241666666666828e-16 1.942027666666666914e-17
6.745479999999999563e+03 8.114515666666665835e-16 1.917919333333333183e-17
6.748479999999999563e+03 7.989645999999999310e-16 1.871375666666666806e-17
6.751479999999999563e+03 7.824309000000001096e-16 1.828545999999999823e-17
6.754479999999999563e+03 7.714309333333332582e-16 1.791856666666666914e-17
6.757479999999999563e+03 7.777669000000000796e-16 1.764845666666666495e-17
6.760479999999999563e+03 7.703498666666666753e-16 1.734424666666666802e-17
6.763479999999999563e+03 7.826316333333332945e-16 1.715582333333333456e-17
6.766479999999999563e+03 7.803862333333332679e-16 1.695324000000000209e-17
6.769479999999999563e+03 7.785137333333332557e-16 1.676572333333333230e-17
6.772479999999999563e+03 7.815679333333334070e-16 1.665219666666666560e-17
6.775479999999999563e+03 7.666438333333333032e-16 1.647664999999999776e-17
6.778479999999999563e+03 7.557437666666666094e-16 1.639544333333333306e-17
6.781479999999999563e+03 7.509860333333333586e-16 1.634626000000000164e-17
6.784479999999999563e+03 7.558473666666665940e-16 1.634120000000000053e-17
6.787479999999999563e+03 7.526611333333333136e-16 1.635447666666666808e-17
6.790479999999999563e+03 7.489561666666667119e-16 1.642845999999999956e-17
6.793479999999999563e+03 7.601144000000000358e-16 1.658075666666666870e-17
6.796479999999999563e+03 7.657859333333334396e-16 1.675749333333333184e-17
6.799479999999999563e+03 7.438648333333333722e-16 1.687255000000000040e-17
6.802479999999999563e+03 7.445962666666665599e-16 1.707319666666666668e-17
6.805479999999999563e+03 7.493166666666665922e-16 1.729111666666666867e-17
6.808479999999999563e+03 7.311434333333332914e-16 1.752455333333333552e-17
6.811479999999999563e+03 7.292620666666666312e-16 1.790550999999999895e-17
6.814479999999999563e+03 7.352645666666666730e-16 1.843044666666666768e-17
6.817479999999999563e+03 7.361544999999999204e-16 1.878621666666666621e-17
6.820479999999999563e+03 7.380620666666666953e-16 1.921736333333333445e-17
6.823479999999999563e+03 7.282849333333333062e-16 1.989345999999999768e-17
6.826479999999999563e+03 7.599725666666666004e-16 2.103189666666666704e-17
6.829479999999999563e+03 7.725539999999999708e-16 2.187669666666666735e-17
6.832479999999999563e+03 7.579449666666667052e-16 2.230851666666666479e-17
6.835479999999999563e+03 7.617998999999999919e-16 2.240761666666666760e-17
6.838479999999999563e+03 7.608901666666666609e-16 2.233534666666666606e-17
6.841479999999999563e+03 7.451070000000000397e-16 2.250285999999999860e-17
6.844479999999999563e+03 7.368343666666667523e-16 2.254808000000000151e-17
6.847479999999999563e+03 7.337968999999999785e-16 2.214654666666666904e-17
6.850479999999999563e+03 7.357615333333333023e-16 2.157289666666666439e-17
6.853479999999999563e+03 7.557006999999999065e-16 2.125008666666666664e-17
6.856479999999999563e+03 7.629419666666667350e-16 2.099972666666666577e-17
6.859479999999999563e+03 7.792598000000000018e-16 2.139321666666666782e-17
6.862479999999999563e+03 7.752466666666666014e-16 2.189730666666666681e-17
6.865479999999999563e+03 7.369845999999999573e-16 2.208181000000000037e-17
6.868479999999999563e+03 6.998507666666666496e-16 2.119500000000000162e-17
6.871479999999999563e+03 7.142885666666666453e-16 2.039831999999999979e-17
6.874479999999999563e+03 7.431528666666666990e-16 1.965276999999999993e-17
6.877479999999999563e+03 7.556224666666667548e-16 1.893717333333333317e-17
6.880479999999999563e+03 7.638221333333332991e-16 1.851485666666666829e-17
6.883479999999999563e+03 7.559455999999999907e-16 1.810225333333333207e-17
6.886479999999999563e+03 7.470303000000000763e-16 1.805974666666666702e-17
6.889479999999999563e+03 7.503048000000000075e-16 1.806717333333333703e-17
6.892479999999999563e+03 7.575182000000000588e-16 1.817686000000000175e-17
6.895479999999999563e+03 7.575052333333333601e-16 1.829241000000000111e-17
6.898479999999999563e+03 7.500482999999999411e-16 1.797203000000000035e-17
6.901479999999999563e+03 7.433243666666666861e-16 1.752825666666666770e-17
6.904479999999999563e+03 7.455963000000000021e-16 1.699588999999999932e-17
6.907479999999999563e+03 7.450580666666666417e-16 1.650540000000000155e-17
6.910479999999999563e+03 7.452899666666666012e-16 1.655686666666666813e-17
6.913479999999999563e+03 7.513535000000000319e-16 1.665005000000000024e-17
6.916479999999999563e+03 7.508019666666666008e-16 1.669822666666666751e-17
6.919479999999999563e+03 7.525744666666666705e-16 1.695793666666666749e-17
6.922479999999999563e+03 7.384320333333333128e-16 1.719507000000000106e-17
6.925479999999999563e+03 7.345076000000001144e-16 1.715648000000000009e-17
6.928479999999999563e+03 7.482252666666666629e-16 1.707504333333333367e-17
6.931479999999999563e+03 7.548415999999999632e-16 1.715406999999999950e-17
6.934479999999999563e+03 7.576346999999999889e-16 1.749617666666666872e-17
6.937479999999999563e+03 7.717362333333333147e-16 1.807088666666666741e-17
6.940479999999999563e+03 7.602184999999999304e-16 1.846742666666666885e-17
6.943479999999999563e+03 7.505767666666666184e-16 1.890499999999999917e-17
6.946479999999999563e+03 7.657334999999999815e-16 1.967432333333333545e-17
6.949479999999999563e+03 7.684922333333333156e-16 2.012407333333333415e-17
6.952479999999999563e+03 7.495725666666666680e-16 2.006441000000000369e-17
6.955479999999999563e+03 7.581750666666666929e-16 2.006798333333333463e-17
6.958479999999999563e+03 7.546389666666667261e-16 2.034409000000000127e-17
6.961479999999999563e+03 7.438693000000000236e-16 2.100546666666666463e-17
6.964479999999999563e+03 7.407252666666667382e-16 2.181088000000000207e-17
6.967479999999999563e+03 7.438021666666666483e-16 2.216323666666666552e-17
6.970479999999999563e+03 7.513097000000000291e-16 2.244175000000000309e-17
6.973479999999999563e+03 7.703776333333333718e-16 2.221539666666666694e-17
6.976479999999999563e+03 7.644847666666666464e-16 2.179499333333333604e-17
6.979479999999999563e+03 7.486971333333332752e-16 2.122732000000000054e-17
6.982479999999999563e+03 7.620407666666665814e-16 2.054055999999999788e-17
6.985479999999999563e+03 7.788143333333333695e-16 1.978790333333333512e-17
6.988479999999999563e+03 7.608045333333333623e-16 1.911273333333333503e-17
6.991479999999999563e+03 7.490673333333332827e-16 1.863336666666666783e-17
6.994479999999999563e+03 7.560530999999999633e-16 1.825292666666666741e-17
6.997479999999999563e+03 7.393944000000000660e-16 1.792021333333333516e-17
7.000479999999999563e+03 7.356094666666666009e-16 1.763336666666666699e-17
7.003479999999999563e+03 7.370229333333333902e-16 1.732483333333333240e-17
7.006479999999999563e+03 7.445784333333332819e-16 1.702503666666666616e-17
7.009479999999999563e+03 7.579398333333333100e-16 1.681082333333333216e-17
7.012479999999999563e+03 7.460563666666666682e-16 1.654985333333333099e-17
7.015479999999999563e+03 7.453016999999998928e-16 1.621139999999999988e-17
7.018479999999999563e+03 7.489746999999999625e-16 1.592134000000000067e-17
7.021479999999999563e+03 7.449224000000001432e-16 1.570771666666666830e-17
7.024479999999999563e+03 7.465619666666666542e-16 1.558321999999999834e-17
7.027479999999999563e+03 7.498157999999999911e-16 1.555369666666666794e-17
7.030479999999999563e+03 7.471648666666666743e-16 1.553295999999999997e-17
7.033479999999999563e+03 7.379392333333332903e-16 1.550039666666666531e-17
7.036479999999999563e+03 7.319738333333333729e-16 1.552589666666666567e-17
7.039479999999999563e+03 7.184333666666666727e-16 1.561835999999999799e-17
7.042479999999999563e+03 7.144872000000000110e-16 1.576581666666666647e-17
7.045479999999999563e+03 7.228355333333333758e-16 1.598133999999999881e-17
7.048479999999999563e+03 7.315164666666667137e-16 1.617294333333333290e-17
7.051479999999999563e+03 7.466762666666666845e-16 1.646251000000000131e-17
7.054479999999999563e+03 7.490928333333333262e-16 1.649653666666666777e-17
7.057479999999999563e+03 7.555184333333333177e-16 1.671741333333333413e-17
7.060479999999999563e+03 7.607719333333333152e-16 1.700061999999999821e-17
7.063479999999999563e+03 7.329847666666666275e-16 1.720283999999999805e-17
7.066479999999999563e+03 7.172709666666667073e-16 1.740822333333333177e-17
7.069479999999999563e+03 7.156728000000000396e-16 1.776428999999999902e-17
7.072479999999999563e+03 7.299432000000000003e-16 1.816466666666666353e-17
7.075479999999999563e+03 7.253080666666666659e-16 1.854294999999999731e-17
7.078479999999999563e+03 7.130058666666666452e-16 1.891849333333333136e-17
7.081479999999999563e+03 7.002898999999999055e-16 1.929292333333333530e-17
7.084479999999999563e+03 6.945519999999999509e-16 1.968213666666666722e-17
7.087479999999999563e+03 6.991425666666666552e-16 2.009181666666666949e-17
7.090479999999999563e+03 7.019265000000000868e-16 2.056648333333333240e-17
7.093479999999999563e+03 7.177020666666665971e-16 2.108665666666666566e-17
7.096479999999999563e+03 7.182958666666667765e-16 2.105712666666666671e-17
7.099479999999999563e+03 7.034697333333332535e-16 2.057635000000000068e-17
7.102479999999999563e+03 6.890387333333333154e-16 2.005928666666666833e-17
7.105479999999999563e+03 6.872224000000000142e-16 1.960620666666666827e-17
7.108479999999999563e+03 6.879245333333333495e-16 1.917333666666666573e-17
7.111479999999999563e+03 6.816514000000000859e-16 1.872600666666666582e-17
7.114479999999999563e+03 6.901647000000000975e-16 1.832900666666666708e-17
7.117479999999999563e+03 6.951282333333332737e-16 1.794068666666666790e-17
7.120479999999999563e+03 6.982182333333333889e-16 1.750419333333333419e-17
7.123479999999999563e+03 6.864760333333333221e-16 1.711013999999999854e-17
7.126479999999999563e+03 6.831799333333332369e-16 1.681590666666666240e-17
7.129479999999999563e+03 6.740736666666666237e-16 1.647912999999999807e-17
7.132479999999999563e+03 6.734150333333333452e-16 1.617830666666666512e-17
7.135479999999999563e+03 6.779252666666666841e-16 1.591927999999999870e-17
7.138479999999999563e+03 6.660491666666666646e-16 1.565948666666666806e-17
7.141479999999999563e+03 6.621936666666666160e-16 1.544136333333333544e-17
7.144479999999999563e+03 6.534231333333333368e-16 1.523322000000000252e-17
7.147479999999999563e+03 6.418569000000000070e-16 1.501719333333333194e-17
7.150479999999999563e+03 6.410165666666667042e-16 1.486032666666666591e-17
7.153479999999999563e+03 6.334727333333333509e-16 1.474714666666666818e-17
7.156479999999999563e+03 6.291784333333333197e-16 1.466417999999999988e-17
7.159479999999999563e+03 6.236094333333333272e-16 1.459438333333333319e-17
7.162479999999999563e+03 6.211403666666666713e-16 1.455121000000000132e-17
7.165479999999999563e+03 6.140737666666666168e-16 1.449788666666666647e-17
7.168479999999999563e+03 6.015381999999999382e-16 1.443969999999999875e-17
7.171479999999999563e+03 5.901436333333333308e-16 1.446713999999999804e-17
7.174479999999999563e+03 5.666869666666666649e-16 1.452900333333333300e-17
7.177479999999999563e+03 5.465701999999999885e-16 1.461426000000000192e-17
7.180479999999999563e+03 5.474290333333333131e-16 1.475477000000000026e-17
7.183479999999999563e+03 5.559459666666665955e-16 1.485862333333333418e-17
7.186479999999999563e+03 5.547637999999999724e-16 1.496764666666666789e-17
7.189479999999999563e+03 5.349967333333333458e-16 1.515467000000000381e-17
7.192479999999999563e+03 5.207364000000000143e-16 1.535085000000000025e-17
7.195479999999999563e+03 5.123429999999999122e-16 1.562389999999999896e-17
7.198479999999999563e+03 4.996300666666666500e-16 1.589661999999999854e-17
7.201479999999999563e+03 4.992685666666666539e-16 1.617578333333333619e-17
7.204479999999999563e+03 4.982454000000000990e-16 1.656851333333333333e-17
7.207479999999999563e+03 4.907601333333333203e-16 1.700147666666666780e-17
7.210479999999999563e+03 4.870864666666667039e-16 1.752073666666666576e-17
7.213479999999999563e+03 4.851791666666666463e-16 1.804106666666666521e-17
7.216479999999999563e+03 4.698893333333332850e-16 1.844976333333333555e-17
7.219479999999999563e+03 4.734660000000000104e-16 1.886406666666666460e-17
7.222479999999999563e+03 4.584843000000000218e-16 1.880354666666666456e-17
7.225479999999999563e+03 4.310234333333333568e-16 1.834769666666666402e-17
7.228479999999999563e+03 4.044699000000000113e-16 1.784732333333333122e-17
7.231479999999999563e+03 3.961057000000000262e-16 1.760165333333333336e-17
7.234479999999999563e+03 3.982286000000000197e-16 1.797752666666666655e-17
7.237479999999999563e+03 3.864623666666666571e-16 1.896382333333333603e-17
7.240479999999999563e+03 3.987876999999999877e-16 1.975213666666666761e-17
7.243479999999999563e+03 3.923035333333333230e-16 1.949059666666666431e-17
7.246479999999999563e+03 4.036177666666667130e-16 1.828779999999999909e-17
7.249479999999999563e+03 3.880055666666666444e-16 1.670197666666666412e-17
7.252479999999999563e+03 3.818182000000000380e-16 1.560649666666666816e-17
7.255479999999999563e+03 3.605120333333333762e-16 1.489788333333333469e-17
7.258479999999999563e+03 3.534146333333333943e-16 1.429786333333333224e-17
7.261479999999999563e+03 3.441832666666666738e-16 1.382394666666666681e-17
7.264479999999999563e+03 3.227196999999999515e-16 1.362814000000000119e-17
7.267479999999999563e+03 3.208419999999999881e-16 1.383216666666666598e-17
7.270479999999999563e+03 3.475842999999999848e-16 1.458524333333333325e-17
7.273479999999999563e+03 3.516980333333333182e-16 1.564094000000000022e-17
7.276479999999999563e+03 3.178549333333333107e-16 1.613674666666666578e-17
7.279479999999999563e+03 3.138177333333333858e-16 1.568560333333333500e-17
7.282479999999999563e+03 3.246105000000000216e-16 1.487503333333333177e-17
7.285479999999999563e+03 3.185709333333333306e-16 1.420906333333333314e-17
7.288479999999999563e+03 3.074695666666667395e-16 1.359213666666666650e-17
7.291479999999999563e+03 3.104827000000000250e-16 1.326294999999999921e-17
7.294479999999999563e+03 3.078224000000000516e-16 1.334740666666666734e-17
7.297479999999999563e+03 2.966391999999999708e-16 1.358292666666666684e-17
7.300479999999999563e+03 2.960678333333333752e-16 1.385423333333333332e-17
7.303479999999999563e+03 2.852100999999999859e-16 1.409720666666666777e-17
7.306479999999999563e+03 2.758610666666666322e-16 1.423357666666666576e-17
7.309479999999999563e+03 2.822875333333333315e-16 1.478571333333333385e-17
7.312479999999999563e+03 3.010511333333333077e-16 1.617860000000000110e-17
7.315479999999999563e+03 2.766560666666666777e-16 1.743953999999999926e-17
7.318479999999999563e+03 2.671250999999999592e-16 1.764153666666666592e-17
7.321479999999999563e+03 2.810788333333333204e-16 1.707982666666666862e-17
7.324479999999999563e+03 2.959038999999999744e-16 1.702760333333333294e-17
7.327479999999999563e+03 2.999986666666666539e-16 1.775980666666666860e-17
7.330479999999999563e+03 2.768262666666666523e-16 1.817864333333333448e-17
7.333479999999999563e+03 2.799193666666666532e-16 1.830395000000000035e-17
7.336479999999999563e+03 3.080774666666666483e-16 1.937085333333333470e-17
7.339479999999999563e+03 3.177408000000000157e-16 2.086092666666666771e-17
7.342479999999999563e+03 2.987239666666666433e-16 2.097398333333333274e-17
7.345479999999999563e+03 3.149756666666666506e-16 1.973314000000000068e-17
7.348479999999999563e+03 3.057184000000000079e-16 1.847298999999999895e-17
7.351479999999999563e+03 2.972949000000000003e-16 1.795177666666666497e-17
7.354479999999999563e+03 3.086225333333333443e-16 1.792956333333333118e-17
7.357479999999999563e+03 3.161057666666667121e-16 1.788355333333333184e-17
7.360479999999999563e+03 3.147778333333332888e-16 1.755541999999999776e-17
7.363479999999999563e+03 3.170323333333333040e-16 1.724282666666666382e-17
7.366479999999999563e+03 3.363232333333333036e-16 1.767922333333333287e-17
7.369479999999999563e+03 3.272388333333333151e-16 1.790168666666666680e-17
7.372479999999999563e+03 3.257204333333333495e-16 1.694065666666666630e-17
7.375479999999999563e+03 3.306471333333333650e-16 1.551527666666666719e-17
7.378479999999999563e+03 3.263974666666666679e-16 1.458914333333333367e-17
7.381479999999999563e+03 3.132051666666666152e-16 1.411749333333333356e-17
7.384479999999999563e+03 3.044521999999999954e-16 1.385757333333333287e-17
7.387479999999999563e+03 3.195295333333333557e-16 1.392014666666666788e-17
7.390479999999999563e+03 3.083510333333333161e-16 1.403883333333333309e-17
7.393479999999999563e+03 3.010772666666666691e-16 1.401696666666666826e-17
7.396479999999999563e+03 3.165960333333333150e-16 1.405478666666666611e-17
7.399479999999999563e+03 3.291286999999999734e-16 1.429257333333333556e-17
7.402479999999999563e+03 3.089743999999999666e-16 1.425253333333333373e-17
7.405479999999999563e+03 2.990101666666666873e-16 1.369642000000000157e-17
7.408479999999999563e+03 2.922429999999999941e-16 1.305836000000000083e-17
7.411479999999999563e+03 2.953618333333333298e-16 1.278761999999999914e-17
7.414479999999999563e+03 3.015459666666666919e-16 1.278260000000000007e-17
7.417479999999999563e+03 2.951024000000000145e-16 1.282192333333333484e-17
7.420479999999999563e+03 2.857642999999999979e-16 1.292599000000000066e-17
7.423479999999999563e+03 2.837230000000000055e-16 1.315121000000000107e-17
7.426479999999999563e+03 2.862724333333333048e-16 1.349587666666666698e-17
7.429479999999999563e+03 2.811984000000000059e-16 1.383674000000000176e-17
7.432479999999999563e+03 2.886160666666666788e-16 1.415406666666666424e-17
7.435479999999999563e+03 2.971489000000000567e-16 1.451966000000000244e-17
7.438479999999999563e+03 2.843878666666666784e-16 1.474395333333333354e-17
7.441479999999999563e+03 2.685192666666666734e-16 1.466036999999999867e-17
7.444479999999999563e+03 2.854255999999999891e-16 1.461537333333333202e-17
7.447479999999999563e+03 2.830846666666666714e-16 1.472444000000000051e-17
7.450479999999999563e+03 2.754972999999999831e-16 1.502981999999999942e-17
7.453479999999999563e+03 2.678386000000000348e-16 1.542337999999999812e-17
7.456479999999999563e+03 2.637977333333333639e-16 1.583624666666666649e-17
7.459479999999999563e+03 2.650074666666666702e-16 1.635933666666666823e-17
7.462479999999999563e+03 2.713736000000000025e-16 1.699711333333333119e-17
7.465479999999999563e+03 2.630200666666666865e-16 1.766829666666666746e-17
7.468479999999999563e+03 2.664351666666666461e-16 1.837634666666666733e-17
7.471479999999999563e+03 2.589599000000000391e-16 1.899586666666666879e-17
7.474479999999999563e+03 2.608035333333333556e-16 1.895682666666666564e-17
7.477479999999999563e+03 2.667281333333333217e-16 1.845306333333333306e-17
7.480479999999999563e+03 2.694035333333333375e-16 1.817351999999999911e-17
7.483479999999999563e+03 2.530609333333333764e-16 1.761000333333333379e-17
7.486479999999999563e+03 2.459751666666666548e-16 1.666189000000000094e-17
7.489479999999999563e+03 2.516255333333333078e-16 1.586896333333333153e-17
7.492479999999999563e+03 2.573687000000000163e-16 1.544087000000000156e-17
7.495479999999999563e+03 2.485857333333333249e-16 1.494420666666666642e-17
7.498479999999999563e+03 2.239497666666666795e-16 1.438023666666666618e-17
7.501479999999999563e+03 2.347205333333333319e-16 1.405445333333333116e-17
7.504479999999999563e+03 2.276695333333333776e-16 1.371342333333333352e-17
7.507479999999999563e+03 2.199864666666666877e-16 1.339521333333333343e-17
7.510479999999999563e+03 1.989175333333333445e-16 1.311417666666666538e-17
7.513479999999999563e+03 1.812784666666666807e-16 1.301441666666666584e-17
7.516479999999999563e+03 1.826549666666666795e-16 1.328202000000000168e-17
7.519479999999999563e+03 1.828330333333333343e-16 1.394242666666666866e-17
7.522479999999999563e+03 1.852903666666666740e-16 1.464503666666666495e-17
7.525479999999999563e+03 1.883809666666666812e-16 1.465185000000000112e-17
7.528479999999999563e+03 1.816670333333333268e-16 1.389706999999999904e-17
7.531479999999999563e+03 1.660658333333333239e-16 1.307860999999999885e-17
7.534479999999999563e+03 1.555367333333333142e-16 1.253118333333333326e-17
7.537479999999999563e+03 1.454787666666666662e-16 1.222662000000000035e-17
7.540479999999999563e+03 1.424544666666666537e-16 1.213665666666666783e-17
7.543479999999999563e+03 1.409433333333333283e-16 1.206757000000000273e-17
7.546479999999999563e+03 1.267538666666666743e-16 1.202088333333333220e-17
7.549479999999999563e+03 1.028334333333333305e-16 1.208476999999999983e-17
7.552479999999999563e+03 9.451969999999999788e-17 1.236040333333333362e-17
7.555479999999999563e+03 1.000026433333333360e-16 1.275318666666666527e-17
7.558479999999999563e+03 1.039361299999999881e-16 1.302622000000000032e-17
7.561479999999999563e+03 1.042478266666666689e-16 1.332000000000000000e-17
7.564479999999999563e+03 9.547114666666665865e-17 1.361418999999999982e-17
7.567479999999999563e+03 1.102631666666666669e-16 1.448371999999999892e-17
7.570479999999999563e+03 1.375806466666666825e-16 1.544051333333333132e-17
7.573479999999999563e+03 1.346555700000000117e-16 1.540871333333333431e-17
7.576479999999999563e+03 1.113963033333333291e-16 1.470141666666666465e-17
7.579479999999999563e+03 9.136359666666666697e-17 1.439746333333333439e-17
7.582479999999999563e+03 9.737791666666666380e-17 1.493706000000000147e-17
7.585479999999999563e+03 1.157952866666666803e-16 1.565603999999999947e-17
7.588479999999999563e+03 1.009681533333333250e-16 1.637784666666666675e-17
7.591479999999999563e+03 8.120718666666666017e-17 1.718136000000000115e-17
7.594479999999999563e+03 7.527010666666667296e-17 2.017819333333333090e-17
7.597479999999999563e+03 8.577549000000000888e-17 2.435388333333333738e-17
7.600479999999999563e+03 8.872900333333332953e-17 2.933844000000000303e-17
7.603479999999999563e+03 7.093006333333333509e-17 2.942646333333332738e-17
7.606479999999999563e+03 8.998040999999999744e-17 2.920821333333333241e-17
7.609479999999999563e+03 4.151333666666666550e-17 2.469431000000000091e-17
7.612479999999999563e+03 6.021171666666666199e-17 2.137416000000000245e-17
7.615479999999999563e+03 7.596225333333334005e-17 1.861034666666666469e-17
7.618479999999999563e+03 6.075817666666667472e-17 1.770355999999999981e-17
7.621479999999999563e+03 6.311145000000000171e-17 1.648547666666666531e-17
7.624479999999999563e+03 7.494039666666667258e-17 1.708329000000000087e-17
7.627479999999999563e+03 8.003985333333333752e-17 1.792487000000000160e-17
7.630479999999999563e+03 5.873152333333333744e-17 1.776431333333333431e-17
7.633479999999999563e+03 4.768054333333333309e-17 1.643040666666666703e-17
7.636479999999999563e+03 5.098262333333334010e-17 1.519423666666666816e-17
7.639479999999999563e+03 4.958602666666666903e-17 1.432926000000000074e-17
7.642479999999999563e+03 5.405819666666666208e-17 1.368391333333333251e-17
7.645479999999999563e+03 4.970523000000000033e-17 1.311561999999999924e-17
7.648479999999999563e+03 4.871531666666667130e-17 1.267268666666666635e-17
7.651479999999999563e+03 4.772888333333333202e-17 1.245340333333333304e-17
7.654479999999999563e+03 4.016473999999999911e-17 1.227462000000000040e-17
7.657479999999999563e+03 4.305166333333333404e-17 1.219702333333333287e-17
7.660479999999999563e+03 5.961393000000000370e-17 1.228390333333333252e-17
7.663479999999999563e+03 7.027277999999999841e-17 1.214860666666666721e-17
7.666479999999999563e+03 5.872333999999999833e-17 1.176309333333333167e-17
7.669479999999999563e+03 5.212211666666665844e-17 1.148957333333333283e-17
7.672479999999999563e+03 4.783207666666666767e-17 1.146548666666666557e-17
7.675479999999999563e+03 4.596984999999999425e-17 1.157754333333333345e-17
7.678479999999999563e+03 6.217989999999998759e-17 1.180413666666666800e-17
7.681479999999999563e+03 7.176222999999999937e-17 1.211049666666666611e-17
7.684479999999999563e+03 8.166232666666667145e-17 1.247048000000000053e-17
7.687479999999999563e+03 8.719373666666667705e-17 1.274145333333333360e-17
7.690479999999999563e+03 7.321712666666666341e-17 1.291627666666666738e-17
7.693479999999999563e+03 5.949386000000000153e-17 1.314673666666666577e-17
7.696479999999999563e+03 6.503471333333332893e-17 1.343667666666666810e-17
7.699479999999999563e+03 5.962700666666667028e-17 1.374261666666666633e-17
7.702479999999999563e+03 5.085986333333333537e-17 1.407633333333333000e-17
7.705479999999999563e+03 4.986848000000000599e-17 1.502144999999999952e-17
7.708479999999999563e+03 5.093711666666666359e-17 1.710872999999999971e-17
7.711479999999999563e+03 7.364434333333333972e-17 1.972006333333333410e-17
7.714479999999999563e+03 1.007550533333333334e-16 2.129811999999999865e-17
7.717479999999999563e+03 9.668028000000001139e-17 2.091040333333332895e-17
7.720479999999999563e+03 8.603719666666665501e-17 1.936367666666666591e-17
7.723479999999999563e+03 8.681720000000000979e-17 1.812836999999999901e-17
7.726479999999999563e+03 8.681797333333333947e-17 1.724082999999999919e-17
7.729479999999999563e+03 9.569946666666667100e-17 1.628950666666666804e-17
7.732479999999999563e+03 9.291833999999999241e-17 1.567586333333333215e-17
7.735479999999999563e+03 1.006732833333333382e-16 1.526407999999999929e-17
7.738479999999999563e+03 8.760228333333333742e-17 1.495304666666666490e-17
7.741479999999999563e+03 6.570188000000000680e-17 1.485303000000000023e-17
7.744479999999999563e+03 7.745663333333332855e-17 1.551558333333333411e-17
7.747479999999999563e+03 1.021731300000000075e-16 1.723038000000000091e-17
7.750479999999999563e+03 1.272817000000000089e-16 1.836184333333333209e-17
7.753479999999999563e+03 1.194784333333333402e-16 1.737009666666666392e-17
7.756479999999999563e+03 1.043917633333333301e-16 1.560435666666666826e-17
7.759479999999999563e+03 1.127745533333333333e-16 1.481376666666666698e-17
7.762479999999999563e+03 1.039769466666666523e-16 1.410431666666666649e-17
7.765479999999999563e+03 8.578299666666666756e-17 1.337961333333333175e-17
7.768479999999999563e+03 8.791495333333334887e-17 1.368170000000000170e-17
7.771479999999999563e+03 1.024233766666666832e-16 1.457881666666666501e-17
7.774479999999999563e+03 1.178554666666666754e-16 1.492204000000000014e-17
7.777479999999999563e+03 1.158587133333333414e-16 1.436706666666666766e-17
7.780479999999999563e+03 1.167584999999999970e-16 1.361887333333333274e-17
7.783479999999999563e+03 9.722194999999998672e-17 1.295033666666666734e-17
7.786479999999999563e+03 9.272058999999999822e-17 1.303405333333333465e-17
7.789479999999999563e+03 1.195029333333333419e-16 1.397314999999999871e-17
7.792479999999999563e+03 1.487709333333333374e-16 1.506173999999999948e-17
7.795479999999999563e+03 1.446428666666666628e-16 1.490498666666666487e-17
7.798479999999999563e+03 1.152352800000000116e-16 1.360437333333333486e-17
7.801479999999999563e+03 1.047941099999999851e-16 1.294102666666666719e-17
7.804479999999999563e+03 1.101512333333333333e-16 1.337797666666666393e-17
7.807479999999999563e+03 1.066752433333333417e-16 1.399601333333333257e-17
7.810479999999999563e+03 1.035206866666666578e-16 1.410591333333333227e-17
7.813479999999999563e+03 8.537476666666667848e-17 1.421483333333333277e-17
7.816479999999999563e+03 1.093828033333333359e-16 1.565136333333333663e-17
7.819479999999999563e+03 1.477138666666666737e-16 1.763058333333333248e-17
7.822479999999999563e+03 1.496635333333333137e-16 1.778231333333333222e-17
7.825479999999999563e+03 1.412128333333333221e-16 1.624543000000000216e-17
7.828479999999999563e+03 1.357990333333333425e-16 1.514644333333333301e-17
7.831479999999999563e+03 1.235808333333333346e-16 1.496712000000000052e-17
7.834479999999999563e+03 1.334996333333333253e-16 1.542570333333333224e-17
7.837479999999999563e+03 1.437456333333333246e-16 1.647962333333333503e-17
7.840479999999999563e+03 1.276614999999999890e-16 1.747070000000000057e-17
7.843479999999999563e+03 1.207721466666666629e-16 1.794084666666666683e-17
7.846479999999999563e+03 1.034620266666666557e-16 1.882222666666666637e-17
7.849479999999999563e+03 1.325580333333333457e-16 2.121523999999999990e-17
7.852479999999999563e+03 1.812436666666666846e-16 2.294013333333333363e-17
7.855479999999999563e+03 1.753835999999999702e-16 2.226210666666666967e-17
7.858479999999999563e+03 1.565516333333333595e-16 2.039548666666666504e-17
7.861479999999999563e+03 1.559751333333333441e-16 1.893840999999999905e-17
7.864479999999999563e+03 1.380669666666666638e-16 1.781271333333333477e-17
7.867479999999999563e+03 1.407648999999999743e-16 1.769956666666666437e-17
7.870479999999999563e+03 1.633754000000000189e-16 1.795898333333333145e-17
7.873479999999999563e+03 1.575006999999999927e-16 1.707202666666666778e-17
7.876479999999999563e+03 1.403210333333333497e-16 1.580678333333333453e-17
7.879479999999999563e+03 1.449936666666666872e-16 1.560448666666666642e-17
7.882479999999999563e+03 1.440370333333333444e-16 1.531770333333333251e-17
7.885479999999999563e+03 1.677192666666666674e-16 1.505371000000000000e-17
7.888479999999999563e+03 1.753190333333333418e-16 1.519378333333333325e-17
7.891479999999999563e+03 1.680948333333333121e-16 1.484726000000000061e-17
7.894479999999999563e+03 1.519585666666666616e-16 1.359223999999999971e-17
7.897479999999999563e+03 1.457920000000000082e-16 1.264092666666666676e-17
7.900479999999999563e+03 1.286920333333333387e-16 1.232801333333333344e-17
7.903479999999999563e+03 1.080432866666666803e-16 1.249067333333333439e-17
7.906479999999999563e+03 1.119368333333333371e-16 1.351509000000000009e-17
7.909479999999999563e+03 1.588367333333333382e-16 1.577875000000000088e-17
7.912479999999999563e+03 2.118941000000000040e-16 1.785422333333333386e-17
7.915479999999999563e+03 2.218483000000000308e-16 1.789314333333333396e-17
7.918479999999999563e+03 1.960518666666666517e-16 1.660427666666666501e-17
7.921479999999999563e+03 1.887745333333333392e-16 1.543676666666666744e-17
7.924479999999999563e+03 1.821306000000000283e-16 1.442019333333333427e-17
7.927479999999999563e+03 1.865347000000000125e-16 1.420099666666666435e-17
7.930479999999999563e+03 1.956320000000000203e-16 1.444748333333333284e-17
7.933479999999999563e+03 1.929576666666666517e-16 1.411575666666666526e-17
7.936479999999999563e+03 1.737267666666666472e-16 1.353072666666666645e-17
7.939479999999999563e+03 1.622661666666666636e-16 1.348287999999999832e-17
7.942479999999999563e+03 1.625590000000000053e-16 1.399152666666666634e-17
7.945479999999999563e+03 1.697573666666666689e-16 1.499459000000000058e-17
7.948479999999999563e+03 1.891360666666666627e-16 1.579317666666666476e-17
7.951479999999999563e+03 1.730958333333333612e-16 1.559954666666666836e-17
7.954479999999999563e+03 1.622199333333333219e-16 1.536978000000000019e-17
7.957479999999999563e+03 1.531479999999999989e-16 1.617498666666666813e-17
7.960479999999999563e+03 1.630077000000000051e-16 1.869476666666666351e-17
7.963479999999999563e+03 2.301512333333333111e-16 2.143404000000000062e-17
7.966479999999999563e+03 2.462517666666667015e-16 2.139300999999999830e-17
7.969479999999999563e+03 2.031644000000000034e-16 1.936011000000000044e-17
7.972479999999999563e+03 2.517634666666666566e-16 1.869102333333333545e-17
7.975479999999999563e+03 2.381767000000000093e-16 1.942351666666666820e-17
7.978479999999999563e+03 2.099127333333333274e-16 1.987391666666666698e-17
7.981479999999999563e+03 1.874925666666666883e-16 1.900346000000000319e-17
7.984479999999999563e+03 1.444115000000000146e-16 1.750398000000000229e-17
7.987479999999999563e+03 1.707081666666666685e-16 1.789090999999999904e-17
7.990479999999999563e+03 2.302345000000000240e-16 1.998155999999999955e-17
7.993479999999999563e+03 2.840353333333333123e-16 2.136477333333333095e-17
7.996479999999999563e+03 2.295320666666666933e-16 1.934248666666666302e-17
7.999479999999999563e+03 1.881290333333333468e-16 1.615180666666666607e-17
8.002479999999999563e+03 1.830815000000000099e-16 1.426823333333333281e-17
8.005479999999999563e+03 1.856833000000000141e-16 1.389497999999999938e-17
8.008479999999999563e+03 1.950444666666666612e-16 1.442768000000000272e-17
8.011479999999999563e+03 2.135591000000000272e-16 1.480849666666666670e-17
8.014479999999999563e+03 2.131562999999999972e-16 1.494579666666666673e-17
8.017479999999999563e+03 2.036544999999999697e-16 1.455905666666666659e-17
8.020479999999999563e+03 2.164065000000000140e-16 1.465768333333333192e-17
8.023479999999999563e+03 2.567205666666666716e-16 1.573313333333333185e-17
8.026479999999999563e+03 2.634468333333333329e-16 1.611569666666666850e-17
8.029479999999999563e+03 2.409378666666666331e-16 1.490133000000000020e-17
8.032479999999999563e+03 2.284080333333333402e-16 1.337014999999999969e-17
8.035479999999999563e+03 2.226699999999999777e-16 1.262442333333333416e-17
8.038479999999999563e+03 2.174160666666666509e-16 1.244487333333333421e-17
8.041479999999999563e+03 2.287533000000000168e-16 1.251344000000000049e-17
8.044479999999999563e+03 2.402982333333333357e-16 1.270683333333333278e-17
8.047479999999999563e+03 2.464529666666666662e-16 1.323685999999999876e-17
8.050479999999999563e+03 2.473682333333333204e-16 1.375083666666666705e-17
8.053479999999999563e+03 2.362257000000000295e-16 1.389003000000000004e-17
8.056479999999999563e+03 2.559387000000000108e-16 1.425438999999999892e-17
8.059479999999999563e+03 2.791100999999999459e-16 1.511599333333333021e-17
8.062479999999999563e+03 2.745601666666666548e-16 1.544896666666666804e-17
8.065479999999999563e+03 2.583990999999999827e-16 1.485906333333333508e-17
8.068479999999999563e+03 2.637127333333333339e-16 1.434807666666666619e-17
8.071479999999999563e+03 2.737016666666666528e-16 1.447722000000000130e-17
8.074479999999999563e+03 2.720905000000000083e-16 1.460131666666666624e-17
8.077479999999999563e+03 2.540583333333333678e-16 1.482384999999999990e-17
8.080479999999999563e+03 2.369122666666666412e-16 1.504888000000000062e-17
8.083479999999999563e+03 2.586470666666666251e-16 1.551005999999999988e-17
8.086479999999999563e+03 2.584116333333333768e-16 1.587798000000000185e-17
8.089479999999999563e+03 2.714797666666666847e-16 1.650016333333333477e-17
8.092479999999999563e+03 2.733329333333332945e-16 1.719637000000000120e-17
8.095479999999999563e+03 2.849251000000000217e-16 1.769951666666666721e-17
8.098479999999999563e+03 2.793344333333333191e-16 1.821741333333333385e-17
8.101479999999999563e+03 3.028309000000000177e-16 1.867308666666666564e-17
8.104479999999999563e+03 3.012403000000000348e-16 1.815425999999999695e-17
8.107479999999999563e+03 2.936593333333333283e-16 1.710729999999999833e-17
8.110479999999999563e+03 2.937157333333333305e-16 1.636865666666666657e-17
8.113479999999999563e+03 3.132827666666666463e-16 1.600159333333333419e-17
8.116479999999999563e+03 3.076353333333333408e-16 1.563577666666666589e-17
8.119479999999999563e+03 3.080607666666666474e-16 1.523052999999999995e-17
8.122479999999999563e+03 3.078605666666666506e-16 1.495118333333333116e-17
8.125479999999999563e+03 3.026941000000000447e-16 1.460409666666666492e-17
8.128479999999999563e+03 3.114588999999999875e-16 1.442379333333333323e-17
8.131479999999999563e+03 3.220762999999999754e-16 1.408961666666666610e-17
8.134479999999999563e+03 3.291526000000000092e-16 1.387409333333333376e-17
8.137479999999999563e+03 3.288686333333333402e-16 1.383002666666666762e-17
8.140479999999999563e+03 3.144247666666666854e-16 1.362871000000000180e-17
8.143479999999999563e+03 3.230297666666666053e-16 1.342920333333333212e-17
8.146479999999999563e+03 3.396788999999999806e-16 1.327473666666666694e-17
8.149479999999999563e+03 3.444478000000000570e-16 1.304720333333333369e-17
8.152479999999999563e+03 3.416573333333333344e-16 1.276633333333333158e-17
8.155479999999999563e+03 3.516416000000000379e-16 1.261894000000000043e-17
8.158479999999999563e+03 3.612225999999999564e-16 1.256887999999999995e-17
8.161479999999999563e+03 3.521752666666666664e-16 1.248043666666666801e-17
8.164479999999999563e+03 3.510593666666666614e-16 1.245624333333333325e-17
8.167479999999999563e+03 3.640971000000000192e-16 1.256575666666666657e-17
8.170479999999999563e+03 3.716509333333333471e-16 1.274010666666666595e-17
8.173479999999999563e+03 3.769636000000000084e-16 1.288914666666666620e-17
8.176479999999999563e+03 3.762786333333333059e-16 1.297259999999999983e-17
8.179479999999999563e+03 3.915346666666666389e-16 1.316523333333333336e-17
8.182479999999999563e+03 4.130967666666666546e-16 1.346283999999999946e-17
8.185479999999999563e+03 4.075130666666666956e-16 1.372550333333333261e-17
8.188479999999999563e+03 3.941561666666666461e-16 1.392673666666666778e-17
8.191479999999999563e+03 3.937975000000000156e-16 1.415703999999999843e-17
8.194479999999999563e+03 3.934459666666667160e-16 1.442193666666666496e-17
8.197479999999999563e+03 3.931884666666666817e-16 1.469287000000000215e-17
8.200479999999999563e+03 4.038454333333333617e-16 1.504989666666666913e-17
8.203479999999999563e+03 4.282513999999999521e-16 1.563066666666666454e-17
8.206479999999999563e+03 4.500236666666666611e-16 1.623885000000000046e-17
8.209479999999999563e+03 4.449446666666666036e-16 1.655844999999999989e-17
8.212479999999999563e+03 4.383191000000000052e-16 1.711588000000000048e-17
8.215479999999999563e+03 4.527003666666666400e-16 1.738200666666666742e-17
8.218479999999999563e+03 4.571333333333334185e-16 1.765320000000000095e-17
8.221479999999999563e+03 4.512814999999999356e-16 1.784833999999999974e-17
8.224479999999999563e+03 4.413013000000000047e-16 1.802803666666666613e-17
8.227479999999999563e+03 4.237009999999999798e-16 1.764956333333333575e-17
8.230479999999999563e+03 4.417837999999999588e-16 1.739833666666666709e-17
8.233479999999999563e+03 4.618480333333332937e-16 1.734924333333333487e-17
8.236479999999999563e+03 4.674105666666666991e-16 1.724750333333333283e-17
8.239479999999999563e+03 4.834938333333333269e-16 1.711202333333333484e-17
8.242479999999999563e+03 4.917359666666666822e-16 1.686803666666666614e-17
8.245479999999999563e+03 5.087115666666667168e-16 1.661830999999999859e-17
8.248479999999999563e+03 5.245976333333333500e-16 1.648760666666666701e-17
8.251479999999999563e+03 5.066844999999999604e-16 1.609033666666666758e-17
8.254479999999999563e+03 5.086056000000000973e-16 1.568441666666666627e-17
8.257479999999999563e+03 5.266973000000000516e-16 1.538253999999999858e-17
8.260479999999999563e+03 5.383287333333332784e-16 1.521744333333333209e-17
8.263479999999999563e+03 5.430977000000000094e-16 1.506640999999999994e-17
8.266479999999999563e+03 5.337180333333333157e-16 1.485493666666666566e-17
8.269479999999999563e+03 5.201649333333333874e-16 1.476871333333333463e-17
8.272479999999999563e+03 5.225040666666666348e-16 1.496956333333333152e-17
8.275479999999999563e+03 5.393674666666666555e-16 1.582574333333333524e-17
8.278479999999999563e+03 5.589196666666666461e-16 1.709410666666666759e-17
8.281479999999999563e+03 5.714491333333333383e-16 1.802529000000000094e-17
8.284479999999999563e+03 5.959099999999999545e-16 1.853904666666666724e-17
8.287479999999999563e+03 6.019537333333333016e-16 1.869865666666666573e-17
8.290479999999999563e+03 5.773236333333332526e-16 1.820675333333333333e-17
8.293479999999999563e+03 5.908556999999999860e-16 1.820702666666666675e-17
8.296479999999999563e+03 6.562435666666666064e-16 1.917172666666666594e-17
8.299479999999999563e+03 6.597852666666666497e-16 1.901914000000000278e-17
8.302479999999999563e+03 5.959362666666666253e-16 1.735005666666666660e-17
8.305479999999999563e+03 6.127201333333332353e-16 1.651430000000000156e-17
8.308479999999999563e+03 6.588896000000000165e-16 1.691086000000000247e-17
8.311479999999999563e+03 6.626926666666667056e-16 1.699660333333333364e-17
8.314479999999999563e+03 6.530107333333332356e-16 1.653236666666666645e-17
8.317479999999999563e+03 6.515749333333333869e-16 1.628305333333333177e-17
8.320479999999999563e+03 6.317678666666666650e-16 1.633211000000000084e-17
8.323479999999999563e+03 6.265681666666667434e-16 1.659955333333333159e-17
8.326479999999999563e+03 6.340117999999999932e-16 1.694138333333333464e-17
8.329479999999999563e+03 6.281855333333333071e-16 1.736133333333333371e-17
8.332479999999999563e+03 5.953518000000000710e-16 1.793111333333333253e-17
8.335479999999999563e+03 5.616808333333333685e-16 1.934710000000000085e-17
8.338479999999999563e+03 5.782872333333333143e-16 2.290178666666666533e-17
8.341479999999999563e+03 7.546101999999999138e-16 2.883464333333333386e-17
8.344479999999999563e+03 8.247227000000000251e-16 3.209789999999999620e-17
8.347479999999999563e+03 7.426124999999999949e-16 3.019551000000000366e-17
8.350479999999999563e+03 7.344106333333332550e-16 2.760986333333333660e-17
8.353479999999999563e+03 7.525083999999999671e-16 2.629012666666666960e-17
8.356479999999999563e+03 6.862147000000000037e-16 2.382350333333333235e-17
8.359479999999999563e+03 7.017923666666666455e-16 2.202554999999999756e-17
8.362479999999999563e+03 7.209877666666666813e-16 2.133391000000000145e-17
8.365479999999999563e+03 6.988787666666666212e-16 2.057044999999999981e-17
8.368479999999999563e+03 6.853903666666665813e-16 1.942215000000000107e-17
8.371479999999999563e+03 6.692613999999999970e-16 1.841372333333333154e-17
8.374479999999999563e+03 6.778566666666667090e-16 1.816766666666666575e-17
8.377479999999999563e+03 7.157268000000000795e-16 1.871118999999999819e-17
8.380479999999999563e+03 7.655048666666665936e-16 1.970935666666666606e-17
8.383479999999999563e+03 7.336682999999999590e-16 1.951878000000000177e-17
8.386479999999999563e+03 6.718427333333334202e-16 1.798476333333333378e-17
8.389479999999999563e+03 6.481045333333333256e-16 1.707698999999999806e-17
8.392479999999999563e+03 6.401471333333333159e-16 1.763484666666666861e-17
8.395479999999999563e+03 7.579094333333332613e-16 2.017050666666666765e-17
8.398479999999999563e+03 8.517499666666666587e-16 2.242032666666666882e-17
8.401479999999999563e+03 7.722800666666666529e-16 2.134117000000000090e-17
8.404479999999999563e+03 6.949631999999999722e-16 1.828768999999999733e-17
8.407479999999999563e+03 7.079149333333333321e-16 1.663001999999999804e-17
8.410479999999999563e+03 7.434454333333332495e-16 1.695312000000000213e-17
8.413479999999999563e+03 7.724166333333334825e-16 1.790479333333333497e-17
8.416479999999999563e+03 7.248517666666666786e-16 1.782579000000000135e-17
8.419479999999999563e+03 6.525825999999999714e-16 1.695138333333333382e-17
8.422479999999999563e+03 6.449505999999999492e-16 1.731500000000000070e-17
8.425479999999999563e+03 7.532010000000000091e-16 2.011833666666666494e-17
8.428479999999999563e+03 8.585251999999999467e-16 2.300555333333333278e-17
8.431479999999999563e+03 8.143093333333333674e-16 2.264239333333333355e-17
8.434479999999999563e+03 7.344117000000000254e-16 1.968406333333333213e-17
8.437479999999999563e+03 7.351761333333333855e-16 1.769274999999999855e-17
8.440479999999999563e+03 7.369402666666667172e-16 1.747897333333333580e-17
8.443479999999999563e+03 7.565561000000000230e-16 1.858031000000000094e-17
8.446479999999999563e+03 7.696899666666666624e-16 1.991796333333333210e-17
8.449479999999999563e+03 7.850757333333333414e-16 2.099801999999999822e-17
8.452479999999999563e+03 7.553561666666666778e-16 2.113708333333333459e-17
8.455479999999999563e+03 7.136194000000000564e-16 2.053193999999999677e-17
8.458479999999999563e+03 7.305144000000001071e-16 2.110456000000000197e-17
8.461479999999999563e+03 8.186799999999998253e-16 2.422214666666666437e-17
8.464479999999999563e+03 8.829421333333333494e-16 2.694737666666666662e-17
8.467479999999999563e+03 8.048683000000000115e-16 2.586967333333333230e-17
8.470479999999999563e+03 7.394125666666666173e-16 2.295367999999999880e-17
8.473479999999999563e+03 7.870956333333333410e-16 2.195585333333333443e-17
8.476479999999999563e+03 7.825510333333333105e-16 2.187773666666666808e-17
8.479479999999999563e+03 7.638832999999999973e-16 2.147284999999999895e-17
8.482479999999999563e+03 7.753416666666667538e-16 2.099559000000000123e-17
8.485479999999999563e+03 7.715039999999999833e-16 2.057730999999999732e-17
8.488479999999999563e+03 7.714037666666666509e-16 2.064290333333333249e-17
8.491479999999999563e+03 8.109865000000000288e-16 2.129782333333333609e-17
8.494479999999999563e+03 7.860870666666668199e-16 2.107346666666666457e-17
8.497479999999999563e+03 7.370293000000000939e-16 2.001207666666666625e-17
8.500479999999999563e+03 7.675622666666667442e-16 2.016803000000000007e-17
8.503479999999999563e+03 8.251840000000000983e-16 2.132652666666666621e-17
8.506479999999999563e+03 7.926529999999999252e-16 2.078789666666666741e-17
8.509479999999999563e+03 7.578335333333334172e-16 1.871198666666666626e-17
8.512479999999999563e+03 7.691029333333334105e-16 1.719437000000000075e-17
8.515479999999999563e+03 7.782754000000000365e-16 1.667215333333333226e-17
8.518479999999999563e+03 7.693098333333333350e-16 1.636146333333333411e-17
8.521479999999999563e+03 7.638685333333334255e-16 1.616388000000000123e-17
8.524479999999999563e+03 7.562810333333333786e-16 1.590049000000000128e-17
8.527479999999999563e+03 7.772147666666667566e-16 1.575897333333333263e-17
8.530479999999999563e+03 7.994136999999999327e-16 1.572348000000000163e-17
8.533479999999999563e+03 8.077501666666666966e-16 1.581227666666666800e-17
8.536479999999999563e+03 8.013425333333333911e-16 1.599143000000000027e-17
8.539479999999999563e+03 7.772689666666666619e-16 1.598151666666666757e-17
8.542479999999999563e+03 7.736716333333333421e-16 1.597496000000000116e-17
8.545479999999999563e+03 7.993452333333333655e-16 1.649486666666666646e-17
8.548479999999999563e+03 7.995670333333332699e-16 1.693278666666666574e-17
8.551479999999999563e+03 7.822811666666667160e-16 1.667238666666666673e-17
8.554479999999999563e+03 7.707588333333333710e-16 1.620153666666666742e-17
8.557479999999999563e+03 7.738787999999999839e-16 1.615302333333333247e-17
8.560479999999999563e+03 7.723326999999999764e-16 1.627571333333333439e-17
8.563479999999999563e+03 7.757266666666666605e-16 1.655739333333333550e-17
8.566479999999999563e+03 7.950644333333333690e-16 1.694822666666666541e-17
8.569479999999999563e+03 7.798102333333333350e-16 1.716764333333333270e-17
8.572479999999999563e+03 7.530974333333333519e-16 1.736062000000000246e-17
8.575479999999999563e+03 7.400928000000000499e-16 1.766454333333333196e-17
8.578479999999999563e+03 7.299049666666667466e-16 1.798525333333333185e-17
8.581479999999999563e+03 7.118466666666666953e-16 1.837744666666666958e-17
8.584479999999999563e+03 7.187412000000000009e-16 1.898993666666666716e-17
8.587479999999999563e+03 7.422573333333333752e-16 1.961028000000000163e-17
8.590479999999999563e+03 7.300464666666666129e-16 1.992423999999999961e-17
8.593479999999999563e+03 7.369400666666666546e-16 2.051794333333333250e-17
8.596479999999999563e+03 7.394360666666666265e-16 2.117778666666666742e-17
8.599479999999999563e+03 6.989464999999999871e-16 2.130749666666666887e-17
8.602479999999999563e+03 6.933265666666666609e-16 2.127953999999999732e-17
8.605479999999999563e+03 6.895952333333333078e-16 2.095754333333333130e-17
8.608479999999999563e+03 6.984046000000000285e-16 2.052536333333333088e-17
8.611479999999999563e+03 6.827992999999999995e-16 2.009694999999999998e-17
8.614479999999999563e+03 6.721853000000000405e-16 1.983971666666666449e-17
8.617479999999999563e+03 6.771702999999999627e-16 1.984306999999999806e-17
8.620479999999999563e+03 6.665492666666666547e-16 1.984418000000000159e-17
8.623479999999999563e+03 6.800964333333333318e-16 1.995310000000000209e-17
8.626479999999999563e+03 6.726935000000000514e-16 1.991179000000000088e-17
8.629479999999999563e+03 6.511783666666666281e-16 1.954151000000000165e-17
8.632479999999999563e+03 6.670124666666666816e-16 1.909715333333333284e-17
8.635479999999999563e+03 6.674064666666667428e-16 1.848989000000000077e-17
8.638479999999999563e+03 6.604722333333332880e-16 1.782711333333333370e-17
8.641479999999999563e+03 6.516692333333333695e-16 1.715311666666666525e-17
8.644479999999999563e+03 6.272701666666666708e-16 1.671868666666666624e-17
8.647479999999999563e+03 6.357860999999999360e-16 1.686949666666666521e-17
8.650479999999999563e+03 6.269153333333333244e-16 1.709471000000000015e-17
8.653479999999999563e+03 6.237075333333333159e-16 1.708915666666666516e-17
8.656479999999999563e+03 6.226388000000000152e-16 1.690461333333333264e-17
8.659479999999999563e+03 6.002589666666665722e-16 1.654738999999999743e-17
8.662479999999999563e+03 5.972422666666667692e-16 1.630776333333333262e-17
8.665479999999999563e+03 6.048595333333332511e-16 1.625288333333333403e-17
8.668479999999999563e+03 5.909970666666666416e-16 1.621228333333333442e-17
8.671479999999999563e+03 5.783556999999999801e-16 1.605673666666666800e-17
8.674479999999999563e+03 5.828898000000000275e-16 1.591962333333333493e-17
8.677479999999999563e+03 5.862750666666667001e-16 1.583105333333333448e-17
8.680479999999999563e+03 5.734492333333332542e-16 1.573521666666666603e-17
8.683479999999999563e+03 5.544310333333333626e-16 1.564766333333333102e-17
8.686479999999999563e+03 5.549138999999999666e-16 1.573680333333333361e-17
8.689479999999999563e+03 5.685515333333332930e-16 1.596749666666666801e-17
8.692479999999999563e+03 5.629184333333334026e-16 1.618406666666666654e-17
8.695479999999999563e+03 5.452503666666666352e-16 1.633763666666666780e-17
8.698479999999999563e+03 5.479773000000000740e-16 1.668255666666666611e-17
8.701479999999999563e+03 5.602027666666666729e-16 1.703231333333333544e-17
8.704479999999999563e+03 5.453964666666666594e-16 1.732195666666666596e-17
8.707479999999999563e+03 5.360669666666666722e-16 1.763636666666666612e-17
8.710479999999999563e+03 5.203293666666666983e-16 1.789862666666666922e-17
8.713479999999999563e+03 5.196425666666665980e-16 1.822519666666666794e-17
8.716479999999999563e+03 5.331579333333333799e-16 1.858587000000000139e-17
8.719479999999999563e+03 5.166823000000000260e-16 1.888418333333333327e-17
8.722479999999999563e+03 5.353152333333332936e-16 1.949196666666666725e-17
8.725479999999999563e+03 5.559379666666666553e-16 2.009046666666666603e-17
8.728479999999999563e+03 5.454275999999999095e-16 2.031391666666666772e-17
8.731479999999999563e+03 5.341708333333333415e-16 1.990560999999999804e-17
8.734479999999999563e+03 5.127532333333333424e-16 1.931153999999999670e-17
8.737479999999999563e+03 5.272897999999999720e-16 1.901093000000000181e-17
8.740479999999999563e+03 5.325528999999999175e-16 1.861706000000000346e-17
8.743479999999999563e+03 5.126585333333334318e-16 1.812067999999999994e-17
8.746479999999999563e+03 4.907583333333333486e-16 1.771309333333333313e-17
8.749479999999999563e+03 4.628426666666667220e-16 1.743207333333333338e-17
8.752479999999999563e+03 4.436482999999999815e-16 1.764719999999999959e-17
8.755479999999999563e+03 4.742542333333333256e-16 1.925454666666666624e-17
8.758479999999999563e+03 5.303009999999999765e-16 2.197341333333333451e-17
8.761479999999999563e+03 5.245338333333332995e-16 2.375158666666666523e-17
8.764479999999999563e+03 5.433449333333333026e-16 2.423071999999999797e-17
8.767479999999999563e+03 5.251570333333332147e-16 2.385329999999999617e-17
8.770479999999999563e+03 4.657132333333332722e-16 2.213577333333333401e-17
8.773479999999999563e+03 5.382375000000000020e-16 2.140515999999999866e-17
8.776479999999999563e+03 6.214789333333332229e-16 2.253604333333333565e-17
8.779479999999999563e+03 5.726292333333333710e-16 2.184467666666666680e-17
8.782479999999999563e+03 5.202914333333331934e-16 1.889518666666666695e-17
8.785479999999999563e+03 5.310090666666666616e-16 1.692648000000000055e-17
8.788479999999999563e+03 5.652274333333333185e-16 1.705233666666666600e-17
8.791479999999999563e+03 5.520608333333334212e-16 1.713138333333333440e-17
8.794479999999999563e+03 5.195086333333333180e-16 1.619424999999999994e-17
8.797479999999999563e+03 5.171328333333333002e-16 1.526747666666666763e-17
8.800479999999999563e+03 5.241372333333333120e-16 1.501184333333333374e-17
8.803479999999999563e+03 5.109612000000001034e-16 1.503956333333333500e-17
8.806479999999999563e+03 5.019572333333334131e-16 1.530006333333333450e-17
8.809479999999999563e+03 4.932328000000000183e-16 1.548282000000000156e-17
8.812479999999999563e+03 4.754274999999999734e-16 1.563895000000000105e-17
8.815479999999999563e+03 4.250739666666667144e-16 1.614659666666666731e-17
8.818479999999999563e+03 3.585713333333333169e-16 1.801010333333333214e-17
8.821479999999999563e+03 4.402914333333333232e-16 2.350157999999999879e-17
8.824479999999999563e+03 6.382645333333332486e-16 3.032204333333333413e-17
8.827479999999999563e+03 5.615260999999999876e-16 3.190429333333332893e-17
8.830479999999999563e+03 4.566305666666666502e-16 2.834604666666667060e-17
8.833479999999999563e+03 6.034939333333332866e-16 2.645274333333333269e-17
8.836479999999999563e+03 6.229419666666666294e-16 2.581163333333333257e-17
8.839479999999999563e+03 5.178714333333333434e-16 2.321282333333333245e-17
8.842479999999999563e+03 5.009508999999999218e-16 2.116428666666666668e-17
8.845479999999999563e+03 5.215242333333333029e-16 2.158993000000000018e-17
8.848479999999999563e+03 5.293783333333332740e-16 2.284112666666666584e-17
8.851479999999999563e+03 4.963898666666667557e-16 2.282343666666666760e-17
8.854479999999999563e+03 4.759218333333333490e-16 2.158706999999999741e-17
8.857479999999999563e+03 4.825748000000000925e-16 2.059542000000000007e-17
8.860479999999999563e+03 5.129494666666666471e-16 2.079484333333333447e-17
8.863479999999999563e+03 5.625637666666666929e-16 2.236974666666666643e-17
8.866479999999999563e+03 5.723525666666666203e-16 2.372136666666666417e-17
8.869479999999999563e+03 5.184140333333333731e-16 2.272197666666666752e-17
8.872479999999999563e+03 4.444764666666666880e-16 1.995062999999999689e-17
8.875479999999999563e+03 4.299631666666666776e-16 1.847717666666666681e-17
8.878479999999999563e+03 4.536094666666666532e-16 1.932750666666666682e-17
8.881479999999999563e+03 6.294761666666666913e-16 2.322458999999999761e-17
8.884479999999999563e+03 7.260990666666666427e-16 2.744813666666666734e-17
8.887479999999999563e+03 5.987163999999999522e-16 2.703255000000000181e-17
8.890479999999999563e+03 4.844235999999999343e-16 2.220141000000000087e-17
8.893479999999999563e+03 5.028537000000000008e-16 1.822864000000000071e-17
8.896479999999999563e+03 4.916852333333333124e-16 1.742232999999999780e-17
8.899479999999999563e+03 5.433583666666666826e-16 1.879046666666666524e-17
8.902479999999999563e+03 5.550890666666666505e-16 2.006829999999999975e-17
8.905479999999999563e+03 4.822758666666667397e-16 1.921286999999999967e-17
8.908479999999999563e+03 4.093848666666666859e-16 1.731589333333333651e-17
8.911479999999999563e+03 4.041235666666666136e-16 1.735592666666666363e-17
8.914479999999999563e+03 5.302751666666666596e-16 2.088756666666666620e-17
8.917479999999999563e+03 6.850654666666666024e-16 2.520739333333333184e-17
8.920479999999999563e+03 5.912219333333332521e-16 2.553376333333333576e-17
8.923479999999999563e+03 4.787798333333333256e-16 2.166541000000000003e-17
8.926479999999999563e+03 5.093656666666666893e-16 1.776451333333333528e-17
8.929479999999999563e+03 5.174885333333333544e-16 1.619291999999999904e-17
8.932479999999999563e+03 5.010452666666666577e-16 1.601337000000000064e-17
8.935479999999999563e+03 4.997464333333333693e-16 1.670444333333333042e-17
8.938479999999999563e+03 5.584725333333333514e-16 1.876789666666666737e-17
8.941479999999999563e+03 5.711205999999999900e-16 2.085107000000000071e-17
8.944479999999999563e+03 4.921900333333333438e-16 2.086110666666666303e-17
8.947479999999999563e+03 4.409549666666667056e-16 1.902360333333333372e-17
8.950479999999999563e+03 4.506148333333332910e-16 1.934446666666667015e-17
8.953479999999999563e+03 5.914725999999999507e-16 2.377665333333333325e-17
8.956479999999999563e+03 6.359929666666667305e-16 2.803626999999999542e-17
8.959479999999999563e+03 5.375118000000000028e-16 2.747530333333333321e-17
8.962479999999999563e+03 4.925819333333332901e-16 2.307523666666666806e-17
8.965479999999999563e+03 5.258349000000000122e-16 2.006709333333333463e-17
8.968479999999999563e+03 5.016111666666666340e-16 1.946990999999999965e-17
8.971479999999999563e+03 4.909581000000000408e-16 1.963654333333333348e-17
8.974479999999999563e+03 4.952549999999999982e-16 2.005106666666666915e-17
8.977479999999999563e+03 4.708997333333333023e-16 2.057934666666666708e-17
8.980479999999999563e+03 4.749769666666666991e-16 2.107530999999999575e-17
8.983479999999999563e+03 4.867295999999999958e-16 2.176959666666666890e-17
8.986479999999999563e+03 5.251584333333333571e-16 2.293006999999999712e-17
8.989479999999999563e+03 4.885870999999999476e-16 2.261089666666666457e-17
8.992479999999999563e+03 4.551647000000000260e-16 2.108689333333333594e-17
8.995479999999999563e+03 5.056831666666666537e-16 2.102820666666666579e-17
8.998479999999999563e+03 5.775907666666667101e-16 2.319157000000000147e-17
9.001479999999999563e+03 5.642986333333333023e-16 2.414583000000000366e-17
9.004479999999999563e+03 4.944580999999999990e-16 2.175702333333333439e-17
9.007479999999999563e+03 5.077189666666667488e-16 1.852065999999999833e-17
9.010479999999999563e+03 5.195544666666666825e-16 1.689769999999999907e-17
9.013479999999999563e+03 5.007286666666666636e-16 1.623166666666666619e-17
9.016479999999999563e+03 4.984550000000000305e-16 1.592454999999999898e-17
9.019479999999999563e+03 4.949165999999999847e-16 1.577033666666666620e-17
9.022479999999999563e+03 4.978298999999999644e-16 1.555887666666666594e-17
9.025479999999999563e+03 5.085809000000000083e-16 1.541027333333333386e-17
9.028479999999999563e+03 5.182411666666666696e-16 1.547065333333333138e-17
9.031479999999999563e+03 5.262099000000000430e-16 1.578748333333333341e-17
9.034479999999999563e+03 5.329638333333333202e-16 1.645331333333333259e-17
9.037479999999999563e+03 5.104682333333333457e-16 1.701336999999999840e-17
9.040479999999999563e+03 4.838604666666667182e-16 1.696993333333333130e-17
9.043479999999999563e+03 5.161687000000000012e-16 1.711365666666666684e-17
9.046479999999999563e+03 5.742875333333333925e-16 1.798438333333333133e-17
9.049479999999999563e+03 5.798180999999999701e-16 1.842865333333333366e-17
9.052479999999999563e+03 5.482141333333333660e-16 1.762342333333333352e-17
9.055479999999999563e+03 5.445559666666666214e-16 1.663922666666666805e-17
9.058479999999999563e+03 5.455675333333332926e-16 1.631304000000000144e-17
9.061479999999999563e+03 5.482577666666666336e-16 1.641778666666666502e-17
9.064479999999999563e+03 5.425160000000000182e-16 1.659336000000000089e-17
9.067479999999999563e+03 5.232030333333333805e-16 1.668717666666666632e-17
9.070479999999999563e+03 5.076886333333333547e-16 1.674294333333333218e-17
9.073479999999999563e+03 5.001775333333332591e-16 1.693154333333333439e-17
9.076479999999999563e+03 5.135475999999999713e-16 1.730166333333333470e-17
9.079479999999999563e+03 5.227420000000000246e-16 1.769767000000000022e-17
9.082479999999999563e+03 5.240256333333332886e-16 1.825550333333333239e-17
9.085479999999999563e+03 5.228336333333333276e-16 1.889022333333333051e-17
9.088479999999999563e+03 5.378690999999999663e-16 1.980551333333333544e-17
9.091479999999999563e+03 5.321637333333333054e-16 2.066623333333333220e-17
9.094479999999999563e+03 5.130210000000000191e-16 2.102920000000000209e-17
9.097479999999999563e+03 5.501858666666666934e-16 2.160084333333333465e-17


==> anc/UH88_SNIFS_60392.24.txt <==
3.400480000000000018e+03 nan nan
3.403480000000000018e+03 nan nan
3.406480000000000018e+03 nan nan
3.409480000000000018e+03 nan nan
3.412480000000000018e+03 nan nan
3.415480000000000018e+03 nan nan
3.418480000000000018e+03 nan nan
3.421480000000000018e+03 nan nan
3.424480000000000018e+03 nan nan
3.427480000000000018e+03 nan nan
3.430480000000000018e+03 nan nan
3.433480000000000018e+03 nan nan
3.436480000000000018e+03 nan nan
3.439480000000000018e+03 nan nan
3.442480000000000018e+03 nan nan
3.445480000000000018e+03 nan nan
3.448480000000000018e+03 nan nan
3.451480000000000018e+03 nan nan
3.454480000000000018e+03 nan nan
3.457480000000000018e+03 nan nan
3.460480000000000018e+03 nan nan
3.463480000000000018e+03 nan nan
3.466480000000000018e+03 nan nan
3.469480000000000018e+03 nan nan
3.472480000000000018e+03 nan nan
3.475480000000000018e+03 nan nan
3.478480000000000018e+03 nan nan
3.481480000000000018e+03 nan nan
3.484480000000000018e+03 nan nan
3.487480000000000018e+03 nan nan
3.490480000000000018e+03 nan nan
3.493480000000000018e+03 nan nan
3.496480000000000018e+03 nan nan
3.499480000000000018e+03 nan nan
3.502480000000000018e+03 nan nan
3.505480000000000018e+03 nan nan
3.508480000000000018e+03 nan nan
3.511480000000000018e+03 nan nan
3.514480000000000018e+03 nan nan
3.517480000000000018e+03 nan nan
3.520480000000000018e+03 nan nan
3.523480000000000018e+03 nan nan
3.526480000000000018e+03 nan nan
3.529480000000000018e+03 nan nan
3.532480000000000018e+03 nan nan
3.535480000000000018e+03 nan nan
3.538480000000000018e+03 nan nan
3.541480000000000018e+03 nan nan
3.544480000000000018e+03 nan nan
3.547480000000000018e+03 nan nan
3.550480000000000018e+03 nan nan
3.553480000000000018e+03 nan nan
3.556480000000000018e+03 nan nan
3.559480000000000018e+03 nan nan
3.562480000000000018e+03 nan nan
3.565480000000000018e+03 nan nan
3.568480000000000018e+03 nan nan
3.571480000000000018e+03 nan nan
3.574480000000000018e+03 nan nan
3.577480000000000018e+03 nan nan
3.580480000000000018e+03 nan nan
3.583480000000000018e+03 nan nan
3.586480000000000018e+03 nan nan
3.589480000000000018e+03 nan nan
3.592480000000000018e+03 nan nan
3.595480000000000018e+03 nan nan
3.598480000000000018e+03 nan nan
3.601480000000000018e+03 nan nan
3.604480000000000018e+03 nan nan
3.607480000000000018e+03 nan nan
3.610480000000000018e+03 nan nan
3.613480000000000018e+03 nan nan
3.616480000000000018e+03 nan nan
3.619480000000000018e+03 nan nan
3.622480000000000018e+03 nan nan
3.625480000000000018e+03 nan nan
3.628480000000000018e+03 nan nan
3.631480000000000018e+03 nan nan
3.634480000000000018e+03 nan nan
3.637480000000000018e+03 nan nan
3.640480000000000018e+03 nan nan
3.643480000000000018e+03 nan nan
3.646480000000000018e+03 nan nan
3.649480000000000018e+03 nan nan
3.652480000000000018e+03 nan nan
3.655480000000000018e+03 nan nan
3.658480000000000018e+03 nan nan
3.661480000000000018e+03 nan nan
3.664480000000000018e+03 nan nan
3.667480000000000018e+03 nan nan
3.670480000000000018e+03 nan nan
3.673480000000000018e+03 nan nan
3.676480000000000018e+03 nan nan
3.679480000000000018e+03 nan nan
3.682480000000000018e+03 nan nan
3.685480000000000018e+03 nan nan
3.688480000000000018e+03 nan nan
3.691480000000000018e+03 nan nan
3.694480000000000018e+03 nan nan
3.697480000000000018e+03 nan nan
3.700480000000000018e+03 nan nan
3.703480000000000018e+03 nan nan
3.706480000000000018e+03 nan nan
3.709480000000000018e+03 nan nan
3.712480000000000018e+03 nan nan
3.715480000000000018e+03 nan nan
3.718480000000000018e+03 nan nan
3.721480000000000018e+03 nan nan
3.724480000000000018e+03 nan nan
3.727480000000000018e+03 nan nan
3.730480000000000018e+03 nan nan
3.733480000000000018e+03 nan nan
3.736480000000000018e+03 nan nan
3.739480000000000018e+03 nan nan
3.742480000000000018e+03 nan nan
3.745480000000000018e+03 nan nan
3.748480000000000018e+03 nan nan
3.751480000000000018e+03 nan nan
3.754480000000000018e+03 nan nan
3.757480000000000018e+03 nan nan
3.760480000000000018e+03 nan nan
3.763480000000000018e+03 nan nan
3.766480000000000018e+03 nan nan
3.769480000000000018e+03 nan nan
3.772480000000000018e+03 nan nan
3.775480000000000018e+03 nan nan
3.778480000000000018e+03 nan nan
3.781480000000000018e+03 nan nan
3.784480000000000018e+03 nan nan
3.787480000000000018e+03 nan nan
3.790480000000000018e+03 nan nan
3.793480000000000018e+03 nan nan
3.796480000000000018e+03 nan nan
3.799480000000000018e+03 nan nan
3.802480000000000018e+03 nan nan
3.805480000000000018e+03 nan nan
3.808480000000000018e+03 nan nan
3.811480000000000018e+03 nan nan
3.814480000000000018e+03 nan nan
3.817480000000000018e+03 nan nan
3.820480000000000018e+03 nan nan
3.823480000000000018e+03 nan nan
3.826480000000000018e+03 nan nan
3.829480000000000018e+03 nan nan
3.832480000000000018e+03 nan nan
3.835480000000000018e+03 nan nan
3.838480000000000018e+03 nan nan
3.841480000000000018e+03 nan nan
3.844480000000000018e+03 nan nan
3.847480000000000018e+03 nan nan
3.850480000000000018e+03 nan nan
3.853480000000000018e+03 nan nan
3.856480000000000018e+03 nan nan
3.859480000000000018e+03 nan nan
3.862480000000000018e+03 nan nan
3.865480000000000018e+03 nan nan
3.868480000000000018e+03 nan nan
3.871480000000000018e+03 nan nan
3.874480000000000018e+03 nan nan
3.877480000000000018e+03 nan nan
3.880480000000000018e+03 nan nan
3.883480000000000018e+03 nan nan
3.886480000000000018e+03 nan nan
3.889480000000000018e+03 nan nan
3.892480000000000018e+03 nan nan
3.895480000000000018e+03 nan nan
3.898480000000000018e+03 nan nan
3.901480000000000018e+03 nan nan
3.904480000000000018e+03 nan nan
3.907480000000000018e+03 nan nan
3.910480000000000018e+03 nan nan
3.913480000000000018e+03 nan nan
3.916480000000000018e+03 nan nan
3.919480000000000018e+03 nan nan
3.922480000000000018e+03 nan nan
3.925480000000000018e+03 nan nan
3.928480000000000018e+03 nan nan
3.931480000000000018e+03 nan nan
3.934480000000000018e+03 nan nan
3.937480000000000018e+03 nan nan
3.940480000000000018e+03 nan nan
3.943480000000000018e+03 nan nan
3.946480000000000018e+03 nan nan
3.949480000000000018e+03 nan nan
3.952480000000000018e+03 nan nan
3.955480000000000018e+03 nan nan
3.958480000000000018e+03 nan nan
3.961480000000000018e+03 nan nan
3.964480000000000018e+03 nan nan
3.967480000000000018e+03 nan nan
3.970480000000000018e+03 nan nan
3.973480000000000018e+03 nan nan
3.976480000000000018e+03 nan nan
3.979480000000000018e+03 nan nan
3.982480000000000018e+03 nan nan
3.985480000000000018e+03 nan nan
3.988480000000000018e+03 nan nan
3.991480000000000018e+03 nan nan
3.994480000000000018e+03 nan nan
3.997480000000000018e+03 nan nan
4.000480000000000018e+03 nan nan
4.003480000000000018e+03 nan nan
4.006480000000000018e+03 nan nan
4.009480000000000018e+03 nan nan
4.012480000000000018e+03 nan nan
4.015480000000000018e+03 nan nan
4.018480000000000018e+03 nan nan
4.021480000000000018e+03 nan nan
4.024480000000000018e+03 nan nan
4.027480000000000018e+03 nan nan
4.030480000000000018e+03 nan nan
4.033480000000000018e+03 nan nan
4.036480000000000018e+03 nan nan
4.039480000000000018e+03 2.730964999999999797e-16 3.382341000000000267e-17
4.042480000000000018e+03 3.539152000000000163e-16 3.225969999999999791e-17
4.045480000000000018e+03 4.308597000000000186e-16 3.501537999999999988e-17
4.048480000000000018e+03 4.061968000000000078e-16 3.583881999999999709e-17
4.051480000000000018e+03 3.831728999999999928e-16 3.301382000000000172e-17
4.054480000000000018e+03 4.381192000000000037e-16 3.244977000000000047e-17
4.057480000000000018e+03 5.060166999999999893e-16 3.625661000000000294e-17
4.060480000000000018e+03 4.638520999999999510e-16 3.645858000000000156e-17
4.063480000000000018e+03 4.413410999999999881e-16 3.241168999999999705e-17
4.066480000000000018e+03 4.050234000000000014e-16 3.146275000000000155e-17
4.069480000000000018e+03 3.994763999999999924e-16 3.594002000000000083e-17
4.072480000000000018e+03 4.267006999999999839e-16 3.635226000000000135e-17
4.075480000000000018e+03 4.338297999999999778e-16 3.194342999999999982e-17
4.078480000000000018e+03 4.172844999999999770e-16 3.201969000000000099e-17
4.081480000000000018e+03 3.883450000000000024e-16 3.577719999999999788e-17
4.084480000000000018e+03 3.572397000000000174e-16 3.497776999999999812e-17
4.087480000000000018e+03 4.932154999999999776e-16 3.175403999999999809e-17
4.090480000000000018e+03 5.673490000000000215e-16 3.323968000000000092e-17
4.093480000000000018e+03 6.367742000000000240e-16 3.677638999999999972e-17
4.096479999999999563e+03 7.381992999999999728e-16 3.541056000000000273e-17
4.099479999999999563e+03 7.760532999999999565e-16 3.176114000000000170e-17
4.102479999999999563e+03 8.025390999999999854e-16 3.326928000000000267e-17
4.105479999999999563e+03 7.344414000000000030e-16 3.525242000000000150e-17
4.108479999999999563e+03 7.409710999999999876e-16 3.399266999999999864e-17
4.111479999999999563e+03 7.811898000000000154e-16 3.255113000000000006e-17
4.114479999999999563e+03 7.570860999999999547e-16 3.568873999999999920e-17
4.117479999999999563e+03 6.914615000000000242e-16 3.723125999999999798e-17
4.120479999999999563e+03 7.024154000000000226e-16 3.404246000000000151e-17
4.123479999999999563e+03 7.144221999999999794e-16 3.189758000000000249e-17
4.126479999999999563e+03 7.161487000000000480e-16 3.492377999999999953e-17
4.129479999999999563e+03 5.760114000000000102e-16 3.477717999999999755e-17
4.132479999999999563e+03 5.620331999999999993e-16 3.064607000000000136e-17
4.135479999999999563e+03 5.332430000000000152e-16 2.919437000000000160e-17
4.138479999999999563e+03 4.476950999999999529e-16 3.291236000000000165e-17
4.141479999999999563e+03 4.928324000000000247e-16 3.350761000000000008e-17
4.144479999999999563e+03 5.515950000000000420e-16 2.928116999999999717e-17
4.147479999999999563e+03 5.403571999999999800e-16 2.880972999999999931e-17
4.150479999999999563e+03 5.245905000000000191e-16 3.232519000000000294e-17
4.153479999999999563e+03 5.731068000000000418e-16 3.205775000000000185e-17
4.156479999999999563e+03 5.436250000000000328e-16 2.809039000000000141e-17
4.159479999999999563e+03 5.187292999999999782e-16 2.882855999999999877e-17
4.162479999999999563e+03 4.980619000000000045e-16 3.203650000000000052e-17
4.165479999999999563e+03 5.359311000000000125e-16 3.136978000000000134e-17
4.168479999999999563e+03 5.229721000000000123e-16 2.840686999999999867e-17
4.171479999999999563e+03 5.304549999999999588e-16 2.979564999999999907e-17
4.174479999999999563e+03 5.459877000000000426e-16 3.171805999999999869e-17
4.177479999999999563e+03 4.881640999999999800e-16 2.974262000000000021e-17
4.180479999999999563e+03 4.867142000000000074e-16 2.766677999999999878e-17
4.183479999999999563e+03 4.856468999999999792e-16 3.022110000000000015e-17
4.186479999999999563e+03 5.292816999999999837e-16 3.178377999999999929e-17
4.189479999999999563e+03 4.715721999999999874e-16 2.927125000000000208e-17
4.192479999999999563e+03 4.636940999999999985e-16 2.795196000000000145e-17
4.195479999999999563e+03 4.998512999999999897e-16 3.158555999999999727e-17
4.198479999999999563e+03 5.916595000000000248e-16 3.269548000000000038e-17
4.201479999999999563e+03 5.940937999999999626e-16 2.947244999999999758e-17
4.204479999999999563e+03 5.556691999999999614e-16 2.872624999999999766e-17
4.207479999999999563e+03 5.196975999999999825e-16 3.289576999999999949e-17
4.210479999999999563e+03 6.185875999999999979e-16 3.397968999999999980e-17
4.213479999999999563e+03 6.500537000000000064e-16 3.039945999999999709e-17
4.216479999999999563e+03 6.916972999999999718e-16 3.023034999999999877e-17
4.219479999999999563e+03 6.772434999999999971e-16 3.368472000000000021e-17
4.222479999999999563e+03 6.821875999999999861e-16 3.289884999999999963e-17
4.225479999999999563e+03 7.304667000000000175e-16 2.876170000000000004e-17
4.228479999999999563e+03 6.550947000000000029e-16 2.817290999999999718e-17
4.231479999999999563e+03 5.548903999999999575e-16 3.058859000000000249e-17
4.234479999999999563e+03 4.881514999999999805e-16 2.988378999999999990e-17
4.237479999999999563e+03 5.100821999999999959e-16 2.676037999999999873e-17
4.240479999999999563e+03 4.411306000000000214e-16 2.763541000000000139e-17
4.243479999999999563e+03 4.311448999999999961e-16 2.991373000000000207e-17
4.246479999999999563e+03 5.040569000000000161e-16 2.881911999999999738e-17
4.249479999999999563e+03 5.409459999999999749e-16 2.642865000000000150e-17
4.252479999999999563e+03 5.376814000000000362e-16 2.798083999999999725e-17
4.255479999999999563e+03 4.407054999999999882e-16 2.914433999999999880e-17
4.258479999999999563e+03 4.432847000000000183e-16 2.715305000000000051e-17
4.261479999999999563e+03 4.596553000000000166e-16 2.568574999999999908e-17
4.264479999999999563e+03 3.848600000000000059e-16 2.805205000000000166e-17
4.267479999999999563e+03 4.242037999999999768e-16 2.921319000000000286e-17
4.270479999999999563e+03 5.512472000000000445e-16 2.696808999999999930e-17
4.273479999999999563e+03 5.164057000000000285e-16 2.531810999999999909e-17
4.276479999999999563e+03 3.973379999999999791e-16 2.769776999999999988e-17
4.279479999999999563e+03 4.028263999999999876e-16 2.848265999999999817e-17
4.282479999999999563e+03 4.107733000000000143e-16 2.560773000000000048e-17
4.285479999999999563e+03 4.373924000000000054e-16 2.544919000000000040e-17
4.288479999999999563e+03 4.612298000000000385e-16 2.873434000000000175e-17
4.291479999999999563e+03 4.518759000000000069e-16 2.816837000000000105e-17
4.294479999999999563e+03 4.449235999999999827e-16 2.459675000000000126e-17
4.297479999999999563e+03 5.136690999999999872e-16 2.522491000000000023e-17
4.300479999999999563e+03 5.940404999999999939e-16 2.774321000000000015e-17
4.303479999999999563e+03 5.264692999999999817e-16 2.603654000000000059e-17
4.306479999999999563e+03 4.736572999999999826e-16 2.276814999999999852e-17
4.309479999999999563e+03 4.655873000000000309e-16 2.375457000000000070e-17
4.312479999999999563e+03 4.530524999999999796e-16 2.583827999999999961e-17
4.315479999999999563e+03 3.242927999999999790e-16 2.510082000000000076e-17
4.318479999999999563e+03 3.454504999999999816e-16 2.435561999999999952e-17
4.321479999999999563e+03 4.643604000000000425e-16 2.736008000000000025e-17
4.324479999999999563e+03 5.351107999999999861e-16 2.889715000000000035e-17
4.327479999999999563e+03 5.029866000000000350e-16 2.620465000000000023e-17
4.330479999999999563e+03 4.091784999999999987e-16 2.436922000000000074e-17
4.333479999999999563e+03 4.071646000000000036e-16 2.738106000000000089e-17
4.336479999999999563e+03 5.185780999999999847e-16 2.898272000000000166e-17
4.339479999999999563e+03 6.271823000000000466e-16 2.625786999999999878e-17
4.342479999999999563e+03 6.022574000000000229e-16 2.453029000000000138e-17
4.345479999999999563e+03 5.069800999999999883e-16 2.707346999999999928e-17
4.348479999999999563e+03 5.383247999999999630e-16 2.834425000000000077e-17
4.351479999999999563e+03 5.730681000000000083e-16 2.590270000000000007e-17
4.354479999999999563e+03 5.763022999999999968e-16 2.557748999999999994e-17
4.357479999999999563e+03 5.502041999999999801e-16 2.905855999999999832e-17
4.360479999999999563e+03 5.553712999999999531e-16 2.933016000000000233e-17
4.363479999999999563e+03 5.662544999999999601e-16 2.597908000000000120e-17
4.366479999999999563e+03 6.191615999999999950e-16 2.673377000000000100e-17
4.369479999999999563e+03 6.552530999999999820e-16 3.000090999999999701e-17
4.372479999999999563e+03 6.812460999999999884e-16 2.921516999999999767e-17
4.375479999999999563e+03 6.723385999999999517e-16 2.568475000000000040e-17
4.378479999999999563e+03 6.798352999999999774e-16 2.656368999999999859e-17
4.381479999999999563e+03 6.902024999999999972e-16 2.906323000000000185e-17
4.384479999999999563e+03 7.199253999999999857e-16 2.769217000000000046e-17
4.387479999999999563e+03 6.582366000000000432e-16 2.465262000000000033e-17
4.390479999999999563e+03 6.087701999999999934e-16 2.642715000000000039e-17
4.393479999999999563e+03 7.035159999999999719e-16 2.882003999999999814e-17
4.396479999999999563e+03 7.393107000000000485e-16 2.732049000000000060e-17
4.399479999999999563e+03 7.676952999999999891e-16 2.582693000000000005e-17
4.402479999999999563e+03 8.208867000000000156e-16 2.852926000000000222e-17
4.405479999999999563e+03 8.781641999999999883e-16 2.958995000000000023e-17
4.408479999999999563e+03 8.111822999999999796e-16 2.687321999999999913e-17
4.411479999999999563e+03 7.939659999999999921e-16 2.609643000000000004e-17
4.414479999999999563e+03 8.098867000000000341e-16 2.959603000000000259e-17
4.417479999999999563e+03 8.353580999999999770e-16 3.028299000000000005e-17
4.420479999999999563e+03 8.518557999999999689e-16 2.718618999999999971e-17
4.423479999999999563e+03 8.954585000000000335e-16 2.712669000000000091e-17
4.426479999999999563e+03 9.106911999999999941e-16 3.103200999999999763e-17
4.429479999999999563e+03 8.982815999999999827e-16 3.089825000000000120e-17
4.432479999999999563e+03 9.218038999999999981e-16 2.709369000000000116e-17
4.435479999999999563e+03 9.211496000000000616e-16 2.733156000000000127e-17
4.438479999999999563e+03 9.188853000000000851e-16 3.056073000000000178e-17
4.441479999999999563e+03 9.539171000000000562e-16 3.020111999999999819e-17
4.444479999999999563e+03 1.010747000000000053e-15 2.719849999999999899e-17
4.447479999999999563e+03 1.033429999999999913e-15 2.831211999999999846e-17
4.450479999999999563e+03 1.033348000000000082e-15 3.106937999999999946e-17
4.453479999999999563e+03 1.073348999999999961e-15 2.988371000000000197e-17
4.456479999999999563e+03 1.123586999999999930e-15 2.705859000000000048e-17
4.459479999999999563e+03 1.111285000000000071e-15 2.850335000000000172e-17
4.462479999999999563e+03 1.102721999999999935e-15 3.045930000000000247e-17
4.465479999999999563e+03 1.091657000000000021e-15 2.877995999999999735e-17
4.468479999999999563e+03 1.163377999999999949e-15 2.725478999999999948e-17
4.471479999999999563e+03 1.127933000000000021e-15 2.973779999999999903e-17
4.474479999999999563e+03 1.115601000000000041e-15 3.121198000000000053e-17
4.477479999999999563e+03 1.128784000000000042e-15 2.891367000000000278e-17
4.480479999999999563e+03 1.175833000000000070e-15 2.767353999999999889e-17
4.483479999999999563e+03 1.214426000000000024e-15 3.050566000000000042e-17
4.486479999999999563e+03 1.074946999999999992e-15 3.106962999999999759e-17
4.489479999999999563e+03 1.094651999999999984e-15 2.817052000000000223e-17
4.492479999999999563e+03 1.160032000000000072e-15 2.769011999999999977e-17
4.495479999999999563e+03 1.182693999999999965e-15 3.146877000000000238e-17
4.498479999999999563e+03 1.204938999999999995e-15 3.170455000000000283e-17
4.501479999999999563e+03 1.129558999999999941e-15 2.795244999999999951e-17
4.504479999999999563e+03 1.087972000000000041e-15 2.804945999999999958e-17
4.507479999999999563e+03 1.164952999999999980e-15 3.188660000000000103e-17
4.510479999999999563e+03 1.175467999999999915e-15 3.151547999999999895e-17
4.513479999999999563e+03 1.207615000000000001e-15 2.792677000000000074e-17
4.516479999999999563e+03 1.207495999999999929e-15 2.862060000000000007e-17
4.519479999999999563e+03 1.164968000000000040e-15 3.128561000000000065e-17
4.522479999999999563e+03 1.098979999999999962e-15 3.009099999999999804e-17
4.525479999999999563e+03 1.111378000000000090e-15 2.714319000000000078e-17
4.528479999999999563e+03 1.167126000000000025e-15 2.850066999999999735e-17
4.531479999999999563e+03 1.168654000000000037e-15 3.030417999999999986e-17
4.534479999999999563e+03 1.147497999999999975e-15 2.847687999999999727e-17
4.537479999999999563e+03 1.121909999999999923e-15 2.639572999999999968e-17
4.540479999999999563e+03 1.078374000000000077e-15 2.876367000000000281e-17
4.543479999999999563e+03 1.105397999999999942e-15 3.047400999999999798e-17
4.546479999999999563e+03 1.144007999999999991e-15 2.816580000000000154e-17
4.549479999999999563e+03 1.120270999999999976e-15 2.652260999999999911e-17
4.552479999999999563e+03 1.119697999999999997e-15 2.922125000000000003e-17
4.555479999999999563e+03 1.037268999999999974e-15 2.985253999999999939e-17
4.558479999999999563e+03 9.832367999999999634e-16 2.691591999999999968e-17
4.561479999999999563e+03 9.755640000000000885e-16 2.629688000000000116e-17
4.564479999999999563e+03 9.678528000000000274e-16 2.997218999999999705e-17
4.567479999999999563e+03 9.432730000000000929e-16 3.092171999999999727e-17
4.570479999999999563e+03 9.338250999999999261e-16 2.695100999999999908e-17
4.573479999999999563e+03 9.616677999999999082e-16 2.644361999999999950e-17
4.576479999999999563e+03 9.401153000000000377e-16 2.990512999999999735e-17
4.579479999999999563e+03 9.959338000000000985e-16 2.976100000000000057e-17
4.582479999999999563e+03 9.862907999999999535e-16 2.644943999999999937e-17
4.585479999999999563e+03 1.015777000000000058e-15 2.653533999999999981e-17
4.588479999999999563e+03 9.267244999999999779e-16 2.885251999999999907e-17
4.591479999999999563e+03 8.392641999999999873e-16 2.780926999999999809e-17
4.594479999999999563e+03 9.070833999999999199e-16 2.523434999999999854e-17
4.597479999999999563e+03 9.409214000000000568e-16 2.648522000000000089e-17
4.600479999999999563e+03 8.934035000000000425e-16 2.841326000000000068e-17
4.603479999999999563e+03 8.140413999999999554e-16 2.655921000000000091e-17
4.606479999999999563e+03 8.117215000000000299e-16 2.462576999999999958e-17
4.609479999999999563e+03 7.802984999999999529e-16 2.644334000000000061e-17
4.612479999999999563e+03 7.270305000000000111e-16 2.778457999999999980e-17
4.615479999999999563e+03 7.506982999999999616e-16 2.586595999999999884e-17
4.618479999999999563e+03 7.493609000000000476e-16 2.438519000000000051e-17
4.621479999999999563e+03 7.449917999999999743e-16 2.693611999999999900e-17
4.624479999999999563e+03 7.322330000000000202e-16 2.800123999999999754e-17
4.627479999999999563e+03 7.239065000000000022e-16 2.532876999999999962e-17
4.630479999999999563e+03 6.717823000000000219e-16 2.414552000000000092e-17
4.633479999999999563e+03 6.508506000000000056e-16 2.705253000000000068e-17
4.636479999999999563e+03 6.745997000000000112e-16 2.736143000000000063e-17
4.639479999999999563e+03 7.028279000000000071e-16 2.420014000000000010e-17
4.642479999999999563e+03 6.464122999999999666e-16 2.379186000000000153e-17
4.645479999999999563e+03 6.058447000000000408e-16 2.685647999999999932e-17
4.648479999999999563e+03 5.530374999999999664e-16 2.638023999999999977e-17
4.651479999999999563e+03 5.955214000000000058e-16 2.322988000000000046e-17
4.654479999999999563e+03 6.031737000000000217e-16 2.389993000000000099e-17
4.657479999999999563e+03 5.597795999999999700e-16 2.647748999999999977e-17
4.660479999999999563e+03 5.654119000000000043e-16 2.573861999999999902e-17
4.663479999999999563e+03 6.035864999999999522e-16 2.319226000000000050e-17
4.666479999999999563e+03 6.202516999999999611e-16 2.410672000000000079e-17
4.669479999999999563e+03 5.822098999999999669e-16 2.558418999999999852e-17
4.672479999999999563e+03 5.034309000000000134e-16 2.411815999999999955e-17
4.675479999999999563e+03 4.923498000000000393e-16 2.231574000000000110e-17
4.678479999999999563e+03 5.316016000000000079e-16 2.416479999999999948e-17
4.681479999999999563e+03 5.274181000000000455e-16 2.565488000000000103e-17
4.684479999999999563e+03 4.667928000000000265e-16 2.357491000000000054e-17
4.687479999999999563e+03 4.509612000000000160e-16 2.220031999999999990e-17
4.690479999999999563e+03 4.562504999999999775e-16 2.452815999999999968e-17
4.693479999999999563e+03 5.044394999999999604e-16 2.544258999999999922e-17
4.696479999999999563e+03 5.054004000000000151e-16 2.319241999999999942e-17
4.699479999999999563e+03 5.256814000000000384e-16 2.233460999999999952e-17
4.702479999999999563e+03 5.014607000000000391e-16 2.471045000000000089e-17
4.705479999999999563e+03 4.432161999999999759e-16 2.469143999999999994e-17
4.708479999999999563e+03 4.422381000000000103e-16 2.214019999999999872e-17
4.711479999999999563e+03 4.419574999999999935e-16 2.196484000000000091e-17
4.714479999999999563e+03 4.409028000000000141e-16 2.514222999999999937e-17
4.717479999999999563e+03 4.466179000000000308e-16 2.528683000000000090e-17
4.720479999999999563e+03 4.089739000000000052e-16 2.212134999999999978e-17
4.723479999999999563e+03 4.181478000000000023e-16 2.255621000000000148e-17
4.726479999999999563e+03 4.348412999999999944e-16 2.515735999999999939e-17
4.729479999999999563e+03 4.502378999999999791e-16 2.452863000000000135e-17
4.732479999999999563e+03 4.915294000000000309e-16 2.182965000000000001e-17
4.735479999999999563e+03 4.429714000000000217e-16 2.249335999999999877e-17
4.738479999999999563e+03 4.514015000000000243e-16 2.514049999999999962e-17
4.741479999999999563e+03 4.675361999999999944e-16 2.609242999999999914e-17
4.744479999999999563e+03 4.358364000000000053e-16 2.216949999999999902e-17
4.747479999999999563e+03 4.740520000000000164e-16 2.344014000000000106e-17
4.750479999999999563e+03 4.774597000000000264e-16 2.500607999999999875e-17
4.753479999999999563e+03 5.065968999999999548e-16 2.331422000000000135e-17
4.756479999999999563e+03 5.692830000000000052e-16 2.192753999999999880e-17
4.759479999999999563e+03 5.097515999999999585e-16 2.376653999999999957e-17
4.762479999999999563e+03 4.612561000000000366e-16 2.463810999999999963e-17
4.765479999999999563e+03 4.685040999999999721e-16 2.243793000000000060e-17
4.768479999999999563e+03 4.682324999999999619e-16 2.144739000000000063e-17
4.771479999999999563e+03 4.408048000000000074e-16 2.403617999999999901e-17
4.774479999999999563e+03 4.623739000000000446e-16 2.475255999999999981e-17
4.777479999999999563e+03 4.542160000000000427e-16 2.231877000000000100e-17
4.780479999999999563e+03 4.428376000000000017e-16 2.189333999999999940e-17
4.783479999999999563e+03 4.586126999999999787e-16 2.500020000000000045e-17
4.786479999999999563e+03 4.901065000000000291e-16 2.499811000000000079e-17
4.789479999999999563e+03 4.503502999999999571e-16 2.175701000000000037e-17
4.792479999999999563e+03 4.447723000000000072e-16 2.197189999999999939e-17
4.795479999999999563e+03 4.738189999999999591e-16 2.484761000000000148e-17
4.798479999999999563e+03 4.755622999999999613e-16 2.449789999999999966e-17
4.801479999999999563e+03 5.122253000000000011e-16 2.182222000000000035e-17
4.804479999999999563e+03 5.207202999999999547e-16 2.263756000000000144e-17
4.807479999999999563e+03 5.074802999999999604e-16 2.484756000000000123e-17
4.810479999999999563e+03 5.281462999999999890e-16 2.393820999999999921e-17
4.813479999999999563e+03 5.093117999999999588e-16 2.171708000000000031e-17
4.816479999999999563e+03 4.788035999999999534e-16 2.304556000000000112e-17
4.819479999999999563e+03 4.714198999999999948e-16 2.479969000000000089e-17
4.822479999999999563e+03 5.134385999999999729e-16 2.352274000000000091e-17
4.825479999999999563e+03 5.191576999999999596e-16 2.183312999999999901e-17
4.828479999999999563e+03 5.060780999999999788e-16 2.361496999999999877e-17
4.831479999999999563e+03 5.115122999999999834e-16 2.480200999999999919e-17
4.834479999999999563e+03 4.857431000000000142e-16 2.279821999999999886e-17
4.837479999999999563e+03 4.957291000000000349e-16 2.174082000000000015e-17
4.840479999999999563e+03 4.699460000000000045e-16 2.395811000000000016e-17
4.843479999999999563e+03 4.773503999999999834e-16 2.443272999999999864e-17
4.846479999999999563e+03 4.500694000000000435e-16 2.196926000000000015e-17
4.849479999999999563e+03 4.862541000000000140e-16 2.170386999999999975e-17
4.852479999999999563e+03 5.157858000000000123e-16 2.472914000000000090e-17
4.855479999999999563e+03 5.895269000000000027e-16 2.493834000000000130e-17
4.858479999999999563e+03 6.098538000000000451e-16 2.165604999999999964e-17
4.861479999999999563e+03 6.015073999999999614e-16 2.120305999999999879e-17
4.864479999999999563e+03 5.438548999999999579e-16 2.336908999999999865e-17
4.867479999999999563e+03 4.910554999999999583e-16 2.316482000000000120e-17
4.870479999999999563e+03 4.887955999999999785e-16 2.098221999999999866e-17
4.873479999999999563e+03 5.013990999999999870e-16 2.183543000000000092e-17
4.876479999999999563e+03 5.180954000000000173e-16 2.411168000000000142e-17
4.879479999999999563e+03 5.151510999999999982e-16 2.346523000000000129e-17
4.882479999999999563e+03 5.371870999999999879e-16 2.152424000000000034e-17
4.885479999999999563e+03 5.479261000000000230e-16 2.288326000000000006e-17
4.888479999999999563e+03 5.603331999999999914e-16 2.456925999999999864e-17
4.891479999999999563e+03 5.294076999999999783e-16 2.307252999999999875e-17
4.894479999999999563e+03 5.031680999999999966e-16 2.141205000000000001e-17
4.897479999999999563e+03 4.921014999999999757e-16 2.357883999999999864e-17
4.900479999999999563e+03 5.303731999999999937e-16 2.521000999999999887e-17
4.903479999999999563e+03 5.674042000000000426e-16 2.344978999999999854e-17
4.906479999999999563e+03 5.814212999999999524e-16 2.219261000000000135e-17
4.909479999999999563e+03 5.671623999999999920e-16 2.457827000000000041e-17
4.912479999999999563e+03 5.767365000000000188e-16 2.535413999999999873e-17
4.915479999999999563e+03 6.045583999999999986e-16 2.305771000000000147e-17
4.918479999999999563e+03 6.614627000000000109e-16 2.268768000000000037e-17
4.921479999999999563e+03 7.005331999999999819e-16 2.559272999999999863e-17
4.924479999999999563e+03 5.684862999999999700e-16 2.533001000000000131e-17
4.927479999999999563e+03 5.962787000000000348e-16 2.278960000000000082e-17
4.930479999999999563e+03 6.624931999999999593e-16 2.347920000000000061e-17
4.933479999999999563e+03 6.683832000000000413e-16 2.660749000000000139e-17
4.936479999999999563e+03 6.462723000000000274e-16 2.629320000000000119e-17
4.939479999999999563e+03 6.472363000000000171e-16 2.323907999999999884e-17
4.942479999999999563e+03 6.237462000000000222e-16 2.392425999999999938e-17
4.945479999999999563e+03 6.650897999999999629e-16 2.699600000000000026e-17
4.948479999999999563e+03 6.762669999999999900e-16 2.640098000000000048e-17
4.951479999999999563e+03 6.972940000000000061e-16 2.408296999999999967e-17
4.954479999999999563e+03 6.877212000000000411e-16 2.547484000000000149e-17
4.957479999999999563e+03 7.352871999999999743e-16 2.770764000000000089e-17
4.960479999999999563e+03 7.123629999999999557e-16 2.619092000000000084e-17
4.963479999999999563e+03 6.732365999999999911e-16 2.434170000000000045e-17
4.966479999999999563e+03 7.855659000000000117e-16 2.710754999999999871e-17
4.969479999999999563e+03 7.810026999999999773e-16 2.854338999999999738e-17
4.972479999999999563e+03 7.425129999999999625e-16 2.668001999999999926e-17
4.975479999999999563e+03 7.014528999999999601e-16 2.531851000000000103e-17
4.978479999999999563e+03 7.067905999999999837e-16 2.826932999999999870e-17
4.981479999999999563e+03 7.907009000000000448e-16 2.942185999999999699e-17
4.984479999999999563e+03 7.279901000000000041e-16 2.649611000000000006e-17
4.987479999999999563e+03 7.210559999999999571e-16 2.581895999999999901e-17
4.990479999999999563e+03 7.523243999999999625e-16 2.963206999999999736e-17
4.993479999999999563e+03 7.374537999999999886e-16 3.036350999999999845e-17
4.996479999999999563e+03 7.826961999999999722e-16 2.734676000000000100e-17
4.999479999999999563e+03 7.433426999999999728e-16 2.738465999999999985e-17
5.002479999999999563e+03 6.623559000000000271e-16 3.088069000000000112e-17
5.005479999999999563e+03 7.254870000000000286e-16 3.077321000000000021e-17
5.008479999999999563e+03 7.398711000000000289e-16 2.730793000000000011e-17
5.011479999999999563e+03 7.683058000000000214e-16 2.842845000000000222e-17
5.014479999999999563e+03 7.815882999999999567e-16 3.187144000000000026e-17
5.017479999999999563e+03 7.747023000000000258e-16 3.135311000000000126e-17
5.020479999999999563e+03 7.058988999999999933e-16 2.820400000000000184e-17
5.023479999999999563e+03 6.781630999999999933e-16 2.991802999999999826e-17
5.026479999999999563e+03 7.197280000000000271e-16 3.281234000000000116e-17
5.029479999999999563e+03 7.336668000000000318e-16 3.167618999999999970e-17
5.032479999999999563e+03 6.877840999999999578e-16 2.933379000000000205e-17
5.035479999999999563e+03 7.217404999999999784e-16 3.216321000000000283e-17
5.038479999999999563e+03 7.232964999999999785e-16 3.437814999999999760e-17
5.041479999999999563e+03 6.596487000000000174e-16 3.182686000000000230e-17
5.044479999999999563e+03 6.214524000000000321e-16 3.020104000000000027e-17
5.047479999999999563e+03 6.379101000000000273e-16 3.416094000000000028e-17
5.050479999999999563e+03 6.629240999999999838e-16 3.605086999999999898e-17
5.053479999999999563e+03 6.261627000000000093e-16 3.283781000000000076e-17
5.056479999999999563e+03 6.372192999999999570e-16 3.205081000000000025e-17
5.059479999999999563e+03 6.867454000000000066e-16 3.656292000000000081e-17
5.062479999999999563e+03 6.743402999999999739e-16 3.751763999999999722e-17
5.065479999999999563e+03 6.897732999999999626e-16 3.385653999999999750e-17
5.068479999999999563e+03 6.947094999999999934e-16 3.364152999999999852e-17
5.071479999999999563e+03 7.335175999999999741e-16 nan
5.074479999999999563e+03 6.390290000000000345e-16 nan
5.077479999999999563e+03 6.932336999999999507e-16 nan
5.080479999999999563e+03 7.979142999999999975e-16 nan
5.083479999999999563e+03 8.033085999999999874e-16 nan
5.086479999999999563e+03 7.130206999999999703e-16 nan
5.089479999999999563e+03 6.999909999999999787e-16 nan
5.092479999999999563e+03 7.779469000000000155e-16 nan
5.095479999999999563e+03 9.052821999999999884e-16 nan
5.098479999999999563e+03 9.425417000000000173e-16 nan
5.101479999999999563e+03 9.280474000000000373e-16 nan
5.104479999999999563e+03 9.374764000000000570e-16 nan
5.107479999999999563e+03 9.259056000000000939e-16 nan
5.110479999999999563e+03 9.522089999999999289e-16 nan
5.113479999999999563e+03 1.014215000000000053e-15 nan
5.116479999999999563e+03 1.149022999999999936e-15 nan
5.119479999999999563e+03 1.258641000000000093e-15 nan
5.122479999999999563e+03 9.641201999999999399e-16 nan
5.125479999999999563e+03 9.991632000000000638e-16 nan
5.128479999999999563e+03 9.764033000000000467e-16 nan
5.131479999999999563e+03 8.818048999999999570e-16 nan
5.134479999999999563e+03 9.221298000000000928e-16 nan
5.137479999999999563e+03 1.041295999999999911e-15 nan
5.140479999999999563e+03 1.021642000000000006e-15 nan
5.143479999999999563e+03 9.581017999999999997e-16 nan
5.146479999999999563e+03 9.621698000000000492e-16 nan
5.149479999999999563e+03 1.015480999999999905e-15 nan
5.152479999999999563e+03 1.094206000000000015e-15 nan
5.155479999999999563e+03 1.074677999999999908e-15 nan
5.158479999999999563e+03 1.017047999999999995e-15 nan
5.161479999999999563e+03 9.841009999999999746e-16 nan
5.164479999999999563e+03 9.269657999999999213e-16 nan
5.167479999999999563e+03 9.529739000000000688e-16 nan
5.170479999999999563e+03 1.030327000000000067e-15 4.049153000000000135e-17
5.173479999999999563e+03 1.060138000000000070e-15 3.985378000000000026e-17
5.176479999999999563e+03 1.083687000000000012e-15 3.968361000000000173e-17
5.179479999999999563e+03 1.088257000000000005e-15 3.942958000000000216e-17
5.182479999999999563e+03 1.080521000000000070e-15 3.896295000000000113e-17
5.185479999999999563e+03 1.046784999999999910e-15 3.844453999999999804e-17
5.188479999999999563e+03 9.999564000000000389e-16 3.825784999999999707e-17
5.191479999999999563e+03 9.718875999999999406e-16 3.882767000000000103e-17
5.194479999999999563e+03 1.090906999999999959e-15 4.000943999999999809e-17
5.197479999999999563e+03 1.077720999999999906e-15 4.105469000000000260e-17
5.200479999999999563e+03 9.730476999999999257e-16 4.274198000000000004e-17
5.203479999999999563e+03 9.425394000000000370e-16 4.271367999999999842e-17
5.206479999999999563e+03 1.030904999999999936e-15 4.204555999999999862e-17
5.209479999999999563e+03 9.377333999999999348e-16 4.153424999999999915e-17
5.212479999999999563e+03 9.862526999999999105e-16 4.202319999999999992e-17
5.215479999999999563e+03 9.988634999999999852e-16 4.148232999999999765e-17
5.218479999999999563e+03 9.631460999999999937e-16 4.051721000000000013e-17
5.221479999999999563e+03 9.622810999999999294e-16 3.958223999999999778e-17
5.224479999999999563e+03 8.956373999999999702e-16 3.793014000000000023e-17
5.227479999999999563e+03 9.593372000000000355e-16 3.714386999999999771e-17
5.230479999999999563e+03 9.002875999999999210e-16 3.620644000000000069e-17
5.233479999999999563e+03 9.252000999999999092e-16 3.590986000000000130e-17
5.236479999999999563e+03 9.216793999999999307e-16 3.481071000000000049e-17
5.239479999999999563e+03 9.738068999999999085e-16 3.579995000000000032e-17
5.242479999999999563e+03 9.409202000000000757e-16 3.596418000000000210e-17
5.245479999999999563e+03 9.410190000000000369e-16 3.435738000000000230e-17
5.248479999999999563e+03 9.619718000000000014e-16 3.229289999999999863e-17
5.251479999999999563e+03 1.000099000000000003e-15 3.149267000000000115e-17
5.254479999999999563e+03 8.914898000000000525e-16 3.040437999999999876e-17
5.257479999999999563e+03 8.629777999999999749e-16 2.964177999999999944e-17
5.260479999999999563e+03 8.869661000000000062e-16 2.909329000000000091e-17
5.263479999999999563e+03 9.566192000000000967e-16 2.862991999999999842e-17
5.266479999999999563e+03 1.020001000000000025e-15 2.841277000000000262e-17
5.269479999999999563e+03 1.036897999999999913e-15 2.809087999999999947e-17
5.272479999999999563e+03 1.017784000000000013e-15 2.777913999999999931e-17
5.275479999999999563e+03 9.793527999999999184e-16 2.758049000000000076e-17
5.278479999999999563e+03 9.836764000000000978e-16 2.750689999999999960e-17
5.281479999999999563e+03 1.025210999999999966e-15 2.759422000000000015e-17
5.284479999999999563e+03 9.899980000000000781e-16 2.750559999999999946e-17
5.287479999999999563e+03 9.315048999999999560e-16 2.734505999999999892e-17
5.290479999999999563e+03 9.005635999999999279e-16 2.736745999999999967e-17
5.293479999999999563e+03 9.181287000000000286e-16 2.754934999999999894e-17
5.296479999999999563e+03 9.394755000000000544e-16 2.764380999999999897e-17
5.299479999999999563e+03 9.924553999999999985e-16 2.802806000000000060e-17
5.302479999999999563e+03 9.861832999999999808e-16 2.823857000000000242e-17
5.305479999999999563e+03 9.705380999999999371e-16 2.854330999999999946e-17
5.308479999999999563e+03 9.434714000000000687e-16 2.873719999999999836e-17
5.311479999999999563e+03 9.148637999999999467e-16 2.921587999999999927e-17
5.314479999999999563e+03 9.010935999999999582e-16 2.949338000000000106e-17
5.317479999999999563e+03 9.401414000000000718e-16 2.979789000000000253e-17
5.320479999999999563e+03 9.420589999999999513e-16 3.014260000000000168e-17
5.323479999999999563e+03 9.324095999999999724e-16 3.063393999999999740e-17
5.326479999999999563e+03 9.181080999999999904e-16 3.218216999999999737e-17
5.329479999999999563e+03 9.147923999999999827e-16 3.332566000000000237e-17
5.332479999999999563e+03 9.408538999999999823e-16 3.411357999999999748e-17
5.335479999999999563e+03 9.280270999999999451e-16 3.351363999999999911e-17
5.338479999999999563e+03 9.370115999999999237e-16 3.328809999999999777e-17
5.341479999999999563e+03 8.840736000000000287e-16 3.151246999999999854e-17
5.344479999999999563e+03 9.515109999999999716e-16 3.093203000000000226e-17
5.347479999999999563e+03 9.360541999999999291e-16 2.987560999999999968e-17
5.350479999999999563e+03 9.259686999999999746e-16 2.910948000000000113e-17
5.353479999999999563e+03 8.764777999999999971e-16 2.840207000000000005e-17
5.356479999999999563e+03 8.606066999999999984e-16 2.823854000000000166e-17
5.359479999999999563e+03 8.538645999999999948e-16 2.672300999999999999e-17
5.362479999999999563e+03 8.433902000000000469e-16 2.585991000000000032e-17
5.365479999999999563e+03 8.430970999999999633e-16 2.503958999999999913e-17
5.368479999999999563e+03 8.607911000000000295e-16 2.446053999999999911e-17
5.371479999999999563e+03 8.589922999999999617e-16 2.385646000000000040e-17
5.374479999999999563e+03 8.594235000000000307e-16 2.326519000000000031e-17
5.377479999999999563e+03 8.527424999999999721e-16 2.290575000000000001e-17
5.380479999999999563e+03 8.324179000000000086e-16 2.243861999999999963e-17
5.383479999999999563e+03 8.162434999999999878e-16 2.196381999999999966e-17
5.386479999999999563e+03 8.089282000000000403e-16 2.156047999999999915e-17
5.389479999999999563e+03 8.242149000000000408e-16 2.128700999999999902e-17
5.392479999999999563e+03 8.240589000000000240e-16 2.103674999999999863e-17
5.395479999999999563e+03 8.174569000000000402e-16 2.073631000000000087e-17
5.398479999999999563e+03 7.959677999999999964e-16 2.049544999999999982e-17
5.401479999999999563e+03 8.043771999999999788e-16 2.049329000000000044e-17
5.404479999999999563e+03 8.181855000000000103e-16 2.042991999999999891e-17
5.407479999999999563e+03 8.263067000000000129e-16 2.037447000000000126e-17
5.410479999999999563e+03 8.535693999999999935e-16 2.047927000000000088e-17
5.413479999999999563e+03 8.338738999999999676e-16 2.055350000000000084e-17
5.416479999999999563e+03 8.064698000000000041e-16 2.057544999999999940e-17
5.419479999999999563e+03 7.860411000000000475e-16 2.063637999999999958e-17
5.422479999999999563e+03 7.912201000000000474e-16 2.086464999999999937e-17
5.425479999999999563e+03 7.819369000000000073e-16 2.115665999999999879e-17
5.428479999999999563e+03 8.009594000000000122e-16 2.142040999999999864e-17
5.431479999999999563e+03 8.241362999999999925e-16 2.171371000000000000e-17
5.434479999999999563e+03 8.343518000000000103e-16 2.216675999999999929e-17
5.437479999999999563e+03 8.260355000000000294e-16 2.267833000000000126e-17
5.440479999999999563e+03 8.373645000000000405e-16 2.310504000000000043e-17
5.443479999999999563e+03 8.691967000000000058e-16 2.355404999999999986e-17
5.446479999999999563e+03 8.569008000000000341e-16 2.398409999999999859e-17
5.449479999999999563e+03 8.418061999999999604e-16 2.426980000000000008e-17
5.452479999999999563e+03 8.503423999999999905e-16 2.481920999999999938e-17
5.455479999999999563e+03 8.572060999999999920e-16 2.554286999999999912e-17
5.458479999999999563e+03 8.533393999999999877e-16 2.649729000000000024e-17
5.461479999999999563e+03 9.419090999999999210e-16 2.657292000000000081e-17
5.464479999999999563e+03 8.435337000000000462e-16 2.624165000000000088e-17
5.467479999999999563e+03 8.457318999999999918e-16 2.576493999999999966e-17
5.470479999999999563e+03 8.329568999999999962e-16 2.551154000000000069e-17
5.473479999999999563e+03 8.360059999999999810e-16 2.463540000000000066e-17
5.476479999999999563e+03 8.448984999999999574e-16 2.377494000000000024e-17
5.479479999999999563e+03 8.675294000000000270e-16 2.311710999999999978e-17
5.482479999999999563e+03 9.760880000000000157e-16 2.294128999999999851e-17
5.485479999999999563e+03 9.517960999999999178e-16 2.264107000000000120e-17
5.488479999999999563e+03 8.766771000000000080e-16 2.299459999999999935e-17
5.491479999999999563e+03 8.469494999999999783e-16 2.176800000000000004e-17
5.494479999999999563e+03 8.846620999999999790e-16 2.077670999999999951e-17
5.497479999999999563e+03 9.088795999999999628e-16 2.042640999999999915e-17
5.500479999999999563e+03 8.431962999999999512e-16 1.981570999999999977e-17
5.503479999999999563e+03 8.265171999999999796e-16 1.955190999999999968e-17
5.506479999999999563e+03 8.152811000000000059e-16 1.957662999999999873e-17
5.509479999999999563e+03 8.180217000000000174e-16 1.879042000000000082e-17
5.512479999999999563e+03 8.264263999999999585e-16 1.849492000000000112e-17
5.515479999999999563e+03 8.430597999999999735e-16 1.838206000000000124e-17
5.518479999999999563e+03 8.367841999999999944e-16 1.822799999999999884e-17
5.521479999999999563e+03 8.286680999999999609e-16 1.856607000000000093e-17
5.524479999999999563e+03 8.412491999999999594e-16 1.919306999999999921e-17
5.527479999999999563e+03 8.458612999999999659e-16 1.898040999999999929e-17
5.530479999999999563e+03 8.318899999999999946e-16 1.917466000000000117e-17
5.533479999999999563e+03 8.081014999999999829e-16 1.922063999999999975e-17
5.536479999999999563e+03 8.557153999999999696e-16 1.866671999999999892e-17
5.539479999999999563e+03 8.505866000000000034e-16 1.823167999999999881e-17
5.542479999999999563e+03 8.542032999999999543e-16 1.826150999999999921e-17
5.545479999999999563e+03 8.620450999999999706e-16 1.842562000000000103e-17
5.548479999999999563e+03 8.402838000000000246e-16 1.857661000000000149e-17
5.551479999999999563e+03 8.141733999999999544e-16 1.869141000000000029e-17
5.554479999999999563e+03 8.273742999999999871e-16 1.899502000000000048e-17
5.557479999999999563e+03 8.424764999999999745e-16 1.943439999999999883e-17
5.560479999999999563e+03 8.225514999999999514e-16 1.968835000000000047e-17
5.563479999999999563e+03 8.082067999999999572e-16 2.000060999999999946e-17
5.566479999999999563e+03 7.756290000000000257e-16 2.044622999999999909e-17
5.569479999999999563e+03 7.887567000000000240e-16 2.172671000000000139e-17
5.572479999999999563e+03 8.019196999999999778e-16 2.443292999999999961e-17
5.575479999999999563e+03 8.022384999999999702e-16 2.791636999999999962e-17
5.578479999999999563e+03 8.783213999999999862e-16 2.947462000000000133e-17
5.581479999999999563e+03 8.721504000000000088e-16 2.768063000000000121e-17
5.584479999999999563e+03 7.721180999999999591e-16 2.467300999999999934e-17
5.587479999999999563e+03 7.999395000000000289e-16 2.353321999999999995e-17
5.590479999999999563e+03 8.091896999999999953e-16 2.296409999999999939e-17
5.593479999999999563e+03 7.986640999999999964e-16 2.228798000000000087e-17
5.596479999999999563e+03 7.921917000000000493e-16 2.171254999999999930e-17
5.599479999999999563e+03 7.861364000000000473e-16 2.111949000000000101e-17
5.602479999999999563e+03 7.271837000000000389e-16 2.028609999999999870e-17
5.605479999999999563e+03 7.517249000000000205e-16 1.998869000000000083e-17
5.608479999999999563e+03 7.515488999999999561e-16 1.974144000000000086e-17
5.611479999999999563e+03 7.237975000000000038e-16 1.959029999999999967e-17
5.614479999999999563e+03 7.161271999999999746e-16 1.952700999999999914e-17
5.617479999999999563e+03 7.167119000000000174e-16 1.900322000000000018e-17
5.620479999999999563e+03 7.380448999999999639e-16 1.877024999999999917e-17
5.623479999999999563e+03 7.257082000000000409e-16 1.763521000000000124e-17
5.626479999999999563e+03 7.109409000000000070e-16 1.694726000000000022e-17
5.629479999999999563e+03 6.950664000000000288e-16 1.646977999999999896e-17
5.632479999999999563e+03 7.097134000000000280e-16 1.619613999999999862e-17
5.635479999999999563e+03 7.125535999999999553e-16 1.600517000000000094e-17
5.638479999999999563e+03 6.628511999999999940e-16 1.552318999999999944e-17
5.641479999999999563e+03 6.490635999999999827e-16 1.530477000000000119e-17
5.644479999999999563e+03 6.295144000000000436e-16 1.514652999999999948e-17
5.647479999999999563e+03 6.068467999999999748e-16 1.501336999999999979e-17
5.650479999999999563e+03 6.077870000000000093e-16 1.489489000000000102e-17
5.653479999999999563e+03 6.157862999999999695e-16 1.481465999999999972e-17
5.656479999999999563e+03 6.210270999999999855e-16 1.476189999999999847e-17
5.659479999999999563e+03 6.186970000000000229e-16 1.473753000000000111e-17
5.662479999999999563e+03 6.086708000000000415e-16 1.477695999999999875e-17
5.665479999999999563e+03 6.063641999999999894e-16 1.487129000000000062e-17
5.668479999999999563e+03 5.939004999999999561e-16 1.501771999999999931e-17
5.671479999999999563e+03 5.725987999999999949e-16 1.512177000000000147e-17
5.674479999999999563e+03 5.653133000000000070e-16 1.529058000000000142e-17
5.677479999999999563e+03 5.729077999999999769e-16 1.543434000000000010e-17
5.680479999999999563e+03 6.072656999999999903e-16 1.572809000000000056e-17
5.683479999999999563e+03 6.045165000000000481e-16 1.588389000000000092e-17
5.686479999999999563e+03 5.475525000000000360e-16 1.588291999999999992e-17
5.689479999999999563e+03 5.555546999999999671e-16 1.627191999999999993e-17
5.692479999999999563e+03 5.729743000000000343e-16 1.673458999999999902e-17
5.695479999999999563e+03 5.463625999999999927e-16 1.687821000000000134e-17
5.698479999999999563e+03 5.457070999999999765e-16 1.722788999999999932e-17
5.701479999999999563e+03 5.630014000000000216e-16 1.758594000000000027e-17
5.704479999999999563e+03 5.458219999999999973e-16 1.794464999999999950e-17
5.707479999999999563e+03 5.536085000000000106e-16 1.817729000000000137e-17
5.710479999999999563e+03 5.594148999999999583e-16 1.847741000000000128e-17
5.713479999999999563e+03 5.718013999999999871e-16 1.884387000000000110e-17
5.716479999999999563e+03 5.962248999999999589e-16 1.893809000000000120e-17
5.719479999999999563e+03 5.974427999999999900e-16 1.852109999999999923e-17
5.722479999999999563e+03 6.003782000000000337e-16 1.806277000000000146e-17
5.725479999999999563e+03 6.003917999999999517e-16 1.758869999999999948e-17
5.728479999999999563e+03 6.281562000000000287e-16 1.732927000000000147e-17
5.731479999999999563e+03 6.281421000000000035e-16 1.699424000000000056e-17
5.734479999999999563e+03 6.341995000000000218e-16 1.657513000000000126e-17
5.737479999999999563e+03 6.183083999999999755e-16 1.612583999999999985e-17
5.740479999999999563e+03 6.031338000000000069e-16 1.570262000000000096e-17
5.743479999999999563e+03 6.139716000000000033e-16 1.538717000000000007e-17
5.746479999999999563e+03 6.172500000000000212e-16 1.506052000000000035e-17
5.749479999999999563e+03 6.221102000000000287e-16 1.470381999999999977e-17
5.752479999999999563e+03 6.416674999999999886e-16 1.453569999999999885e-17
5.755479999999999563e+03 6.255447000000000454e-16 1.416433999999999993e-17
5.758479999999999563e+03 6.386885000000000047e-16 1.397223999999999923e-17
5.761479999999999563e+03 6.387611000000000485e-16 1.379715000000000057e-17
5.764479999999999563e+03 6.383084999999999866e-16 1.366867999999999929e-17
5.767479999999999563e+03 6.352369000000000099e-16 1.355222000000000045e-17
5.770479999999999563e+03 6.441370999999999804e-16 1.348146999999999949e-17
5.773479999999999563e+03 6.533344999999999867e-16 1.343184999999999991e-17
5.776479999999999563e+03 6.495814000000000401e-16 1.335631000000000008e-17
5.779479999999999563e+03 6.401764000000000382e-16 1.330903999999999956e-17
5.782479999999999563e+03 6.533201999999999975e-16 1.333880000000000024e-17
5.785479999999999563e+03 6.687908000000000205e-16 1.341121999999999942e-17
5.788479999999999563e+03 6.778901000000000380e-16 1.349763000000000049e-17
5.791479999999999563e+03 6.764340999999999804e-16 1.356928999999999939e-17
5.794479999999999563e+03 6.782463000000000023e-16 1.375154999999999983e-17
5.797479999999999563e+03 6.861002000000000095e-16 1.396977000000000020e-17
5.800479999999999563e+03 6.881756999999999581e-16 1.414405999999999960e-17
5.803479999999999563e+03 6.981566999999999915e-16 1.436344999999999886e-17
5.806479999999999563e+03 6.971493000000000256e-16 1.465029999999999977e-17
5.809479999999999563e+03 7.106544999999999990e-16 1.496821999999999969e-17
5.812479999999999563e+03 7.111338999999999689e-16 1.520095999999999896e-17
5.815479999999999563e+03 6.896579000000000317e-16 1.543076999999999882e-17
5.818479999999999563e+03 6.807368999999999603e-16 1.575445000000000017e-17
5.821479999999999563e+03 7.112521999999999693e-16 1.612416999999999854e-17
5.824479999999999563e+03 7.107033999999999711e-16 1.648478999999999901e-17
5.827479999999999563e+03 7.133661999999999875e-16 1.689668000000000091e-17
5.830479999999999563e+03 7.216115000000000310e-16 1.731127999999999868e-17
5.833479999999999563e+03 7.416320000000000178e-16 1.852848999999999993e-17
5.836479999999999563e+03 7.391922999999999675e-16 1.942785000000000097e-17
5.839479999999999563e+03 7.055208000000000277e-16 2.103314999999999967e-17
5.842479999999999563e+03 7.429366000000000193e-16 1.964566999999999940e-17
5.845479999999999563e+03 8.509211000000000289e-16 1.873312999999999856e-17
5.848479999999999563e+03 8.818403999999999750e-16 1.804494000000000068e-17
5.851479999999999563e+03 8.221864000000000118e-16 1.717126999999999969e-17
5.854479999999999563e+03 7.790613000000000440e-16 1.653782000000000095e-17
5.857479999999999563e+03 7.915823999999999981e-16 1.623308000000000083e-17
5.860479999999999563e+03 7.806684000000000144e-16 1.587431000000000008e-17
5.863479999999999563e+03 7.632944000000000204e-16 1.554180999999999973e-17
5.866479999999999563e+03 7.846331000000000254e-16 1.535158999999999952e-17
5.869479999999999563e+03 7.885850999999999563e-16 1.514493999999999916e-17
5.872479999999999563e+03 7.239941999999999898e-16 1.453035000000000065e-17
5.875479999999999563e+03 7.243429000000000224e-16 1.418008999999999925e-17
5.878479999999999563e+03 7.463498000000000251e-16 1.400716999999999971e-17
5.881479999999999563e+03 7.177414000000000472e-16 1.374258000000000010e-17
5.884479999999999563e+03 6.916615999999999897e-16 1.363210000000000005e-17
5.887479999999999563e+03 6.893584999999999977e-16 1.370427999999999931e-17
5.890479999999999563e+03 6.704042000000000400e-16 1.367643999999999962e-17
5.893479999999999563e+03 6.549303000000000194e-16 1.344751999999999976e-17
5.896479999999999563e+03 6.528433999999999539e-16 1.310613000000000069e-17
5.899479999999999563e+03 6.541658000000000047e-16 1.283933999999999966e-17
5.902479999999999563e+03 6.507811999999999773e-16 1.263673000000000071e-17
5.905479999999999563e+03 6.427956999999999977e-16 1.254059999999999935e-17
5.908479999999999563e+03 6.355748999999999968e-16 1.253356000000000035e-17
5.911479999999999563e+03 6.282985000000000468e-16 1.256070999999999947e-17
5.914479999999999563e+03 6.376242000000000280e-16 1.265857000000000058e-17
5.917479999999999563e+03 6.437116999999999519e-16 1.271115000000000034e-17
5.920479999999999563e+03 6.143709999999999798e-16 1.268100000000000055e-17
5.923479999999999563e+03 5.916283000000000214e-16 1.275801000000000073e-17
5.926479999999999563e+03 5.786741000000000446e-16 1.283228999999999938e-17
5.929479999999999563e+03 5.737242000000000152e-16 1.305393000000000030e-17
5.932479999999999563e+03 5.712091000000000307e-16 1.324156999999999971e-17
5.935479999999999563e+03 5.553717999999999617e-16 1.340035999999999947e-17
5.938479999999999563e+03 5.375041000000000086e-16 1.347853000000000034e-17
5.941479999999999563e+03 5.277386000000000277e-16 1.361867000000000058e-17
5.944479999999999563e+03 5.351349999999999678e-16 1.395489999999999960e-17
5.947479999999999563e+03 5.146594999999999569e-16 1.412078000000000014e-17
5.950479999999999563e+03 4.850835000000000458e-16 1.433860999999999985e-17
5.953479999999999563e+03 4.782304999999999915e-16 1.468981999999999969e-17
5.956479999999999563e+03 4.742318999999999703e-16 1.497929000000000036e-17
5.959479999999999563e+03 4.783872999999999628e-16 1.522885000000000044e-17
5.962479999999999563e+03 4.716606000000000462e-16 1.538378000000000027e-17
5.965479999999999563e+03 4.364271000000000033e-16 1.536447999999999915e-17
5.968479999999999563e+03 4.332882000000000145e-16 1.518053000000000099e-17
5.971479999999999563e+03 4.215284000000000103e-16 1.477599000000000083e-17
5.974479999999999563e+03 4.209607000000000129e-16 1.439409999999999954e-17
5.977479999999999563e+03 3.776780000000000206e-16 1.387256000000000070e-17
5.980479999999999563e+03 3.805984000000000039e-16 1.348694000000000074e-17
5.983479999999999563e+03 3.886719999999999977e-16 1.311371999999999927e-17
5.986479999999999563e+03 3.714656000000000027e-16 1.267679000000000048e-17
5.989479999999999563e+03 3.750579000000000079e-16 1.241918999999999963e-17
5.992479999999999563e+03 3.615704999999999852e-16 1.205034000000000024e-17
5.995479999999999563e+03 3.672480999999999988e-16 1.185171999999999936e-17
5.998479999999999563e+03 3.807208000000000057e-16 1.165362000000000040e-17
6.001479999999999563e+03 3.730842000000000227e-16 1.138544000000000002e-17
6.004479999999999563e+03 3.673181000000000177e-16 1.115639000000000046e-17
6.007479999999999563e+03 3.711091999999999759e-16 1.094861000000000017e-17
6.010479999999999563e+03 3.644691999999999804e-16 1.073155000000000049e-17
6.013479999999999563e+03 3.573744000000000233e-16 1.055546999999999981e-17
6.016479999999999563e+03 3.441104999999999933e-16 1.039638999999999988e-17
6.019479999999999563e+03 3.387244999999999882e-16 1.025285999999999985e-17
6.022479999999999563e+03 3.410488000000000091e-16 1.017737000000000026e-17
6.025479999999999563e+03 3.380918000000000085e-16 1.015908000000000064e-17
6.028479999999999563e+03 3.361667999999999822e-16 1.015204000000000010e-17
6.031479999999999563e+03 3.456021000000000016e-16 1.020358000000000068e-17
6.034479999999999563e+03 3.573024000000000194e-16 1.023343000000000056e-17
6.037479999999999563e+03 3.577018999999999779e-16 1.024792000000000024e-17
6.040479999999999563e+03 3.517608000000000242e-16 1.030635000000000063e-17
6.043479999999999563e+03 3.629678000000000108e-16 1.040482999999999951e-17
6.046479999999999563e+03 3.825572999999999912e-16 1.058750999999999983e-17
6.049479999999999563e+03 3.737631999999999989e-16 1.069946999999999997e-17
6.052479999999999563e+03 3.600100999999999884e-16 1.079580000000000075e-17
6.055479999999999563e+03 3.915857999999999860e-16 1.100579000000000066e-17
6.058479999999999563e+03 3.885857000000000045e-16 1.137821999999999953e-17
6.061479999999999563e+03 3.652556999999999785e-16 1.141038999999999926e-17
6.064479999999999563e+03 3.548505999999999783e-16 1.150546000000000041e-17
6.067479999999999563e+03 3.644216000000000208e-16 1.177201999999999970e-17
6.070479999999999563e+03 3.669184999999999786e-16 1.204381000000000032e-17
6.073479999999999563e+03 4.077845000000000198e-16 1.235764999999999988e-17
6.076479999999999563e+03 3.746435000000000203e-16 1.244167999999999957e-17
6.079479999999999563e+03 3.840798000000000076e-16 1.277777000000000069e-17
6.082479999999999563e+03 3.948297000000000031e-16 1.308723999999999970e-17
6.085479999999999563e+03 3.942891000000000076e-16 1.338331999999999975e-17
6.088479999999999563e+03 4.206340999999999950e-16 1.377267999999999966e-17
6.091479999999999563e+03 4.141564000000000159e-16 1.388972000000000038e-17
6.094479999999999563e+03 4.477753000000000089e-16 1.380436999999999952e-17
6.097479999999999563e+03 4.693995999999999686e-16 1.353427999999999945e-17
6.100479999999999563e+03 4.475949000000000464e-16 1.312840000000000019e-17
6.103479999999999563e+03 4.664105000000000282e-16 1.282426999999999963e-17
6.106479999999999563e+03 5.022026999999999632e-16 1.267103000000000059e-17
6.109479999999999563e+03 4.987711000000000161e-16 1.247757999999999951e-17
6.112479999999999563e+03 4.736471000000000441e-16 1.208452999999999990e-17
6.115479999999999563e+03 4.979694999999999756e-16 1.189766000000000052e-17
6.118479999999999563e+03 5.031549999999999886e-16 1.165293999999999956e-17
6.121479999999999563e+03 5.003282000000000153e-16 1.144454999999999970e-17
6.124479999999999563e+03 4.970947999999999813e-16 1.117923000000000056e-17
6.127479999999999563e+03 5.186432999999999803e-16 1.107483999999999954e-17
6.130479999999999563e+03 5.323717999999999824e-16 1.106422999999999925e-17
6.133479999999999563e+03 5.205535000000000089e-16 1.103937000000000076e-17
6.136479999999999563e+03 5.332082999999999517e-16 1.099064999999999937e-17
6.139479999999999563e+03 5.526504000000000434e-16 1.074064000000000019e-17
6.142479999999999563e+03 5.860035999999999993e-16 1.063427999999999947e-17
6.145479999999999563e+03 5.817216000000000216e-16 1.054738000000000034e-17
6.148479999999999563e+03 5.798788999999999690e-16 1.049504000000000051e-17
6.151479999999999563e+03 5.866368999999999696e-16 1.051883000000000060e-17
6.154479999999999563e+03 5.857276999999999744e-16 1.054087999999999964e-17
6.157479999999999563e+03 5.985708000000000352e-16 1.057763000000000062e-17
6.160479999999999563e+03 6.269957000000000171e-16 1.064577000000000001e-17
6.163479999999999563e+03 6.415300999999999757e-16 1.069127000000000027e-17
6.166479999999999563e+03 6.381512999999999887e-16 1.074686000000000045e-17
6.169479999999999563e+03 6.411325999999999530e-16 1.087342000000000049e-17
6.172479999999999563e+03 6.558877999999999960e-16 1.104853999999999991e-17
6.175479999999999563e+03 6.452834999999999669e-16 1.114158999999999958e-17
6.178479999999999563e+03 6.706564999999999751e-16 1.140395000000000009e-17
6.181479999999999563e+03 6.838830000000000333e-16 1.161827999999999978e-17
6.184479999999999563e+03 6.919781999999999839e-16 1.183720000000000046e-17
6.187479999999999563e+03 6.966587999999999835e-16 1.206496999999999937e-17
6.190479999999999563e+03 7.000154000000000231e-16 1.243555999999999980e-17
6.193479999999999563e+03 7.113626000000000115e-16 1.268512999999999962e-17
6.196479999999999563e+03 7.294678999999999825e-16 1.306133000000000074e-17
6.199479999999999563e+03 7.824885999999999764e-16 1.343594000000000001e-17
6.202479999999999563e+03 7.372883999999999880e-16 1.355996999999999950e-17
6.205479999999999563e+03 7.400378999999999748e-16 1.385085000000000053e-17
6.208479999999999563e+03 7.778747999999999802e-16 1.431331000000000045e-17
6.211479999999999563e+03 7.591608000000000473e-16 1.456114999999999897e-17
6.214479999999999563e+03 7.618475999999999828e-16 1.493595999999999922e-17
6.217479999999999563e+03 7.676965999999999522e-16 1.496435000000000003e-17
6.220479999999999563e+03 8.114275000000000097e-16 1.480835999999999999e-17
6.223479999999999563e+03 8.054438000000000344e-16 1.447438999999999929e-17
6.226479999999999563e+03 7.909190000000000237e-16 1.408406000000000146e-17
6.229479999999999563e+03 8.132247999999999532e-16 1.388289999999999875e-17
6.232479999999999563e+03 8.382251999999999915e-16 1.387769999999999973e-17
6.235479999999999563e+03 8.323449000000000368e-16 1.401185999999999964e-17
6.238479999999999563e+03 8.101598999999999534e-16 1.348249000000000074e-17
6.241479999999999563e+03 8.504277999999999978e-16 1.298155000000000008e-17
6.244479999999999563e+03 8.461212000000000118e-16 1.253258999999999935e-17
6.247479999999999563e+03 8.343229999999999693e-16 1.214522000000000015e-17
6.250479999999999563e+03 8.262399999999999916e-16 1.187662999999999964e-17
6.253479999999999563e+03 8.319490000000000218e-16 1.174433000000000074e-17
6.256479999999999563e+03 8.535604000000000361e-16 1.172351000000000057e-17
6.259479999999999563e+03 8.479866000000000204e-16 1.161061000000000019e-17
6.262479999999999563e+03 8.446052999999999904e-16 1.141022000000000060e-17
6.265479999999999563e+03 8.565193999999999724e-16 1.126123000000000059e-17
6.268479999999999563e+03 8.451084000000000321e-16 1.106764000000000007e-17
6.271479999999999563e+03 8.403645999999999726e-16 1.088463000000000061e-17
6.274479999999999563e+03 8.403136999999999662e-16 1.078821000000000062e-17
6.277479999999999563e+03 8.032487000000000236e-16 1.062238000000000033e-17
6.280479999999999563e+03 8.070387000000000320e-16 1.060345000000000038e-17
6.283479999999999563e+03 8.420911000000000412e-16 1.080650999999999998e-17
6.286479999999999563e+03 8.232496999999999714e-16 1.101269999999999996e-17
6.289479999999999563e+03 7.821427000000000313e-16 1.141160999999999994e-17
6.292479999999999563e+03 7.768780999999999615e-16 1.267555000000000032e-17
6.295479999999999563e+03 8.281656999999999905e-16 1.541895000000000068e-17
6.298479999999999563e+03 9.673623999999999672e-16 1.855116000000000137e-17
6.301479999999999563e+03 9.894639999999999791e-16 1.906622000000000053e-17
6.304479999999999563e+03 8.826641999999999629e-16 1.665532999999999872e-17
6.307479999999999563e+03 8.857709000000000297e-16 1.406440999999999864e-17
6.310479999999999563e+03 9.336940000000000609e-16 1.294136000000000060e-17
6.313479999999999563e+03 9.452496999999999816e-16 1.250864000000000033e-17
6.316479999999999563e+03 9.148249000000000478e-16 1.245428000000000057e-17
6.319479999999999563e+03 8.925781999999999303e-16 1.266179000000000017e-17
6.322479999999999563e+03 8.846926999999999918e-16 1.294759000000000061e-17
6.325479999999999563e+03 8.848985999999999977e-16 1.332552999999999969e-17
6.328479999999999563e+03 8.803813999999999645e-16 1.361648000000000044e-17
6.331479999999999563e+03 8.605705000000000078e-16 1.385900999999999972e-17
6.334479999999999563e+03 8.891514000000000064e-16 1.408480000000000074e-17
6.337479999999999563e+03 9.025224000000000811e-16 1.435332999999999972e-17
6.340479999999999563e+03 9.109313999999999383e-16 1.468868999999999976e-17
6.343479999999999563e+03 8.915641000000000860e-16 1.466003999999999953e-17
6.346479999999999563e+03 8.761640999999999738e-16 1.434393000000000037e-17
6.349479999999999563e+03 8.985970999999999777e-16 1.413772000000000091e-17
6.352479999999999563e+03 8.755030999999999617e-16 1.385946000000000036e-17
6.355479999999999563e+03 8.645379000000000256e-16 1.382724000000000039e-17
6.358479999999999563e+03 8.875477999999999975e-16 1.443774000000000034e-17
6.361479999999999563e+03 9.419273999999999789e-16 1.558584000000000119e-17
6.364479999999999563e+03 9.397084999999999144e-16 1.604310999999999875e-17
6.367479999999999563e+03 8.642290000000000257e-16 1.474725000000000140e-17
6.370479999999999563e+03 8.589291999999999825e-16 1.296365999999999932e-17
6.373479999999999563e+03 8.665525999999999753e-16 1.198016999999999963e-17
6.376479999999999563e+03 8.579833999999999701e-16 1.155517000000000074e-17
6.379479999999999563e+03 8.905722999999999740e-16 1.132501000000000072e-17
6.382479999999999563e+03 9.038896000000000533e-16 1.116802000000000045e-17
6.385479999999999563e+03 9.164098000000000709e-16 1.100943999999999987e-17
6.388479999999999563e+03 9.319594999999999535e-16 1.093585999999999999e-17
6.391479999999999563e+03 8.739276000000000212e-16 1.058590999999999978e-17
6.394479999999999563e+03 8.675375000000000478e-16 1.043234999999999981e-17
6.397479999999999563e+03 8.785590000000000041e-16 1.037497999999999962e-17
6.400479999999999563e+03 8.614578000000000015e-16 1.029430000000000076e-17
6.403479999999999563e+03 8.439714000000000296e-16 1.019751999999999934e-17
6.406479999999999563e+03 8.389589000000000295e-16 1.014758000000000036e-17
6.409479999999999563e+03 8.460702000000000234e-16 1.018598999999999983e-17
6.412479999999999563e+03 8.567317000000000094e-16 1.026689000000000069e-17
6.415479999999999563e+03 8.597593000000000194e-16 1.035011999999999959e-17
6.418479999999999563e+03 8.593124999999999980e-16 1.040855999999999972e-17
6.421479999999999563e+03 8.452307000000000025e-16 1.046789999999999959e-17
6.424479999999999563e+03 8.395005000000000421e-16 1.055723000000000033e-17
6.427479999999999563e+03 8.388362000000000324e-16 1.066293999999999944e-17
6.430479999999999563e+03 8.393713000000000320e-16 1.079964999999999938e-17
6.433479999999999563e+03 8.299741000000000062e-16 1.094748999999999998e-17
6.436479999999999563e+03 8.471727000000000250e-16 1.119471000000000073e-17
6.439479999999999563e+03 8.561161999999999898e-16 1.144927000000000040e-17
6.442479999999999563e+03 8.263836999999999548e-16 1.161012000000000059e-17
6.445479999999999563e+03 8.090321999999999528e-16 1.178767000000000008e-17
6.448479999999999563e+03 8.291135000000000372e-16 1.211141999999999961e-17
6.451479999999999563e+03 8.816847999999999848e-16 1.253618000000000011e-17
6.454479999999999563e+03 8.579176999999999659e-16 1.269270000000000026e-17
6.457479999999999563e+03 8.347034999999999959e-16 1.294047000000000060e-17
6.460479999999999563e+03 8.316972999999999787e-16 1.328440999999999971e-17
6.463479999999999563e+03 8.297962999999999701e-16 1.368270000000000039e-17
6.466479999999999563e+03 8.366289000000000488e-16 1.405940999999999905e-17
6.469479999999999563e+03 8.186058999999999530e-16 1.399592000000000064e-17
6.472479999999999563e+03 8.317529000000000264e-16 1.363163999999999967e-17
6.475479999999999563e+03 8.313795999999999854e-16 1.316709000000000009e-17
6.478479999999999563e+03 8.088386000000000003e-16 1.271396999999999953e-17
6.481479999999999563e+03 8.122595000000000004e-16 1.236848000000000061e-17
6.484479999999999563e+03 8.136215000000000213e-16 1.207313999999999984e-17
6.487479999999999563e+03 8.213468999999999910e-16 1.175804000000000065e-17
6.490479999999999563e+03 8.073685000000000161e-16 1.148872000000000060e-17
6.493479999999999563e+03 7.935756999999999550e-16 1.126346999999999943e-17
6.496479999999999563e+03 7.992510000000000376e-16 1.117753000000000003e-17
6.499479999999999563e+03 8.054613000000000391e-16 1.113437000000000064e-17
6.502479999999999563e+03 8.057506000000000180e-16 1.091117000000000016e-17
6.505479999999999563e+03 7.925784000000000443e-16 1.059170000000000043e-17
6.508479999999999563e+03 7.928317999999999785e-16 1.030522000000000070e-17
6.511479999999999563e+03 7.905925000000000370e-16 1.009949999999999930e-17
6.514479999999999563e+03 7.751268000000000192e-16 9.900879000000000455e-18
6.517479999999999563e+03 7.737598000000000110e-16 9.791262999999999235e-18
6.520479999999999563e+03 7.961297000000000355e-16 9.777424000000000676e-18
6.523479999999999563e+03 7.923422999999999535e-16 9.743775999999999882e-18
6.526479999999999563e+03 7.716945000000000009e-16 9.657299000000000708e-18
6.529479999999999563e+03 7.732344000000000400e-16 9.692171999999999737e-18
6.532479999999999563e+03 7.732872000000000001e-16 9.757772000000000374e-18
6.535479999999999563e+03 7.654381000000000162e-16 9.747814000000000723e-18
6.538479999999999563e+03 8.051274000000000042e-16 9.821678000000000625e-18
6.541479999999999563e+03 8.086003000000000098e-16 9.805688999999999346e-18
6.544479999999999563e+03 7.665596000000000483e-16 9.758719000000000281e-18
6.547479999999999563e+03 7.597492000000000156e-16 9.841644999999999681e-18
6.550479999999999563e+03 7.675078000000000230e-16 1.003045000000000043e-17
6.553479999999999563e+03 7.678031000000000063e-16 1.020095999999999937e-17
6.556479999999999563e+03 7.409579999999999796e-16 1.020008000000000066e-17
6.559479999999999563e+03 7.403649999999999520e-16 1.027662000000000071e-17
6.562479999999999563e+03 7.505315000000000157e-16 1.042948000000000037e-17
6.565479999999999563e+03 7.491190999999999970e-16 1.061543000000000053e-17
6.568479999999999563e+03 7.404227999999999980e-16 1.079665000000000025e-17
6.571479999999999563e+03 7.468001999999999900e-16 1.107642999999999985e-17
6.574479999999999563e+03 7.386892000000000244e-16 1.134857000000000062e-17
6.577479999999999563e+03 7.517791000000000244e-16 1.172109999999999998e-17
6.580479999999999563e+03 7.397283999999999842e-16 1.186469999999999974e-17
6.583479999999999563e+03 7.277332000000000097e-16 1.194851000000000053e-17
6.586479999999999563e+03 7.319588999999999671e-16 1.211753999999999939e-17
6.589479999999999563e+03 7.431830000000000305e-16 1.240837000000000017e-17
6.592479999999999563e+03 7.325606000000000061e-16 1.260805999999999945e-17
6.595479999999999563e+03 7.221699999999999591e-16 1.254367999999999949e-17
6.598479999999999563e+03 7.258572000000000360e-16 1.228133000000000027e-17
6.601479999999999563e+03 7.197257000000000467e-16 1.200487000000000074e-17
6.604479999999999563e+03 7.090306999999999785e-16 1.169938999999999981e-17
6.607479999999999563e+03 6.893002000000000417e-16 1.134236000000000010e-17
6.610479999999999563e+03 7.013367999999999581e-16 1.105232000000000037e-17
6.613479999999999563e+03 7.044377999999999665e-16 1.078051000000000027e-17
6.616479999999999563e+03 7.077119999999999517e-16 1.052967999999999927e-17
6.619479999999999563e+03 7.068923000000000146e-16 1.030398000000000054e-17
6.622479999999999563e+03 6.993648999999999940e-16 1.008476999999999969e-17
6.625479999999999563e+03 6.981140999999999699e-16 9.867912999999999517e-18
6.628479999999999563e+03 7.042693000000000309e-16 9.692824000000000371e-18
6.631479999999999563e+03 7.043279000000000315e-16 9.531484000000000581e-18
6.634479999999999563e+03 6.903076999999999896e-16 9.356791000000000705e-18
6.637479999999999563e+03 6.867069000000000357e-16 9.254919999999999438e-18
6.640479999999999563e+03 6.855397000000000470e-16 9.110048999999999248e-18
6.643479999999999563e+03 6.812728999999999951e-16 8.989173000000000755e-18
6.646479999999999563e+03 6.832357000000000198e-16 8.905808999999999479e-18
6.649479999999999563e+03 6.991408000000000108e-16 8.858559999999999492e-18
6.652479999999999563e+03 6.910152999999999934e-16 8.779578000000000601e-18
6.655479999999999563e+03 6.711001999999999629e-16 8.693598000000000693e-18
6.658479999999999563e+03 6.649350000000000260e-16 8.665204999999999800e-18
6.661479999999999563e+03 6.646481999999999914e-16 8.683818999999999938e-18
6.664479999999999563e+03 6.669597000000000488e-16 8.714233000000000275e-18
6.667479999999999563e+03 6.649307999999999933e-16 8.750171000000000153e-18
6.670479999999999563e+03 6.623801999999999908e-16 8.806610000000000319e-18
6.673479999999999563e+03 6.734397000000000081e-16 8.906105999999999316e-18
6.676479999999999563e+03 6.921375999999999801e-16 9.131398000000000012e-18
6.679479999999999563e+03 6.735907000000000376e-16 9.318796999999999981e-18
6.682479999999999563e+03 6.525176000000000384e-16 9.687054000000000748e-18
6.685479999999999563e+03 6.316846999999999834e-16 9.785965999999999810e-18
6.688479999999999563e+03 6.663130000000000259e-16 9.834618000000000496e-18
6.691479999999999563e+03 6.837671999999999773e-16 9.826792000000000027e-18
6.694479999999999563e+03 6.597560000000000260e-16 9.932242999999999235e-18
6.697479999999999563e+03 6.333820999999999664e-16 1.003667000000000069e-17
6.700479999999999563e+03 6.213820999999999686e-16 1.018468999999999969e-17
6.703479999999999563e+03 6.317660000000000386e-16 1.040311999999999923e-17
6.706479999999999563e+03 6.028599999999999984e-16 1.054556999999999958e-17
6.709479999999999563e+03 6.105216999999999983e-16 1.080121000000000048e-17
6.712479999999999563e+03 6.121607000000000432e-16 1.103495999999999971e-17
6.715479999999999563e+03 6.161377999999999911e-16 1.129175000000000002e-17
6.718479999999999563e+03 6.039575999999999948e-16 1.138057000000000014e-17
6.721479999999999563e+03 6.134471999999999508e-16 1.132976000000000064e-17
6.724479999999999563e+03 6.126660999999999666e-16 1.106841999999999984e-17
6.727479999999999563e+03 6.107961999999999794e-16 1.080194999999999975e-17
6.730479999999999563e+03 6.194304000000000162e-16 1.057573000000000066e-17
6.733479999999999563e+03 6.016709000000000084e-16 1.031228000000000072e-17
6.736479999999999563e+03 5.988134000000000403e-16 1.004809999999999971e-17
6.739479999999999563e+03 6.113202999999999872e-16 9.840212999999999271e-18
6.742479999999999563e+03 6.256230000000000490e-16 9.661245000000000240e-18
6.745479999999999563e+03 6.216353000000000375e-16 9.459681000000000625e-18
6.748479999999999563e+03 6.201249999999999940e-16 9.229626999999999707e-18
6.751479999999999563e+03 6.116702999999999831e-16 9.044041000000000578e-18
6.754479999999999563e+03 6.144132999999999568e-16 8.909282999999999865e-18
6.757479999999999563e+03 6.052497999999999609e-16 8.709638999999999697e-18
6.760479999999999563e+03 5.981017999999999678e-16 8.560267999999999262e-18
6.763479999999999563e+03 5.851454999999999746e-16 8.403701000000000486e-18
6.766479999999999563e+03 5.906615000000000429e-16 8.308488999999999332e-18
6.769479999999999563e+03 6.099854999999999995e-16 8.303419000000000021e-18
6.772479999999999563e+03 6.012558999999999809e-16 8.211464999999999932e-18
6.775479999999999563e+03 5.977471000000000293e-16 8.134659999999999823e-18
6.778479999999999563e+03 6.216027999999999724e-16 8.167924000000000111e-18
6.781479999999999563e+03 6.470025000000000053e-16 8.208628999999999310e-18
6.784479999999999563e+03 6.366808999999999600e-16 8.164136000000000482e-18
6.787479999999999563e+03 6.104297999999999780e-16 8.116707000000000548e-18
6.790479999999999563e+03 6.001002999999999745e-16 8.117077999999999696e-18
6.793479999999999563e+03 5.901138000000000439e-16 8.152469999999999577e-18
6.796479999999999563e+03 5.656540999999999829e-16 8.153355999999999990e-18
6.799479999999999563e+03 5.656195000000000000e-16 8.245353000000000656e-18
6.802479999999999563e+03 5.842537999999999841e-16 8.381402999999999251e-18
6.805479999999999563e+03 6.006308000000000134e-16 8.563353000000000043e-18
6.808479999999999563e+03 5.929501999999999651e-16 8.689278999999999907e-18
6.811479999999999563e+03 5.920342000000000109e-16 8.955597999999999761e-18
6.814479999999999563e+03 6.305258999999999615e-16 9.137956000000000128e-18
6.817479999999999563e+03 6.114025999999999610e-16 9.211678999999999531e-18
6.820479999999999563e+03 5.770075000000000384e-16 9.395345000000000754e-18
6.823479999999999563e+03 5.926888999999999740e-16 9.849913999999999587e-18
6.826479999999999563e+03 6.316999999999999898e-16 1.051120999999999971e-17
6.829479999999999563e+03 6.133945999999999547e-16 1.092219000000000058e-17
6.832479999999999563e+03 5.998065000000000170e-16 1.114246999999999984e-17
6.835479999999999563e+03 5.698393000000000336e-16 1.108693999999999965e-17
6.838479999999999563e+03 5.705169999999999973e-16 1.102919999999999983e-17
6.841479999999999563e+03 5.703807999999999656e-16 1.111108999999999963e-17
6.844479999999999563e+03 5.709872000000000458e-16 1.116903000000000042e-17
6.847479999999999563e+03 6.009001000000000432e-16 1.098534000000000013e-17
6.850479999999999563e+03 5.701304999999999662e-16 1.052518000000000057e-17
6.853479999999999563e+03 5.593950999999999733e-16 1.024939000000000059e-17
6.856479999999999563e+03 5.664011999999999748e-16 1.011270000000000012e-17
6.859479999999999563e+03 5.853814999999999847e-16 1.037901999999999949e-17
6.862479999999999563e+03 5.801828999999999637e-16 1.077009999999999941e-17
6.865479999999999563e+03 5.751630000000000140e-16 1.119911000000000049e-17
6.868479999999999563e+03 5.537065999999999993e-16 1.088684999999999997e-17
6.871479999999999563e+03 5.580284999999999917e-16 1.046070000000000012e-17
6.874479999999999563e+03 5.718046999999999847e-16 1.003867999999999934e-17
6.877479999999999563e+03 5.590771000000000340e-16 9.578845999999999328e-18
6.880479999999999563e+03 5.737239999999999526e-16 9.405095999999999771e-18
6.883479999999999563e+03 5.831842999999999576e-16 9.252595000000000493e-18
6.886479999999999563e+03 6.133744000000000416e-16 9.186700000000000583e-18
6.889479999999999563e+03 6.358734999999999776e-16 8.950121000000000387e-18
6.892479999999999563e+03 5.951818000000000110e-16 8.719251999999999832e-18
6.895479999999999563e+03 5.869111999999999867e-16 8.551161999999999674e-18
6.898479999999999563e+03 5.919751999999999838e-16 8.486428999999999481e-18
6.901479999999999563e+03 5.866790999999999646e-16 8.397989000000000281e-18
6.904479999999999563e+03 5.810837999999999741e-16 8.267029999999999990e-18
6.907479999999999563e+03 5.702854999999999658e-16 8.174921999999999587e-18
6.910479999999999563e+03 5.669328000000000129e-16 8.196322000000000104e-18
6.913479999999999563e+03 5.694734000000000408e-16 8.239737999999999319e-18
6.916479999999999563e+03 5.645964000000000012e-16 8.230079000000000070e-18
6.919479999999999563e+03 5.650087000000000217e-16 8.323712000000000164e-18
6.922479999999999563e+03 5.678564999999999612e-16 8.477921000000000697e-18
6.925479999999999563e+03 5.736293000000000420e-16 8.507017999999999949e-18
6.928479999999999563e+03 5.763191000000000290e-16 8.414438000000000400e-18
6.931479999999999563e+03 5.752562999999999794e-16 8.411831000000000457e-18
6.934479999999999563e+03 5.815437999999999855e-16 8.582544999999999964e-18
6.937479999999999563e+03 5.849640999999999949e-16 8.827191999999999583e-18
6.940479999999999563e+03 5.854240000000000243e-16 9.068835000000000478e-18
6.943479999999999563e+03 5.804764999999999573e-16 9.273394999999999642e-18
6.946479999999999563e+03 5.957293000000000461e-16 9.667692000000000619e-18
6.949479999999999563e+03 5.850586000000000401e-16 9.929123000000000133e-18
6.952479999999999563e+03 5.734395999999999789e-16 9.880254000000000613e-18
6.955479999999999563e+03 5.929998000000000083e-16 9.852684999999999585e-18
6.958479999999999563e+03 5.888943000000000050e-16 9.897373000000000283e-18
6.961479999999999563e+03 5.986493999999999848e-16 1.014688999999999979e-17
6.964479999999999563e+03 5.903181000000000421e-16 1.040261000000000015e-17
6.967479999999999563e+03 5.898490999999999747e-16 1.072017999999999991e-17
6.970479999999999563e+03 5.967261000000000468e-16 1.089529999999999933e-17
6.973479999999999563e+03 6.028013000000000158e-16 1.079555999999999928e-17
6.976479999999999563e+03 5.921952999999999969e-16 1.056655999999999996e-17
6.979479999999999563e+03 5.787236000000000072e-16 1.030125000000000056e-17
6.982479999999999563e+03 5.827189000000000309e-16 9.972102999999999576e-18
6.985479999999999563e+03 5.799070000000000374e-16 9.593388999999999328e-18
6.988479999999999563e+03 5.688715000000000379e-16 9.251538000000000360e-18
6.991479999999999563e+03 5.663282999999999850e-16 9.037455000000000265e-18
6.994479999999999563e+03 5.609015000000000287e-16 8.834338000000000762e-18
6.997479999999999563e+03 5.617272999999999523e-16 8.670674999999999509e-18
7.000479999999999563e+03 5.818630999999999865e-16 8.591359999999999866e-18
7.003479999999999563e+03 5.743048000000000073e-16 8.466561999999999369e-18
7.006479999999999563e+03 5.712476999999999837e-16 8.299164999999999858e-18
7.009479999999999563e+03 5.797008999999999689e-16 8.233967999999999696e-18
7.012479999999999563e+03 5.785545999999999644e-16 8.267425999999999260e-18
7.015479999999999563e+03 5.770349000000000356e-16 8.211468999999999520e-18
7.018479999999999563e+03 5.791503999999999809e-16 7.983423999999999282e-18
7.021479999999999563e+03 5.716462000000000236e-16 7.820338999999999353e-18
7.024479999999999563e+03 5.847401999999999756e-16 7.639739000000000483e-18
7.027479999999999563e+03 6.003018999999999658e-16 7.555247999999999351e-18
7.030479999999999563e+03 5.874428000000000247e-16 7.505580999999999598e-18
7.033479999999999563e+03 5.719470000000000028e-16 7.472811000000000041e-18
7.036479999999999563e+03 5.711583999999999883e-16 7.500410000000000290e-18
7.039479999999999563e+03 5.787647999999999851e-16 7.572825000000000378e-18
7.042479999999999563e+03 5.702103999999999777e-16 7.635767999999999289e-18
7.045479999999999563e+03 5.648366000000000440e-16 7.710625999999999265e-18
7.048479999999999563e+03 5.671498999999999746e-16 7.796174000000000529e-18
7.051479999999999563e+03 5.690923000000000236e-16 7.853504000000000208e-18
7.054479999999999563e+03 5.680518999999999841e-16 7.901822000000000631e-18
7.057479999999999563e+03 5.767142999999999728e-16 8.025210000000000764e-18
7.060479999999999563e+03 5.901742000000000162e-16 8.208122000000000304e-18
7.063479999999999563e+03 5.917121000000000210e-16 8.358251000000000470e-18
7.066479999999999563e+03 5.820611000000000343e-16 8.516864999999999863e-18
7.069479999999999563e+03 5.825626999999999516e-16 8.682585999999999445e-18
7.072479999999999563e+03 5.802983999999999751e-16 8.851154999999999954e-18
7.075479999999999563e+03 5.705166999999999527e-16 9.022956999999999866e-18
7.078479999999999563e+03 5.691533999999999686e-16 9.264652999999999539e-18
7.081479999999999563e+03 6.093201999999999727e-16 9.539401999999999278e-18
7.084479999999999563e+03 5.636517999999999700e-16 9.583938999999999737e-18
7.087479999999999563e+03 5.547707999999999940e-16 9.825033000000000559e-18
7.090479999999999563e+03 5.854593999999999618e-16 1.008630000000000002e-17
7.093479999999999563e+03 5.638919000000000309e-16 1.017237000000000067e-17
7.096479999999999563e+03 5.580809000000000238e-16 1.016341000000000068e-17
7.099479999999999563e+03 5.622270000000000144e-16 9.991442000000000148e-18
7.102479999999999563e+03 5.591715999999999806e-16 9.759802000000000046e-18
7.105479999999999563e+03 5.626949999999999660e-16 9.537075999999999280e-18
7.108479999999999563e+03 5.471150999999999986e-16 9.251907000000000485e-18
7.111479999999999563e+03 5.467441000000000365e-16 9.044682000000000419e-18
7.114479999999999563e+03 5.527852000000000313e-16 8.847942999999999543e-18
7.117479999999999563e+03 5.361310000000000140e-16 8.588525999999999809e-18
7.120479999999999563e+03 5.431804000000000098e-16 8.417961999999999489e-18
7.123479999999999563e+03 5.416941999999999660e-16 8.248791000000000129e-18
7.126479999999999563e+03 5.308931999999999509e-16 8.068213999999999276e-18
7.129479999999999563e+03 5.148772000000000077e-16 7.882395999999999391e-18
7.132479999999999563e+03 5.278235000000000264e-16 7.772369999999999573e-18
7.135479999999999563e+03 5.311278000000000158e-16 7.663605999999999957e-18
7.138479999999999563e+03 5.229644000000000181e-16 7.531683000000000355e-18
7.141479999999999563e+03 5.270529000000000253e-16 7.452322000000000057e-18
7.144479999999999563e+03 5.234890000000000346e-16 7.374674000000000114e-18
7.147479999999999563e+03 5.119934000000000416e-16 7.280444000000000270e-18
7.150479999999999563e+03 5.169245000000000045e-16 7.213435999999999833e-18
7.153479999999999563e+03 5.527410999999999839e-16 7.267265999999999491e-18
7.156479999999999563e+03 5.622955999999999895e-16 7.279415999999999847e-18
7.159479999999999563e+03 5.352209999999999657e-16 7.166208000000000379e-18
7.162479999999999563e+03 5.050462999999999686e-16 7.068703000000000065e-18
7.165479999999999563e+03 4.901560999999999737e-16 7.030227000000000456e-18
7.168479999999999563e+03 4.758710999999999792e-16 6.985491999999999592e-18
7.171479999999999563e+03 4.639937999999999785e-16 6.992412000000000168e-18
7.174479999999999563e+03 4.705911000000000196e-16 7.068456999999999982e-18
7.177479999999999563e+03 4.624366999999999793e-16 7.096517000000000124e-18
7.180479999999999563e+03 4.475911000000000403e-16 7.126323999999999429e-18
7.183479999999999563e+03 4.393211999999999885e-16 7.161489000000000736e-18
7.186479999999999563e+03 4.378376000000000190e-16 7.241502000000000127e-18
7.189479999999999563e+03 4.378653000000000116e-16 7.351077999999999304e-18
7.192479999999999563e+03 4.371377999999999913e-16 7.458324999999999948e-18
7.195479999999999563e+03 4.321836999999999786e-16 7.607624999999999608e-18
7.198479999999999563e+03 4.215561000000000028e-16 7.744920000000000540e-18
7.201479999999999563e+03 4.112904000000000005e-16 7.893563999999999978e-18
7.204479999999999563e+03 3.988925999999999847e-16 8.015033000000000175e-18
7.207479999999999563e+03 3.873082000000000050e-16 8.159813000000000109e-18
7.210479999999999563e+03 3.920944000000000235e-16 8.391348000000000626e-18
7.213479999999999563e+03 4.013376999999999996e-16 8.627862999999999710e-18
7.216479999999999563e+03 3.943647999999999864e-16 8.837662000000000422e-18
7.219479999999999563e+03 3.895417999999999867e-16 8.997418999999999563e-18
7.222479999999999563e+03 3.794153000000000183e-16 8.954004999999999372e-18
7.225479999999999563e+03 3.607864999999999807e-16 8.707441000000000381e-18
7.228479999999999563e+03 3.597740999999999783e-16 8.522037000000000224e-18
7.231479999999999563e+03 3.532476000000000092e-16 8.433912999999999290e-18
7.234479999999999563e+03 3.315513999999999782e-16 8.560436000000000446e-18
7.237479999999999563e+03 3.430391999999999950e-16 9.551602999999999387e-18
7.240479999999999563e+03 3.386931000000000209e-16 1.057812999999999996e-17
7.243479999999999563e+03 3.204475999999999988e-16 9.853419000000000247e-18
7.246479999999999563e+03 3.216204000000000147e-16 9.138618000000000502e-18
7.249479999999999563e+03 3.400684000000000139e-16 8.331924000000000163e-18
7.252479999999999563e+03 3.252428000000000240e-16 7.623186000000000291e-18
7.255479999999999563e+03 3.189476000000000238e-16 7.217370000000000601e-18
7.258479999999999563e+03 3.215474999999999756e-16 6.979443000000000588e-18
7.261479999999999563e+03 2.927446000000000100e-16 6.590608000000000145e-18
7.264479999999999563e+03 2.868174000000000189e-16 6.475386000000000127e-18
7.267479999999999563e+03 2.688596999999999993e-16 6.516007000000000275e-18
7.270479999999999563e+03 2.741452000000000040e-16 6.866407000000000352e-18
7.273479999999999563e+03 2.845519000000000120e-16 7.516184000000000219e-18
7.276479999999999563e+03 2.638272999999999828e-16 7.937558000000000516e-18
7.279479999999999563e+03 2.640742000000000027e-16 7.750752000000000710e-18
7.282479999999999563e+03 2.734940999999999844e-16 7.258415000000000215e-18
7.285479999999999563e+03 2.614543000000000032e-16 6.854945000000000004e-18
7.288479999999999563e+03 2.526989999999999771e-16 6.496751000000000013e-18
7.291479999999999563e+03 2.528070000000000076e-16 6.268678000000000349e-18
7.294479999999999563e+03 2.438284999999999841e-16 6.263076999999999881e-18
7.297479999999999563e+03 2.405140999999999889e-16 6.344934000000000384e-18
7.300479999999999563e+03 2.361456000000000048e-16 6.475468000000000155e-18
7.303479999999999563e+03 2.252015000000000169e-16 6.602746000000000195e-18
7.306479999999999563e+03 2.223228000000000201e-16 6.662365000000000217e-18
7.309479999999999563e+03 2.171707999999999908e-16 6.853837999999999629e-18
7.312479999999999563e+03 2.368669000000000072e-16 7.516591000000000281e-18
7.315479999999999563e+03 2.426223999999999979e-16 8.236892000000000498e-18
7.318479999999999563e+03 2.302568999999999846e-16 8.268125000000000060e-18
7.321479999999999563e+03 2.218958999999999904e-16 7.817712999999999441e-18
7.324479999999999563e+03 2.255981999999999865e-16 7.646863999999999588e-18
7.327479999999999563e+03 2.334751999999999762e-16 7.989159000000000585e-18
7.330479999999999563e+03 2.561324999999999766e-16 8.368417000000000266e-18
7.333479999999999563e+03 2.490065000000000162e-16 8.428757999999999874e-18
7.336479999999999563e+03 2.513181999999999883e-16 8.904362999999999741e-18
7.339479999999999563e+03 2.600746999999999956e-16 9.892371999999999642e-18
7.342479999999999563e+03 2.465611999999999881e-16 1.020510999999999946e-17
7.345479999999999563e+03 2.397357000000000116e-16 9.517867999999999466e-18
7.348479999999999563e+03 2.348122000000000115e-16 8.571820999999999866e-18
7.351479999999999563e+03 2.285318999999999911e-16 8.112997999999999330e-18
7.354479999999999563e+03 2.304055999999999845e-16 8.075525000000000022e-18
7.357479999999999563e+03 2.254913999999999864e-16 8.209978999999999692e-18
7.360479999999999563e+03 2.306038999999999782e-16 8.156988000000000280e-18
7.363479999999999563e+03 2.323341000000000216e-16 8.000475999999999305e-18
7.366479999999999563e+03 2.453795999999999789e-16 8.163780000000000174e-18
7.369479999999999563e+03 2.581572999999999814e-16 8.502220000000000354e-18
7.372479999999999563e+03 2.467657999999999816e-16 8.135600000000000067e-18
7.375479999999999563e+03 2.446237999999999756e-16 7.279911000000000089e-18
7.378479999999999563e+03 2.398789999999999976e-16 6.696930999999999668e-18
7.381479999999999563e+03 2.417720999999999987e-16 6.450399999999999974e-18
7.384479999999999563e+03 2.411378999999999932e-16 6.360071000000000060e-18
7.387479999999999563e+03 2.502733000000000194e-16 6.393001000000000084e-18
7.390479999999999563e+03 2.532531999999999891e-16 6.488185999999999782e-18
7.393479999999999563e+03 2.405586999999999956e-16 6.638075000000000017e-18
7.396479999999999563e+03 2.412693000000000016e-16 6.533065999999999962e-18
7.399479999999999563e+03 2.478309999999999935e-16 6.652097999999999654e-18
7.402479999999999563e+03 2.677133000000000128e-16 6.766612999999999695e-18
7.405479999999999563e+03 2.766372999999999878e-16 6.540017000000000042e-18
7.408479999999999563e+03 2.649042000000000083e-16 6.145290000000000216e-18
7.411479999999999563e+03 2.598262999999999993e-16 5.948798999999999988e-18
7.414479999999999563e+03 2.622145000000000032e-16 5.893808999999999636e-18
7.417479999999999563e+03 2.614074000000000162e-16 5.890677000000000229e-18
7.420479999999999563e+03 2.514950999999999892e-16 5.924940999999999972e-18
7.423479999999999563e+03 2.465299000000000027e-16 6.014575999999999727e-18
7.426479999999999563e+03 2.412441000000000027e-16 6.148372000000000151e-18
7.429479999999999563e+03 2.333827999999999966e-16 6.314786999999999893e-18
7.432479999999999563e+03 2.375427999999999992e-16 6.485409999999999913e-18
7.435479999999999563e+03 2.406166000000000236e-16 6.690760000000000134e-18
7.438479999999999563e+03 2.427822000000000207e-16 6.873422000000000002e-18
7.441479999999999563e+03 2.486825000000000232e-16 6.847315999999999658e-18
7.444479999999999563e+03 2.527850000000000243e-16 6.741676999999999784e-18
7.447479999999999563e+03 2.428447000000000094e-16 6.732110000000000303e-18
7.450479999999999563e+03 2.570971000000000061e-16 6.896956000000000265e-18
7.453479999999999563e+03 2.617344999999999935e-16 7.106559999999999878e-18
7.456479999999999563e+03 2.658386999999999843e-16 7.307996999999999864e-18
7.459479999999999563e+03 2.606666000000000240e-16 7.575545000000000623e-18
7.462479999999999563e+03 2.573290000000000149e-16 7.873709000000000171e-18
7.465479999999999563e+03 2.475099000000000206e-16 8.221971000000000144e-18
7.468479999999999563e+03 2.522398000000000189e-16 8.587458999999999936e-18
7.471479999999999563e+03 2.776584999999999836e-16 8.996367999999999583e-18
7.474479999999999563e+03 2.875654999999999787e-16 9.100619000000000678e-18
7.477479999999999563e+03 2.724240999999999986e-16 8.839101000000000496e-18
7.480479999999999563e+03 2.518912000000000175e-16 8.655966999999999942e-18
7.483479999999999563e+03 2.456837000000000049e-16 8.430086000000000211e-18
7.486479999999999563e+03 2.501610000000000234e-16 7.983996000000000453e-18
7.489479999999999563e+03 2.444237999999999920e-16 7.450033000000000485e-18
7.492479999999999563e+03 2.480461000000000194e-16 7.180773999999999937e-18
7.495479999999999563e+03 2.448400000000000007e-16 6.977118000000000101e-18
7.498479999999999563e+03 2.487738999999999856e-16 6.764748000000000360e-18
7.501479999999999563e+03 2.483748999999999864e-16 6.559941000000000060e-18
7.504479999999999563e+03 2.459866999999999824e-16 6.382750999999999696e-18
7.507479999999999563e+03 2.339606999999999818e-16 6.211646000000000019e-18
7.510479999999999563e+03 2.207314000000000086e-16 6.075953999999999987e-18
7.513479999999999563e+03 2.118585000000000040e-16 6.019740000000000141e-18
7.516479999999999563e+03 2.126351999999999916e-16 6.157969999999999905e-18
7.519479999999999563e+03 2.180110999999999908e-16 6.528794999999999625e-18
7.522479999999999563e+03 2.224822999999999983e-16 7.036086999999999283e-18
7.525479999999999563e+03 2.154656000000000070e-16 7.187332999999999564e-18
7.528479999999999563e+03 2.189225999999999910e-16 6.839212000000000090e-18
7.531479999999999563e+03 2.160760000000000080e-16 6.347904000000000300e-18
7.534479999999999563e+03 1.988180000000000094e-16 5.962748000000000313e-18
7.537479999999999563e+03 1.933190999999999931e-16 5.782174999999999818e-18
7.540479999999999563e+03 1.872463999999999931e-16 5.683190999999999699e-18
7.543479999999999563e+03 1.822264000000000121e-16 5.604322999999999850e-18
7.546479999999999563e+03 1.677793999999999964e-16 5.537960000000000383e-18
7.549479999999999563e+03 1.479302999999999901e-16 5.569893000000000257e-18
7.552479999999999563e+03 1.562079000000000114e-16 5.703213999999999919e-18
7.555479999999999563e+03 1.474203000000000074e-16 5.838006000000000211e-18
7.558479999999999563e+03 1.223649999999999925e-16 5.883907999999999892e-18
7.561479999999999563e+03 1.204929000000000069e-16 5.873344999999999773e-18
7.564479999999999563e+03 1.260454999999999939e-16 6.037887999999999746e-18
7.567479999999999563e+03 1.184646999999999980e-16 6.513182999999999958e-18
7.570479999999999563e+03 1.217753000000000118e-16 7.104024000000000711e-18
7.573479999999999563e+03 1.044474000000000009e-16 7.189633999999999441e-18
7.576479999999999563e+03 9.486761000000000022e-17 6.730496000000000151e-18
7.579479999999999563e+03 9.256757999999999783e-17 6.405260000000000382e-18
7.582479999999999563e+03 1.045665000000000052e-16 6.692642999999999926e-18
7.585479999999999563e+03 1.077044999999999957e-16 7.081848999999999517e-18
7.588479999999999563e+03 9.998437000000000164e-17 7.522884000000000345e-18
7.591479999999999563e+03 9.545711000000000467e-17 7.950343000000000560e-18
7.594479999999999563e+03 1.215184999999999994e-16 9.562335999999999714e-18
7.597479999999999563e+03 1.128817000000000116e-16 1.190123000000000027e-17
7.600479999999999563e+03 8.655218999999999643e-17 1.461199000000000078e-17
7.603479999999999563e+03 9.196362999999999419e-17 1.472185999999999972e-17
7.606479999999999563e+03 1.125677999999999997e-16 1.427444999999999880e-17
7.609479999999999563e+03 7.106324999999999663e-17 1.178108999999999992e-17
7.612479999999999563e+03 5.469517000000000076e-17 1.000768000000000005e-17
7.615479999999999563e+03 6.191675999999999501e-17 8.816535000000000673e-18
7.618479999999999563e+03 6.586926999999999432e-17 8.655629999999999602e-18
7.621479999999999563e+03 6.024923999999999419e-17 8.168530000000000091e-18
7.624479999999999563e+03 5.377535999999999918e-17 8.351488000000000285e-18
7.627479999999999563e+03 6.816250000000000073e-17 8.785838999999999338e-18
7.630479999999999563e+03 6.041659000000000124e-17 8.823677000000000723e-18
7.633479999999999563e+03 5.780813999999999876e-17 8.410907999999999619e-18
7.636479999999999563e+03 5.431819999999999806e-17 8.441226000000000600e-18
7.639479999999999563e+03 5.410780000000000109e-17 8.026193999999999556e-18
7.642479999999999563e+03 5.591068000000000609e-17 7.523739999999999996e-18
7.645479999999999563e+03 6.103063999999999837e-17 6.555082000000000200e-18
7.648479999999999563e+03 6.563101999999999484e-17 6.129305000000000066e-18
7.651479999999999563e+03 5.416554000000000244e-17 5.913981000000000302e-18
7.654479999999999563e+03 4.647774999999999753e-17 5.782998999999999684e-18
7.657479999999999563e+03 5.461472000000000208e-17 5.706019000000000268e-18
7.660479999999999563e+03 5.602201000000000409e-17 5.710122000000000191e-18
7.663479999999999563e+03 5.199853000000000029e-17 5.626053999999999785e-18
7.666479999999999563e+03 4.711463000000000119e-17 5.367440999999999665e-18
7.669479999999999563e+03 4.257952999999999826e-17 5.112245000000000025e-18
7.672479999999999563e+03 4.940071999999999886e-17 5.034068000000000260e-18
7.675479999999999563e+03 5.610493000000000180e-17 5.049293000000000115e-18
7.678479999999999563e+03 5.372740999999999783e-17 5.097312999999999649e-18
7.681479999999999563e+03 4.971475999999999784e-17 5.173211999999999864e-18
7.684479999999999563e+03 5.488372999999999785e-17 5.337036999999999838e-18
7.687479999999999563e+03 5.694852000000000117e-17 5.456244000000000378e-18
7.690479999999999563e+03 5.522681999999999900e-17 5.561274000000000195e-18
7.693479999999999563e+03 4.706756999999999984e-17 5.645445999999999904e-18
7.696479999999999563e+03 4.616971000000000298e-17 5.749703999999999893e-18
7.699479999999999563e+03 3.999885999999999857e-17 5.891703000000000088e-18
7.702479999999999563e+03 4.038305000000000176e-17 6.046356000000000339e-18
7.705479999999999563e+03 3.449123999999999921e-17 6.374399000000000250e-18
7.708479999999999563e+03 4.224501999999999926e-17 7.453401000000000235e-18
7.711479999999999563e+03 4.595191000000000095e-17 9.058812000000000204e-18
7.714479999999999563e+03 4.671416999999999985e-17 1.015435999999999995e-17
7.717479999999999563e+03 7.443776000000000411e-17 1.018210000000000069e-17
7.720479999999999563e+03 7.562183000000000000e-17 9.278288000000000622e-18
7.723479999999999563e+03 7.185006000000000054e-17 8.328436000000000448e-18
7.726479999999999563e+03 6.310077999999999990e-17 7.737621000000000098e-18
7.729479999999999563e+03 5.362576999999999935e-17 7.155355000000000087e-18
7.732479999999999563e+03 6.996881999999999652e-17 6.743672999999999877e-18
7.735479999999999563e+03 7.253015000000000229e-17 6.521746999999999907e-18
7.738479999999999563e+03 6.199826000000000185e-17 6.374372999999999847e-18
7.741479999999999563e+03 3.867942000000000029e-17 6.271318999999999871e-18
7.744479999999999563e+03 5.229725000000000266e-17 6.648328999999999994e-18
7.747479999999999563e+03 7.365082999999999716e-17 7.698448999999999765e-18
7.750479999999999563e+03 7.966878000000000603e-17 8.628095000000000465e-18
7.753479999999999563e+03 7.061140999999999519e-17 8.333698999999999524e-18
7.756479999999999563e+03 6.978361000000000026e-17 7.287546999999999330e-18
7.759479999999999563e+03 7.594896999999999470e-17 6.726961999999999782e-18
7.762479999999999563e+03 6.917918999999999497e-17 6.409934999999999935e-18
7.765479999999999563e+03 5.859550000000000225e-17 5.995688000000000078e-18
7.768479999999999563e+03 6.444749000000000034e-17 6.185179999999999778e-18
7.771479999999999563e+03 7.345816999999999868e-17 6.936378999999999782e-18
7.774479999999999563e+03 6.881418000000000218e-17 7.288160000000000514e-18
7.777479999999999563e+03 7.651422999999999997e-17 6.906849000000000063e-18
7.780479999999999563e+03 7.571444000000000339e-17 6.229537000000000289e-18
7.783479999999999563e+03 6.016445000000000036e-17 5.735522000000000071e-18
7.786479999999999563e+03 6.820150000000000491e-17 5.631795999999999981e-18
7.789479999999999563e+03 8.846109999999999840e-17 6.131856999999999896e-18
7.792479999999999563e+03 9.849535999999999541e-17 6.864886000000000250e-18
7.795479999999999563e+03 8.977683000000000518e-17 6.960703999999999843e-18
7.798479999999999563e+03 7.841626999999999389e-17 6.269286000000000122e-18
7.801479999999999563e+03 7.150870000000000223e-17 5.685969999999999644e-18
7.804479999999999563e+03 8.613265999999999571e-17 5.829871000000000369e-18
7.807479999999999563e+03 8.309984000000000109e-17 6.186998999999999999e-18
7.810479999999999563e+03 7.104396000000000604e-17 6.261113000000000343e-18
7.813479999999999563e+03 6.907368999999999503e-17 6.221915000000000377e-18
7.816479999999999563e+03 8.941442000000000035e-17 6.898198000000000216e-18
7.819479999999999563e+03 9.978513000000000454e-17 8.069354000000000488e-18
7.822479999999999563e+03 8.848345000000000506e-17 8.425507000000000014e-18
7.825479999999999563e+03 8.269571999999999926e-17 7.578573999999999468e-18
7.828479999999999563e+03 7.991146999999999499e-17 6.613653999999999830e-18
7.831479999999999563e+03 8.789027999999999576e-17 6.379127000000000122e-18
7.834479999999999563e+03 9.007978000000000402e-17 6.545175999999999815e-18
7.837479999999999563e+03 9.361384000000000538e-17 7.081854000000000158e-18
7.840479999999999563e+03 8.689358000000000167e-17 7.680108999999999907e-18
7.843479999999999563e+03 7.162590000000000342e-17 7.944891999999999278e-18
7.846479999999999563e+03 7.460174000000000160e-17 8.260658999999999487e-18
7.849479999999999563e+03 7.508734000000000154e-17 9.454813999999999278e-18
7.852479999999999563e+03 9.139689999999999475e-17 1.068957999999999948e-17
7.855479999999999563e+03 9.089826999999999881e-17 1.067326999999999929e-17
7.858479999999999563e+03 1.134037000000000031e-16 9.807098000000000199e-18
7.861479999999999563e+03 1.174928000000000008e-16 8.996304000000000013e-18
7.864479999999999563e+03 1.151809999999999975e-16 8.312846999999999567e-18
7.867479999999999563e+03 1.085204000000000007e-16 8.127586999999999984e-18
7.870479999999999563e+03 1.184786999999999919e-16 8.346984000000000451e-18
7.873479999999999563e+03 1.059984999999999957e-16 7.935396000000000573e-18
7.876479999999999563e+03 9.478524000000000209e-17 7.219330000000000550e-18
7.879479999999999563e+03 1.082942000000000011e-16 7.055432999999999519e-18
7.882479999999999563e+03 1.132699999999999897e-16 6.993391999999999372e-18
7.885479999999999563e+03 1.157782000000000084e-16 6.802690000000000277e-18
7.888479999999999563e+03 1.381106000000000053e-16 6.928092000000000190e-18
7.891479999999999563e+03 1.385579000000000106e-16 6.861075000000000294e-18
7.894479999999999563e+03 1.226708000000000083e-16 6.274577999999999678e-18
7.897479999999999563e+03 1.060655000000000000e-16 5.622894000000000180e-18
7.900479999999999563e+03 9.253976000000000224e-17 5.344213999999999750e-18
7.903479999999999563e+03 7.082352000000000477e-17 5.373370999999999756e-18
7.906479999999999563e+03 5.951509000000000030e-17 5.864569000000000090e-18
7.909479999999999563e+03 8.717896999999999426e-17 7.136643999999999540e-18
7.912479999999999563e+03 1.271682000000000072e-16 8.530808999999999548e-18
7.915479999999999563e+03 1.454884999999999974e-16 8.846634000000000716e-18
7.918479999999999563e+03 1.470347999999999936e-16 8.196136999999999516e-18
7.921479999999999563e+03 1.514905999999999880e-16 7.486425000000000591e-18
7.924479999999999563e+03 1.463716000000000078e-16 6.827932999999999766e-18
7.927479999999999563e+03 1.448561999999999950e-16 6.511005999999999634e-18
7.930479999999999563e+03 1.526917000000000116e-16 6.658377999999999901e-18
7.933479999999999563e+03 1.517264999999999915e-16 6.550075999999999689e-18
7.936479999999999563e+03 1.445609999999999937e-16 6.119155999999999674e-18
7.939479999999999563e+03 1.408953999999999968e-16 5.950880999999999697e-18
7.942479999999999563e+03 1.347680000000000089e-16 6.181750999999999764e-18
7.945479999999999563e+03 1.270022999999999979e-16 6.763358000000000247e-18
7.948479999999999563e+03 1.419918999999999940e-16 7.350363000000000152e-18
7.951479999999999563e+03 1.440754999999999881e-16 7.212498000000000154e-18
7.954479999999999563e+03 1.204952999999999939e-16 6.832783999999999680e-18
7.957479999999999563e+03 1.082905999999999960e-16 7.071035000000000216e-18
7.960479999999999563e+03 1.219667999999999972e-16 8.391099999999999978e-18
7.963479999999999563e+03 1.682987000000000057e-16 1.017365999999999953e-17
7.966479999999999563e+03 1.666330999999999920e-16 1.054134999999999976e-17
7.969479999999999563e+03 1.487278000000000045e-16 9.301934999999999646e-18
7.972479999999999563e+03 1.481279000000000113e-16 8.360237000000000052e-18
7.975479999999999563e+03 1.582144999999999896e-16 8.598148999999999684e-18
7.978479999999999563e+03 1.600775999999999932e-16 9.059746000000000295e-18
7.981479999999999563e+03 1.472973999999999971e-16 8.823836999999999650e-18
7.984479999999999563e+03 1.100505999999999990e-16 8.015809999999999874e-18
7.987479999999999563e+03 1.105344000000000025e-16 7.883325999999999894e-18
7.990479999999999563e+03 1.608658999999999877e-16 9.098985000000000275e-18
7.993479999999999563e+03 2.067952000000000042e-16 1.021468000000000056e-17
7.996479999999999563e+03 1.981568000000000086e-16 9.554439999999999521e-18
7.999479999999999563e+03 1.648252999999999915e-16 7.690116999999999800e-18
8.002479999999999563e+03 1.479514999999999942e-16 6.465026000000000284e-18
8.005479999999999563e+03 1.416913000000000035e-16 6.118102999999999900e-18
8.008479999999999563e+03 1.431595000000000093e-16 6.083165000000000248e-18
8.011479999999999563e+03 1.527993999999999975e-16 6.383618000000000139e-18
8.014479999999999563e+03 1.631390000000000068e-16 6.744048000000000154e-18
8.017479999999999563e+03 1.530505000000000008e-16 6.670856000000000367e-18
8.020479999999999563e+03 1.619546000000000087e-16 6.692439999999999651e-18
8.023479999999999563e+03 1.821529999999999890e-16 7.313837000000000751e-18
8.026479999999999563e+03 1.812808999999999950e-16 7.758968999999999809e-18
8.029479999999999563e+03 1.590974999999999933e-16 7.176946999999999317e-18
8.032479999999999563e+03 1.553642000000000072e-16 6.170242000000000020e-18
8.035479999999999563e+03 1.672371999999999932e-16 5.623028999999999756e-18
8.038479999999999563e+03 1.727557999999999879e-16 5.468154000000000032e-18
8.041479999999999563e+03 1.721928000000000072e-16 5.451269000000000140e-18
8.044479999999999563e+03 1.716533999999999929e-16 5.539202000000000333e-18
8.047479999999999563e+03 1.774627999999999922e-16 5.815333000000000239e-18
8.050479999999999563e+03 1.883088999999999980e-16 6.190107999999999849e-18
8.053479999999999563e+03 1.747426000000000057e-16 6.278980000000000003e-18
8.056479999999999563e+03 1.658747999999999950e-16 6.351690000000000135e-18
8.059479999999999563e+03 1.791864999999999979e-16 6.851012000000000289e-18
8.062479999999999563e+03 2.137887999999999883e-16 7.256487000000000051e-18
8.065479999999999563e+03 2.040394999999999996e-16 6.927756999999999644e-18
8.068479999999999563e+03 1.844121999999999962e-16 6.405945999999999825e-18
8.071479999999999563e+03 1.823308000000000005e-16 6.264662000000000323e-18
8.074479999999999563e+03 1.848538999999999990e-16 6.373572000000000309e-18
8.077479999999999563e+03 2.000766999999999917e-16 6.581026999999999795e-18
8.080479999999999563e+03 2.028867999999999888e-16 6.706748999999999872e-18
8.083479999999999563e+03 1.909005999999999963e-16 6.826310000000000156e-18
8.086479999999999563e+03 1.819568000000000116e-16 6.986863000000000507e-18
8.089479999999999563e+03 1.943155999999999985e-16 7.259302999999999652e-18
8.092479999999999563e+03 2.017301999999999899e-16 7.631174999999999763e-18
8.095479999999999563e+03 2.044211000000000007e-16 7.898396999999999434e-18
8.098479999999999563e+03 2.161064999999999894e-16 8.230874999999999739e-18
8.101479999999999563e+03 2.341739000000000047e-16 8.517672000000000324e-18
8.104479999999999563e+03 2.295686999999999886e-16 8.334351000000000158e-18
8.107479999999999563e+03 2.088693999999999896e-16 7.763462000000000391e-18
8.110479999999999563e+03 2.048339000000000052e-16 7.280235000000000612e-18
8.113479999999999563e+03 2.253516000000000112e-16 7.115353999999999248e-18
8.116479999999999563e+03 2.292570999999999817e-16 6.956051000000000335e-18
8.119479999999999563e+03 2.127163999999999908e-16 6.752426000000000003e-18
8.122479999999999563e+03 2.204660999999999982e-16 6.639738999999999641e-18
8.125479999999999563e+03 2.227203999999999755e-16 6.516989000000000044e-18
8.128479999999999563e+03 2.340863999999999811e-16 6.438534999999999922e-18
8.131479999999999563e+03 2.318782000000000116e-16 6.325258000000000243e-18
8.134479999999999563e+03 2.278080999999999950e-16 6.226861000000000134e-18
8.137479999999999563e+03 2.260741999999999768e-16 6.188507000000000284e-18
8.140479999999999563e+03 2.271713999999999959e-16 6.173918999999999912e-18
8.143479999999999563e+03 2.264503999999999888e-16 6.088459000000000368e-18
8.146479999999999563e+03 2.283587999999999963e-16 6.014976000000000125e-18
8.149479999999999563e+03 2.321825000000000016e-16 5.924300000000000131e-18
8.152479999999999563e+03 2.336876999999999772e-16 5.797850999999999826e-18
8.155479999999999563e+03 2.348387000000000229e-16 5.696488999999999672e-18
8.158479999999999563e+03 2.475431999999999910e-16 5.698339000000000167e-18
8.161479999999999563e+03 2.562674999999999778e-16 5.699170999999999979e-18
8.164479999999999563e+03 2.500209000000000037e-16 5.670799999999999901e-18
8.167479999999999563e+03 2.543528000000000199e-16 5.715334000000000283e-18
8.170479999999999563e+03 2.643124000000000112e-16 5.794808999999999623e-18
8.173479999999999563e+03 2.620214999999999920e-16 5.830998000000000225e-18
8.176479999999999563e+03 2.591597000000000093e-16 5.867527999999999984e-18
8.179479999999999563e+03 2.624508999999999907e-16 5.942944000000000261e-18
8.182479999999999563e+03 2.670145000000000023e-16 6.049053000000000256e-18
8.185479999999999563e+03 2.701895999999999817e-16 6.206826999999999891e-18
8.188479999999999563e+03 2.672478000000000056e-16 6.333770999999999668e-18
8.191479999999999563e+03 2.698729000000000056e-16 6.462211999999999707e-18
8.194479999999999563e+03 2.696092999999999849e-16 6.601515000000000267e-18
8.197479999999999563e+03 2.805223999999999827e-16 6.743696999999999716e-18
8.200479999999999563e+03 2.857648000000000065e-16 6.881315999999999631e-18
8.203479999999999563e+03 2.931047999999999936e-16 7.092641000000000315e-18
8.206479999999999563e+03 2.951240000000000206e-16 7.283733999999999580e-18
8.209479999999999563e+03 3.019664999999999932e-16 7.462957000000000463e-18
8.212479999999999563e+03 3.063286999999999776e-16 7.627052000000000359e-18
8.215479999999999563e+03 3.225502999999999807e-16 7.897796999999999607e-18
8.218479999999999563e+03 3.133569999999999759e-16 8.063141999999999400e-18
8.221479999999999563e+03 3.117113999999999852e-16 8.259884999999999864e-18
8.224479999999999563e+03 3.176486000000000001e-16 8.405645000000000543e-18
8.227479999999999563e+03 3.179977000000000101e-16 8.314410000000000735e-18
8.230479999999999563e+03 3.206879000000000237e-16 8.133520000000000152e-18
8.233479999999999563e+03 3.256208000000000077e-16 8.058522000000000730e-18
8.236479999999999563e+03 3.392494999999999820e-16 7.996021999999999714e-18
8.239479999999999563e+03 3.390790999999999940e-16 7.848309000000000291e-18
8.242479999999999563e+03 3.430841999999999790e-16 7.756147999999999568e-18
8.245479999999999563e+03 3.605706000000000002e-16 7.669400999999999702e-18
8.248479999999999563e+03 3.718421999999999919e-16 7.579402999999999975e-18
8.251479999999999563e+03 3.739620000000000012e-16 7.455250999999999959e-18
8.254479999999999563e+03 3.752077000000000069e-16 7.288798999999999791e-18
8.257479999999999563e+03 3.755741000000000082e-16 7.136475000000000385e-18
8.260479999999999563e+03 3.661502000000000071e-16 6.951977000000000121e-18
8.263479999999999563e+03 3.810283000000000112e-16 6.863510000000000236e-18
8.266479999999999563e+03 3.980643000000000182e-16 6.901993000000000280e-18
8.269479999999999563e+03 3.831361000000000116e-16 6.869885999999999839e-18
8.272479999999999563e+03 3.646407000000000168e-16 6.917114000000000062e-18
8.275479999999999563e+03 3.724281999999999979e-16 7.373843000000000585e-18
8.278479999999999563e+03 3.953432999999999785e-16 8.177530000000000582e-18
8.281479999999999563e+03 4.036150000000000021e-16 8.771982999999999833e-18
8.284479999999999563e+03 4.014149000000000040e-16 9.030806999999999405e-18
8.287479999999999563e+03 4.012580999999999834e-16 9.180375000000000734e-18
8.290479999999999563e+03 3.919085999999999979e-16 9.040337999999999512e-18
8.293479999999999563e+03 3.970503999999999900e-16 8.912833999999999640e-18
8.296479999999999563e+03 4.659706000000000464e-16 9.432864000000000716e-18
8.299479999999999563e+03 4.874797000000000393e-16 9.590679999999999877e-18
8.302479999999999563e+03 4.498339000000000420e-16 8.759922000000000711e-18
8.305479999999999563e+03 4.520493000000000464e-16 8.037864999999999562e-18
8.308479999999999563e+03 4.880728000000000489e-16 8.139381999999999543e-18
8.311479999999999563e+03 4.915389999999999789e-16 8.280032999999999920e-18
8.314479999999999563e+03 4.770211999999999898e-16 8.061866999999999382e-18
8.317479999999999563e+03 4.706438999999999798e-16 7.807110999999999873e-18
8.320479999999999563e+03 4.661521999999999901e-16 7.803507999999999292e-18
8.323479999999999563e+03 4.717981000000000410e-16 7.930022000000000219e-18
8.326479999999999563e+03 4.965726000000000258e-16 8.100520000000000404e-18
8.329479999999999563e+03 4.861205000000000073e-16 8.264267000000000709e-18
8.332479999999999563e+03 4.656574000000000318e-16 8.559114999999999773e-18
8.335479999999999563e+03 4.288706999999999778e-16 9.104360000000000141e-18
8.338479999999999563e+03 4.179772999999999830e-16 1.071400999999999989e-17
8.341479999999999563e+03 5.222601000000000118e-16 1.398481000000000101e-17
8.344479999999999563e+03 6.221147000000000074e-16 1.652789000000000150e-17
8.347479999999999563e+03 5.331154000000000129e-16 1.584242000000000079e-17
8.350479999999999563e+03 5.249620999999999717e-16 1.409332000000000136e-17
8.353479999999999563e+03 5.858243000000000360e-16 1.327180000000000052e-17
8.356479999999999563e+03 5.404848999999999643e-16 1.177543000000000052e-17
8.359479999999999563e+03 5.127344000000000471e-16 1.041174000000000034e-17
8.362479999999999563e+03 5.486595999999999983e-16 1.023747000000000042e-17
8.365479999999999563e+03 5.696083999999999927e-16 1.019216999999999959e-17
8.368479999999999563e+03 5.478765999999999617e-16 9.579437999999999979e-18
8.371479999999999563e+03 5.323284000000000062e-16 8.913571000000000378e-18
8.374479999999999563e+03 5.268213000000000118e-16 8.700514000000000141e-18
8.377479999999999563e+03 5.478746000000000260e-16 8.912117999999999435e-18
8.380479999999999563e+03 5.973220000000000453e-16 9.583076999999999933e-18
8.383479999999999563e+03 5.876076000000000348e-16 9.747478999999999407e-18
8.386479999999999563e+03 5.415315999999999543e-16 9.023092000000000213e-18
8.389479999999999563e+03 5.181263999999999581e-16 8.342714000000000396e-18
8.392479999999999563e+03 5.086812999999999774e-16 8.481974999999999889e-18
8.395479999999999563e+03 5.656218999999999624e-16 9.753505999999999907e-18
8.398479999999999563e+03 6.385509000000000278e-16 1.122154000000000046e-17
8.401479999999999563e+03 6.141869999999999752e-16 1.107606000000000021e-17
8.404479999999999563e+03 5.600563000000000480e-16 9.447676000000000356e-18
8.407479999999999563e+03 5.613909999999999551e-16 8.188643999999999798e-18
8.410479999999999563e+03 5.912959000000000123e-16 8.228978999999999360e-18
8.413479999999999563e+03 6.063234000000000381e-16 8.814799000000000762e-18
8.416479999999999563e+03 5.852797999999999539e-16 8.978730000000000602e-18
8.419479999999999563e+03 5.381037000000000312e-16 8.502504999999999887e-18
8.422479999999999563e+03 5.167591999999999859e-16 8.398033999999999883e-18
8.425479999999999563e+03 5.538083000000000301e-16 9.652636999999999431e-18
8.428479999999999563e+03 6.397999999999999637e-16 1.151462999999999957e-17
8.431479999999999563e+03 6.538627000000000452e-16 1.187479999999999940e-17
8.434479999999999563e+03 5.958889000000000063e-16 1.032696000000000009e-17
8.437479999999999563e+03 5.845074999999999630e-16 8.869577999999999351e-18
8.440479999999999563e+03 5.845706000000000409e-16 8.541797999999999698e-18
8.443479999999999563e+03 5.857652000000000268e-16 9.012557999999999803e-18
8.446479999999999563e+03 6.030193999999999947e-16 9.767900999999999744e-18
8.449479999999999563e+03 6.244620000000000288e-16 1.043416000000000057e-17
8.452479999999999563e+03 6.196483000000000310e-16 1.068437000000000072e-17
8.455479999999999563e+03 5.954831999999999808e-16 1.031104000000000056e-17
8.458479999999999563e+03 5.660998000000000051e-16 1.020069999999999996e-17
8.461479999999999563e+03 6.338376999999999811e-16 1.174476000000000036e-17
8.464479999999999563e+03 7.191990999999999959e-16 1.365607000000000009e-17
8.467479999999999563e+03 6.641945000000000290e-16 1.350945999999999991e-17
8.470479999999999563e+03 5.883099999999999888e-16 1.171369999999999954e-17
8.473479999999999563e+03 6.341331000000000451e-16 1.087330000000000053e-17
8.476479999999999563e+03 6.362761999999999516e-16 1.068718000000000017e-17
8.479479999999999563e+03 6.218068000000000246e-16 1.043441000000000024e-17
8.482479999999999563e+03 6.146336000000000326e-16 1.014451999999999970e-17
8.485479999999999563e+03 6.126540999999999577e-16 9.970249999999999776e-18
8.488479999999999563e+03 6.110552999999999721e-16 9.982993000000000294e-18
8.491479999999999563e+03 6.479055000000000320e-16 1.040241000000000072e-17
8.494479999999999563e+03 6.377513000000000217e-16 1.052994999999999996e-17
8.497479999999999563e+03 5.956962999999999724e-16 9.974873999999999575e-18
8.500479999999999563e+03 6.048820000000000143e-16 9.821173000000000642e-18
8.503479999999999563e+03 6.458872000000000402e-16 1.053578999999999931e-17
8.506479999999999563e+03 6.337566999999999705e-16 1.053534000000000021e-17
8.509479999999999563e+03 6.196133000000000216e-16 9.508736000000000246e-18
8.512479999999999563e+03 6.349384999999999930e-16 8.593199000000000338e-18
8.515479999999999563e+03 6.318621999999999750e-16 8.175003000000000103e-18
8.518479999999999563e+03 6.207289000000000313e-16 8.007041000000000626e-18
8.521479999999999563e+03 6.206962999999999842e-16 7.916760999999999902e-18
8.524479999999999563e+03 6.146004999999999769e-16 7.788139000000000402e-18
8.527479999999999563e+03 6.210230000000000334e-16 7.676851000000000382e-18
8.530479999999999563e+03 6.301833999999999959e-16 7.649564000000000352e-18
8.533479999999999563e+03 6.261533000000000253e-16 7.685202000000000316e-18
8.536479999999999563e+03 6.318928999999999697e-16 7.844187999999999910e-18
8.539479999999999563e+03 6.236653999999999756e-16 7.917660999999999643e-18
8.542479999999999563e+03 6.127212000000000057e-16 7.913078999999999369e-18
8.545479999999999563e+03 6.352506000000000085e-16 8.166594000000000751e-18
8.548479999999999563e+03 6.547563999999999714e-16 8.419858999999999380e-18
8.551479999999999563e+03 6.392757999999999738e-16 8.291770000000000061e-18
8.554479999999999563e+03 6.343555000000000386e-16 8.021821999999999993e-18
8.557479999999999563e+03 6.347539999999999799e-16 7.924105999999999457e-18
8.560479999999999563e+03 6.318149000000000107e-16 7.962532999999999876e-18
8.563479999999999563e+03 6.286113000000000349e-16 8.052305000000000542e-18
8.566479999999999563e+03 6.317376000000000242e-16 8.187989000000000628e-18
8.569479999999999563e+03 6.322029999999999508e-16 8.328629999999999724e-18
8.572479999999999563e+03 6.252163000000000063e-16 8.469656000000000379e-18
8.575479999999999563e+03 6.247732999999999911e-16 8.659956000000000052e-18
8.578479999999999563e+03 6.220683999999999616e-16 8.823302000000000446e-18
8.581479999999999563e+03 6.083879999999999770e-16 8.956809000000000209e-18
8.584479999999999563e+03 6.084553999999999710e-16 9.249641000000000470e-18
8.587479999999999563e+03 6.077182999999999535e-16 9.582837000000000002e-18
8.590479999999999563e+03 6.034759000000000446e-16 9.792580999999999832e-18
8.593479999999999563e+03 6.128100999999999745e-16 1.008184000000000027e-17
8.596479999999999563e+03 6.186440999999999821e-16 1.042419000000000061e-17
8.599479999999999563e+03 6.081233999999999885e-16 1.062583000000000010e-17
8.602479999999999563e+03 6.088939999999999896e-16 1.059230000000000025e-17
8.605479999999999563e+03 6.344417999999999824e-16 1.045311999999999973e-17
8.608479999999999563e+03 6.165700999999999606e-16 1.010973999999999995e-17
8.611479999999999563e+03 5.953720999999999660e-16 9.847063000000000125e-18
8.614479999999999563e+03 5.886610000000000018e-16 9.742337999999999320e-18
8.617479999999999563e+03 5.734806999999999748e-16 9.664664999999999256e-18
8.620479999999999563e+03 5.660779000000000037e-16 9.679042999999999689e-18
8.623479999999999563e+03 5.745388999999999651e-16 9.799496999999999279e-18
8.626479999999999563e+03 5.700027999999999819e-16 9.780357999999999677e-18
8.629479999999999563e+03 5.806637999999999593e-16 9.751395999999999230e-18
8.632479999999999563e+03 5.731239000000000200e-16 9.489311000000000058e-18
8.635479999999999563e+03 5.701324000000000186e-16 9.159596000000000576e-18
8.638479999999999563e+03 5.527671000000000360e-16 8.748476000000000256e-18
8.641479999999999563e+03 5.291651999999999551e-16 8.373861999999999855e-18
8.644479999999999563e+03 5.226715999999999791e-16 8.143881999999999789e-18
8.647479999999999563e+03 5.378129000000000266e-16 8.197354000000000116e-18
8.650479999999999563e+03 5.391641000000000198e-16 8.367114999999999562e-18
8.653479999999999563e+03 5.283977999999999695e-16 8.416970999999999492e-18
8.656479999999999563e+03 5.250205000000000083e-16 8.371718999999999881e-18
8.659479999999999563e+03 5.266401999999999782e-16 8.281014000000000177e-18
8.662479999999999563e+03 5.245084000000000093e-16 8.145384999999999433e-18
8.665479999999999563e+03 5.176861000000000483e-16 8.057536999999999344e-18
8.668479999999999563e+03 5.092600999999999978e-16 7.989734999999999803e-18
8.671479999999999563e+03 5.054010999999999877e-16 7.892300000000000753e-18
8.674479999999999563e+03 5.041989999999999716e-16 7.786776000000000204e-18
8.677479999999999563e+03 5.008644000000000140e-16 7.686781999999999347e-18
8.680479999999999563e+03 4.992920999999999904e-16 7.638651000000000077e-18
8.683479999999999563e+03 4.916050000000000277e-16 7.629412000000000707e-18
8.686479999999999563e+03 4.846208000000000275e-16 7.615180999999999385e-18
8.689479999999999563e+03 4.750399000000000418e-16 7.635586000000000317e-18
8.692479999999999563e+03 4.721572999999999582e-16 7.727085000000000665e-18
8.695479999999999563e+03 4.629452000000000348e-16 7.805525000000000688e-18
8.698479999999999563e+03 4.550481000000000154e-16 7.957407000000000170e-18
8.701479999999999563e+03 4.600606000000000155e-16 8.126293999999999509e-18
8.704479999999999563e+03 4.597165000000000421e-16 8.293159999999999404e-18
8.707479999999999563e+03 4.500488999999999873e-16 8.416679999999999807e-18
8.710479999999999563e+03 4.370857000000000038e-16 8.491325000000000537e-18
8.713479999999999563e+03 4.386006000000000079e-16 8.604846999999999246e-18
8.716479999999999563e+03 4.429518000000000006e-16 8.792862999999999987e-18
8.719479999999999563e+03 4.423403999999999824e-16 9.014107999999999614e-18
8.722479999999999563e+03 4.490148999999999788e-16 9.340769000000000128e-18
8.725479999999999563e+03 4.523555000000000394e-16 9.597288000000000235e-18
8.728479999999999563e+03 4.387506000000000202e-16 9.606361000000000525e-18
8.731479999999999563e+03 4.279285999999999895e-16 9.363520000000000540e-18
8.734479999999999563e+03 4.686282999999999949e-16 9.289123999999999969e-18
8.737479999999999563e+03 4.410515000000000139e-16 8.985488999999999659e-18
8.740479999999999563e+03 4.282900000000000037e-16 8.789006000000000147e-18
8.743479999999999563e+03 4.335802000000000004e-16 8.614777000000000240e-18
8.746479999999999563e+03 4.216424999999999780e-16 8.406681000000000142e-18
8.749479999999999563e+03 3.932528000000000188e-16 8.274038000000000747e-18
8.752479999999999563e+03 3.600979999999999893e-16 8.274825999999999698e-18
8.755479999999999563e+03 3.476915999999999935e-16 8.948925999999999832e-18
8.758479999999999563e+03 3.897473999999999974e-16 1.048706999999999946e-17
8.761479999999999563e+03 4.118014000000000003e-16 1.174412999999999977e-17
8.764479999999999563e+03 4.293703999999999906e-16 1.220890999999999954e-17
8.767479999999999563e+03 4.474120000000000410e-16 1.224205000000000028e-17
8.770479999999999563e+03 3.999035000000000107e-16 1.143124999999999994e-17
8.773479999999999563e+03 4.182863000000000143e-16 1.072735999999999990e-17
8.776479999999999563e+03 4.959244999999999591e-16 1.129960999999999930e-17
8.779479999999999563e+03 4.550558999999999916e-16 1.125692999999999977e-17
8.782479999999999563e+03 3.957676000000000079e-16 9.691493999999999470e-18
8.785479999999999563e+03 4.176519999999999775e-16 8.312931000000000159e-18
8.788479999999999563e+03 4.481014999999999510e-16 8.225060000000000513e-18
8.791479999999999563e+03 4.391727999999999840e-16 8.385021000000000213e-18
8.794479999999999563e+03 4.112515999999999850e-16 7.955933000000000235e-18
8.797479999999999563e+03 3.992901999999999895e-16 7.320200000000000538e-18
8.800479999999999563e+03 4.022887999999999944e-16 7.047854999999999696e-18
8.803479999999999563e+03 4.085606000000000168e-16 7.071438000000000690e-18
8.806479999999999563e+03 4.015469000000000030e-16 7.153521000000000256e-18
8.809479999999999563e+03 3.862615000000000150e-16 7.244314999999999651e-18
8.812479999999999563e+03 3.734282000000000141e-16 7.336148999999999774e-18
8.815479999999999563e+03 3.255641000000000101e-16 7.522376999999999797e-18
8.818479999999999563e+03 2.672048000000000066e-16 8.619523000000000569e-18
8.821479999999999563e+03 3.110064000000000063e-16 1.133965999999999933e-17
8.824479999999999563e+03 4.515685000000000327e-16 1.533236999999999941e-17
8.827479999999999563e+03 5.529841000000000156e-16 1.709462999999999915e-17
8.830479999999999563e+03 4.078371999999999980e-16 1.522936999999999926e-17
8.833479999999999563e+03 4.594658000000000161e-16 1.356060999999999983e-17
8.836479999999999563e+03 4.684871999999999580e-16 1.324143000000000027e-17
8.839479999999999563e+03 4.082285000000000030e-16 1.197992999999999970e-17
8.842479999999999563e+03 4.058131000000000150e-16 1.041942999999999941e-17
8.845479999999999563e+03 4.336574999999999868e-16 1.034274000000000017e-17
8.848479999999999563e+03 4.551691000000000227e-16 1.111412999999999927e-17
8.851479999999999563e+03 4.152025000000000153e-16 1.124647999999999996e-17
8.854479999999999563e+03 3.865296000000000144e-16 1.054957000000000048e-17
8.857479999999999563e+03 3.770137999999999930e-16 9.866608000000000278e-18
8.860479999999999563e+03 3.655149000000000025e-16 9.838774000000000738e-18
8.863479999999999563e+03 4.144191999999999834e-16 1.056977999999999954e-17
8.866479999999999563e+03 4.432264999999999950e-16 1.166562000000000002e-17
8.869479999999999563e+03 4.091418999999999815e-16 1.150558000000000037e-17
8.872479999999999563e+03 3.677492000000000061e-16 1.005586999999999979e-17
8.875479999999999563e+03 3.453572000000000161e-16 8.884286000000000460e-18
8.878479999999999563e+03 3.402283000000000187e-16 9.032421999999999839e-18
8.881479999999999563e+03 4.201140000000000065e-16 1.083095999999999987e-17
8.884479999999999563e+03 5.609378000000000013e-16 1.356427000000000032e-17
8.887479999999999563e+03 5.103244999999999565e-16 1.412531999999999935e-17
8.890479999999999563e+03 3.682725999999999920e-16 1.168865999999999956e-17
8.893479999999999563e+03 3.727066999999999984e-16 9.049738999999999914e-18
8.896479999999999563e+03 3.875790999999999933e-16 8.258063000000000337e-18
8.899479999999999563e+03 4.327556999999999906e-16 8.953125000000000653e-18
8.902479999999999563e+03 4.423178000000000085e-16 9.896619999999999652e-18
8.905479999999999563e+03 3.786221999999999759e-16 9.710044000000000037e-18
8.908479999999999563e+03 3.364655999999999763e-16 8.591674000000000649e-18
8.911479999999999563e+03 3.315206000000000015e-16 8.217741000000000591e-18
8.914479999999999563e+03 4.072062999999999900e-16 9.811861999999999444e-18
8.917479999999999563e+03 5.056186999999999580e-16 1.238729000000000059e-17
8.920479999999999563e+03 4.505185000000000453e-16 1.325199000000000031e-17
8.923479999999999563e+03 3.707442000000000182e-16 1.150962999999999998e-17
8.926479999999999563e+03 3.895680999999999848e-16 9.086967000000000190e-18
8.929479999999999563e+03 4.040578000000000041e-16 7.860789999999999292e-18
8.932479999999999563e+03 3.856845999999999977e-16 7.582113000000000479e-18
8.935479999999999563e+03 3.779097999999999980e-16 7.775954000000000185e-18
8.938479999999999563e+03 4.054177000000000087e-16 8.671630999999999645e-18
8.941479999999999563e+03 4.227859000000000115e-16 9.899803000000000354e-18
8.944479999999999563e+03 4.034690000000000092e-16 1.025990000000000039e-17
8.947479999999999563e+03 3.610717000000000075e-16 9.474666000000000549e-18
8.950479999999999563e+03 3.298994999999999878e-16 9.304774000000000344e-18
8.953479999999999563e+03 3.987980000000000068e-16 1.127888999999999962e-17
8.956479999999999563e+03 4.976715999999999673e-16 1.411131000000000107e-17
8.959479999999999563e+03 4.306012999999999984e-16 1.449658999999999907e-17
8.962479999999999563e+03 3.458846000000000215e-16 1.221781999999999929e-17
8.965479999999999563e+03 3.694405999999999846e-16 1.020779000000000075e-17
8.968479999999999563e+03 3.980504000000000063e-16 9.536163999999999234e-18
8.971479999999999563e+03 3.927857999999999858e-16 9.540646000000000563e-18
8.974479999999999563e+03 3.865693999999999978e-16 9.695718999999999923e-18
8.977479999999999563e+03 3.685053000000000047e-16 9.839382999999999253e-18
8.980479999999999563e+03 3.589359000000000192e-16 9.994364000000000386e-18
8.983479999999999563e+03 3.726428999999999972e-16 1.036569000000000050e-17
8.986479999999999563e+03 3.918888000000000128e-16 1.109790999999999983e-17
8.989479999999999563e+03 3.810516000000000070e-16 1.129733999999999970e-17
8.992479999999999563e+03 3.414845000000000075e-16 1.049001999999999990e-17
8.995479999999999563e+03 3.676525000000000118e-16 1.004090999999999998e-17
8.998479999999999563e+03 4.333989999999999847e-16 1.120766000000000034e-17
9.001479999999999563e+03 4.174675999999999957e-16 1.218381999999999931e-17
9.004479999999999563e+03 3.744533999999999800e-16 1.135315000000000033e-17
9.007479999999999563e+03 3.776748999999999871e-16 9.413108000000000341e-18
9.010479999999999563e+03 3.866318999999999865e-16 8.166630999999999636e-18
9.013479999999999563e+03 3.818920000000000137e-16 7.780142000000000213e-18
9.016479999999999563e+03 3.762020000000000140e-16 7.605607000000000240e-18
9.019479999999999563e+03 3.755653000000000149e-16 7.526574999999999565e-18
9.022479999999999563e+03 3.768519999999999851e-16 7.424631999999999552e-18
9.025479999999999563e+03 3.837889000000000209e-16 7.339187999999999901e-18
9.028479999999999563e+03 3.824513999999999770e-16 7.304932999999999616e-18
9.031479999999999563e+03 3.873750999999999904e-16 7.428521000000000718e-18
9.034479999999999563e+03 4.008045999999999850e-16 7.783405000000000378e-18
9.037479999999999563e+03 4.076583999999999940e-16 8.204613000000000055e-18
9.040479999999999563e+03 3.997050000000000036e-16 8.257638999999999329e-18
9.043479999999999563e+03 4.002009999999999923e-16 8.208239999999999705e-18
9.046479999999999563e+03 4.231713999999999761e-16 8.633565000000000174e-18
9.049479999999999563e+03 4.509298000000000486e-16 9.101873999999999675e-18
9.052479999999999563e+03 4.425686999999999984e-16 8.815566000000000721e-18
9.055479999999999563e+03 4.273318999999999872e-16 8.189329999999999241e-18
9.058479999999999563e+03 4.249709000000000164e-16 7.889307999999999251e-18
9.061479999999999563e+03 4.157985999999999778e-16 7.826750000000000358e-18
9.064479999999999563e+03 4.193533999999999799e-16 7.944265999999999818e-18
9.067479999999999563e+03 4.094638000000000075e-16 8.061859000000000206e-18
9.070479999999999563e+03 4.115492999999999799e-16 8.095146999999999562e-18
9.073479999999999563e+03 4.124608999999999867e-16 8.129316000000000232e-18
9.076479999999999563e+03 4.092652000000000184e-16 8.283407999999999334e-18
9.079479999999999563e+03 4.027726999999999923e-16 8.453652000000000260e-18
9.082479999999999563e+03 4.044061000000000101e-16 8.695818000000000054e-18
9.085479999999999563e+03 4.104234999999999824e-16 9.042145999999999711e-18
9.088479999999999563e+03 4.161711999999999969e-16 9.539508999999999427e-18
9.091479999999999563e+03 4.386833000000000083e-16 1.008798999999999927e-17
9.094479999999999563e+03 4.048588999999999866e-16 1.017858999999999939e-17
9.097479999999999563e+03 4.048100000000000146e-16 1.029069000000000051e-17


==> anc/UH88_SNIFS_60406.22.txt <==
3.400480000000000018e+03 8.857317999999999695e-17 5.162547000000000237e-17
3.403480000000000018e+03 1.152751999999999981e-16 5.380719999999999823e-17
3.406480000000000018e+03 6.537706000000000116e-17 4.717860000000000255e-17
3.409480000000000018e+03 3.627999000000000289e-17 4.269740000000000208e-17
3.412480000000000018e+03 1.030991999999999976e-16 4.948834999999999906e-17
3.415480000000000018e+03 7.688507000000000315e-17 4.962900999999999813e-17
3.418480000000000018e+03 6.826785000000000148e-18 4.249856000000000076e-17
3.421480000000000018e+03 1.373095999999999985e-17 4.171032999999999983e-17
3.424480000000000018e+03 1.049338999999999991e-16 5.006707000000000302e-17
3.427480000000000018e+03 1.245401000000000049e-16 5.074783999999999944e-17
3.430480000000000018e+03 9.042320000000000123e-17 4.398784000000000151e-17
3.433480000000000018e+03 9.108970999999999507e-17 4.384677000000000231e-17
3.436480000000000018e+03 9.650878999999999783e-17 4.878934999999999993e-17
3.439480000000000018e+03 6.448268999999999843e-17 4.594451000000000206e-17
3.442480000000000018e+03 7.253646000000000021e-17 3.954912000000000114e-17
3.445480000000000018e+03 7.786540999999999681e-17 4.072294999999999792e-17
3.448480000000000018e+03 5.639864000000000022e-17 4.490166000000000302e-17
3.451480000000000018e+03 6.739876999999999532e-17 4.415150999999999935e-17
3.454480000000000018e+03 1.076864999999999947e-16 4.132721999999999941e-17
3.457480000000000018e+03 1.077678999999999949e-16 4.379019999999999984e-17
3.460480000000000018e+03 1.218349000000000049e-16 4.711176999999999842e-17
3.463480000000000018e+03 1.427041000000000078e-16 4.488038000000000092e-17
3.466480000000000018e+03 1.149291999999999970e-16 4.093359999999999919e-17
3.469480000000000018e+03 8.439420999999999553e-17 4.377997999999999713e-17
3.472480000000000018e+03 5.615417999999999713e-17 4.460375000000000273e-17
3.475480000000000018e+03 5.816171000000000512e-17 4.115606000000000039e-17
3.478480000000000018e+03 6.806434999999999636e-17 3.961211000000000022e-17
3.481480000000000018e+03 1.301031999999999996e-16 4.658484999999999907e-17
3.484480000000000018e+03 7.861169999999999902e-17 4.612502000000000018e-17
3.487480000000000018e+03 8.327697999999999582e-17 4.173613000000000165e-17
3.490480000000000018e+03 1.117236000000000115e-16 4.102872000000000057e-17
3.493480000000000018e+03 1.011988000000000042e-16 4.567464000000000089e-17
3.496480000000000018e+03 5.183634000000000100e-17 4.459461000000000279e-17
3.499480000000000018e+03 8.310457999999999818e-17 4.080173000000000145e-17
3.502480000000000018e+03 1.557101000000000016e-16 4.356369999999999877e-17
3.505480000000000018e+03 1.736998000000000038e-16 4.946716999999999745e-17
3.508480000000000018e+03 1.385331999999999956e-16 4.807803999999999844e-17
3.511480000000000018e+03 1.009092000000000054e-16 4.136716999999999895e-17
3.514480000000000018e+03 8.092076000000000266e-17 4.177755000000000154e-17
3.517480000000000018e+03 1.158353000000000079e-16 4.760181999999999836e-17
3.520480000000000018e+03 1.564171999999999969e-16 4.775077000000000249e-17
3.523480000000000018e+03 1.345395000000000043e-16 4.197162999999999705e-17
3.526480000000000018e+03 1.683974999999999916e-16 4.579339999999999855e-17
3.529480000000000018e+03 1.352275000000000117e-16 4.948862999999999795e-17
3.532480000000000018e+03 9.666789999999999697e-17 4.624212999999999909e-17
3.535480000000000018e+03 1.674237999999999981e-16 4.477009000000000057e-17
3.538480000000000018e+03 1.606626999999999887e-16 4.820040999999999943e-17
3.541480000000000018e+03 1.698481999999999927e-16 5.143124000000000306e-17
3.544480000000000018e+03 1.448312999999999914e-16 4.702262000000000070e-17
3.547480000000000018e+03 1.208088000000000039e-16 4.384362000000000244e-17
3.550480000000000018e+03 1.369981000000000044e-16 4.818931999999999928e-17
3.553480000000000018e+03 1.186307999999999959e-16 4.881252000000000071e-17
3.556480000000000018e+03 1.155130000000000047e-16 4.381155000000000166e-17
3.559480000000000018e+03 9.142898999999999809e-17 4.164624000000000158e-17
3.562480000000000018e+03 1.054609999999999968e-16 4.759122000000000244e-17
3.565480000000000018e+03 1.422663999999999997e-16 4.818497999999999796e-17
3.568480000000000018e+03 1.422573000000000111e-16 4.237783000000000032e-17
3.571480000000000018e+03 1.461164000000000031e-16 4.186309000000000209e-17
3.574480000000000018e+03 1.312178999999999988e-16 4.722431000000000044e-17
3.577480000000000018e+03 1.035877000000000054e-16 4.653264999999999868e-17
3.580480000000000018e+03 9.391754000000000478e-17 4.013817000000000033e-17
3.583480000000000018e+03 1.073284000000000028e-16 4.069896000000000303e-17
3.586480000000000018e+03 9.406359000000000101e-17 4.498023999999999940e-17
3.589480000000000018e+03 3.466269999999999968e-17 4.285918999999999943e-17
3.592480000000000018e+03 1.701029000000000134e-17 3.924036999999999884e-17
3.595480000000000018e+03 4.371961000000000090e-17 4.306097999999999965e-17
3.598480000000000018e+03 1.015233000000000058e-16 4.884330999999999775e-17
3.601480000000000018e+03 1.109049999999999996e-16 4.633605000000000082e-17
3.604480000000000018e+03 7.897631000000000220e-17 4.086493999999999789e-17
3.607480000000000018e+03 9.399298000000000566e-17 4.356146999999999967e-17
3.610480000000000018e+03 5.146932999999999852e-17 4.391126000000000249e-17
3.613480000000000018e+03 5.176045000000000102e-17 4.113302999999999906e-17
3.616480000000000018e+03 5.650596000000000528e-17 3.853192999999999832e-17
3.619480000000000018e+03 5.531174999999999844e-17 4.165723999999999945e-17
3.622480000000000018e+03 8.225947000000000438e-18 4.176701000000000098e-17
3.625480000000000018e+03 6.504324000000000119e-17 4.068323999999999831e-17
3.628480000000000018e+03 9.178184999999999669e-17 3.993234999999999845e-17
3.631480000000000018e+03 1.356773999999999927e-16 4.528311999999999852e-17
3.634480000000000018e+03 7.636518000000000152e-17 4.398090999999999811e-17
3.637480000000000018e+03 3.254756000000000186e-17 3.829174000000000299e-17
3.640480000000000018e+03 3.054307999999999941e-17 3.807766000000000297e-17
3.643480000000000018e+03 5.540009999999999844e-17 4.389254999999999992e-17
3.646480000000000018e+03 6.029341000000000434e-17 4.312037999999999796e-17
3.649480000000000018e+03 3.770843999999999778e-17 3.714840000000000180e-17
3.652480000000000018e+03 3.258693999999999926e-17 3.805819000000000164e-17
3.655480000000000018e+03 5.833979000000000317e-17 4.382700999999999772e-17
3.658480000000000018e+03 2.653717000000000006e-17 4.252283999999999891e-17
3.661480000000000018e+03 5.806776999999999466e-17 3.885527999999999745e-17
3.664480000000000018e+03 1.451693000000000030e-16 4.263737000000000010e-17
3.667480000000000018e+03 1.141280000000000078e-16 4.451633999999999989e-17
3.670480000000000018e+03 7.734896000000000446e-17 4.170778000000000288e-17
3.673480000000000018e+03 3.220508000000000182e-17 3.657736999999999999e-17
3.676480000000000018e+03 7.925388999999999576e-17 4.016544000000000250e-17
3.679480000000000018e+03 9.823739999999999467e-17 4.200457000000000143e-17
3.682480000000000018e+03 9.427288999999999881e-17 3.885437000000000105e-17
3.685480000000000018e+03 8.920556999999999548e-17 3.627668999999999921e-17
3.688480000000000018e+03 5.346086000000000289e-17 3.851113000000000225e-17
3.691480000000000018e+03 2.243052999999999862e-17 3.936866000000000018e-17
3.694480000000000018e+03 1.020042000000000015e-16 3.834748000000000081e-17
3.697480000000000018e+03 1.252288999999999916e-16 3.763116000000000153e-17
3.700480000000000018e+03 1.568404000000000025e-16 4.310451999999999996e-17
3.703480000000000018e+03 1.276129000000000122e-16 4.247295000000000171e-17
3.706480000000000018e+03 6.612962999999999438e-17 3.607327000000000280e-17
3.709480000000000018e+03 2.783009000000000288e-17 3.417015999999999814e-17
3.712480000000000018e+03 1.962548000000000136e-17 3.889144999999999962e-17
3.715480000000000018e+03 8.840796999999999905e-17 4.151511999999999823e-17
3.718480000000000018e+03 9.710976999999999384e-17 3.580487000000000198e-17
3.721480000000000018e+03 6.340529999999999957e-17 3.400114000000000210e-17
3.724480000000000018e+03 1.155341000000000022e-16 3.963627000000000149e-17
3.727480000000000018e+03 1.546633000000000050e-16 4.016504999999999876e-17
3.730480000000000018e+03 1.779617000000000012e-16 3.628298999999999894e-17
3.733480000000000018e+03 1.464554999999999893e-16 3.565251000000000166e-17
3.736480000000000018e+03 1.013493999999999948e-16 3.713698999999999763e-17
3.739480000000000018e+03 6.915007999999999744e-17 3.518640999999999765e-17
3.742480000000000018e+03 9.968793000000000170e-17 3.306332000000000134e-17
3.745480000000000018e+03 1.285595000000000038e-16 3.571783999999999852e-17
3.748480000000000018e+03 1.104671000000000029e-16 3.688867999999999745e-17
3.751480000000000018e+03 6.389392999999999633e-17 3.412985999999999998e-17
3.754480000000000018e+03 8.910989000000000248e-17 3.322517999999999842e-17
3.757480000000000018e+03 1.546111999999999928e-16 3.814408000000000080e-17
3.760480000000000018e+03 1.830803000000000041e-16 3.996667999999999910e-17
3.763480000000000018e+03 1.696185999999999889e-16 3.653861000000000190e-17
3.766480000000000018e+03 1.621431999999999986e-16 3.481215000000000007e-17
3.769480000000000018e+03 1.668102000000000062e-16 3.901241999999999999e-17
3.772480000000000018e+03 1.575554000000000052e-16 4.017520000000000174e-17
3.775480000000000018e+03 1.981739999999999934e-16 3.802982999999999850e-17
3.778480000000000018e+03 1.788849999999999969e-16 3.722312000000000289e-17
3.781480000000000018e+03 1.958784999999999889e-16 4.289638000000000285e-17
3.784480000000000018e+03 2.042721000000000056e-16 4.258616000000000020e-17
3.787480000000000018e+03 1.824117000000000044e-16 3.638386999999999867e-17
3.790480000000000018e+03 1.749662000000000050e-16 3.533156000000000184e-17
3.793480000000000018e+03 1.679839999999999899e-16 3.934311000000000265e-17
3.796480000000000018e+03 2.500877000000000070e-16 4.019431000000000010e-17
3.799480000000000018e+03 2.473073000000000122e-16 3.558622999999999711e-17
3.802480000000000018e+03 2.366917999999999780e-16 3.707375999999999862e-17
3.805480000000000018e+03 2.632735999999999794e-16 4.157015000000000063e-17
3.808480000000000018e+03 3.294609000000000185e-16 4.139194999999999953e-17
3.811480000000000018e+03 3.150127000000000217e-16 3.694196999999999880e-17
3.814480000000000018e+03 3.494797999999999976e-16 3.936284999999999851e-17
3.817480000000000018e+03 3.552229000000000021e-16 4.151456999999999865e-17
3.820480000000000018e+03 3.676435000000000052e-16 3.907606999999999733e-17
3.823480000000000018e+03 3.682972999999999824e-16 3.544340000000000047e-17
3.826480000000000018e+03 3.936318000000000196e-16 3.818974000000000153e-17
3.829480000000000018e+03 4.116697999999999786e-16 4.012739999999999804e-17
3.832480000000000018e+03 4.309939000000000159e-16 3.728485000000000079e-17
3.835480000000000018e+03 4.235352000000000018e-16 3.508206000000000020e-17
3.838480000000000018e+03 4.289160000000000063e-16 3.899668999999999707e-17
3.841480000000000018e+03 4.424460000000000014e-16 4.077047000000000274e-17
3.844480000000000018e+03 4.666943000000000112e-16 3.803882000000000079e-17
3.847480000000000018e+03 5.251731000000000455e-16 3.859271000000000085e-17
3.850480000000000018e+03 5.440777999999999600e-16 4.376199000000000051e-17
3.853480000000000018e+03 5.637693999999999978e-16 4.426206000000000220e-17
3.856480000000000018e+03 5.949147999999999615e-16 3.966581000000000171e-17
3.859480000000000018e+03 5.472439999999999640e-16 3.836148999999999909e-17
3.862480000000000018e+03 5.463334000000000237e-16 4.340543000000000247e-17
3.865480000000000018e+03 5.774289999999999802e-16 4.393707000000000251e-17
3.868480000000000018e+03 6.478295000000000086e-16 3.991484999999999989e-17
3.871480000000000018e+03 6.519121999999999754e-16 4.072315999999999709e-17
3.874480000000000018e+03 6.770141999999999640e-16 4.568974999999999834e-17
3.877480000000000018e+03 7.193478000000000451e-16 4.492913999999999819e-17
3.880480000000000018e+03 7.537047000000000413e-16 4.097676999999999832e-17
3.883480000000000018e+03 7.393312999999999881e-16 4.282333000000000308e-17
3.886480000000000018e+03 7.599698000000000374e-16 4.694836000000000307e-17
3.889480000000000018e+03 7.290089999999999702e-16 4.433961999999999734e-17
3.892480000000000018e+03 7.109708000000000472e-16 4.095114000000000287e-17
3.895480000000000018e+03 7.327358999999999993e-16 4.521444999999999902e-17
3.898480000000000018e+03 8.020127999999999792e-16 4.937784000000000133e-17
3.901480000000000018e+03 7.713356000000000297e-16 4.540215000000000304e-17
3.904480000000000018e+03 7.995738999999999821e-16 4.336680999999999766e-17
3.907480000000000018e+03 8.900111000000000389e-16 4.987471999999999803e-17
3.910480000000000018e+03 9.148078999999999531e-16 5.237432999999999794e-17
3.913480000000000018e+03 9.718305999999999478e-16 4.892583999999999789e-17
3.916480000000000018e+03 9.794534999999999321e-16 4.726535999999999915e-17
3.919480000000000018e+03 9.634155000000000056e-16 5.211512999999999858e-17
3.922480000000000018e+03 9.663920999999999285e-16 5.184278000000000018e-17
3.925480000000000018e+03 9.995533000000000383e-16 4.580554999999999891e-17
3.928480000000000018e+03 9.813794000000000922e-16 4.421900999999999995e-17
3.931480000000000018e+03 1.011822999999999994e-15 4.945003000000000187e-17
3.934480000000000018e+03 9.611266999999999042e-16 4.759215000000000140e-17
3.937480000000000018e+03 9.636141999999999273e-16 4.207058999999999733e-17
3.940480000000000018e+03 9.943263999999999849e-16 4.419526999999999703e-17
3.943480000000000018e+03 1.010849000000000030e-15 5.003039000000000022e-17
3.946480000000000018e+03 9.617013999999999724e-16 4.835553000000000203e-17
3.949480000000000018e+03 9.234644000000000179e-16 4.330648000000000039e-17
3.952480000000000018e+03 8.920868000000000501e-16 4.507549000000000204e-17
3.955480000000000018e+03 8.939908000000000117e-16 4.876562000000000137e-17
3.958480000000000018e+03 8.993003999999999668e-16 4.628224000000000064e-17
3.961480000000000018e+03 9.825184999999999138e-16 4.312088000000000039e-17
3.964480000000000018e+03 9.766140999999999593e-16 4.496890000000000113e-17
3.967480000000000018e+03 9.342806999999999408e-16 4.642838999999999736e-17
3.970480000000000018e+03 8.417033000000000470e-16 4.170711999999999844e-17
3.973480000000000018e+03 8.396323999999999605e-16 3.985682000000000144e-17
3.976480000000000018e+03 8.643556999999999928e-16 4.559937999999999841e-17
3.979480000000000018e+03 8.785805999999999609e-16 4.838282000000000060e-17
3.982480000000000018e+03 8.492530999999999789e-16 4.440098000000000022e-17
3.985480000000000018e+03 8.503252000000000304e-16 4.295642000000000304e-17
3.988480000000000018e+03 8.412292000000000104e-16 4.828599999999999714e-17
3.991480000000000018e+03 8.007835000000000285e-16 4.840394999999999888e-17
3.994480000000000018e+03 8.385029999999999701e-16 4.393674000000000030e-17
3.997480000000000018e+03 8.484304999999999722e-16 4.350775000000000178e-17
4.000480000000000018e+03 8.391836999999999853e-16 4.915062000000000047e-17
4.003480000000000018e+03 8.510390000000000027e-16 4.936825000000000230e-17
4.006480000000000018e+03 8.309183999999999928e-16 4.294112000000000282e-17
4.009480000000000018e+03 7.681338000000000257e-16 4.270360999999999953e-17
4.012480000000000018e+03 8.214399999999999925e-16 4.904146999999999825e-17
4.015480000000000018e+03 8.596542999999999910e-16 4.885582000000000109e-17
4.018480000000000018e+03 8.188707000000000041e-16 4.329680999999999726e-17
4.021480000000000018e+03 8.123456999999999622e-16 4.530563999999999923e-17
4.024480000000000018e+03 8.015840999999999531e-16 4.974326000000000043e-17
4.027480000000000018e+03 8.543642999999999583e-16 4.905053000000000026e-17
4.030480000000000018e+03 8.723071999999999801e-16 4.569966999999999959e-17
4.033480000000000018e+03 8.172687000000000029e-16 4.792864999999999957e-17
4.036480000000000018e+03 7.971476999999999665e-16 5.102777999999999951e-17
4.039480000000000018e+03 8.406474000000000371e-16 4.836276000000000072e-17
4.042480000000000018e+03 9.190535999999999581e-16 4.563937000000000308e-17
4.045480000000000018e+03 9.022795000000000313e-16 4.823936999999999849e-17
4.048480000000000018e+03 8.461214999999999578e-16 4.857464000000000240e-17
4.051480000000000018e+03 8.510391999999999667e-16 4.410187000000000028e-17
4.054480000000000018e+03 8.846208000000000191e-16 4.238279999999999915e-17
4.057480000000000018e+03 8.432955000000000377e-16 4.623633999999999999e-17
4.060480000000000018e+03 8.804359000000000130e-16 4.750758999999999698e-17
4.063480000000000018e+03 8.497227000000000369e-16 4.174419999999999702e-17
4.066480000000000018e+03 8.556336999999999864e-16 4.099712000000000145e-17
4.069480000000000018e+03 9.046582999999999035e-16 4.762282000000000156e-17
4.072480000000000018e+03 9.493330000000000375e-16 4.830224000000000068e-17
4.075480000000000018e+03 8.794048999999999574e-16 4.117106999999999736e-17
4.078480000000000018e+03 8.311506999999999788e-16 4.071976999999999730e-17
4.081480000000000018e+03 8.276509999999999666e-16 4.563113000000000134e-17
4.084480000000000018e+03 9.168455999999999033e-16 4.611937000000000052e-17
4.087480000000000018e+03 9.288449000000000271e-16 4.130763999999999939e-17
4.090480000000000018e+03 9.127122999999999748e-16 4.259958999999999813e-17
4.093480000000000018e+03 9.405370000000000421e-16 4.695670999999999733e-17
4.096479999999999563e+03 9.548788000000000655e-16 4.509096000000000246e-17
4.099479999999999563e+03 9.585962999999999134e-16 4.053005999999999771e-17
4.102479999999999563e+03 9.566078999999999618e-16 4.283050999999999844e-17
4.105479999999999563e+03 9.124740000000000829e-16 4.526973999999999775e-17
4.108479999999999563e+03 9.213119000000000288e-16 4.329573000000000065e-17
4.111479999999999563e+03 9.416681999999999056e-16 4.093079999999999794e-17
4.114479999999999563e+03 9.306982000000000448e-16 4.497136000000000196e-17
4.117479999999999563e+03 9.766671000000000807e-16 4.809548000000000163e-17
4.120479999999999563e+03 1.007114999999999997e-15 4.495179000000000015e-17
4.123479999999999563e+03 9.677400000000000229e-16 4.246806999999999900e-17
4.126479999999999563e+03 9.701396000000000944e-16 4.753075999999999776e-17
4.129479999999999563e+03 1.040517999999999960e-15 4.959322000000000149e-17
4.132479999999999563e+03 1.052535000000000053e-15 4.458607999999999780e-17
4.135479999999999563e+03 1.011070000000000078e-15 4.299600000000000140e-17
4.138479999999999563e+03 9.927277000000000798e-16 4.880393000000000036e-17
4.141479999999999563e+03 1.073904000000000026e-15 4.994619999999999698e-17
4.144479999999999563e+03 1.052786000000000025e-15 4.308076999999999883e-17
4.147479999999999563e+03 1.101215999999999906e-15 4.360007000000000192e-17
4.150479999999999563e+03 1.109626999999999995e-15 4.876997999999999909e-17
4.153479999999999563e+03 1.026593000000000035e-15 4.676923000000000301e-17
4.156479999999999563e+03 1.056694999999999907e-15 4.160578000000000142e-17
4.159479999999999563e+03 1.034037999999999902e-15 4.259968999999999862e-17
4.162479999999999563e+03 9.848337999999999773e-16 4.635631000000000167e-17
4.165479999999999563e+03 1.003247000000000030e-15 4.486658000000000181e-17
4.168479999999999563e+03 1.045471000000000023e-15 4.081895999999999931e-17
4.171479999999999563e+03 1.087294000000000032e-15 4.325949999999999696e-17
4.174479999999999563e+03 1.075917999999999904e-15 4.611560999999999955e-17
4.177479999999999563e+03 1.044770000000000014e-15 4.316761999999999772e-17
4.180479999999999563e+03 1.003333999999999946e-15 3.952759000000000092e-17
4.183479999999999563e+03 9.755684000000000852e-16 4.252615000000000078e-17
4.186479999999999563e+03 9.917109999999999148e-16 4.477044999999999738e-17
4.189479999999999563e+03 9.994133000000000005e-16 4.139263000000000036e-17
4.192479999999999563e+03 1.023781000000000059e-15 3.965517999999999887e-17
4.195479999999999563e+03 1.038954999999999939e-15 4.412004999999999967e-17
4.198479999999999563e+03 1.018117000000000013e-15 4.494649999999999730e-17
4.201479999999999563e+03 9.589488999999999341e-16 3.982745000000000142e-17
4.204479999999999563e+03 8.885323000000000434e-16 3.788256999999999825e-17
4.207479999999999563e+03 8.922399000000000960e-16 4.329470000000000121e-17
4.210479999999999563e+03 9.146162999999999363e-16 4.403621000000000120e-17
4.213479999999999563e+03 9.648760999999999252e-16 3.960890999999999703e-17
4.216479999999999563e+03 9.952311999999999833e-16 3.980832999999999870e-17
4.219479999999999563e+03 1.018094000000000012e-15 4.525182999999999905e-17
4.222479999999999563e+03 1.005206999999999967e-15 4.454509999999999881e-17
4.225479999999999563e+03 9.742093000000000351e-16 3.858630000000000244e-17
4.228479999999999563e+03 9.650207999999999056e-16 3.927651999999999845e-17
4.231479999999999563e+03 9.583384999999999824e-16 4.377407000000000115e-17
4.234479999999999563e+03 9.404027999999999462e-16 4.245936000000000177e-17
4.237479999999999563e+03 9.361422000000000599e-16 3.802789000000000265e-17
4.240479999999999563e+03 9.431221000000000454e-16 4.012406000000000157e-17
4.243479999999999563e+03 1.005868000000000078e-15 4.442227999999999872e-17
4.246479999999999563e+03 9.818475000000000258e-16 4.196402999999999718e-17
4.249479999999999563e+03 9.347378000000000800e-16 3.790367000000000194e-17
4.252479999999999563e+03 9.383259999999999358e-16 4.088734999999999992e-17
4.255479999999999563e+03 9.177934000000000486e-16 4.306528000000000201e-17
4.258479999999999563e+03 8.775792999999999815e-16 3.953229999999999725e-17
4.261479999999999563e+03 8.405551999999999722e-16 3.687042000000000014e-17
4.264479999999999563e+03 8.074010999999999646e-16 4.040188000000000122e-17
4.267479999999999563e+03 8.580650999999999533e-16 4.260022000000000180e-17
4.270479999999999563e+03 8.645051000000000145e-16 3.843600999999999921e-17
4.273479999999999563e+03 8.229795000000000049e-16 3.625898999999999969e-17
4.276479999999999563e+03 7.951686999999999988e-16 4.076028999999999899e-17
4.279479999999999563e+03 8.011031999999999575e-16 4.168937000000000175e-17
4.282479999999999563e+03 7.854854000000000097e-16 3.675719999999999728e-17
4.285479999999999563e+03 7.814040000000000061e-16 3.631516999999999841e-17
4.288479999999999563e+03 7.523932999999999822e-16 4.058645999999999997e-17
4.291479999999999563e+03 7.256913000000000268e-16 3.981274999999999795e-17
4.294479999999999563e+03 7.441193999999999603e-16 3.527586000000000298e-17
4.297479999999999563e+03 7.620714000000000201e-16 3.596217000000000037e-17
4.300479999999999563e+03 7.397473000000000327e-16 3.895809000000000098e-17
4.303479999999999563e+03 7.150252999999999635e-16 3.716254000000000132e-17
4.306479999999999563e+03 6.624764000000000258e-16 3.252813999999999769e-17
4.309479999999999563e+03 6.225102999999999778e-16 3.356635000000000012e-17
4.312479999999999563e+03 6.263714999999999861e-16 3.693704999999999714e-17
4.315479999999999563e+03 6.508619000000000419e-16 3.654296999999999962e-17
4.318479999999999563e+03 6.539419999999999674e-16 3.451464000000000172e-17
4.321479999999999563e+03 6.434905000000000381e-16 3.715645000000000076e-17
4.324479999999999563e+03 6.428916999999999701e-16 3.886997000000000272e-17
4.327479999999999563e+03 5.845785999999999811e-16 3.530337999999999711e-17
4.330479999999999563e+03 5.601909999999999553e-16 3.322240999999999793e-17
4.333479999999999563e+03 5.746938999999999646e-16 3.717229000000000237e-17
4.336479999999999563e+03 6.380741999999999663e-16 3.933517000000000237e-17
4.339479999999999563e+03 5.472047000000000385e-16 3.399471000000000113e-17
4.342479999999999563e+03 4.816522000000000447e-16 3.133062999999999951e-17
4.345479999999999563e+03 4.865517999999999597e-16 3.593873999999999709e-17
4.348479999999999563e+03 5.967767999999999906e-16 3.847931999999999779e-17
4.351479999999999563e+03 6.004343999999999734e-16 3.439721999999999700e-17
4.354479999999999563e+03 5.527892000000000014e-16 3.324622000000000058e-17
4.357479999999999563e+03 5.268569999999999939e-16 3.771649000000000291e-17
4.360479999999999563e+03 5.207922000000000259e-16 3.801332999999999863e-17
4.363479999999999563e+03 5.075813000000000187e-16 3.342178000000000244e-17
4.366479999999999563e+03 5.070506000000000158e-16 3.385323999999999999e-17
4.369479999999999563e+03 5.526764999999999788e-16 3.804645999999999962e-17
4.372479999999999563e+03 5.429481000000000237e-16 3.724110999999999951e-17
4.375479999999999563e+03 5.326875000000000400e-16 3.316332999999999747e-17
4.378479999999999563e+03 5.017652000000000424e-16 3.407674999999999704e-17
4.381479999999999563e+03 5.626828999999999752e-16 3.776149999999999740e-17
4.384479999999999563e+03 5.711647000000000374e-16 3.579203000000000260e-17
4.387479999999999563e+03 5.442615000000000186e-16 3.206114999999999984e-17
4.390479999999999563e+03 5.603222999999999817e-16 3.474023000000000023e-17
4.393479999999999563e+03 5.363425999999999798e-16 3.688342999999999973e-17
4.396479999999999563e+03 5.458170000000000101e-16 3.485671000000000163e-17
4.399479999999999563e+03 5.631625000000000076e-16 3.292743000000000013e-17
4.402479999999999563e+03 5.602431000000000415e-16 3.583271000000000013e-17
4.405479999999999563e+03 5.619609000000000001e-16 3.731227999999999880e-17
4.408479999999999563e+03 5.973101000000000184e-16 3.492535999999999856e-17
4.411479999999999563e+03 6.008547000000000327e-16 3.399885000000000148e-17
4.414479999999999563e+03 6.102425999999999579e-16 3.829114999999999828e-17
4.417479999999999563e+03 5.906062000000000398e-16 3.872980999999999992e-17
4.420479999999999563e+03 6.524771000000000331e-16 3.571776000000000060e-17
4.423479999999999563e+03 6.655813000000000223e-16 3.538131999999999779e-17
4.426479999999999563e+03 6.326693000000000113e-16 3.979113999999999980e-17
4.429479999999999563e+03 6.758349999999999664e-16 4.056219000000000002e-17
4.432479999999999563e+03 6.853860999999999926e-16 3.557279000000000098e-17
4.435479999999999563e+03 6.847749999999999697e-16 3.576654999999999863e-17
4.438479999999999563e+03 7.612950999999999605e-16 4.141392000000000065e-17
4.441479999999999563e+03 6.986636000000000392e-16 3.974763999999999845e-17
4.444479999999999563e+03 7.163788000000000357e-16 3.541160999999999858e-17
4.447479999999999563e+03 7.959770999999999983e-16 3.786899000000000267e-17
4.450479999999999563e+03 8.580406000000000256e-16 4.220925999999999722e-17
4.453479999999999563e+03 8.931365999999999750e-16 4.090014000000000214e-17
4.456479999999999563e+03 9.050056000000000896e-16 3.700933999999999816e-17
4.459479999999999563e+03 9.059378000000000853e-16 3.935722999999999962e-17
4.462479999999999563e+03 9.169511000000000388e-16 4.261388000000000147e-17
4.465479999999999563e+03 8.937136000000000236e-16 3.986442999999999951e-17
4.468479999999999563e+03 9.181237999999999248e-16 3.753508000000000042e-17
4.471479999999999563e+03 9.193134999999999054e-16 4.094067000000000203e-17
4.474479999999999563e+03 9.262748000000000842e-16 4.291620000000000280e-17
4.477479999999999563e+03 9.738403000000000088e-16 4.017171999999999966e-17
4.480479999999999563e+03 9.591417999999999140e-16 3.799934000000000291e-17
4.483479999999999563e+03 9.005514999999999370e-16 4.133337000000000149e-17
4.486479999999999563e+03 8.772258000000000242e-16 4.237241000000000240e-17
4.489479999999999563e+03 8.800844999999999734e-16 3.824430000000000226e-17
4.492479999999999563e+03 9.817133999999999119e-16 3.871919999999999963e-17
4.495479999999999563e+03 1.040229999999999945e-15 4.472966000000000116e-17
4.498479999999999563e+03 1.054187000000000025e-15 4.517668000000000142e-17
4.501479999999999563e+03 1.051912000000000003e-15 3.984464000000000032e-17
4.504479999999999563e+03 1.115281000000000067e-15 4.096707000000000060e-17
4.507479999999999563e+03 1.136711999999999922e-15 4.630041000000000183e-17
4.510479999999999563e+03 1.194549000000000037e-15 4.628309999999999988e-17
4.513479999999999563e+03 1.225647000000000054e-15 4.128274000000000194e-17
4.516479999999999563e+03 1.214970000000000098e-15 4.230594999999999944e-17
4.519479999999999563e+03 1.230469000000000037e-15 4.678434999999999866e-17
4.522479999999999563e+03 1.305781999999999926e-15 4.568603000000000249e-17
4.525479999999999563e+03 1.348487999999999914e-15 4.171844999999999852e-17
4.528479999999999563e+03 1.361198000000000075e-15 4.415636999999999949e-17
4.531479999999999563e+03 1.336838000000000011e-15 4.695978999999999747e-17
4.534479999999999563e+03 1.375287000000000056e-15 4.494680999999999696e-17
4.537479999999999563e+03 1.409352999999999967e-15 4.219778999999999770e-17
4.540479999999999563e+03 1.404245000000000003e-15 4.591385000000000009e-17
4.543479999999999563e+03 1.477611999999999998e-15 4.915000000000000117e-17
4.546479999999999563e+03 1.518586000000000021e-15 4.576317999999999749e-17
4.549479999999999563e+03 1.485676000000000044e-15 4.297342999999999737e-17
4.552479999999999563e+03 1.477822000000000055e-15 4.750688999999999975e-17
4.555479999999999563e+03 1.476692999999999992e-15 4.905888999999999888e-17
4.558479999999999563e+03 1.471186000000000079e-15 4.449303999999999787e-17
4.561479999999999563e+03 1.485878999999999980e-15 4.349581000000000059e-17
4.564479999999999563e+03 1.485315999999999975e-15 4.910745000000000134e-17
4.567479999999999563e+03 1.464539999999999931e-15 4.935970999999999911e-17
4.570479999999999563e+03 1.486427999999999943e-15 4.386662000000000301e-17
4.573479999999999563e+03 1.500648000000000004e-15 4.386769999999999962e-17
4.576479999999999563e+03 1.468187000000000047e-15 4.905172000000000172e-17
4.579479999999999563e+03 1.407282999999999916e-15 4.786127000000000202e-17
4.582479999999999563e+03 1.385053999999999964e-15 4.178081000000000009e-17
4.585479999999999563e+03 1.401243999999999937e-15 4.312310999999999949e-17
4.588479999999999563e+03 1.367402999999999946e-15 4.729252000000000263e-17
4.591479999999999563e+03 1.416521000000000008e-15 4.644777000000000257e-17
4.594479999999999563e+03 1.357486000000000026e-15 4.130458000000000182e-17
4.597479999999999563e+03 1.309540999999999993e-15 4.290491000000000168e-17
4.600479999999999563e+03 1.310652999999999961e-15 4.632643000000000102e-17
4.603479999999999563e+03 1.326653000000000024e-15 4.408431999999999840e-17
4.606479999999999563e+03 1.329229999999999907e-15 4.078404000000000012e-17
4.609479999999999563e+03 1.302374999999999987e-15 4.381529000000000007e-17
4.612479999999999563e+03 1.275847999999999980e-15 4.613974999999999825e-17
4.615479999999999563e+03 1.263866000000000094e-15 4.263928000000000135e-17
4.618479999999999563e+03 1.245293000000000019e-15 4.005564999999999840e-17
4.621479999999999563e+03 1.236831000000000040e-15 4.429882000000000292e-17
4.624479999999999563e+03 1.251014000000000058e-15 4.599826000000000071e-17
4.627479999999999563e+03 1.217806999999999911e-15 4.131416000000000265e-17
4.630479999999999563e+03 1.198143000000000032e-15 3.964442000000000094e-17
4.633479999999999563e+03 1.177338000000000081e-15 4.427128000000000006e-17
4.636479999999999563e+03 1.174228999999999935e-15 4.486395000000000077e-17
4.639479999999999563e+03 1.161583999999999904e-15 3.976793000000000006e-17
4.642479999999999563e+03 1.170983000000000001e-15 3.975916999999999950e-17
4.645479999999999563e+03 1.177236999999999924e-15 4.514269999999999939e-17
4.648479999999999563e+03 1.117392000000000034e-15 4.418686000000000124e-17
4.651479999999999563e+03 1.052514999999999907e-15 3.818713000000000305e-17
4.654479999999999563e+03 1.059308000000000015e-15 3.922498000000000250e-17
4.657479999999999563e+03 1.045831000000000092e-15 4.355157000000000098e-17
4.660479999999999563e+03 1.045064999999999953e-15 4.251717000000000285e-17
4.663479999999999563e+03 1.023235999999999969e-15 3.777623000000000164e-17
4.666479999999999563e+03 1.020333000000000008e-15 3.921098000000000242e-17
4.669479999999999563e+03 9.967909999999999895e-16 4.202125999999999791e-17
4.672479999999999563e+03 9.111675000000000290e-16 3.922146000000000146e-17
4.675479999999999563e+03 9.013955000000000351e-16 3.601020999999999784e-17
4.678479999999999563e+03 8.885530000000000636e-16 3.842146999999999775e-17
4.681479999999999563e+03 8.795289000000000162e-16 4.059833999999999963e-17
4.684479999999999563e+03 8.911656000000000461e-16 3.812971999999999774e-17
4.687479999999999563e+03 9.079118000000000657e-16 3.618298000000000281e-17
4.690479999999999563e+03 9.116183999999999039e-16 3.979736999999999980e-17
4.693479999999999563e+03 9.199176999999999873e-16 4.142703999999999893e-17
4.696479999999999563e+03 9.247077000000000119e-16 3.779657999999999860e-17
4.699479999999999563e+03 9.257258999999999068e-16 3.624498999999999961e-17
4.702479999999999563e+03 8.768896999999999910e-16 3.989109999999999877e-17
4.705479999999999563e+03 8.449955000000000456e-16 4.038203000000000051e-17
4.708479999999999563e+03 8.415288000000000084e-16 3.605917000000000224e-17
4.711479999999999563e+03 8.437809999999999940e-16 3.574617999999999910e-17
4.714479999999999563e+03 8.245685999999999621e-16 4.053877000000000111e-17
4.717479999999999563e+03 8.307117000000000323e-16 4.079724000000000248e-17
4.720479999999999563e+03 7.861584000000000307e-16 3.531202999999999899e-17
4.723479999999999563e+03 7.827550000000000354e-16 3.584342000000000090e-17
4.726479999999999563e+03 7.642638000000000239e-16 3.950910000000000188e-17
4.729479999999999563e+03 7.582155000000000436e-16 3.846000999999999847e-17
4.732479999999999563e+03 7.224051000000000327e-16 3.391491000000000253e-17
4.735479999999999563e+03 7.012341000000000087e-16 3.496475999999999852e-17
4.738479999999999563e+03 7.093011000000000075e-16 3.820600999999999967e-17
4.741479999999999563e+03 6.883672999999999748e-16 3.644134999999999753e-17
4.744479999999999563e+03 6.497661999999999993e-16 3.283350999999999840e-17
4.747479999999999563e+03 6.151464000000000042e-16 3.464033000000000278e-17
4.750479999999999563e+03 6.478140000000000383e-16 3.743317000000000124e-17
4.753479999999999563e+03 6.700012000000000214e-16 3.532102999999999948e-17
4.756479999999999563e+03 6.608038999999999972e-16 3.280645000000000157e-17
4.759479999999999563e+03 6.947136000000000441e-16 3.641549999999999855e-17
4.762479999999999563e+03 6.591696999999999755e-16 3.740452999999999921e-17
4.765479999999999563e+03 6.821641999999999589e-16 3.436294999999999787e-17
4.768479999999999563e+03 6.928642000000000144e-16 3.315058999999999857e-17
4.771479999999999563e+03 6.823963999999999630e-16 3.712544999999999839e-17
4.774479999999999563e+03 6.583501000000000203e-16 3.769717999999999742e-17
4.777479999999999563e+03 6.952857999999999708e-16 3.432659999999999729e-17
4.780479999999999563e+03 7.250988000000000078e-16 3.419729000000000086e-17
4.783479999999999563e+03 7.061824000000000304e-16 3.845328000000000220e-17
4.786479999999999563e+03 6.980489999999999562e-16 3.837449000000000048e-17
4.789479999999999563e+03 6.833371999999999880e-16 3.343980999999999802e-17
4.792479999999999563e+03 6.811742000000000158e-16 3.364425000000000184e-17
4.795479999999999563e+03 6.762472000000000050e-16 3.779246999999999902e-17
4.798479999999999563e+03 6.766130000000000157e-16 3.701278000000000128e-17
4.801479999999999563e+03 6.603332000000000386e-16 3.273538000000000276e-17
4.804479999999999563e+03 6.367441000000000198e-16 3.362364000000000238e-17
4.807479999999999563e+03 6.419751000000000254e-16 3.677707999999999875e-17
4.810479999999999563e+03 6.649669999999999839e-16 3.581768999999999881e-17
4.813479999999999563e+03 6.642629000000000402e-16 3.262362000000000206e-17
4.816479999999999563e+03 6.340866000000000353e-16 3.437666999999999906e-17
4.819479999999999563e+03 6.633648000000000187e-16 3.754029999999999738e-17
4.822479999999999563e+03 6.523775000000000186e-16 3.506641999999999957e-17
4.825479999999999563e+03 6.448567999999999751e-16 3.248088000000000154e-17
4.828479999999999563e+03 6.077345999999999771e-16 3.486362000000000246e-17
4.831479999999999563e+03 6.649751999999999867e-16 3.750613999999999694e-17
4.834479999999999563e+03 6.641190999999999963e-16 3.470109000000000276e-17
4.837479999999999563e+03 6.099217000000000477e-16 3.237799000000000008e-17
4.840479999999999563e+03 6.133849000000000248e-16 3.611616000000000304e-17
4.843479999999999563e+03 6.363942999999999880e-16 3.740151000000000060e-17
4.846479999999999563e+03 6.667738999999999739e-16 3.403076999999999846e-17
4.849479999999999563e+03 6.684058000000000152e-16 3.337873999999999839e-17
4.852479999999999563e+03 6.325599999999999683e-16 3.729725999999999747e-17
4.855479999999999563e+03 6.716612000000000326e-16 3.786363000000000011e-17
4.858479999999999563e+03 6.844863999999999634e-16 3.326233000000000287e-17
4.861479999999999563e+03 6.914961999999999891e-16 3.305904999999999975e-17
4.864479999999999563e+03 6.889423999999999711e-16 3.715748999999999841e-17
4.867479999999999563e+03 6.520416000000000480e-16 3.684276000000000039e-17
4.870479999999999563e+03 6.821222000000000265e-16 3.333145999999999967e-17
4.873479999999999563e+03 7.045026000000000341e-16 3.476016999999999706e-17
4.876479999999999563e+03 6.723067999999999577e-16 3.807977999999999722e-17
4.879479999999999563e+03 6.581853999999999922e-16 3.694719000000000192e-17
4.882479999999999563e+03 6.575261999999999518e-16 3.352890999999999857e-17
4.885479999999999563e+03 6.716941000000000257e-16 3.551833999999999893e-17
4.888479999999999563e+03 6.286427999999999842e-16 3.751194999999999860e-17
4.891479999999999563e+03 5.808312999999999764e-16 3.488232999999999888e-17
4.894479999999999563e+03 6.084622000000000286e-16 3.302132999999999930e-17
4.897479999999999563e+03 6.345010999999999556e-16 3.656422999999999915e-17
4.900479999999999563e+03 6.412505000000000254e-16 3.874647000000000180e-17
4.903479999999999563e+03 6.419314999999999866e-16 3.596031000000000244e-17
4.906479999999999563e+03 6.433773000000000070e-16 3.431021000000000226e-17
4.909479999999999563e+03 6.834844000000000114e-16 3.875856999999999883e-17
4.912479999999999563e+03 6.730393000000000145e-16 3.970518999999999911e-17
4.915479999999999563e+03 6.924322999999999729e-16 3.640638999999999938e-17
4.918479999999999563e+03 6.832867999999999902e-16 3.525763999999999846e-17
4.921479999999999563e+03 6.955231000000000427e-16 4.005516000000000034e-17
4.924479999999999563e+03 6.866385000000000245e-16 4.045139999999999724e-17
4.927479999999999563e+03 7.191191000000000025e-16 3.663850000000000114e-17
4.930479999999999563e+03 7.244043000000000120e-16 3.724682999999999889e-17
4.933479999999999563e+03 7.139345000000000247e-16 4.207296000000000204e-17
4.936479999999999563e+03 7.823537000000000065e-16 4.261014000000000306e-17
4.939479999999999563e+03 8.015728999999999975e-16 3.812943000000000065e-17
4.942479999999999563e+03 7.760258999999999592e-16 3.929845999999999881e-17
4.945479999999999563e+03 7.569921999999999986e-16 4.347446999999999698e-17
4.948479999999999563e+03 8.102265999999999748e-16 4.339144999999999879e-17
4.951479999999999563e+03 8.120771000000000035e-16 3.962135000000000064e-17
4.954479999999999563e+03 8.189330000000000288e-16 4.202238999999999785e-17
4.957479999999999563e+03 8.237303000000000210e-16 4.563483000000000079e-17
4.960479999999999563e+03 8.260920999999999956e-16 4.381960999999999883e-17
4.963479999999999563e+03 8.530587000000000382e-16 4.140335999999999753e-17
4.966479999999999563e+03 8.492429000000000404e-16 4.521222999999999812e-17
4.969479999999999563e+03 8.663414000000000361e-16 4.844320999999999940e-17
4.972479999999999563e+03 8.491730999999999855e-16 4.530028000000000283e-17
4.975479999999999563e+03 8.544833000000000299e-16 4.354599999999999925e-17
4.978479999999999563e+03 8.611230000000000301e-16 4.856671999999999852e-17
4.981479999999999563e+03 8.836783000000000043e-16 5.068985999999999815e-17
4.984479999999999563e+03 8.898569999999999759e-16 4.663239999999999848e-17
4.987479999999999563e+03 8.845594000000000296e-16 4.592795999999999886e-17
4.990479999999999563e+03 8.727116000000000425e-16 5.249221999999999816e-17
4.993479999999999563e+03 9.052832999999999876e-16 5.438305000000000122e-17
4.996479999999999563e+03 9.348098999999999180e-16 4.950974999999999804e-17
4.999479999999999563e+03 9.394418999999999901e-16 4.983499000000000202e-17
5.002479999999999563e+03 9.693232999999999396e-16 5.734670999999999828e-17
5.005479999999999563e+03 1.029286999999999956e-15 5.826963999999999896e-17
5.008479999999999563e+03 1.054596999999999967e-15 5.244915999999999772e-17
5.011479999999999563e+03 1.069726000000000059e-15 5.459692000000000207e-17
5.014479999999999563e+03 1.051882000000000079e-15 6.090107000000000562e-17
5.017479999999999563e+03 1.026502000000000050e-15 5.966446000000000276e-17
5.020479999999999563e+03 1.068694999999999905e-15 5.511662000000000093e-17
5.023479999999999563e+03 1.127119000000000044e-15 5.976465999999999550e-17
5.026479999999999563e+03 1.123849999999999911e-15 6.556157000000000019e-17
5.029479999999999563e+03 1.098382999999999965e-15 6.296441999999999703e-17
5.032479999999999563e+03 1.078559999999999919e-15 5.853178999999999722e-17
5.035479999999999563e+03 1.156107999999999931e-15 6.518249999999999963e-17
5.038479999999999563e+03 1.184965999999999936e-15 7.017493999999999986e-17
5.041479999999999563e+03 1.180011000000000036e-15 6.629541000000000059e-17
5.044479999999999563e+03 1.167828000000000051e-15 6.313265000000000588e-17
5.047479999999999563e+03 1.239958999999999921e-15 7.198716000000000576e-17
5.050479999999999563e+03 1.188087999999999911e-15 7.444482000000000259e-17
5.053479999999999563e+03 1.174548000000000089e-15 6.872675000000000294e-17
5.056479999999999563e+03 1.172271000000000033e-15 6.668349000000000601e-17
5.059479999999999563e+03 1.165058000000000008e-15 7.528683000000000294e-17
5.062479999999999563e+03 1.157495999999999906e-15 7.686029000000000258e-17
5.065479999999999563e+03 1.232055000000000059e-15 7.054175999999999957e-17
5.068479999999999563e+03 1.192298000000000032e-15 6.931052000000000365e-17
5.071479999999999563e+03 1.169794000000000091e-15 nan
5.074479999999999563e+03 1.133094999999999926e-15 nan
5.077479999999999563e+03 1.151972999999999915e-15 nan
5.080479999999999563e+03 1.194970999999999987e-15 nan
5.083479999999999563e+03 1.214933000000000054e-15 nan
5.086479999999999563e+03 1.203422999999999991e-15 nan
5.089479999999999563e+03 1.190703000000000053e-15 nan
5.092479999999999563e+03 1.254136000000000033e-15 nan
5.095479999999999563e+03 1.222335999999999989e-15 nan
5.098479999999999563e+03 1.158104000000000092e-15 nan
5.101479999999999563e+03 1.151109000000000065e-15 nan
5.104479999999999563e+03 1.335556000000000082e-15 nan
5.107479999999999563e+03 1.485828999999999911e-15 nan
5.110479999999999563e+03 1.447165999999999937e-15 nan
5.113479999999999563e+03 1.380154000000000023e-15 nan
5.116479999999999563e+03 1.443401999999999981e-15 nan
5.119479999999999563e+03 1.406477000000000076e-15 nan
5.122479999999999563e+03 1.030859999999999952e-15 nan
5.125479999999999563e+03 1.035723000000000047e-15 nan
5.128479999999999563e+03 9.906206999999999846e-16 nan
5.131479999999999563e+03 1.056284999999999966e-15 nan
5.134479999999999563e+03 1.169394999999999944e-15 nan
5.137479999999999563e+03 1.208649000000000010e-15 nan
5.140479999999999563e+03 1.212220000000000004e-15 nan
5.143479999999999563e+03 1.176048000000000015e-15 nan
5.146479999999999563e+03 1.138504999999999949e-15 nan
5.149479999999999563e+03 1.116256000000000048e-15 nan
5.152479999999999563e+03 1.189404000000000029e-15 nan
5.155479999999999563e+03 1.296201000000000056e-15 nan
5.158479999999999563e+03 1.276064999999999960e-15 nan
5.161479999999999563e+03 1.198251999999999932e-15 nan
5.164479999999999563e+03 1.177455999999999938e-15 nan
5.167479999999999563e+03 1.187972000000000088e-15 nan
5.170479999999999563e+03 1.250806000000000036e-15 7.441532999999999952e-17
5.173479999999999563e+03 1.305355999999999906e-15 7.473456000000000087e-17
5.176479999999999563e+03 1.337295999999999988e-15 7.466731000000000456e-17
5.179479999999999563e+03 1.350666000000000045e-15 7.426561999999999664e-17
5.182479999999999563e+03 1.299853000000000061e-15 7.244280999999999918e-17
5.185479999999999563e+03 1.317800000000000035e-15 7.251847999999999563e-17
5.188479999999999563e+03 1.325071000000000070e-15 7.212329999999999894e-17
5.191479999999999563e+03 1.323809999999999910e-15 7.207551999999999780e-17
5.194479999999999563e+03 1.353123000000000038e-15 7.259910999999999888e-17
5.197479999999999563e+03 1.323102999999999995e-15 7.197006000000000298e-17
5.200479999999999563e+03 1.259667999999999981e-15 7.121240000000000173e-17
5.203479999999999563e+03 1.240688000000000016e-15 7.080237000000000392e-17
5.206479999999999563e+03 1.285469999999999962e-15 7.188214000000000569e-17
5.209479999999999563e+03 1.264174000000000059e-15 7.199532000000000342e-17
5.212479999999999563e+03 1.312757000000000004e-15 7.276879000000000551e-17
5.215479999999999563e+03 1.308247000000000055e-15 7.136717000000000572e-17
5.218479999999999563e+03 1.347084000000000059e-15 7.006581000000000019e-17
5.221479999999999563e+03 1.328807999999999957e-15 6.763931000000000159e-17
5.224479999999999563e+03 1.341428999999999970e-15 6.576330000000000505e-17
5.227479999999999563e+03 1.381720000000000096e-15 6.512887000000000403e-17
5.230479999999999563e+03 1.350706999999999960e-15 6.309831000000000087e-17
5.233479999999999563e+03 1.321229999999999975e-15 6.121474999999999546e-17
5.236479999999999563e+03 1.321194999999999965e-15 5.988449000000000390e-17
5.239479999999999563e+03 1.298959000000000091e-15 5.823239999999999838e-17
5.242479999999999563e+03 1.314207000000000058e-15 5.734895000000000175e-17
5.245479999999999563e+03 1.352520999999999954e-15 5.714129000000000450e-17
5.248479999999999563e+03 1.316898999999999944e-15 5.532025000000000267e-17
5.251479999999999563e+03 1.329243999999999951e-15 5.441259999999999965e-17
5.254479999999999563e+03 1.292760999999999945e-15 5.289161999999999929e-17
5.257479999999999563e+03 1.249822999999999917e-15 5.145442000000000204e-17
5.260479999999999563e+03 1.231909999999999935e-15 5.030279000000000195e-17
5.263479999999999563e+03 1.222954999999999970e-15 4.934755999999999875e-17
5.266479999999999563e+03 1.177559999999999949e-15 4.812842999999999806e-17
5.269479999999999563e+03 1.180475999999999936e-15 4.759219000000000036e-17
5.272479999999999563e+03 1.247167000000000057e-15 4.833051000000000153e-17
5.275479999999999563e+03 1.250968000000000057e-15 4.820177999999999929e-17
5.278479999999999563e+03 1.215716000000000091e-15 4.749671000000000216e-17
5.281479999999999563e+03 1.163723999999999975e-15 4.665652000000000078e-17
5.284479999999999563e+03 1.179047000000000046e-15 4.718305000000000255e-17
5.287479999999999563e+03 1.204412000000000016e-15 4.769167999999999767e-17
5.290479999999999563e+03 1.160798000000000014e-15 4.700855000000000090e-17
5.293479999999999563e+03 1.070174000000000062e-15 4.567984999999999964e-17
5.296479999999999563e+03 1.004569000000000054e-15 4.503114999999999785e-17
5.299479999999999563e+03 9.930751000000000507e-16 4.535920000000000128e-17
5.302479999999999563e+03 1.028365999999999916e-15 4.642913999999999791e-17
5.305479999999999563e+03 1.003779999999999914e-15 4.612306999999999997e-17
5.308479999999999563e+03 9.982748000000000709e-16 4.686122999999999913e-17
5.311479999999999563e+03 1.003897999999999969e-15 4.735000999999999970e-17
5.314479999999999563e+03 9.664924999999999962e-16 4.736483000000000006e-17
5.317479999999999563e+03 1.001249000000000032e-15 4.877150000000000276e-17
5.320479999999999563e+03 9.499506000000000735e-16 4.825620999999999878e-17
5.323479999999999563e+03 9.449143000000000196e-16 4.880523000000000050e-17
5.326479999999999563e+03 9.779537999999999523e-16 5.001786999999999869e-17
5.329479999999999563e+03 1.010235999999999955e-15 5.133856999999999814e-17
5.332479999999999563e+03 9.913078999999999142e-16 5.197419000000000062e-17
5.335479999999999563e+03 9.716265000000000122e-16 5.266089000000000175e-17
5.338479999999999563e+03 9.581828999999999923e-16 5.234439000000000193e-17
5.341479999999999563e+03 9.448804000000000093e-16 5.083525000000000227e-17
5.344479999999999563e+03 9.681135000000000279e-16 4.965555000000000230e-17
5.347479999999999563e+03 9.845292999999999741e-16 4.869072000000000187e-17
5.350479999999999563e+03 9.940835999999999171e-16 4.744421000000000032e-17
5.353479999999999563e+03 1.046830000000000091e-15 4.715263999999999872e-17
5.356479999999999563e+03 1.031612000000000048e-15 4.585072000000000157e-17
5.359479999999999563e+03 9.756266000000000592e-16 4.371016999999999951e-17
5.362479999999999563e+03 9.484940000000000253e-16 4.225542999999999857e-17
5.365479999999999563e+03 9.399971000000000193e-16 4.113385999999999754e-17
5.368479999999999563e+03 9.707209999999999425e-16 4.086013999999999927e-17
5.371479999999999563e+03 9.580371000000000127e-16 3.928781999999999777e-17
5.374479999999999563e+03 1.013918000000000080e-15 3.907130999999999768e-17
5.377479999999999563e+03 1.018425999999999995e-15 3.845904999999999875e-17
5.380479999999999563e+03 1.011438000000000087e-15 3.775035000000000189e-17
5.383479999999999563e+03 9.925235999999999470e-16 3.684984000000000144e-17
5.386479999999999563e+03 9.763514999999999065e-16 3.598705000000000142e-17
5.389479999999999563e+03 9.871133999999999602e-16 3.559247999999999968e-17
5.392479999999999563e+03 9.889767999999999344e-16 3.526664999999999715e-17
5.395479999999999563e+03 9.799372000000000153e-16 3.480113999999999785e-17
5.398479999999999563e+03 9.516544999999999708e-16 3.416994000000000077e-17
5.401479999999999563e+03 9.525058999999999199e-16 3.391509000000000093e-17
5.404479999999999563e+03 9.860332999999999685e-16 3.427109999999999940e-17
5.407479999999999563e+03 1.011346000000000085e-15 3.458174000000000039e-17
5.410479999999999563e+03 1.021109999999999941e-15 3.466492999999999879e-17
5.413479999999999563e+03 1.011101000000000019e-15 3.470272999999999715e-17
5.416479999999999563e+03 9.766752000000000029e-16 3.449370000000000004e-17
5.419479999999999563e+03 9.451628000000000472e-16 3.435020000000000077e-17
5.422479999999999563e+03 9.470176999999999741e-16 3.467138000000000232e-17
5.425479999999999563e+03 9.721267000000000829e-16 3.534073000000000254e-17
5.428479999999999563e+03 9.669568000000000223e-16 3.568784000000000099e-17
5.431479999999999563e+03 9.305048999999999397e-16 3.562091000000000254e-17
5.434479999999999563e+03 9.321080000000000387e-16 3.625769999999999775e-17
5.437479999999999563e+03 9.495720999999999826e-16 3.712000999999999790e-17
5.440479999999999563e+03 9.463688000000000514e-16 3.780177999999999916e-17
5.443479999999999563e+03 9.743694999999999859e-16 3.888185000000000238e-17
5.446479999999999563e+03 9.573752000000000640e-16 3.909649999999999839e-17
5.449479999999999563e+03 9.188158999999999582e-16 3.933527000000000286e-17
5.452479999999999563e+03 9.363848999999999485e-16 4.046364999999999808e-17
5.455479999999999563e+03 8.978191000000000269e-16 4.066166000000000093e-17
5.458479999999999563e+03 8.960769999999999074e-16 4.138557000000000188e-17
5.461479999999999563e+03 8.786866999999999884e-16 4.189798000000000052e-17
5.464479999999999563e+03 9.031810000000000323e-16 4.213202999999999813e-17
5.467479999999999563e+03 8.819443999999999861e-16 4.086301000000000024e-17
5.470479999999999563e+03 8.401689999999999858e-16 3.916587000000000128e-17
5.473479999999999563e+03 8.468312999999999600e-16 3.822483999999999913e-17
5.476479999999999563e+03 8.567761999999999847e-16 3.733420000000000276e-17
5.479479999999999563e+03 8.361253999999999806e-16 3.605340999999999773e-17
5.482479999999999563e+03 8.146349999999999736e-16 3.482554999999999724e-17
5.485479999999999563e+03 8.186504000000000270e-16 3.403874999999999770e-17
5.488479999999999563e+03 8.249518999999999776e-16 3.347820999999999929e-17
5.491479999999999563e+03 7.917099000000000184e-16 3.234803000000000151e-17
5.494479999999999563e+03 7.639533999999999982e-16 3.121135000000000302e-17
5.497479999999999563e+03 7.481886999999999730e-16 3.038875000000000249e-17
5.500479999999999563e+03 7.481421999999999633e-16 2.984620000000000070e-17
5.503479999999999563e+03 7.459428000000000364e-16 2.922628999999999858e-17
5.506479999999999563e+03 7.763848000000000290e-16 2.913450000000000163e-17
5.509479999999999563e+03 7.870157000000000022e-16 2.893565000000000211e-17
5.512479999999999563e+03 7.758089999999999615e-16 2.841983999999999930e-17
5.515479999999999563e+03 7.795665000000000034e-16 2.817525999999999933e-17
5.518479999999999563e+03 7.824313000000000376e-16 2.800033000000000114e-17
5.521479999999999563e+03 7.990420999999999801e-16 2.804641999999999840e-17
5.524479999999999563e+03 8.107243999999999845e-16 2.796665000000000056e-17
5.527479999999999563e+03 8.087783999999999920e-16 2.779310999999999863e-17
5.530479999999999563e+03 8.127666000000000121e-16 2.787806000000000063e-17
5.533479999999999563e+03 8.324400999999999560e-16 2.822732999999999847e-17
5.536479999999999563e+03 8.493811000000000078e-16 2.853667999999999752e-17
5.539479999999999563e+03 8.507711999999999986e-16 2.871877999999999904e-17
5.542479999999999563e+03 8.662769999999999951e-16 2.918219999999999869e-17
5.545479999999999563e+03 8.791730999999999799e-16 2.957755999999999995e-17
5.548479999999999563e+03 8.909160000000000194e-16 3.007555999999999838e-17
5.551479999999999563e+03 9.057290000000000098e-16 3.073209999999999997e-17
5.554479999999999563e+03 9.431118999999999097e-16 3.171052000000000034e-17
5.557479999999999563e+03 9.926849000000000942e-16 3.272265000000000206e-17
5.560479999999999563e+03 9.855704000000000848e-16 3.291610000000000006e-17
5.563479999999999563e+03 9.633675999999999521e-16 3.323118000000000285e-17
5.566479999999999563e+03 9.774241000000000652e-16 3.419066999999999712e-17
5.569479999999999563e+03 1.039837000000000098e-15 3.617744000000000184e-17
5.572479999999999563e+03 1.079167000000000088e-15 3.841121000000000224e-17
5.575479999999999563e+03 1.068043999999999966e-15 4.049356999999999769e-17
5.578479999999999563e+03 1.085793999999999909e-15 4.198749999999999941e-17
5.581479999999999563e+03 1.081146999999999974e-15 4.136140000000000241e-17
5.584479999999999563e+03 1.109721000000000032e-15 4.105825000000000260e-17
5.587479999999999563e+03 1.128750000000000050e-15 4.132416000000000183e-17
5.590479999999999563e+03 1.144401000000000035e-15 4.123335000000000100e-17
5.593479999999999563e+03 1.191045000000000010e-15 4.072423000000000167e-17
5.596479999999999563e+03 1.217018999999999986e-15 4.011735000000000170e-17
5.599479999999999563e+03 1.183861000000000089e-15 3.876670000000000188e-17
5.602479999999999563e+03 1.190131999999999910e-15 3.779602999999999902e-17
5.605479999999999563e+03 1.211843000000000037e-15 3.715087999999999903e-17
5.608479999999999563e+03 1.223088000000000085e-15 3.635592000000000183e-17
5.611479999999999563e+03 1.239806000000000054e-15 3.568767000000000079e-17
5.614479999999999563e+03 1.224643999999999986e-15 3.470414000000000214e-17
5.617479999999999563e+03 1.214442999999999922e-15 3.380285000000000037e-17
5.620479999999999563e+03 1.212354999999999956e-15 3.309749999999999818e-17
5.623479999999999563e+03 1.216339999999999960e-15 3.245051000000000283e-17
5.626479999999999563e+03 1.248668000000000000e-15 3.210865000000000209e-17
5.629479999999999563e+03 1.289784000000000094e-15 3.209472999999999994e-17
5.632479999999999563e+03 1.277529000000000056e-15 3.144056000000000305e-17
5.635479999999999563e+03 1.264899000000000085e-15 3.087045000000000201e-17
5.638479999999999563e+03 1.267698000000000035e-15 3.052911999999999830e-17
5.641479999999999563e+03 1.268514000000000047e-15 3.019813999999999854e-17
5.644479999999999563e+03 1.246056999999999926e-15 2.977177000000000286e-17
5.647479999999999563e+03 1.223595999999999935e-15 2.933780999999999936e-17
5.650479999999999563e+03 1.219888999999999971e-15 2.914635999999999873e-17
5.653479999999999563e+03 1.191916999999999997e-15 2.883429000000000252e-17
5.656479999999999563e+03 1.191590999999999921e-15 2.884560000000000003e-17
5.659479999999999563e+03 1.219853999999999962e-15 2.915161000000000261e-17
5.662479999999999563e+03 1.220721000000000061e-15 2.922247000000000225e-17
5.665479999999999563e+03 1.233166000000000009e-15 2.963852999999999909e-17
5.668479999999999563e+03 1.234012999999999962e-15 2.984165999999999841e-17
5.671479999999999563e+03 1.193808999999999950e-15 2.966868000000000043e-17
5.674479999999999563e+03 1.165542000000000037e-15 2.974153999999999744e-17
5.677479999999999563e+03 1.153143000000000089e-15 2.996019999999999871e-17
5.680479999999999563e+03 1.174481999999999942e-15 3.064837000000000018e-17
5.683479999999999563e+03 1.175210000000000020e-15 3.108355999999999794e-17
5.686479999999999563e+03 1.152901000000000075e-15 3.134304000000000236e-17
5.689479999999999563e+03 1.158091000000000066e-15 3.199094999999999847e-17
5.692479999999999563e+03 1.173629000000000083e-15 3.274538000000000194e-17
5.695479999999999563e+03 1.183055000000000052e-15 3.344010999999999947e-17
5.698479999999999563e+03 1.121023000000000072e-15 3.324044999999999787e-17
5.701479999999999563e+03 1.032970999999999919e-15 3.283918999999999882e-17
5.704479999999999563e+03 1.068028000000000086e-15 3.403484999999999728e-17
5.707479999999999563e+03 1.073970999999999993e-15 3.471024000000000090e-17
5.710479999999999563e+03 1.048605000000000007e-15 3.506834999999999721e-17
5.713479999999999563e+03 1.056758000000000003e-15 3.572012999999999915e-17
5.716479999999999563e+03 1.062944999999999960e-15 3.562437000000000206e-17
5.719479999999999563e+03 1.020042999999999958e-15 3.422320000000000137e-17
5.722479999999999563e+03 9.871837999999999070e-16 3.289165999999999990e-17
5.725479999999999563e+03 9.865778999999999340e-16 3.199251999999999931e-17
5.728479999999999563e+03 1.004817999999999992e-15 3.134840999999999696e-17
5.731479999999999563e+03 9.913482999999999375e-16 3.055793000000000053e-17
5.734479999999999563e+03 9.409711999999999654e-16 2.917271999999999833e-17
5.737479999999999563e+03 9.152173000000000027e-16 2.806246000000000098e-17
5.740479999999999563e+03 9.384197000000000264e-16 2.777510999999999765e-17
5.743479999999999563e+03 9.306937000000000662e-16 2.709532000000000044e-17
5.746479999999999563e+03 9.144735000000000082e-16 2.630063999999999905e-17
5.749479999999999563e+03 9.318411999999999532e-16 2.587779999999999954e-17
5.752479999999999563e+03 9.570218999999999720e-16 2.577205000000000147e-17
5.755479999999999563e+03 9.294556999999999068e-16 2.529195999999999865e-17
5.758479999999999563e+03 9.184465000000000039e-16 2.488992999999999957e-17
5.761479999999999563e+03 8.720615000000000401e-16 2.400360000000000068e-17
5.764479999999999563e+03 8.983259000000000927e-16 2.381928999999999954e-17
5.767479999999999563e+03 9.278865999999999973e-16 2.379768000000000139e-17
5.770479999999999563e+03 8.947572000000000787e-16 2.329767999999999943e-17
5.773479999999999563e+03 8.672901000000000194e-16 2.288329999999999902e-17
5.776479999999999563e+03 8.506928999999999949e-16 2.260304000000000110e-17
5.779479999999999563e+03 8.680028999999999745e-16 2.271128000000000077e-17
5.782479999999999563e+03 8.777478999999999977e-16 2.283136999999999933e-17
5.785479999999999563e+03 8.463830000000000114e-16 2.255955000000000103e-17
5.788479999999999563e+03 8.195937999999999784e-16 2.244460999999999970e-17
5.791479999999999563e+03 8.241021000000000362e-16 2.270058000000000128e-17
5.794479999999999563e+03 8.288091999999999979e-16 2.301503000000000040e-17
5.797479999999999563e+03 8.476663999999999841e-16 2.357648000000000137e-17
5.800479999999999563e+03 8.523262999999999635e-16 2.391292000000000110e-17
5.803479999999999563e+03 8.606767000000000173e-16 2.439007000000000014e-17
5.806479999999999563e+03 8.902263999999999302e-16 2.521436999999999967e-17
5.809479999999999563e+03 9.035361999999999794e-16 2.575913999999999928e-17
5.812479999999999563e+03 8.871234999999999681e-16 2.602305999999999933e-17
5.815479999999999563e+03 8.988982000000000014e-16 2.673557000000000048e-17
5.818479999999999563e+03 9.184873999999999372e-16 2.752284999999999989e-17
5.821479999999999563e+03 9.003253000000000360e-16 2.789541000000000155e-17
5.824479999999999563e+03 8.924604000000000371e-16 2.843609999999999924e-17
5.827479999999999563e+03 9.033551000000000443e-16 2.921648000000000217e-17
5.830479999999999563e+03 9.164892999999999571e-16 2.995899999999999905e-17
5.833479999999999563e+03 9.273094999999999667e-16 3.080730999999999912e-17
5.836479999999999563e+03 9.684026000000000428e-16 3.207867000000000096e-17
5.839479999999999563e+03 9.058659000000000140e-16 3.165829999999999740e-17
5.842479999999999563e+03 9.411253000000000284e-16 3.182058999999999717e-17
5.845479999999999563e+03 9.653710999999999461e-16 3.134196999999999779e-17
5.848479999999999563e+03 9.784793000000000039e-16 3.080346000000000203e-17
5.851479999999999563e+03 9.394714999999999857e-16 2.953332000000000241e-17
5.854479999999999563e+03 9.815016999999999641e-16 2.927386000000000055e-17
5.857479999999999563e+03 1.040665999999999938e-15 2.939970999999999746e-17
5.860479999999999563e+03 1.020047000000000027e-15 2.846820999999999899e-17
5.863479999999999563e+03 1.019247999999999912e-15 2.788470000000000078e-17
5.866479999999999563e+03 1.022172000000000036e-15 2.735267000000000007e-17
5.869479999999999563e+03 1.034573000000000018e-15 2.696880999999999910e-17
5.872479999999999563e+03 1.041938000000000090e-15 2.655664999999999959e-17
5.875479999999999563e+03 1.022576000000000072e-15 2.591536999999999925e-17
5.878479999999999563e+03 1.027449999999999962e-15 2.543806000000000129e-17
5.881479999999999563e+03 1.062516999999999906e-15 2.551385999999999899e-17
5.884479999999999563e+03 1.034577999999999907e-15 2.526816000000000037e-17
5.887479999999999563e+03 1.000378000000000061e-15 2.517003999999999985e-17
5.890479999999999563e+03 1.000323999999999923e-15 2.530033999999999984e-17
5.893479999999999563e+03 1.004238999999999909e-15 2.515725999999999890e-17
5.896479999999999563e+03 1.014547000000000036e-15 2.465613000000000009e-17
5.899479999999999563e+03 1.065258000000000043e-15 2.450421000000000067e-17
5.902479999999999563e+03 1.088905000000000090e-15 2.426808999999999980e-17
5.905479999999999563e+03 1.097717999999999983e-15 2.414932999999999906e-17
5.908479999999999563e+03 1.093348000000000071e-15 2.409619999999999971e-17
5.911479999999999563e+03 1.100618000000000089e-15 2.427462999999999946e-17
5.914479999999999563e+03 1.113170999999999920e-15 2.450291000000000053e-17
5.917479999999999563e+03 1.104209000000000032e-15 2.456278000000000051e-17
5.920479999999999563e+03 1.080120000000000086e-15 2.456824000000000047e-17
5.923479999999999563e+03 1.060105000000000095e-15 2.468084999999999914e-17
5.926479999999999563e+03 1.079902000000000089e-15 2.523809000000000003e-17
5.929479999999999563e+03 1.098069000000000094e-15 2.573301000000000140e-17
5.932479999999999563e+03 1.109995000000000004e-15 2.630833999999999940e-17
5.935479999999999563e+03 1.143957999999999921e-15 2.710168999999999989e-17
5.938479999999999563e+03 1.128052999999999912e-15 2.728485999999999981e-17
5.941479999999999563e+03 1.119836000000000000e-15 2.772072000000000020e-17
5.944479999999999563e+03 1.108821999999999975e-15 2.813630000000000027e-17
5.947479999999999563e+03 1.113652000000000095e-15 2.884467000000000107e-17
5.950479999999999563e+03 1.114479999999999918e-15 2.942992999999999852e-17
5.953479999999999563e+03 1.117365999999999982e-15 3.014685999999999891e-17
5.956479999999999563e+03 1.106632000000000032e-15 3.061188000000000016e-17
5.959479999999999563e+03 1.108522999999999968e-15 3.128301000000000038e-17
5.962479999999999563e+03 1.130855999999999931e-15 3.222334999999999733e-17
5.965479999999999563e+03 1.115754999999999924e-15 3.232048999999999865e-17
5.968479999999999563e+03 1.087029000000000017e-15 3.162446999999999917e-17
5.971479999999999563e+03 1.048838000000000064e-15 3.040689000000000291e-17
5.974479999999999563e+03 1.071025999999999903e-15 2.992001999999999743e-17
5.977479999999999563e+03 1.082384999999999936e-15 2.936293000000000034e-17
5.980479999999999563e+03 1.054747999999999996e-15 2.834395999999999751e-17
5.983479999999999563e+03 1.035831999999999947e-15 2.743059999999999947e-17
5.986479999999999563e+03 1.040426999999999975e-15 2.681991000000000137e-17
5.989479999999999563e+03 1.038980999999999991e-15 2.627564999999999931e-17
5.992479999999999563e+03 9.971907000000000105e-16 2.526393999999999901e-17
5.995479999999999563e+03 9.588560000000000939e-16 2.433482999999999857e-17
5.998479999999999563e+03 9.447058000000000873e-16 2.370641000000000018e-17
6.001479999999999563e+03 9.383489999999999364e-16 2.324816000000000033e-17
6.004479999999999563e+03 9.032854999999999534e-16 2.253850999999999887e-17
6.007479999999999563e+03 8.645762000000000326e-16 2.172065999999999979e-17
6.010479999999999563e+03 8.398802999999999975e-16 2.119425999999999927e-17
6.013479999999999563e+03 7.928438999999999694e-16 2.043515000000000023e-17
6.016479999999999563e+03 7.699696000000000387e-16 1.996146999999999891e-17
6.019479999999999563e+03 7.455649000000000348e-16 1.954937999999999912e-17
6.022479999999999563e+03 7.169688999999999937e-16 1.911780999999999981e-17
6.025479999999999563e+03 7.094389000000000469e-16 1.895623999999999983e-17
6.028479999999999563e+03 6.933630000000000414e-16 1.876374999999999848e-17
6.031479999999999563e+03 6.691415999999999709e-16 1.853531999999999976e-17
6.034479999999999563e+03 6.379775000000000213e-16 1.827355999999999908e-17
6.037479999999999563e+03 5.994296000000000325e-16 1.792628000000000042e-17
6.040479999999999563e+03 5.764128000000000210e-16 1.781674999999999882e-17
6.043479999999999563e+03 5.681037000000000257e-16 1.787134000000000031e-17
6.046479999999999563e+03 5.498586999999999629e-16 1.782170999999999944e-17
6.049479999999999563e+03 5.139997000000000245e-16 1.755331999999999990e-17
6.052479999999999563e+03 4.803867999999999867e-16 1.740037000000000104e-17
6.055479999999999563e+03 4.691241999999999524e-16 1.763975000000000045e-17
6.058479999999999563e+03 4.616622999999999721e-16 1.781590000000000086e-17
6.061479999999999563e+03 4.371495999999999869e-16 1.775740000000000075e-17
6.064479999999999563e+03 4.179642000000000243e-16 1.785479000000000019e-17
6.067479999999999563e+03 4.047667000000000204e-16 1.804735000000000127e-17
6.070479999999999563e+03 4.124917000000000128e-16 1.856742999999999951e-17
6.073479999999999563e+03 4.013499000000000217e-16 1.878777000000000029e-17
6.076479999999999563e+03 3.869166999999999867e-16 1.894518000000000044e-17
6.079479999999999563e+03 3.791015999999999951e-16 1.924537000000000008e-17
6.082479999999999563e+03 3.680570999999999888e-16 1.950468000000000120e-17
6.085479999999999563e+03 3.456075999999999975e-16 1.949902999999999846e-17
6.088479999999999563e+03 3.564774000000000011e-16 2.013951000000000108e-17
6.091479999999999563e+03 3.498694000000000128e-16 2.025670000000000100e-17
6.094479999999999563e+03 3.352523999999999865e-16 1.978087999999999978e-17
6.097479999999999563e+03 3.054440999999999908e-16 1.878927999999999960e-17
6.100479999999999563e+03 3.197879999999999812e-16 1.854279999999999966e-17
6.103479999999999563e+03 3.392157999999999850e-16 1.844034000000000090e-17
6.106479999999999563e+03 3.114308000000000177e-16 1.764937000000000025e-17
6.109479999999999563e+03 3.054062000000000105e-16 1.714056000000000057e-17
6.112479999999999563e+03 3.354881000000000014e-16 1.725311000000000079e-17
6.115479999999999563e+03 3.365153000000000016e-16 1.692574000000000127e-17
6.118479999999999563e+03 3.371300999999999993e-16 1.659131000000000020e-17
6.121479999999999563e+03 3.322632999999999968e-16 1.614507000000000125e-17
6.124479999999999563e+03 3.314641999999999992e-16 1.589700000000000100e-17
6.127479999999999563e+03 3.191882999999999766e-16 1.548558999999999896e-17
6.130479999999999563e+03 3.026072999999999937e-16 1.506502000000000059e-17
6.133479999999999563e+03 3.015718000000000087e-16 1.478018999999999962e-17
6.136479999999999563e+03 3.249644999999999875e-16 1.487613000000000128e-17
6.139479999999999563e+03 3.199694000000000101e-16 1.474157000000000098e-17
6.142479999999999563e+03 3.124408999999999904e-16 1.444696000000000128e-17
6.145479999999999563e+03 3.393066999999999881e-16 1.473370000000000042e-17
6.148479999999999563e+03 3.395618000000000107e-16 1.468526000000000101e-17
6.151479999999999563e+03 3.338425000000000107e-16 1.460901999999999932e-17
6.154479999999999563e+03 3.291422000000000080e-16 1.454048000000000107e-17
6.157479999999999563e+03 3.343568999999999900e-16 1.457625999999999951e-17
6.160479999999999563e+03 3.593713000000000223e-16 1.487331000000000056e-17
6.163479999999999563e+03 3.575431000000000215e-16 1.488238000000000077e-17
6.166479999999999563e+03 3.659569000000000006e-16 1.514817000000000003e-17
6.169479999999999563e+03 3.680833000000000049e-16 1.532500999999999947e-17
6.172479999999999563e+03 3.760287999999999878e-16 1.568451999999999949e-17
6.175479999999999563e+03 3.981508000000000246e-16 1.614037000000000004e-17
6.178479999999999563e+03 3.854542000000000147e-16 1.619156999999999865e-17
6.181479999999999563e+03 3.984696999999999991e-16 1.674081999999999903e-17
6.184479999999999563e+03 4.000933999999999884e-16 1.699701999999999925e-17
6.187479999999999563e+03 4.096202000000000015e-16 1.742851999999999884e-17
6.190479999999999563e+03 4.222903000000000001e-16 1.796073999999999923e-17
6.193479999999999563e+03 4.351903000000000223e-16 1.849184999999999918e-17
6.196479999999999563e+03 4.176841999999999980e-16 1.863241000000000084e-17
6.199479999999999563e+03 4.650479999999999987e-16 1.970834999999999883e-17
6.202479999999999563e+03 4.900212999999999858e-16 2.044579999999999947e-17
6.205479999999999563e+03 5.098730999999999744e-16 2.114511000000000134e-17
6.208479999999999563e+03 4.941015999999999902e-16 2.133006999999999947e-17
6.211479999999999563e+03 4.955813000000000209e-16 2.187507999999999901e-17
6.214479999999999563e+03 5.342042999999999979e-16 2.286888999999999880e-17
6.217479999999999563e+03 5.307273000000000402e-16 2.289406000000000004e-17
6.220479999999999563e+03 5.584201999999999739e-16 2.288488999999999934e-17
6.223479999999999563e+03 5.846360000000000005e-16 2.263684999999999985e-17
6.226479999999999563e+03 6.073644999999999516e-16 2.237140999999999920e-17
6.229479999999999563e+03 6.028364000000000073e-16 2.180787999999999986e-17
6.232479999999999563e+03 6.084163000000000095e-16 2.139532000000000149e-17
6.235479999999999563e+03 6.294573999999999521e-16 2.122181999999999852e-17
6.238479999999999563e+03 6.483562000000000414e-16 2.088525000000000063e-17
6.241479999999999563e+03 6.600731000000000287e-16 2.045753999999999969e-17
6.244479999999999563e+03 6.981635000000000491e-16 2.039330999999999892e-17
6.247479999999999563e+03 7.117902000000000384e-16 2.012128999999999965e-17
6.250479999999999563e+03 7.251334999999999726e-16 1.988170999999999927e-17
6.253479999999999563e+03 7.333175999999999906e-16 1.961162999999999893e-17
6.256479999999999563e+03 7.412445999999999515e-16 1.932533000000000069e-17
6.259479999999999563e+03 7.664678000000000100e-16 1.931643999999999888e-17
6.262479999999999563e+03 7.841826999999999619e-16 1.921841000000000065e-17
6.265479999999999563e+03 8.065050999999999595e-16 1.918719999999999910e-17
6.268479999999999563e+03 8.297069999999999747e-16 1.919207999999999872e-17
6.271479999999999563e+03 8.355217999999999879e-16 1.902504000000000057e-17
6.274479999999999563e+03 8.324349999999999867e-16 1.871362999999999955e-17
6.277479999999999563e+03 8.434814999999999780e-16 1.859388000000000140e-17
6.280479999999999563e+03 8.666778999999999973e-16 1.874469999999999857e-17
6.283479999999999563e+03 8.836346999999999655e-16 1.901323000000000063e-17
6.286479999999999563e+03 8.886183999999999246e-16 1.931681000000000006e-17
6.289479999999999563e+03 8.915265999999999350e-16 1.971756999999999977e-17
6.292479999999999563e+03 8.971787999999999364e-16 2.054426999999999861e-17
6.295479999999999563e+03 9.196225000000000846e-16 2.239064000000000060e-17
6.298479999999999563e+03 9.374730000000000775e-16 2.443356000000000020e-17
6.301479999999999563e+03 9.623224999999999698e-16 2.496636999999999914e-17
6.304479999999999563e+03 9.864953999999999963e-16 2.381237000000000051e-17
6.307479999999999563e+03 9.996799999999999068e-16 2.270635999999999910e-17
6.310479999999999563e+03 1.015726999999999988e-15 2.257085000000000035e-17
6.313479999999999563e+03 1.037730000000000003e-15 2.295861999999999994e-17
6.316479999999999563e+03 1.070784000000000086e-15 2.364950999999999858e-17
6.319479999999999563e+03 1.087673000000000033e-15 2.430043999999999948e-17
6.322479999999999563e+03 1.087058999999999941e-15 2.478959999999999943e-17
6.325479999999999563e+03 1.087715999999999983e-15 2.540847999999999902e-17
6.328479999999999563e+03 1.094499999999999937e-15 2.613985000000000039e-17
6.331479999999999563e+03 1.118362999999999946e-15 2.695372999999999933e-17
6.334479999999999563e+03 1.129330999999999970e-15 2.761503999999999878e-17
6.337479999999999563e+03 1.133744000000000028e-15 2.825914000000000292e-17
6.340479999999999563e+03 1.147237000000000028e-15 2.909078000000000291e-17
6.343479999999999563e+03 1.132214999999999999e-15 2.902945999999999899e-17
6.346479999999999563e+03 1.139822999999999904e-15 2.850867999999999736e-17
6.349479999999999563e+03 1.142390000000000011e-15 2.795039999999999882e-17
6.352479999999999563e+03 1.141971999999999932e-15 2.737142999999999981e-17
6.355479999999999563e+03 1.162777000000000080e-15 2.710458000000000034e-17
6.358479999999999563e+03 1.183850000000000097e-15 2.710230999999999919e-17
6.361479999999999563e+03 1.191317999999999965e-15 2.723897999999999864e-17
6.364479999999999563e+03 1.187819000000000024e-15 2.699203000000000012e-17
6.367479999999999563e+03 1.169944999999999923e-15 2.582206999999999991e-17
6.370479999999999563e+03 1.204478999999999983e-15 2.506051999999999952e-17
6.373479999999999563e+03 1.188401999999999979e-15 2.415546999999999986e-17
6.376479999999999563e+03 1.188282999999999907e-15 2.358550999999999954e-17
6.379479999999999563e+03 1.207011000000000080e-15 2.331607999999999927e-17
6.382479999999999563e+03 1.202143999999999917e-15 2.302518000000000031e-17
6.385479999999999563e+03 1.173458999999999925e-15 2.246800999999999913e-17
6.388479999999999563e+03 1.195679999999999936e-15 2.233556999999999924e-17
6.391479999999999563e+03 1.217334000000000071e-15 2.225753999999999936e-17
6.394479999999999563e+03 1.213349000000000066e-15 2.203298999999999850e-17
6.397479999999999563e+03 1.205409999999999998e-15 2.186237000000000087e-17
6.400479999999999563e+03 1.216221000000000086e-15 2.180861999999999913e-17
6.403479999999999563e+03 1.209168000000000048e-15 2.175694000000000065e-17
6.406479999999999563e+03 1.191909000000000057e-15 2.163833999999999883e-17
6.409479999999999563e+03 1.209797000000000004e-15 2.180325999999999965e-17
6.412479999999999563e+03 1.203498000000000096e-15 2.189617999999999961e-17
6.415479999999999563e+03 1.205034000000000048e-15 2.208307999999999975e-17
6.418479999999999563e+03 1.204174000000000070e-15 2.223650000000000028e-17
6.421479999999999563e+03 1.205633000000000080e-15 2.248058000000000091e-17
6.424479999999999563e+03 1.201435999999999985e-15 2.270762000000000028e-17
6.427479999999999563e+03 1.162824999999999918e-15 2.274575999999999906e-17
6.430479999999999563e+03 1.150208999999999991e-15 2.304551000000000087e-17
6.433479999999999563e+03 1.143323000000000060e-15 2.338602000000000123e-17
6.436479999999999563e+03 1.151344999999999976e-15 2.392235000000000121e-17
6.439479999999999563e+03 1.146295000000000022e-15 2.430851999999999921e-17
6.442479999999999563e+03 1.163750000000000027e-15 2.498284000000000133e-17
6.445479999999999563e+03 1.166624000000000081e-15 2.551448000000000138e-17
6.448479999999999563e+03 1.171590999999999990e-15 2.614416000000000095e-17
6.451479999999999563e+03 1.185151999999999975e-15 2.677254999999999857e-17
6.454479999999999563e+03 1.180860000000000023e-15 2.725663000000000100e-17
6.457479999999999563e+03 1.132640000000000001e-15 2.742849999999999853e-17
6.460479999999999563e+03 1.111045000000000090e-15 2.795830000000000014e-17
6.463479999999999563e+03 1.136764000000000026e-15 2.884755000000000024e-17
6.466479999999999563e+03 1.122860000000000066e-15 2.931926999999999699e-17
6.469479999999999563e+03 1.144163000000000089e-15 2.944590999999999957e-17
6.472479999999999563e+03 1.115670000000000042e-15 2.844184999999999939e-17
6.475479999999999563e+03 1.111469000000000075e-15 2.771050000000000058e-17
6.478479999999999563e+03 1.114129000000000004e-15 2.710887000000000141e-17
6.481479999999999563e+03 1.093161000000000015e-15 2.634386999999999971e-17
6.484479999999999563e+03 1.096718999999999983e-15 2.578633999999999864e-17
6.487479999999999563e+03 1.101180000000000077e-15 2.525636999999999991e-17
6.490479999999999563e+03 1.092201000000000094e-15 2.464158000000000042e-17
6.493479999999999563e+03 1.080079999999999991e-15 2.403942999999999936e-17
6.496479999999999563e+03 1.073037999999999944e-15 2.352534000000000119e-17
6.499479999999999563e+03 1.074756000000000064e-15 2.319633999999999932e-17
6.502479999999999563e+03 1.073046000000000082e-15 2.288322999999999930e-17
6.505479999999999563e+03 1.052805999999999974e-15 2.241867000000000152e-17
6.508479999999999563e+03 1.031665999999999989e-15 2.189939000000000100e-17
6.511479999999999563e+03 1.026664000000000071e-15 2.155306999999999898e-17
6.514479999999999563e+03 1.016545000000000034e-15 2.113301999999999943e-17
6.517479999999999563e+03 1.005260000000000088e-15 2.075026999999999890e-17
6.520479999999999563e+03 9.989765999999999357e-16 2.059894000000000111e-17
6.523479999999999563e+03 9.992052999999999782e-16 2.053070000000000123e-17
6.526479999999999563e+03 9.991734999999999843e-16 2.050977000000000084e-17
6.529479999999999563e+03 9.963888000000000241e-16 2.047515000000000002e-17
6.532479999999999563e+03 9.919929000000000427e-16 2.047845999999999881e-17
6.535479999999999563e+03 9.780003000000000606e-16 2.040697999999999986e-17
6.538479999999999563e+03 9.677237999999999813e-16 2.039703999999999913e-17
6.541479999999999563e+03 9.611233999999999066e-16 2.046524000000000004e-17
6.544479999999999563e+03 9.674568999999999138e-16 2.065107999999999997e-17
6.547479999999999563e+03 9.644513000000000844e-16 2.078588000000000021e-17
6.550479999999999563e+03 9.465158999999999942e-16 2.088809999999999904e-17
6.553479999999999563e+03 9.443768999999999411e-16 2.109654000000000068e-17
6.556479999999999563e+03 9.428463999999999846e-16 2.123124999999999863e-17
6.559479999999999563e+03 9.203465000000000940e-16 2.120163000000000048e-17
6.562479999999999563e+03 9.216033000000000240e-16 2.153401999999999907e-17
6.565479999999999563e+03 9.116067000000000382e-16 2.197862000000000054e-17
6.568479999999999563e+03 9.351913000000000783e-16 2.284974000000000149e-17
6.571479999999999563e+03 9.259096999999999474e-16 2.336263000000000000e-17
6.574479999999999563e+03 8.964406999999999018e-16 2.374887000000000080e-17
6.577479999999999563e+03 9.122017000000000015e-16 2.452892000000000152e-17
6.580479999999999563e+03 9.201301999999999883e-16 2.519189000000000100e-17
6.583479999999999563e+03 8.964337999999999608e-16 2.553473000000000095e-17
6.586479999999999563e+03 8.900384000000000542e-16 2.612270999999999864e-17
6.589479999999999563e+03 9.091944000000000838e-16 2.688264999999999924e-17
6.592479999999999563e+03 8.694572000000000423e-16 2.695839999999999978e-17
6.595479999999999563e+03 8.642914000000000324e-16 2.680175000000000147e-17
6.598479999999999563e+03 8.464826000000000259e-16 2.609045999999999945e-17
6.601479999999999563e+03 8.532827000000000395e-16 2.565322999999999920e-17
6.604479999999999563e+03 8.803553000000000290e-16 2.530051000000000005e-17
6.607479999999999563e+03 8.747509999999999825e-16 2.464230000000000022e-17
6.610479999999999563e+03 8.789315999999999739e-16 2.412291000000000101e-17
6.613479999999999563e+03 8.730983000000000375e-16 2.352009000000000039e-17
6.616479999999999563e+03 8.802886999999999896e-16 2.317047000000000086e-17
6.619479999999999563e+03 8.552473000000000360e-16 2.254748999999999988e-17
6.622479999999999563e+03 8.406315000000000401e-16 2.200000000000000003e-17
6.625479999999999563e+03 8.250479000000000486e-16 2.144234999999999900e-17
6.628479999999999563e+03 8.304702000000000263e-16 2.106902000000000038e-17
6.631479999999999563e+03 8.383073000000000013e-16 2.077261000000000120e-17
6.634479999999999563e+03 8.390718999999999980e-16 2.049407999999999996e-17
6.637479999999999563e+03 8.202408000000000459e-16 2.008500999999999879e-17
6.640479999999999563e+03 8.166065000000000097e-16 1.976624000000000091e-17
6.643479999999999563e+03 8.406864999999999986e-16 1.976526999999999991e-17
6.646479999999999563e+03 8.467948000000000234e-16 1.970375000000000118e-17
6.649479999999999563e+03 8.296092000000000306e-16 1.950410000000000086e-17
6.652479999999999563e+03 8.163946999999999813e-16 1.935497999999999960e-17
6.655479999999999563e+03 8.242196999999999654e-16 1.939268000000000057e-17
6.658479999999999563e+03 8.350162000000000019e-16 1.944777000000000140e-17
6.661479999999999563e+03 8.264011999999999596e-16 1.940733999999999892e-17
6.664479999999999563e+03 8.111640000000000203e-16 1.942785000000000097e-17
6.667479999999999563e+03 8.150094000000000137e-16 1.960493000000000034e-17
6.670479999999999563e+03 8.293475999999999950e-16 1.991413999999999995e-17
6.673479999999999563e+03 8.256287999999999867e-16 2.005409999999999870e-17
6.676479999999999563e+03 8.155093000000000399e-16 2.021169999999999854e-17
6.679479999999999563e+03 8.003793000000000287e-16 2.043261999999999967e-17
6.682479999999999563e+03 7.935961000000000292e-16 2.073343999999999989e-17
6.685479999999999563e+03 7.994105000000000158e-16 2.117779000000000015e-17
6.688479999999999563e+03 8.010377000000000159e-16 2.158505999999999876e-17
6.691479999999999563e+03 7.946455000000000261e-16 2.197403000000000109e-17
6.694479999999999563e+03 8.013706000000000336e-16 2.246114000000000034e-17
6.697479999999999563e+03 7.959682000000000230e-16 2.289392000000000059e-17
6.700479999999999563e+03 7.787502000000000457e-16 2.327891000000000150e-17
6.703479999999999563e+03 7.718149000000000176e-16 2.377798999999999961e-17
6.706479999999999563e+03 7.571044999999999946e-16 2.426860999999999863e-17
6.709479999999999563e+03 7.303993000000000236e-16 2.461933000000000041e-17
6.712479999999999563e+03 7.776232000000000177e-16 2.549194000000000119e-17
6.715479999999999563e+03 7.645505999999999599e-16 2.587050999999999932e-17
6.718479999999999563e+03 7.404161000000000210e-16 2.601203000000000071e-17
6.721479999999999563e+03 7.529907999999999885e-16 2.596255000000000057e-17
6.724479999999999563e+03 7.310137000000000440e-16 2.520996999999999991e-17
6.727479999999999563e+03 7.639759999999999722e-16 2.495958000000000135e-17
6.730479999999999563e+03 7.343579000000000481e-16 2.412113999999999921e-17
6.733479999999999563e+03 7.497571999999999905e-16 2.373567999999999972e-17
6.736479999999999563e+03 7.273234000000000321e-16 2.297239999999999957e-17
6.739479999999999563e+03 7.446358999999999560e-16 2.261528000000000066e-17
6.742479999999999563e+03 7.658878000000000085e-16 2.229395999999999966e-17
6.745479999999999563e+03 7.798281000000000390e-16 2.199864999999999965e-17
6.748479999999999563e+03 7.408877000000000147e-16 2.129383999999999885e-17
6.751479999999999563e+03 7.184653999999999580e-16 2.071966999999999847e-17
6.754479999999999563e+03 7.318108999999999892e-16 2.047323999999999877e-17
6.757479999999999563e+03 7.186033999999999614e-16 2.007170999999999903e-17
6.760479999999999563e+03 6.973072999999999781e-16 1.965547999999999889e-17
6.763479999999999563e+03 7.036856000000000053e-16 1.945357999999999999e-17
6.766479999999999563e+03 7.178495999999999924e-16 1.930796999999999850e-17
6.769479999999999563e+03 7.092036000000000093e-16 1.905232000000000094e-17
6.772479999999999563e+03 7.072878999999999849e-16 1.890617000000000114e-17
6.775479999999999563e+03 7.084011000000000323e-16 1.887956999999999853e-17
6.778479999999999563e+03 6.907147999999999602e-16 1.869084000000000123e-17
6.781479999999999563e+03 6.846937999999999951e-16 1.859951999999999977e-17
6.784479999999999563e+03 6.815384000000000188e-16 1.860573000000000030e-17
6.787479999999999563e+03 6.583453999999999790e-16 1.847171999999999958e-17
6.790479999999999563e+03 6.408635999999999678e-16 1.846880000000000144e-17
6.793479999999999563e+03 6.640991000000000472e-16 1.880629000000000010e-17
6.796479999999999563e+03 6.704185000000000292e-16 1.900419000000000118e-17
6.799479999999999563e+03 6.426653000000000065e-16 1.901391999999999966e-17
6.802479999999999563e+03 6.451995000000000034e-16 1.933072999999999914e-17
6.805479999999999563e+03 6.707496999999999585e-16 1.980016999999999962e-17
6.808479999999999563e+03 6.833422999999999573e-16 2.021600000000000090e-17
6.811479999999999563e+03 6.927828999999999593e-16 2.059281999999999979e-17
6.814479999999999563e+03 6.686660000000000071e-16 2.077657000000000007e-17
6.817479999999999563e+03 6.462264000000000083e-16 2.105844000000000086e-17
6.820479999999999563e+03 6.562273999999999907e-16 2.156867000000000065e-17
6.823479999999999563e+03 6.596658999999999775e-16 2.210548999999999869e-17
6.826479999999999563e+03 6.594667000000000471e-16 2.264982000000000048e-17
6.829479999999999563e+03 6.418892000000000095e-16 2.303877000000000025e-17
6.832479999999999563e+03 6.235766999999999708e-16 2.342034999999999880e-17
6.835479999999999563e+03 6.450932999999999939e-16 2.412885000000000084e-17
6.838479999999999563e+03 6.452194999999999524e-16 2.451434999999999929e-17
6.841479999999999563e+03 6.473704000000000324e-16 2.504651999999999944e-17
6.844479999999999563e+03 6.265686999999999808e-16 2.518742000000000152e-17
6.847479999999999563e+03 6.288917000000000384e-16 2.496347000000000049e-17
6.850479999999999563e+03 6.172395000000000381e-16 2.426274999999999980e-17
6.853479999999999563e+03 6.453479999999999899e-16 2.389028000000000042e-17
6.856479999999999563e+03 6.572416999999999962e-16 2.338833000000000133e-17
6.859479999999999563e+03 6.462907999999999507e-16 2.302675999999999934e-17
6.862479999999999563e+03 6.349685000000000152e-16 2.257949999999999915e-17
6.865479999999999563e+03 6.468399999999999755e-16 2.240467999999999964e-17
6.868479999999999563e+03 6.153981000000000473e-16 2.099118000000000019e-17
6.871479999999999563e+03 5.847165999999999845e-16 1.932252999999999944e-17
6.874479999999999563e+03 6.003952000000000299e-16 1.866478000000000000e-17
6.877479999999999563e+03 6.179835999999999786e-16 1.849617000000000101e-17
6.880479999999999563e+03 6.196083000000000343e-16 1.856261999999999961e-17
6.883479999999999563e+03 6.008461000000000033e-16 1.806159000000000128e-17
6.886479999999999563e+03 6.073975000000000253e-16 1.770020000000000077e-17
6.889479999999999563e+03 6.092041999999999527e-16 1.724118000000000088e-17
6.892479999999999563e+03 6.073390000000000067e-16 1.706205000000000082e-17
6.895479999999999563e+03 5.966366999999999709e-16 1.692299000000000027e-17
6.898479999999999563e+03 5.969979000000000210e-16 1.694734000000000122e-17
6.901479999999999563e+03 6.028893000000000480e-16 1.701861000000000100e-17
6.904479999999999563e+03 6.060104999999999695e-16 1.709438000000000102e-17
6.907479999999999563e+03 6.074535999999999830e-16 1.721017999999999851e-17
6.910479999999999563e+03 6.091115999999999598e-16 1.734096999999999964e-17
6.913479999999999563e+03 6.069945000000000067e-16 1.747847000000000064e-17
6.916479999999999563e+03 5.942140000000000153e-16 1.757918000000000016e-17
6.919479999999999563e+03 5.817222000000000122e-16 1.772762999999999878e-17
6.922479999999999563e+03 5.819391000000000099e-16 1.799214000000000047e-17
6.925479999999999563e+03 6.030791999999999764e-16 1.834271999999999972e-17
6.928479999999999563e+03 6.126928999999999733e-16 1.854904000000000095e-17
6.931479999999999563e+03 5.944347000000000191e-16 1.864134999999999980e-17
6.934479999999999563e+03 5.752393999999999653e-16 1.887273000000000050e-17
6.937479999999999563e+03 5.802057999999999823e-16 1.932406999999999951e-17
6.940479999999999563e+03 5.908423000000000319e-16 1.980882999999999970e-17
6.943479999999999563e+03 5.751291000000000037e-16 2.010097000000000036e-17
6.946479999999999563e+03 5.721711999999999680e-16 2.059721999999999955e-17
6.949479999999999563e+03 5.851621000000000427e-16 2.118492000000000144e-17
6.952479999999999563e+03 5.840290000000000283e-16 2.157089999999999975e-17
6.955479999999999563e+03 5.819707000000000398e-16 2.201028000000000118e-17
6.958479999999999563e+03 5.704366999999999593e-16 2.246377999999999958e-17
6.961479999999999563e+03 5.700691999999999587e-16 2.307366999999999996e-17
6.964479999999999563e+03 5.676787000000000237e-16 2.382101000000000110e-17
6.967479999999999563e+03 5.605677999999999578e-16 2.447676000000000010e-17
6.970479999999999563e+03 5.558775000000000283e-16 2.469797999999999960e-17
6.973479999999999563e+03 5.572435000000000193e-16 2.427223000000000015e-17
6.976479999999999563e+03 5.450673999999999752e-16 2.345847000000000118e-17
6.979479999999999563e+03 5.596943000000000433e-16 2.300717000000000112e-17
6.982479999999999563e+03 5.693341999999999576e-16 2.257104000000000004e-17
6.985479999999999563e+03 5.663386000000000042e-16 2.194699999999999885e-17
6.988479999999999563e+03 5.596056000000000385e-16 2.128962999999999878e-17
6.991479999999999563e+03 5.536155000000000322e-16 2.079505000000000091e-17
6.994479999999999563e+03 5.468456000000000047e-16 2.030887999999999882e-17
6.997479999999999563e+03 5.475477000000000127e-16 1.994718999999999994e-17
7.000479999999999563e+03 5.387190999999999702e-16 1.946626000000000045e-17
7.003479999999999563e+03 5.318765000000000156e-16 1.897806000000000023e-17
7.006479999999999563e+03 5.406891999999999625e-16 1.866912999999999951e-17
7.009479999999999563e+03 5.524442999999999748e-16 1.852426999999999858e-17
7.012479999999999563e+03 5.462869999999999960e-16 1.825342999999999948e-17
7.015479999999999563e+03 5.390410999999999782e-16 1.793872999999999915e-17
7.018479999999999563e+03 5.415207000000000432e-16 1.776669000000000141e-17
7.021479999999999563e+03 5.407076999999999844e-16 1.762332999999999850e-17
7.024479999999999563e+03 5.349726000000000187e-16 1.747686999999999905e-17
7.027479999999999563e+03 5.236807000000000333e-16 1.738964999999999898e-17
7.030479999999999563e+03 5.282021999999999827e-16 1.750265000000000139e-17
7.033479999999999563e+03 5.336954000000000144e-16 1.761149999999999908e-17
7.036479999999999563e+03 5.303353000000000133e-16 1.760300000000000101e-17
7.039479999999999563e+03 5.357498000000000148e-16 1.767331000000000106e-17
7.042479999999999563e+03 5.459729000000000448e-16 1.789554000000000054e-17
7.045479999999999563e+03 5.543516000000000324e-16 1.811912000000000039e-17
7.048479999999999563e+03 5.473569000000000492e-16 1.818746000000000075e-17
7.051479999999999563e+03 5.315885999999999818e-16 1.820372999999999889e-17
7.054479999999999563e+03 5.290950999999999542e-16 1.843173999999999927e-17
7.057479999999999563e+03 5.422088999999999900e-16 1.886319999999999990e-17
7.060479999999999563e+03 5.354322999999999855e-16 1.912510000000000002e-17
7.063479999999999563e+03 5.293489999999999957e-16 1.946147000000000003e-17
7.066479999999999563e+03 5.452248000000000357e-16 1.994179999999999969e-17
7.069479999999999563e+03 5.393263999999999870e-16 2.030774999999999889e-17
7.072479999999999563e+03 5.290218000000000365e-16 2.067310999999999954e-17
7.075479999999999563e+03 5.295733000000000416e-16 2.111365999999999986e-17
7.078479999999999563e+03 5.343959000000000147e-16 2.162378000000000097e-17
7.081479999999999563e+03 5.447211000000000034e-16 2.225481000000000091e-17
7.084479999999999563e+03 5.363605000000000111e-16 2.269197000000000144e-17
7.087479999999999563e+03 5.207670000000000270e-16 2.305119000000000129e-17
7.090479999999999563e+03 5.267768000000000365e-16 2.365487999999999935e-17
7.093479999999999563e+03 5.405586000000000073e-16 2.433112000000000092e-17
7.096479999999999563e+03 5.298431999999999634e-16 2.436706999999999956e-17
7.099479999999999563e+03 5.178719000000000246e-16 2.377858000000000124e-17
7.102479999999999563e+03 5.177898999999999969e-16 2.326144000000000062e-17
7.105479999999999563e+03 5.155611000000000384e-16 2.273562000000000044e-17
7.108479999999999563e+03 5.267682000000000071e-16 2.233566999999999973e-17
7.111479999999999563e+03 5.333289000000000310e-16 2.190499000000000041e-17
7.114479999999999563e+03 5.131028999999999663e-16 2.128803000000000027e-17
7.117479999999999563e+03 5.115208000000000307e-16 2.078341000000000118e-17
7.120479999999999563e+03 5.300461999999999984e-16 2.046929999999999939e-17
7.123479999999999563e+03 5.322166000000000189e-16 2.008361999999999945e-17
7.126479999999999563e+03 5.194478999999999737e-16 1.958812000000000082e-17
7.129479999999999563e+03 5.234951000000000210e-16 1.922490000000000006e-17
7.132479999999999563e+03 5.163253999999999905e-16 1.882256000000000132e-17
7.135479999999999563e+03 5.110505000000000002e-16 1.850694000000000023e-17
7.138479999999999563e+03 5.166913999999999653e-16 1.832900999999999982e-17
7.141479999999999563e+03 5.198333000000000056e-16 1.805096999999999972e-17
7.144479999999999563e+03 5.212290999999999562e-16 1.779072000000000143e-17
7.147479999999999563e+03 5.175722000000000446e-16 1.751968000000000137e-17
7.150479999999999563e+03 5.190178999999999845e-16 1.737417999999999856e-17
7.153479999999999563e+03 5.065320000000000038e-16 1.723197000000000122e-17
7.156479999999999563e+03 5.030665000000000464e-16 1.715921999999999982e-17
7.159479999999999563e+03 5.099403999999999864e-16 1.708784999999999956e-17
7.162479999999999563e+03 5.068437999999999747e-16 1.683311000000000148e-17
7.165479999999999563e+03 5.031443000000000415e-16 1.655257999999999979e-17
7.168479999999999563e+03 5.009119000000000409e-16 1.633945000000000129e-17
7.171479999999999563e+03 5.000571999999999957e-16 1.628201000000000139e-17
7.174479999999999563e+03 4.972007000000000448e-16 1.632230999999999955e-17
7.177479999999999563e+03 5.022519999999999619e-16 1.653710999999999936e-17
7.180479999999999563e+03 4.934826999999999911e-16 1.665323999999999906e-17
7.183479999999999563e+03 4.757236999999999919e-16 1.665455999999999868e-17
7.186479999999999563e+03 4.767571999999999918e-16 1.685225000000000060e-17
7.189479999999999563e+03 4.825928000000000072e-16 1.716495000000000048e-17
7.192479999999999563e+03 4.942734000000000219e-16 1.756105999999999922e-17
7.195479999999999563e+03 4.896767999999999858e-16 1.783319000000000025e-17
7.198479999999999563e+03 4.813736000000000129e-16 1.808617000000000088e-17
7.201479999999999563e+03 4.687034999999999651e-16 1.842480999999999895e-17
7.204479999999999563e+03 4.671162999999999617e-16 1.901181000000000053e-17
7.207479999999999563e+03 4.818207999999999623e-16 1.995475000000000084e-17
7.210479999999999563e+03 4.812371000000000353e-16 2.085646000000000096e-17
7.213479999999999563e+03 4.921314000000000159e-16 2.177770999999999904e-17
7.216479999999999563e+03 5.061720000000000334e-16 2.249295999999999991e-17
7.219479999999999563e+03 4.892179999999999556e-16 2.294761000000000080e-17
7.222479999999999563e+03 4.817509000000000240e-16 2.290665999999999949e-17
7.225479999999999563e+03 4.962216999999999948e-16 2.241087000000000068e-17
7.228479999999999563e+03 5.047580000000000069e-16 2.177392999999999859e-17
7.231479999999999563e+03 4.819615999999999546e-16 2.077458999999999909e-17
7.234479999999999563e+03 4.784731999999999786e-16 2.007870000000000087e-17
7.237479999999999563e+03 4.623028000000000265e-16 1.962646000000000057e-17
7.240479999999999563e+03 4.543778000000000013e-16 1.933327999999999917e-17
7.243479999999999563e+03 4.649324000000000052e-16 1.907212000000000140e-17
7.246479999999999563e+03 4.676675000000000208e-16 1.866329000000000017e-17
7.249479999999999563e+03 4.741042999999999679e-16 1.820709999999999921e-17
7.252479999999999563e+03 4.854699999999999783e-16 1.781450000000000023e-17
7.255479999999999563e+03 4.844676999999999817e-16 1.744845000000000055e-17
7.258479999999999563e+03 4.865213000000000275e-16 1.720046999999999950e-17
7.261479999999999563e+03 4.787786999999999991e-16 1.679888000000000132e-17
7.264479999999999563e+03 4.814469000000000293e-16 1.661467000000000066e-17
7.267479999999999563e+03 4.733904999999999957e-16 1.650290999999999996e-17
7.270479999999999563e+03 4.683018999999999903e-16 1.638481000000000056e-17
7.273479999999999563e+03 4.747108000000000302e-16 1.627186000000000148e-17
7.276479999999999563e+03 4.745563000000000392e-16 1.613386999999999934e-17
7.279479999999999563e+03 4.669593000000000264e-16 1.609172999999999965e-17
7.282479999999999563e+03 4.495029999999999600e-16 1.609758999999999848e-17
7.285479999999999563e+03 4.438517999999999758e-16 1.605039000000000077e-17
7.288479999999999563e+03 4.692016000000000194e-16 1.599355999999999889e-17
7.291479999999999563e+03 4.791396999999999866e-16 1.593886999999999999e-17
7.294479999999999563e+03 4.588130999999999888e-16 1.602876000000000006e-17
7.297479999999999563e+03 4.358537999999999788e-16 1.620071999999999987e-17
7.300479999999999563e+03 4.249731999999999968e-16 1.628985999999999939e-17
7.303479999999999563e+03 4.190479999999999907e-16 1.638039999999999952e-17
7.306479999999999563e+03 4.235924999999999899e-16 1.665046999999999858e-17
7.309479999999999563e+03 4.208266999999999796e-16 1.693206000000000048e-17
7.312479999999999563e+03 4.215583000000000012e-16 1.741386000000000049e-17
7.315479999999999563e+03 4.245777000000000084e-16 1.807551999999999856e-17
7.318479999999999563e+03 4.225080999999999836e-16 1.865245999999999943e-17
7.321479999999999563e+03 4.209646999999999830e-16 1.915702000000000008e-17
7.324479999999999563e+03 4.229119000000000061e-16 1.960821000000000145e-17
7.327479999999999563e+03 4.143682999999999770e-16 2.001452000000000033e-17
7.330479999999999563e+03 4.176540999999999939e-16 2.056091999999999921e-17
7.333479999999999563e+03 4.293164000000000000e-16 2.105899999999999865e-17
7.336479999999999563e+03 4.219006000000000028e-16 2.160812000000000085e-17
7.339479999999999563e+03 4.123082999999999988e-16 2.230275999999999918e-17
7.342479999999999563e+03 4.150776000000000199e-16 2.283006999999999919e-17
7.345479999999999563e+03 4.115280000000000184e-16 2.303260999999999996e-17
7.348479999999999563e+03 4.146693000000000188e-16 2.278890000000000051e-17
7.351479999999999563e+03 4.093157999999999802e-16 2.211010999999999890e-17
7.354479999999999563e+03 4.001324999999999992e-16 2.149735999999999883e-17
7.357479999999999563e+03 3.915144000000000219e-16 2.086531999999999892e-17
7.360479999999999563e+03 3.793575000000000216e-16 2.019623000000000119e-17
7.363479999999999563e+03 3.677867999999999911e-16 1.955632000000000072e-17
7.366479999999999563e+03 3.762232999999999755e-16 1.936071000000000027e-17
7.369479999999999563e+03 3.817006999999999923e-16 1.931215000000000089e-17
7.372479999999999563e+03 3.900856999999999796e-16 1.910528000000000008e-17
7.375479999999999563e+03 4.072612000000000158e-16 1.876490999999999917e-17
7.378479999999999563e+03 4.296195000000000088e-16 1.854829000000000039e-17
7.381479999999999563e+03 4.077098000000000090e-16 1.804051000000000016e-17
7.384479999999999563e+03 3.563224999999999835e-16 1.730646999999999879e-17
7.387479999999999563e+03 3.338809999999999816e-16 1.685158000000000105e-17
7.390479999999999563e+03 3.156281999999999920e-16 1.652194999999999859e-17
7.393479999999999563e+03 3.083671999999999811e-16 1.636975999999999847e-17
7.396479999999999563e+03 3.004479999999999963e-16 1.630252999999999856e-17
7.399479999999999563e+03 2.918070000000000004e-16 1.625067999999999988e-17
7.402479999999999563e+03 3.027573000000000060e-16 1.629187000000000112e-17
7.405479999999999563e+03 3.207409999999999791e-16 1.629504000000000046e-17
7.408479999999999563e+03 3.202597000000000062e-16 1.616660000000000148e-17
7.411479999999999563e+03 3.083073999999999993e-16 1.604548999999999858e-17
7.414479999999999563e+03 2.972515000000000241e-16 1.600399000000000077e-17
7.417479999999999563e+03 2.898854999999999849e-16 1.605053000000000021e-17
7.420479999999999563e+03 2.847375000000000243e-16 1.615392999999999922e-17
7.423479999999999563e+03 2.823803000000000104e-16 1.631931999999999861e-17
7.426479999999999563e+03 2.746272999999999808e-16 1.652577999999999928e-17
7.429479999999999563e+03 2.623081999999999953e-16 1.676020000000000115e-17
7.432479999999999563e+03 2.669383000000000150e-16 1.707275000000000031e-17
7.435479999999999563e+03 2.691003000000000194e-16 1.734918000000000062e-17
7.438479999999999563e+03 2.637491000000000105e-16 1.756631000000000002e-17
7.441479999999999563e+03 2.643223000000000037e-16 1.777467999999999885e-17
7.444479999999999563e+03 2.697677999999999952e-16 1.808540999999999905e-17
7.447479999999999563e+03 2.709548000000000183e-16 1.846541999999999985e-17
7.450479999999999563e+03 2.708919999999999850e-16 1.890898999999999879e-17
7.453479999999999563e+03 2.708513999999999977e-16 1.934060000000000015e-17
7.456479999999999563e+03 2.862497000000000215e-16 1.992394000000000124e-17
7.459479999999999563e+03 2.990195000000000165e-16 2.045574000000000021e-17
7.462479999999999563e+03 2.995191999999999801e-16 2.091690000000000000e-17
7.465479999999999563e+03 2.940528999999999863e-16 2.136801000000000036e-17
7.468479999999999563e+03 2.621638000000000101e-16 2.162683000000000035e-17
7.471479999999999563e+03 2.547198000000000118e-16 2.194439000000000037e-17
7.474479999999999563e+03 2.722135000000000006e-16 2.204184000000000135e-17
7.477479999999999563e+03 2.953842999999999945e-16 2.175862000000000017e-17
7.480479999999999563e+03 2.774365000000000167e-16 2.115401000000000135e-17
7.483479999999999563e+03 2.760435999999999877e-16 2.060180999999999900e-17
7.486479999999999563e+03 2.928205000000000020e-16 2.023014000000000042e-17
7.489479999999999563e+03 2.726299000000000226e-16 1.956902999999999886e-17
7.492479999999999563e+03 2.598087000000000125e-16 1.894398999999999899e-17
7.495479999999999563e+03 2.698496999999999917e-16 1.860814999999999909e-17
7.498479999999999563e+03 2.841844000000000114e-16 1.831452999999999988e-17
7.501479999999999563e+03 2.950225999999999851e-16 1.809548000000000103e-17
7.504479999999999563e+03 2.922060999999999816e-16 1.776738999999999864e-17
7.507479999999999563e+03 2.810009999999999980e-16 1.730673999999999948e-17
7.510479999999999563e+03 2.701889999999999911e-16 1.694156000000000032e-17
7.513479999999999563e+03 2.696418000000000007e-16 1.672773000000000151e-17
7.516479999999999563e+03 2.846294000000000117e-16 1.664229000000000145e-17
7.519479999999999563e+03 2.977125999999999854e-16 1.663055000000000123e-17
7.522479999999999563e+03 2.891804000000000240e-16 1.644562999999999898e-17
7.525479999999999563e+03 2.806986999999999931e-16 1.626505000000000113e-17
7.528479999999999563e+03 2.778122000000000200e-16 1.610038000000000153e-17
7.531479999999999563e+03 2.728335999999999809e-16 1.592904000000000102e-17
7.534479999999999563e+03 2.804387999999999965e-16 1.593366000000000123e-17
7.537479999999999563e+03 2.951000999999999849e-16 1.606518000000000036e-17
7.540479999999999563e+03 2.955858000000000038e-16 1.609932999999999952e-17
7.543479999999999563e+03 2.962258000000000004e-16 1.613667000000000059e-17
7.546479999999999563e+03 3.097855000000000223e-16 1.631539000000000051e-17
7.549479999999999563e+03 3.080204999999999828e-16 1.644076999999999884e-17
7.552479999999999563e+03 2.949924999999999809e-16 1.651622999999999921e-17
7.555479999999999563e+03 3.006955000000000067e-16 1.678740000000000051e-17
7.558479999999999563e+03 3.152691999999999895e-16 1.712151999999999886e-17
7.561479999999999563e+03 3.145414000000000233e-16 1.734384000000000061e-17
7.564479999999999563e+03 3.091385000000000041e-16 1.757960999999999978e-17
7.567479999999999563e+03 3.028964999999999906e-16 1.792730999999999987e-17
7.570479999999999563e+03 3.121247000000000229e-16 1.836481000000000081e-17
7.573479999999999563e+03 3.205390000000000105e-16 1.872292000000000021e-17
7.576479999999999563e+03 3.249140000000000077e-16 1.904765999999999869e-17
7.579479999999999563e+03 3.274742000000000074e-16 1.936844000000000138e-17
7.582479999999999563e+03 3.304129999999999813e-16 1.981634000000000036e-17
7.585479999999999563e+03 3.315290000000000176e-16 2.018923000000000116e-17
7.588479999999999563e+03 3.239125999999999970e-16 2.102763999999999945e-17
7.591479999999999563e+03 3.058397000000000105e-16 2.157632999999999896e-17
7.594479999999999563e+03 2.934361000000000036e-16 2.292153000000000009e-17
7.597479999999999563e+03 2.705301999999999936e-16 2.305210000000000078e-17
7.600479999999999563e+03 2.796936000000000075e-16 2.485049000000000065e-17
7.603479999999999563e+03 2.833785999999999876e-16 2.494312999999999864e-17
7.606479999999999563e+03 3.352578999999999824e-16 2.614077000000000115e-17
7.609479999999999563e+03 3.461508000000000178e-16 2.299615999999999890e-17
7.612479999999999563e+03 3.650375999999999996e-16 2.046799000000000105e-17
7.615479999999999563e+03 3.834485000000000224e-16 1.833513000000000114e-17
7.618479999999999563e+03 3.986824999999999954e-16 1.790680000000000089e-17
7.621479999999999563e+03 3.677541000000000113e-16 1.641281000000000072e-17
7.624479999999999563e+03 3.556501999999999844e-16 1.616458999999999974e-17
7.627479999999999563e+03 3.492859000000000005e-16 1.601609999999999908e-17
7.630479999999999563e+03 3.501216999999999972e-16 1.581332999999999966e-17
7.633479999999999563e+03 3.590390999999999772e-16 1.553333000000000115e-17
7.636479999999999563e+03 3.491472000000000245e-16 1.489814999999999957e-17
7.639479999999999563e+03 3.438072000000000205e-16 1.423023000000000074e-17
7.642479999999999563e+03 3.694144999999999998e-16 1.416565000000000135e-17
7.645479999999999563e+03 3.931242999999999813e-16 1.415624000000000072e-17
7.648479999999999563e+03 3.960617000000000101e-16 1.401341000000000099e-17
7.651479999999999563e+03 3.899897000000000072e-16 1.384512999999999961e-17
7.654479999999999563e+03 3.828368999999999909e-16 1.383650000000000029e-17
7.657479999999999563e+03 3.720919000000000007e-16 1.391777999999999898e-17
7.660479999999999563e+03 3.659432999999999840e-16 1.411242000000000152e-17
7.663479999999999563e+03 3.671401000000000175e-16 1.442257000000000137e-17
7.666479999999999563e+03 3.865140000000000127e-16 1.491666000000000118e-17
7.669479999999999563e+03 3.994172999999999832e-16 1.534107000000000152e-17
7.672479999999999563e+03 3.806737000000000054e-16 1.555536999999999891e-17
7.675479999999999563e+03 3.708343999999999995e-16 1.590797000000000118e-17
7.678479999999999563e+03 3.953023999999999959e-16 1.648885999999999964e-17
7.681479999999999563e+03 4.035311000000000206e-16 1.689743000000000146e-17
7.684479999999999563e+03 3.966570000000000180e-16 1.719546999999999991e-17
7.687479999999999563e+03 3.913921999999999842e-16 1.749315999999999975e-17
7.690479999999999563e+03 3.941097999999999950e-16 1.789687000000000144e-17
7.693479999999999563e+03 3.970689999999999939e-16 1.840799999999999942e-17
7.696479999999999563e+03 4.028159999999999865e-16 1.897525999999999898e-17
7.699479999999999563e+03 4.068781999999999956e-16 1.948712999999999932e-17
7.702479999999999563e+03 4.222056000000000147e-16 2.006821000000000055e-17
7.705479999999999563e+03 4.181017000000000191e-16 2.050975999999999956e-17
7.708479999999999563e+03 4.141792999999999852e-16 2.117145999999999966e-17
7.711479999999999563e+03 4.293881000000000086e-16 2.196696000000000132e-17
7.714479999999999563e+03 4.037862999999999759e-16 2.240847000000000137e-17
7.717479999999999563e+03 3.923513999999999998e-16 2.278424999999999954e-17
7.720479999999999563e+03 3.872767999999999883e-16 2.304325000000000101e-17
7.723479999999999563e+03 3.772139000000000078e-16 2.310769000000000095e-17
7.726479999999999563e+03 3.797458000000000243e-16 2.281339000000000091e-17
7.729479999999999563e+03 3.941618000000000006e-16 2.234802999999999925e-17
7.732479999999999563e+03 4.270560000000000116e-16 2.213805999999999882e-17
7.735479999999999563e+03 4.317402000000000040e-16 2.176558999999999944e-17
7.738479999999999563e+03 4.201178999999999946e-16 2.119923999999999937e-17
7.741479999999999563e+03 4.002723000000000237e-16 2.056738999999999915e-17
7.744479999999999563e+03 3.691518999999999963e-16 1.985426999999999997e-17
7.747479999999999563e+03 3.492204000000000096e-16 1.933024999999999927e-17
7.750479999999999563e+03 3.470995000000000011e-16 1.900390000000000101e-17
7.753479999999999563e+03 3.723588000000000189e-16 1.889599000000000048e-17
7.756479999999999563e+03 3.778939000000000011e-16 1.859145999999999953e-17
7.759479999999999563e+03 3.828297999999999873e-16 1.829214999999999861e-17
7.762479999999999563e+03 4.269886999999999996e-16 1.826367999999999987e-17
7.765479999999999563e+03 4.625512999999999555e-16 1.823564999999999895e-17
7.768479999999999563e+03 4.453395000000000453e-16 1.804879999999999906e-17
7.771479999999999563e+03 4.025817000000000154e-16 1.771745999999999940e-17
7.774479999999999563e+03 3.914510999999999801e-16 1.748684000000000055e-17
7.777479999999999563e+03 3.816689999999999803e-16 1.716147999999999968e-17
7.780479999999999563e+03 3.829228000000000067e-16 1.693105000000000052e-17
7.783479999999999563e+03 3.905322000000000057e-16 1.686341000000000047e-17
7.786479999999999563e+03 3.961576999999999824e-16 1.688033999999999996e-17
7.789479999999999563e+03 4.046216999999999953e-16 1.702756000000000125e-17
7.792479999999999563e+03 4.102845000000000111e-16 1.722448000000000004e-17
7.795479999999999563e+03 4.037376999999999991e-16 1.727954000000000012e-17
7.798479999999999563e+03 4.018742999999999756e-16 1.727755999999999914e-17
7.801479999999999563e+03 4.052608999999999880e-16 1.737018000000000074e-17
7.804479999999999563e+03 3.902272999999999758e-16 1.748699999999999947e-17
7.807479999999999563e+03 3.837993000000000221e-16 1.773181000000000118e-17
7.810479999999999563e+03 3.831862000000000141e-16 1.799597999999999936e-17
7.813479999999999563e+03 3.812781000000000019e-16 1.830922000000000063e-17
7.816479999999999563e+03 3.926537000000000048e-16 1.883478000000000140e-17
7.819479999999999563e+03 3.769014999999999970e-16 1.923128000000000079e-17
7.822479999999999563e+03 3.541601000000000018e-16 1.947940999999999949e-17
7.825479999999999563e+03 3.775756000000000172e-16 1.991090999999999908e-17
7.828479999999999563e+03 3.964996999999999888e-16 2.026079999999999930e-17
7.831479999999999563e+03 3.818260000000000142e-16 2.045130999999999969e-17
7.834479999999999563e+03 3.765720000000000081e-16 2.085656999999999964e-17
7.837479999999999563e+03 3.885777000000000151e-16 2.152453000000000051e-17
7.840479999999999563e+03 3.822511999999999802e-16 2.207909000000000013e-17
7.843479999999999563e+03 3.800009999999999796e-16 2.258889999999999849e-17
7.846479999999999563e+03 3.732218999999999816e-16 2.310288000000000105e-17
7.849479999999999563e+03 3.545892000000000052e-16 2.331588000000000139e-17
7.852479999999999563e+03 3.510952000000000021e-16 2.322118999999999962e-17
7.855479999999999563e+03 3.562542000000000037e-16 2.278595999999999982e-17
7.858479999999999563e+03 3.542288999999999903e-16 2.210111999999999969e-17
7.861479999999999563e+03 3.423717000000000192e-16 2.130213999999999903e-17
7.864479999999999563e+03 3.176841000000000181e-16 2.038736999999999909e-17
7.867479999999999563e+03 3.382448000000000231e-16 2.008568999999999962e-17
7.870479999999999563e+03 3.530860000000000146e-16 1.980771000000000105e-17
7.873479999999999563e+03 3.587725000000000036e-16 1.937710000000000146e-17
7.876479999999999563e+03 3.821440999999999848e-16 1.909581000000000101e-17
7.879479999999999563e+03 3.856297000000000212e-16 1.878797000000000126e-17
7.882479999999999563e+03 3.651641000000000028e-16 1.828899999999999875e-17
7.885479999999999563e+03 3.488497999999999755e-16 1.781128000000000065e-17
7.888479999999999563e+03 3.457045999999999870e-16 1.746360000000000004e-17
7.891479999999999563e+03 3.480632999999999774e-16 1.714119999999999936e-17
7.894479999999999563e+03 3.474560000000000099e-16 1.679681000000000114e-17
7.897479999999999563e+03 3.342377000000000038e-16 1.644772999999999992e-17
7.900479999999999563e+03 3.304849999999999852e-16 1.626989999999999999e-17
7.903479999999999563e+03 3.344020000000000053e-16 1.621952999999999985e-17
7.906479999999999563e+03 3.413126999999999757e-16 1.627137000000000034e-17
7.909479999999999563e+03 3.509602999999999829e-16 1.646208999999999989e-17
7.912479999999999563e+03 3.471559000000000033e-16 1.662249999999999918e-17
7.915479999999999563e+03 3.325149999999999906e-16 1.657174000000000146e-17
7.918479999999999563e+03 3.294522000000000072e-16 1.650924000000000045e-17
7.921479999999999563e+03 3.354519000000000108e-16 1.658150000000000071e-17
7.924479999999999563e+03 3.296524999999999860e-16 1.658261000000000116e-17
7.927479999999999563e+03 3.116937000000000165e-16 1.655916999999999969e-17
7.930479999999999563e+03 3.176543000000000093e-16 1.684415000000000139e-17
7.933479999999999563e+03 3.413665000000000024e-16 1.724378000000000116e-17
7.936479999999999563e+03 3.243665000000000220e-16 1.737037999999999862e-17
7.939479999999999563e+03 3.096744999999999895e-16 1.758388999999999958e-17
7.942479999999999563e+03 3.045734000000000159e-16 1.783409999999999973e-17
7.945479999999999563e+03 3.107904999999999765e-16 1.824149999999999958e-17
7.948479999999999563e+03 3.357791000000000193e-16 1.879629000000000092e-17
7.951479999999999563e+03 3.190824999999999937e-16 1.895865000000000042e-17
7.954479999999999563e+03 3.128893000000000196e-16 1.923607000000000121e-17
7.957479999999999563e+03 3.138199000000000075e-16 1.947386999999999852e-17
7.960479999999999563e+03 3.157078000000000081e-16 1.986133999999999974e-17
7.963479999999999563e+03 2.996976000000000068e-16 2.038183999999999939e-17
7.966479999999999563e+03 2.889362000000000110e-16 2.093694999999999859e-17
7.969479999999999563e+03 2.856654000000000053e-16 2.129530999999999920e-17
7.972479999999999563e+03 2.925874000000000121e-16 2.181077000000000031e-17
7.975479999999999563e+03 2.672540000000000233e-16 2.189383000000000054e-17
7.978479999999999563e+03 2.538733000000000187e-16 2.152235999999999985e-17
7.981479999999999563e+03 2.495243000000000243e-16 2.091635000000000041e-17
7.984479999999999563e+03 2.660450000000000169e-16 2.041822000000000074e-17
7.987479999999999563e+03 2.758780000000000230e-16 2.003755999999999987e-17
7.990479999999999563e+03 2.724159999999999778e-16 1.978548999999999871e-17
7.993479999999999563e+03 2.522557000000000158e-16 1.930960999999999905e-17
7.996479999999999563e+03 2.464404999999999761e-16 1.858404999999999935e-17
7.999479999999999563e+03 2.435488999999999845e-16 1.781588999999999958e-17
8.002479999999999563e+03 2.286950999999999935e-16 1.720936999999999951e-17
8.005479999999999563e+03 2.335698000000000034e-16 1.694726000000000022e-17
8.008479999999999563e+03 2.414366999999999873e-16 1.677251000000000043e-17
8.011479999999999563e+03 2.341451000000000130e-16 1.645271000000000002e-17
8.014479999999999563e+03 2.216496000000000104e-16 1.614564999999999852e-17
8.017479999999999563e+03 2.036146000000000043e-16 1.583431999999999849e-17
8.020479999999999563e+03 1.960100000000000040e-16 1.555844000000000085e-17
8.023479999999999563e+03 1.960168000000000123e-16 1.537412999999999971e-17
8.026479999999999563e+03 1.890259000000000104e-16 1.523109000000000082e-17
8.029479999999999563e+03 1.891218000000000008e-16 1.512181999999999863e-17
8.032479999999999563e+03 1.949526999999999996e-16 1.502887999999999918e-17
8.035479999999999563e+03 1.824896000000000062e-16 1.483832999999999984e-17
8.038479999999999563e+03 1.769959999999999971e-16 1.477965999999999952e-17
8.041479999999999563e+03 1.709405999999999885e-16 1.475672000000000047e-17
8.044479999999999563e+03 1.844142999999999879e-16 1.491630999999999948e-17
8.047479999999999563e+03 1.909634000000000049e-16 1.513981999999999961e-17
8.050479999999999563e+03 1.612438999999999960e-16 1.523958000000000069e-17
8.053479999999999563e+03 1.460542000000000097e-16 1.535636000000000046e-17
8.056479999999999563e+03 1.601371000000000043e-16 1.572425999999999987e-17
8.059479999999999563e+03 1.659878999999999948e-16 1.604621000000000146e-17
8.062479999999999563e+03 1.463668000000000091e-16 1.609518999999999917e-17
8.065479999999999563e+03 1.394663000000000018e-16 1.623840999999999955e-17
8.068479999999999563e+03 1.432300000000000121e-16 1.643042999999999925e-17
8.071479999999999563e+03 1.414271999999999988e-16 1.668965999999999937e-17
8.074479999999999563e+03 1.437865000000000045e-16 1.704565000000000143e-17
8.077479999999999563e+03 1.399347000000000047e-16 1.732374999999999998e-17
8.080479999999999563e+03 1.365711999999999994e-16 1.752713000000000051e-17
8.083479999999999563e+03 1.431510000000000112e-16 1.791223000000000010e-17
8.086479999999999563e+03 1.414674999999999908e-16 1.824423999999999930e-17
8.089479999999999563e+03 1.424381000000000001e-16 1.866238999999999889e-17
8.092479999999999563e+03 1.535134999999999898e-16 1.911303000000000067e-17
8.095479999999999563e+03 1.470820000000000005e-16 1.932449000000000093e-17
8.098479999999999563e+03 1.341338000000000034e-16 1.961648000000000087e-17
8.101479999999999563e+03 1.270580000000000029e-16 1.973548999999999975e-17
8.104479999999999563e+03 1.325586999999999909e-16 1.941178999999999892e-17
8.107479999999999563e+03 1.344436999999999959e-16 1.875807000000000114e-17
8.110479999999999563e+03 1.225294000000000007e-16 1.795118000000000096e-17
8.113479999999999563e+03 1.333815000000000109e-16 1.757678999999999905e-17
8.116479999999999563e+03 1.412693000000000037e-16 1.727805999999999849e-17
8.119479999999999563e+03 1.305265999999999938e-16 1.669689000000000114e-17
8.122479999999999563e+03 1.235390999999999962e-16 1.617470000000000069e-17
8.125479999999999563e+03 1.147016000000000029e-16 1.574777000000000106e-17
8.128479999999999563e+03 1.156595000000000061e-16 1.534434999999999955e-17
8.131479999999999563e+03 1.178446999999999997e-16 1.481563999999999892e-17
8.134479999999999563e+03 1.013204999999999964e-16 1.405627000000000047e-17
8.137479999999999563e+03 1.159897999999999989e-16 1.396225000000000134e-17
8.140479999999999563e+03 1.191716000000000046e-16 1.386208999999999986e-17
8.143479999999999563e+03 1.037775999999999954e-16 1.338579000000000032e-17
8.146479999999999563e+03 1.063268999999999977e-16 1.301686999999999967e-17
8.149479999999999563e+03 1.052560999999999957e-16 1.272120999999999950e-17
8.152479999999999563e+03 1.066789000000000033e-16 1.253528000000000037e-17
8.155479999999999563e+03 1.121957999999999958e-16 1.252530000000000067e-17
8.158479999999999563e+03 1.035626000000000008e-16 1.236266000000000075e-17
8.161479999999999563e+03 9.410506000000000422e-17 1.205125999999999946e-17
8.164479999999999563e+03 9.736160000000000123e-17 1.198670999999999929e-17
8.167479999999999563e+03 1.089326999999999966e-16 1.225574000000000070e-17
8.170479999999999563e+03 1.034011000000000006e-16 1.244215999999999944e-17
8.173479999999999563e+03 9.661174999999999901e-17 1.247689000000000048e-17
8.176479999999999563e+03 1.101272000000000005e-16 1.250208999999999939e-17
8.179479999999999563e+03 1.215116999999999911e-16 1.260497999999999931e-17
8.182479999999999563e+03 1.101143000000000058e-16 1.281530999999999964e-17
8.185479999999999563e+03 9.983087000000000319e-17 1.311423999999999964e-17
8.188479999999999563e+03 9.372261999999999411e-17 1.327703000000000029e-17
8.191479999999999563e+03 9.460934000000000598e-17 1.349897999999999933e-17
8.194479999999999563e+03 1.131137000000000023e-16 1.396456999999999964e-17
8.197479999999999563e+03 1.283922000000000000e-16 1.438863999999999957e-17
8.200479999999999563e+03 1.279518999999999917e-16 1.511260999999999897e-17
8.203479999999999563e+03 1.390690999999999990e-16 1.629384999999999901e-17
8.206479999999999563e+03 1.208319000000000111e-16 1.671370000000000067e-17
8.209479999999999563e+03 1.176532999999999963e-16 1.688824000000000128e-17
8.212479999999999563e+03 1.167980000000000098e-16 1.695727999999999887e-17
8.215479999999999563e+03 1.130529000000000034e-16 1.716173000000000089e-17
8.218479999999999563e+03 1.183640999999999910e-16 1.739294000000000138e-17
8.221479999999999563e+03 9.929624000000000528e-17 1.712067999999999910e-17
8.224479999999999563e+03 1.186436000000000086e-16 1.696273999999999884e-17
8.227479999999999563e+03 1.088193000000000015e-16 1.592974000000000134e-17
8.230479999999999563e+03 1.108682000000000061e-16 1.551500999999999923e-17
8.233479999999999563e+03 1.099746999999999946e-16 1.588326999999999853e-17
8.236479999999999563e+03 1.297276000000000030e-16 1.666246000000000001e-17
8.239479999999999563e+03 1.356067000000000012e-16 1.686115999999999880e-17
8.242479999999999563e+03 1.508812000000000042e-16 1.686892999999999888e-17
8.245479999999999563e+03 1.547312000000000076e-16 1.686055000000000078e-17
8.248479999999999563e+03 1.415543999999999992e-16 1.667332999999999970e-17
8.251479999999999563e+03 1.310909000000000117e-16 1.619424999999999994e-17
8.254479999999999563e+03 1.296220000000000087e-16 1.555514999999999846e-17
8.257479999999999563e+03 1.391721999999999997e-16 1.506509999999999852e-17
8.260479999999999563e+03 1.481338999999999911e-16 1.491288000000000072e-17
8.263479999999999563e+03 1.393222000000000120e-16 1.490437000000000137e-17
8.266479999999999563e+03 1.244986000000000071e-16 1.479211999999999953e-17
8.269479999999999563e+03 1.212308000000000036e-16 1.446120999999999949e-17
8.272479999999999563e+03 1.277946999999999938e-16 1.394899999999999873e-17
8.275479999999999563e+03 1.338261000000000093e-16 1.359167000000000065e-17
8.278479999999999563e+03 1.440784999999999903e-16 1.374781999999999962e-17
8.281479999999999563e+03 1.505701000000000059e-16 1.410060999999999850e-17
8.284479999999999563e+03 1.503116000000000037e-16 1.426775000000000021e-17
8.287479999999999563e+03 1.543125000000000053e-16 1.428810000000000026e-17
8.290479999999999563e+03 1.576204000000000122e-16 1.425176000000000096e-17
8.293479999999999563e+03 1.680814999999999881e-16 1.440024000000000034e-17
8.296479999999999563e+03 1.708006000000000000e-16 1.464252999999999969e-17
8.299479999999999563e+03 1.703412000000000038e-16 1.480389999999999870e-17
8.302479999999999563e+03 1.606850999999999987e-16 1.458736000000000093e-17
8.305479999999999563e+03 1.435592999999999877e-16 1.444342999999999896e-17
8.308479999999999563e+03 1.671488999999999904e-16 1.499681999999999968e-17
8.311479999999999563e+03 1.764270999999999939e-16 1.523222000000000075e-17
8.314479999999999563e+03 1.669694999999999958e-16 1.519282000000000079e-17
8.317479999999999563e+03 1.494948999999999948e-16 1.511529000000000025e-17
8.320479999999999563e+03 1.831612000000000080e-16 1.586582000000000021e-17
8.323479999999999563e+03 1.884525000000000039e-16 1.633483000000000108e-17
8.326479999999999563e+03 1.821218999999999923e-16 1.665056999999999906e-17
8.329479999999999563e+03 1.780482000000000076e-16 1.680542000000000098e-17
8.332479999999999563e+03 1.919961000000000010e-16 1.724214000000000061e-17
8.335479999999999563e+03 2.013715000000000074e-16 1.782824999999999910e-17
8.338479999999999563e+03 1.955049000000000019e-16 1.862356999999999927e-17
8.341479999999999563e+03 2.069803999999999899e-16 2.015854999999999971e-17
8.344479999999999563e+03 2.041866999999999984e-16 2.132556000000000102e-17
8.347479999999999563e+03 2.067256000000000119e-16 2.166780000000000114e-17
8.350479999999999563e+03 2.106820999999999954e-16 2.156995000000000131e-17
8.353479999999999563e+03 2.067078999999999938e-16 2.113214999999999891e-17
8.356479999999999563e+03 2.200461000000000081e-16 2.057053999999999901e-17
8.359479999999999563e+03 2.181237999999999887e-16 1.993924000000000146e-17
8.362479999999999563e+03 2.383172999999999884e-16 1.981695999999999967e-17
8.365479999999999563e+03 2.303876000000000205e-16 1.940942999999999857e-17
8.368479999999999563e+03 2.259618999999999809e-16 1.892673999999999856e-17
8.371479999999999563e+03 2.192841999999999937e-16 1.837652999999999847e-17
8.374479999999999563e+03 2.172389999999999886e-16 1.777943999999999851e-17
8.377479999999999563e+03 2.438634000000000116e-16 1.774285000000000108e-17
8.380479999999999563e+03 2.609529999999999826e-16 1.779637000000000109e-17
8.383479999999999563e+03 2.618675999999999916e-16 1.760784999999999987e-17
8.386479999999999563e+03 2.310406999999999758e-16 1.688066999999999909e-17
8.389479999999999563e+03 2.297455000000000075e-16 1.654970999999999882e-17
8.392479999999999563e+03 2.596592000000000088e-16 1.680578999999999907e-17
8.395479999999999563e+03 2.604221000000000158e-16 1.684044000000000066e-17
8.398479999999999563e+03 2.729892000000000203e-16 1.700211999999999932e-17
8.401479999999999563e+03 2.818066999999999906e-16 1.698070999999999906e-17
8.404479999999999563e+03 2.690410999999999789e-16 1.635929999999999892e-17
8.407479999999999563e+03 2.811510999999999923e-16 1.611901000000000002e-17
8.410479999999999563e+03 2.774203000000000244e-16 1.609027000000000059e-17
8.413479999999999563e+03 2.774979999999999882e-16 1.621169000000000005e-17
8.416479999999999563e+03 2.946804000000000147e-16 1.640177999999999902e-17
8.419479999999999563e+03 3.010553999999999951e-16 1.645589999999999885e-17
8.422479999999999563e+03 2.963632000000000132e-16 1.655920000000000045e-17
8.425479999999999563e+03 2.983930000000000053e-16 1.696302000000000082e-17
8.428479999999999563e+03 3.017534999999999837e-16 1.744848999999999951e-17
8.431479999999999563e+03 2.977138999999999979e-16 1.753670000000000006e-17
8.434479999999999563e+03 3.011019000000000048e-16 1.735789999999999913e-17
8.437479999999999563e+03 3.211911999999999800e-16 1.747919000000000044e-17
8.440479999999999563e+03 3.316306999999999991e-16 1.783911999999999880e-17
8.443479999999999563e+03 3.206283000000000059e-16 1.824668999999999886e-17
8.446479999999999563e+03 3.261616999999999984e-16 1.882840999999999887e-17
8.449479999999999563e+03 3.390787999999999988e-16 1.941924000000000114e-17
8.452479999999999563e+03 3.680523000000000149e-16 2.012652000000000097e-17
8.455479999999999563e+03 3.800512000000000135e-16 2.053082000000000120e-17
8.458479999999999563e+03 3.610100000000000227e-16 2.077369999999999909e-17
8.461479999999999563e+03 3.708579000000000086e-16 2.165875000000000040e-17
8.464479999999999563e+03 3.735786000000000037e-16 2.238092999999999851e-17
8.467479999999999563e+03 4.001533000000000014e-16 2.291105000000000105e-17
8.470479999999999563e+03 3.898687000000000000e-16 2.283814999999999892e-17
8.473479999999999563e+03 4.218756000000000172e-16 2.346006000000000149e-17
8.476479999999999563e+03 4.089676999999999875e-16 2.366567000000000112e-17
8.479479999999999563e+03 3.919416000000000223e-16 2.334628000000000085e-17
8.482479999999999563e+03 3.789208000000000060e-16 2.276030000000000053e-17
8.485479999999999563e+03 4.000760000000000150e-16 2.244604000000000109e-17
8.488479999999999563e+03 4.221898999999999817e-16 2.205163000000000135e-17
8.491479999999999563e+03 4.560747999999999577e-16 2.180334000000000065e-17
8.494479999999999563e+03 4.518748000000000078e-16 2.105459999999999889e-17
8.497479999999999563e+03 4.443391000000000025e-16 2.026011000000000027e-17
8.500479999999999563e+03 4.510167999999999650e-16 2.000592999999999998e-17
8.503479999999999563e+03 4.512400000000000117e-16 2.013109000000000094e-17
8.506479999999999563e+03 4.406408999999999831e-16 1.987816999999999874e-17
8.509479999999999563e+03 4.559942999999999557e-16 1.934876999999999908e-17
8.512479999999999563e+03 4.870384999999999958e-16 1.895278999999999851e-17
8.515479999999999563e+03 4.822934999999999552e-16 1.845383000000000036e-17
8.518479999999999563e+03 4.806140000000000035e-16 1.824805000000000052e-17
8.521479999999999563e+03 4.717135999999999703e-16 1.809178999999999978e-17
8.524479999999999563e+03 4.703042999999999851e-16 1.794776000000000040e-17
8.527479999999999563e+03 4.719192000000000303e-16 1.781737000000000120e-17
8.530479999999999563e+03 4.729589999999999807e-16 1.757579000000000037e-17
8.533479999999999563e+03 4.809340999999999591e-16 1.736730999999999976e-17
8.536479999999999563e+03 4.846871000000000223e-16 1.703369000000000077e-17
8.539479999999999563e+03 4.840800999999999515e-16 1.658203000000000081e-17
8.542479999999999563e+03 4.813680000000000351e-16 1.643148000000000126e-17
8.545479999999999563e+03 4.888710999999999932e-16 1.692136000000000099e-17
8.548479999999999563e+03 4.971799000000000426e-16 1.757195999999999967e-17
8.551479999999999563e+03 5.071011999999999776e-16 1.797569000000000084e-17
8.554479999999999563e+03 5.281923999999999721e-16 1.830912000000000015e-17
8.557479999999999563e+03 5.460321000000000360e-16 1.867491000000000042e-17
8.560479999999999563e+03 5.283522999999999770e-16 1.876980000000000007e-17
8.563479999999999563e+03 5.388072999999999664e-16 1.918757999999999848e-17
8.566479999999999563e+03 5.508666000000000360e-16 1.953472999999999898e-17
8.569479999999999563e+03 5.320407000000000351e-16 1.968321999999999964e-17
8.572479999999999563e+03 5.105024999999999566e-16 1.991708000000000064e-17
8.575479999999999563e+03 5.165817999999999763e-16 2.048120999999999981e-17
8.578479999999999563e+03 5.379637999999999755e-16 2.116459999999999907e-17
8.581479999999999563e+03 5.649204000000000436e-16 2.187694000000000001e-17
8.584479999999999563e+03 5.668831999999999697e-16 2.228307000000000048e-17
8.587479999999999563e+03 5.592088999999999704e-16 2.269069999999999898e-17
8.590479999999999563e+03 5.477707999999999788e-16 2.300690000000000043e-17
8.593479999999999563e+03 5.193506000000000382e-16 2.317954000000000108e-17
8.596479999999999563e+03 5.111590999999999720e-16 2.372997999999999982e-17
8.599479999999999563e+03 5.605663000000000306e-16 2.491094999999999917e-17
8.602479999999999563e+03 5.926329999999999804e-16 2.554984000000000148e-17
8.605479999999999563e+03 5.569005000000000451e-16 2.494890000000000134e-17
8.608479999999999563e+03 5.627791000000000101e-16 2.436874999999999908e-17
8.611479999999999563e+03 5.494937999999999873e-16 2.367864999999999996e-17
8.614479999999999563e+03 5.233446999999999821e-16 2.295629999999999856e-17
8.617479999999999563e+03 5.296294999999999812e-16 2.265093999999999913e-17
8.620479999999999563e+03 5.452941999999999654e-16 2.243507000000000091e-17
8.623479999999999563e+03 5.810716999999999832e-16 2.245814000000000120e-17
8.626479999999999563e+03 5.847445999999999723e-16 2.225399000000000064e-17
8.629479999999999563e+03 5.434982999999999671e-16 2.150969000000000068e-17
8.632479999999999563e+03 5.532805999999999801e-16 2.109704000000000002e-17
8.635479999999999563e+03 5.712189000000000413e-16 2.072017000000000089e-17
8.638479999999999563e+03 5.678886999999999818e-16 2.021295000000000152e-17
8.641479999999999563e+03 5.751749000000000409e-16 1.980076000000000125e-17
8.644479999999999563e+03 5.830882999999999852e-16 1.958439999999999880e-17
8.647479999999999563e+03 5.582321000000000173e-16 1.921132000000000140e-17
8.650479999999999563e+03 5.473998000000000168e-16 1.897111999999999863e-17
8.653479999999999563e+03 5.774655999999999974e-16 1.907375999999999888e-17
8.656479999999999563e+03 5.776973999999999749e-16 1.877002000000000052e-17
8.659479999999999563e+03 5.724258999999999641e-16 1.822681000000000047e-17
8.662479999999999563e+03 5.744580000000000351e-16 1.795209000000000044e-17
8.665479999999999563e+03 5.732236999999999984e-16 1.808451999999999905e-17
8.668479999999999563e+03 5.745246999999999579e-16 1.844996999999999890e-17
8.671479999999999563e+03 5.805878000000000346e-16 1.876928999999999945e-17
8.674479999999999563e+03 6.000899999999999554e-16 1.906235999999999908e-17
8.677479999999999563e+03 6.035537000000000397e-16 1.918122999999999851e-17
8.680479999999999563e+03 5.976797000000000353e-16 1.922385000000000114e-17
8.683479999999999563e+03 5.949956000000000081e-16 1.924485999999999945e-17
8.686479999999999563e+03 5.635086999999999974e-16 1.907012999999999915e-17
8.689479999999999563e+03 5.447250999999999735e-16 1.920357999999999901e-17
8.692479999999999563e+03 5.542072999999999800e-16 1.975801999999999866e-17
8.695479999999999563e+03 5.492210999999999780e-16 2.024664999999999850e-17
8.698479999999999563e+03 5.542981000000000011e-16 2.078743999999999976e-17
8.701479999999999563e+03 5.791934000000000292e-16 2.144321000000000132e-17
8.704479999999999563e+03 5.938169000000000192e-16 2.187581000000000008e-17
8.707479999999999563e+03 5.854024999999999509e-16 2.206969999999999898e-17
8.710479999999999563e+03 5.681655000000000418e-16 2.222279999999999857e-17
8.713479999999999563e+03 5.406480999999999666e-16 2.242911999999999980e-17
8.716479999999999563e+03 5.251784999999999608e-16 2.289975999999999994e-17
8.719479999999999563e+03 5.244777999999999965e-16 2.366281999999999963e-17
8.722479999999999563e+03 5.352322000000000200e-16 2.448612000000000048e-17
8.725479999999999563e+03 5.627426999999999569e-16 2.531545000000000037e-17
8.728479999999999563e+03 6.017334999999999790e-16 2.581506999999999987e-17
8.731479999999999563e+03 5.998543999999999718e-16 2.522205999999999874e-17
8.734479999999999563e+03 5.336571000000000075e-16 2.381713000000000016e-17
8.737479999999999563e+03 5.750487999999999657e-16 2.356940999999999853e-17
8.740479999999999563e+03 5.587254000000000484e-16 2.299468999999999855e-17
8.743479999999999563e+03 5.337487999999999652e-16 2.246254999999999916e-17
8.746479999999999563e+03 5.193929999999999972e-16 2.202574000000000033e-17
8.749479999999999563e+03 5.374132999999999875e-16 2.186752000000000118e-17
8.752479999999999563e+03 5.229832999999999680e-16 2.123514000000000085e-17
8.755479999999999563e+03 5.333695000000000183e-16 2.095908999999999992e-17
8.758479999999999563e+03 5.407667999999999936e-16 2.089629000000000053e-17
8.761479999999999563e+03 5.303590999999999685e-16 2.068459000000000034e-17
8.764479999999999563e+03 5.348633999999999577e-16 2.056796999999999950e-17
8.767479999999999563e+03 5.214046999999999940e-16 2.030447999999999906e-17
8.770479999999999563e+03 5.016127999999999691e-16 1.987963000000000089e-17
8.773479999999999563e+03 4.871343999999999861e-16 1.939461999999999950e-17
8.776479999999999563e+03 5.046824000000000102e-16 1.943821000000000005e-17
8.779479999999999563e+03 5.093398000000000452e-16 1.920889999999999953e-17
8.782479999999999563e+03 4.803194999999999747e-16 1.840053999999999900e-17
8.785479999999999563e+03 4.605667000000000100e-16 1.778602000000000021e-17
8.788479999999999563e+03 4.699005000000000119e-16 1.781855999999999958e-17
8.791479999999999563e+03 4.849053999999999651e-16 1.803094999999999880e-17
8.794479999999999563e+03 4.896164999999999955e-16 1.809986000000000131e-17
8.797479999999999563e+03 4.608884999999999554e-16 1.782607000000000024e-17
8.800479999999999563e+03 4.632415000000000353e-16 1.778720999999999859e-17
8.803479999999999563e+03 4.655323999999999558e-16 1.772281999999999888e-17
8.806479999999999563e+03 4.708490000000000312e-16 1.790724999999999999e-17
8.809479999999999563e+03 4.684892999999999743e-16 1.817474000000000133e-17
8.812479999999999563e+03 4.450154000000000210e-16 1.841160999999999967e-17
8.815479999999999563e+03 4.324245999999999940e-16 1.874537999999999940e-17
8.818479999999999563e+03 4.202027000000000113e-16 1.901855000000000116e-17
8.821479999999999563e+03 4.442794999999999847e-16 2.000064000000000022e-17
8.824479999999999563e+03 4.694663999999999720e-16 2.134793000000000101e-17
8.827479999999999563e+03 4.347646999999999805e-16 2.181719000000000000e-17
8.830479999999999563e+03 4.139984999999999962e-16 2.167061999999999879e-17
8.833479999999999563e+03 4.460375999999999846e-16 2.208951999999999892e-17
8.836479999999999563e+03 4.379793999999999792e-16 2.240450000000000123e-17
8.839479999999999563e+03 4.251109000000000049e-16 2.245898999999999916e-17
8.842479999999999563e+03 4.187552000000000010e-16 2.241943000000000027e-17
8.845479999999999563e+03 4.056263000000000216e-16 2.258901000000000026e-17
8.848479999999999563e+03 4.083246000000000066e-16 2.314315000000000153e-17
8.851479999999999563e+03 4.125826000000000159e-16 2.376511999999999947e-17
8.854479999999999563e+03 4.258366999999999861e-16 2.394313000000000088e-17
8.857479999999999563e+03 4.114823999999999946e-16 2.342046000000000056e-17
8.860479999999999563e+03 3.804313999999999955e-16 2.266021000000000031e-17
8.863479999999999563e+03 3.758542999999999985e-16 2.213350000000000013e-17
8.866479999999999563e+03 3.773699000000000245e-16 2.162087000000000103e-17
8.869479999999999563e+03 3.776603000000000026e-16 2.097601000000000122e-17
8.872479999999999563e+03 3.860803999999999814e-16 2.045649999999999896e-17
8.875479999999999563e+03 3.851982999999999882e-16 2.005936999999999898e-17
8.878479999999999563e+03 3.778112999999999827e-16 1.976155000000000098e-17
8.881479999999999563e+03 3.771266999999999795e-16 1.993339000000000083e-17
8.884479999999999563e+03 3.610257999999999884e-16 2.010429000000000043e-17
8.887479999999999563e+03 3.685756000000000189e-16 2.001794999999999909e-17
8.890479999999999563e+03 3.556189999999999810e-16 1.876805000000000083e-17
8.893479999999999563e+03 3.838295000000000082e-16 1.800643000000000072e-17
8.896479999999999563e+03 3.620510999999999855e-16 1.743092000000000123e-17
8.899479999999999563e+03 3.416044000000000156e-16 1.737278000000000102e-17
8.902479999999999563e+03 3.429079000000000179e-16 1.766905000000000075e-17
8.905479999999999563e+03 3.548768999999999763e-16 1.776816999999999996e-17
8.908479999999999563e+03 3.558938000000000067e-16 1.741764999999999914e-17
8.911479999999999563e+03 3.459310999999999819e-16 1.701628000000000141e-17
8.914479999999999563e+03 3.329153000000000022e-16 1.693168000000000111e-17
8.917479999999999563e+03 3.538433999999999764e-16 1.753339000000000127e-17
8.920479999999999563e+03 3.744440999999999780e-16 1.796566000000000090e-17
8.923479999999999563e+03 3.620269999999999858e-16 1.752199999999999967e-17
8.926479999999999563e+03 3.395393000000000188e-16 1.676683000000000001e-17
8.929479999999999563e+03 3.384476999999999775e-16 1.648906000000000061e-17
8.932479999999999563e+03 3.471170000000000058e-16 1.665799999999999872e-17
8.935479999999999563e+03 3.294478999999999925e-16 1.673104000000000030e-17
8.938479999999999563e+03 3.399334999999999947e-16 1.721087000000000062e-17
8.941479999999999563e+03 3.536940000000000040e-16 1.764817000000000060e-17
8.944479999999999563e+03 3.336922999999999851e-16 1.760367999999999876e-17
8.947479999999999563e+03 3.220679000000000086e-16 1.744557000000000138e-17
8.950479999999999563e+03 3.255071999999999993e-16 1.765255000000000088e-17
8.953479999999999563e+03 3.125342999999999872e-16 1.812362999999999883e-17
8.956479999999999563e+03 3.114169999999999878e-16 1.919364000000000136e-17
8.959479999999999563e+03 3.419024000000000058e-16 1.979166000000000027e-17
8.962479999999999563e+03 3.140759000000000160e-16 1.873685000000000057e-17
8.965479999999999563e+03 3.145713999999999962e-16 1.850659999999999981e-17
8.968479999999999563e+03 3.195154000000000031e-16 1.895889000000000035e-17
8.971479999999999563e+03 3.166005999999999977e-16 1.929356999999999956e-17
8.974479999999999563e+03 3.138681999999999890e-16 1.972636999999999929e-17
8.977479999999999563e+03 3.190260000000000094e-16 2.050161000000000010e-17
8.980479999999999563e+03 2.829910999999999887e-16 2.016515000000000089e-17
8.983479999999999563e+03 3.150533999999999910e-16 2.001549000000000134e-17
8.986479999999999563e+03 3.131122000000000217e-16 1.923162999999999941e-17
8.989479999999999563e+03 3.080322999999999783e-16 1.833470000000000152e-17
8.992479999999999563e+03 2.988440999999999920e-16 1.787099999999999989e-17
8.995479999999999563e+03 3.208107000000000027e-16 1.840359999999999966e-17
8.998479999999999563e+03 3.256723000000000046e-16 1.857189999999999899e-17
9.001479999999999563e+03 3.213291000000000014e-16 1.815448999999999868e-17
9.004479999999999563e+03 3.093559999999999923e-16 1.715461999999999909e-17
9.007479999999999563e+03 3.169754999999999971e-16 1.628224000000000004e-17
9.010479999999999563e+03 3.226024999999999996e-16 1.597395000000000119e-17
9.013479999999999563e+03 3.045463999999999960e-16 1.560501000000000106e-17
9.016479999999999563e+03 3.059544000000000181e-16 1.531971000000000151e-17
9.019479999999999563e+03 3.361899000000000141e-16 1.558837999999999994e-17
9.022479999999999563e+03 3.289957999999999885e-16 1.531975000000000047e-17
9.025479999999999563e+03 3.186432999999999845e-16 1.494834999999999950e-17
9.028479999999999563e+03 3.174366000000000077e-16 1.498637000000000140e-17
9.031479999999999563e+03 3.121697000000000069e-16 1.522820999999999857e-17
9.034479999999999563e+03 3.079023000000000137e-16 1.561220999999999899e-17
9.037479999999999563e+03 3.110463000000000210e-16 1.593815000000000020e-17
9.040479999999999563e+03 3.145686000000000073e-16 1.598441999999999895e-17
9.043479999999999563e+03 3.187158999999999790e-16 1.604695000000000073e-17
9.046479999999999563e+03 3.488387999999999838e-16 1.660007000000000076e-17
9.049479999999999563e+03 3.414295999999999817e-16 1.660421000000000111e-17
9.052479999999999563e+03 3.226085000000000040e-16 1.624544999999999856e-17
9.055479999999999563e+03 3.122953000000000241e-16 1.590693999999999865e-17
9.058479999999999563e+03 3.144505000000000202e-16 1.571951000000000149e-17
9.061479999999999563e+03 3.300910000000000226e-16 1.570534999999999940e-17
9.064479999999999563e+03 3.415582000000000011e-16 1.597171999999999901e-17
9.067479999999999563e+03 3.254631999999999832e-16 1.602997000000000099e-17
9.070479999999999563e+03 3.127407000000000017e-16 1.610519000000000143e-17
9.073479999999999563e+03 3.267200000000000118e-16 1.670839999999999962e-17
9.076479999999999563e+03 3.306330999999999945e-16 1.710313000000000030e-17
9.079479999999999563e+03 3.369216999999999997e-16 1.730658000000000055e-17
9.082479999999999563e+03 3.303643000000000225e-16 1.736660999999999945e-17
9.085479999999999563e+03 3.210601000000000162e-16 1.748692999999999975e-17
9.088479999999999563e+03 3.239630999999999768e-16 1.789797999999999881e-17
9.091479999999999563e+03 3.276004000000000152e-16 1.856001999999999933e-17
9.094479999999999563e+03 3.218567000000000201e-16 1.921697000000000106e-17
9.097479999999999563e+03 3.062368999999999886e-16 1.965174000000000048e-17


==> anc/UH88_SNIFS_60488.61.txt <==
3.400480000000000018e+03 3.222092999999999916e-16 1.355875000000000067e-16
3.403480000000000018e+03 3.423860999999999904e-16 1.409919000000000024e-16
3.406480000000000018e+03 8.801205999999999820e-17 1.232971000000000062e-16
3.409480000000000018e+03 7.849581999999999436e-17 1.135647000000000071e-16
3.412480000000000018e+03 1.906475000000000080e-16 1.260368999999999892e-16
3.415480000000000018e+03 2.360544999999999884e-16 1.275376999999999928e-16
3.418480000000000018e+03 3.872852000000000044e-16 1.149309000000000114e-16
3.421480000000000018e+03 3.527654000000000011e-16 1.124337999999999910e-16
3.424480000000000018e+03 3.399339000000000213e-16 1.274752000000000041e-16
3.427480000000000018e+03 7.231581000000000471e-16 1.297277999999999916e-16
3.430480000000000018e+03 6.873023000000000256e-16 1.126187000000000061e-16
3.433480000000000018e+03 6.176760000000000404e-16 1.117081999999999985e-16
3.436480000000000018e+03 4.867518000000000418e-16 1.203490000000000057e-16
3.439480000000000018e+03 2.484498999999999925e-16 1.128805999999999878e-16
3.442480000000000018e+03 2.729402999999999990e-16 9.437902999999999445e-17
3.445480000000000018e+03 2.607285000000000221e-16 9.241400999999999965e-17
3.448480000000000018e+03 3.065988999999999933e-16 1.024242999999999982e-16
3.451480000000000018e+03 2.737095999999999876e-16 1.006496000000000041e-16
3.454480000000000018e+03 1.933735000000000103e-16 9.231021999999999999e-17
3.457480000000000018e+03 7.260802999999999528e-17 9.652767000000000061e-17
3.460480000000000018e+03 1.224227999999999893e-16 1.019404000000000003e-16
3.463480000000000018e+03 3.089235000000000095e-16 9.482479000000000586e-17
3.466480000000000018e+03 2.435724999999999756e-16 8.762002000000000318e-17
3.469480000000000018e+03 1.949002000000000101e-16 9.555002000000000335e-17
3.472480000000000018e+03 1.687789000000000041e-16 1.007551999999999983e-16
3.475480000000000018e+03 1.681468999999999970e-16 9.083585999999999392e-17
3.478480000000000018e+03 2.843632999999999974e-16 8.420274000000000467e-17
3.481480000000000018e+03 1.654865999999999989e-16 9.253722000000000348e-17
3.484480000000000018e+03 1.706488999999999980e-16 9.648937000000000598e-17
3.487480000000000018e+03 2.156020000000000026e-16 8.686414000000000193e-17
3.490480000000000018e+03 2.154920000000000117e-16 8.335423000000000363e-17
3.493480000000000018e+03 1.123098000000000062e-16 9.165189999999999840e-17
3.496480000000000018e+03 1.178066000000000061e-16 9.076476999999999871e-17
3.499480000000000018e+03 1.868599000000000113e-16 8.155707999999999621e-17
3.502480000000000018e+03 2.831796000000000212e-16 8.426604999999999544e-17
3.505480000000000018e+03 4.189326999999999926e-16 9.783083000000000254e-17
3.508480000000000018e+03 2.515736000000000062e-16 9.550212999999999736e-17
3.511480000000000018e+03 1.541165999999999985e-16 8.220937999999999697e-17
3.514480000000000018e+03 2.752748999999999896e-16 8.266615999999999647e-17
3.517480000000000018e+03 4.228368000000000179e-16 9.065214999999999877e-17
3.520480000000000018e+03 3.070835000000000131e-16 8.787960999999999395e-17
3.523480000000000018e+03 3.676561999999999866e-16 7.883109000000000445e-17
3.526480000000000018e+03 3.714718000000000204e-16 8.071996000000000293e-17
3.529480000000000018e+03 4.286454000000000133e-16 8.676965000000000421e-17
3.532480000000000018e+03 4.617632000000000483e-16 8.388190999999999557e-17
3.535480000000000018e+03 4.110397000000000239e-16 7.860568999999999638e-17
3.538480000000000018e+03 2.883765999999999852e-16 8.450508000000000240e-17
3.541480000000000018e+03 2.677763000000000101e-16 8.952368999999999946e-17
3.544480000000000018e+03 2.905774000000000051e-16 8.328723999999999749e-17
3.547480000000000018e+03 3.392666000000000094e-16 7.958945000000000293e-17
3.550480000000000018e+03 3.950008000000000129e-16 8.874363000000000054e-17
3.553480000000000018e+03 2.192370999999999934e-16 9.076524999999999857e-17
3.556480000000000018e+03 2.490567999999999827e-16 8.085220999999999389e-17
3.559480000000000018e+03 2.829370000000000160e-16 7.713207000000000499e-17
3.562480000000000018e+03 2.492571000000000108e-16 8.671420000000000348e-17
3.565480000000000018e+03 2.714464000000000103e-16 8.706590999999999958e-17
3.568480000000000018e+03 1.296906000000000085e-16 7.428591000000000441e-17
3.571480000000000018e+03 1.190782000000000078e-16 7.122664999999999994e-17
3.574480000000000018e+03 2.131876000000000072e-16 8.012690999999999668e-17
3.577480000000000018e+03 2.505256000000000037e-16 8.068099000000000567e-17
3.580480000000000018e+03 1.956355999999999884e-16 7.044433000000000116e-17
3.583480000000000018e+03 1.714242999999999977e-16 6.911658000000000143e-17
3.586480000000000018e+03 1.560911000000000122e-16 7.507112000000000056e-17
3.589480000000000018e+03 3.027461000000000010e-16 7.365299000000000270e-17
3.592480000000000018e+03 4.140535000000000040e-16 6.910180000000000003e-17
3.595480000000000018e+03 4.269523999999999777e-16 7.558438999999999845e-17
3.598480000000000018e+03 4.451749999999999812e-16 8.453755999999999716e-17
3.601480000000000018e+03 4.495486000000000332e-16 8.128853000000000390e-17
3.604480000000000018e+03 3.455887999999999803e-16 7.259576999999999624e-17
3.607480000000000018e+03 3.154562999999999783e-16 7.481720999999999788e-17
3.610480000000000018e+03 2.504891000000000178e-16 7.676833000000000542e-17
3.613480000000000018e+03 2.574347999999999978e-16 7.072847999999999514e-17
3.616480000000000018e+03 3.014557999999999887e-16 6.729137000000000465e-17
3.619480000000000018e+03 3.494639999999999826e-16 7.285905999999999879e-17
3.622480000000000018e+03 2.647790999999999996e-16 7.416404000000000585e-17
3.625480000000000018e+03 2.086216000000000086e-16 6.794497000000000555e-17
3.628480000000000018e+03 1.379382000000000076e-16 6.706718000000000061e-17
3.631480000000000018e+03 6.796336999999999615e-17 7.483760999999999817e-17
3.634480000000000018e+03 5.464656999999999934e-17 7.308655000000000034e-17
3.637480000000000018e+03 1.247670000000000018e-16 6.491233000000000317e-17
3.640480000000000018e+03 2.424597000000000042e-16 6.624106999999999723e-17
3.643480000000000018e+03 2.450642999999999972e-16 7.662527999999999908e-17
3.646480000000000018e+03 1.257850999999999887e-16 7.523788000000000290e-17
3.649480000000000018e+03 1.285135000000000026e-16 6.420651999999999753e-17
3.652480000000000018e+03 2.508862000000000140e-16 6.598261999999999842e-17
3.655480000000000018e+03 4.389155999999999943e-16 7.609861999999999606e-17
3.658480000000000018e+03 3.841386000000000215e-16 7.686597000000000299e-17
3.661480000000000018e+03 5.000943000000000215e-16 7.024504999999999894e-17
3.664480000000000018e+03 5.489816000000000063e-16 7.373960999999999986e-17
3.667480000000000018e+03 5.256781000000000409e-16 7.989097000000000038e-17
3.670480000000000018e+03 4.843482000000000002e-16 7.623011000000000059e-17
3.673480000000000018e+03 2.757532000000000096e-16 6.866564999999999639e-17
3.676480000000000018e+03 3.775606000000000061e-16 7.356305999999999751e-17
3.679480000000000018e+03 2.743546000000000208e-16 7.652399000000000537e-17
3.682480000000000018e+03 1.593873000000000055e-16 6.975986999999999733e-17
3.685480000000000018e+03 1.651073000000000028e-16 6.409868999999999800e-17
3.688480000000000018e+03 1.405829000000000040e-16 6.976313000000000205e-17
3.691480000000000018e+03 2.567339000000000202e-16 7.312669999999999470e-17
3.694480000000000018e+03 3.620794999999999999e-16 6.841348000000000091e-17
3.697480000000000018e+03 2.403677000000000187e-16 6.553452000000000156e-17
3.700480000000000018e+03 1.390281999999999918e-16 7.307176999999999895e-17
3.703480000000000018e+03 9.742335000000000169e-17 7.387394999999999663e-17
3.706480000000000018e+03 8.482763999999999585e-17 6.433614000000000593e-17
3.709480000000000018e+03 5.614651999999999574e-17 6.038191999999999401e-17
3.712480000000000018e+03 1.065482000000000075e-17 6.884821000000000137e-17
3.715480000000000018e+03 1.284713999999999896e-16 7.206156999999999488e-17
3.718480000000000018e+03 5.049196999999999835e-17 6.355753000000000481e-17
3.721480000000000018e+03 1.627275000000000148e-17 6.088008000000000061e-17
3.724480000000000018e+03 9.518506999999999976e-17 6.558287999999999688e-17
3.727480000000000018e+03 9.291013000000000376e-17 6.504790000000000037e-17
3.730480000000000018e+03 4.680488000000000020e-17 5.918141999999999798e-17
3.733480000000000018e+03 7.811182999999999522e-18 6.008155999999999725e-17
3.736480000000000018e+03 7.486144999999999542e-17 6.291912000000000544e-17
3.739480000000000018e+03 2.144491000000000032e-16 5.968871999999999835e-17
3.742480000000000018e+03 2.114629999999999910e-16 5.612711000000000209e-17
3.745480000000000018e+03 1.604587000000000104e-16 6.091260999999999870e-17
3.748480000000000018e+03 6.671900999999999578e-17 6.283397000000000247e-17
3.751480000000000018e+03 1.116731999999999891e-16 5.786885000000000158e-17
3.754480000000000018e+03 2.810182000000000074e-16 5.621920000000000050e-17
3.757480000000000018e+03 2.187894000000000108e-16 6.281508000000000149e-17
3.760480000000000018e+03 2.007032000000000030e-16 6.496661000000000502e-17
3.763480000000000018e+03 8.634489999999999420e-17 5.836087000000000429e-17
3.766480000000000018e+03 5.960500999999999496e-17 5.480659000000000105e-17
3.769480000000000018e+03 1.227497000000000025e-16 6.110737999999999940e-17
3.772480000000000018e+03 1.482136999999999958e-16 6.334288999999999468e-17
3.775480000000000018e+03 7.407522999999999623e-17 5.781580000000000015e-17
3.778480000000000018e+03 4.260995999999999849e-17 5.758158000000000233e-17
3.781480000000000018e+03 6.035692999999999427e-17 6.637764999999999747e-17
3.784480000000000018e+03 8.914447000000000125e-17 6.685934999999999699e-17
3.787480000000000018e+03 5.875405000000000362e-17 5.814767000000000608e-17
3.790480000000000018e+03 7.496220000000000007e-17 5.596529999999999602e-17
3.793480000000000018e+03 3.988534000000000042e-17 6.119578999999999475e-17
3.796480000000000018e+03 -1.095601000000000061e-17 5.934262000000000294e-17
3.799480000000000018e+03 9.520246999999999783e-17 5.171365000000000216e-17
3.802480000000000018e+03 7.495572999999999397e-17 5.352194999999999892e-17
3.805480000000000018e+03 6.384205000000000612e-17 6.062114000000000375e-17
3.808480000000000018e+03 1.127501999999999965e-16 6.010851000000000157e-17
3.811480000000000018e+03 1.967231000000000036e-16 5.478149000000000262e-17
3.814480000000000018e+03 9.572243999999999738e-17 5.678253999999999399e-17
3.817480000000000018e+03 1.106428999999999923e-17 5.877182999999999490e-17
3.820480000000000018e+03 2.577674999999999960e-17 5.421278000000000220e-17
3.823480000000000018e+03 1.198886999999999990e-16 4.950751999999999894e-17
3.826480000000000018e+03 1.548306000000000087e-16 5.232763999999999776e-17
3.829480000000000018e+03 1.207262000000000102e-16 5.346634000000000234e-17
3.832480000000000018e+03 1.529409000000000118e-16 4.885915999999999756e-17
3.835480000000000018e+03 1.446191999999999923e-16 4.613384000000000226e-17
3.838480000000000018e+03 1.161649000000000035e-16 5.109432000000000039e-17
3.841480000000000018e+03 1.206680999999999935e-16 5.313969999999999774e-17
3.844480000000000018e+03 1.098526999999999948e-16 4.947181000000000023e-17
3.847480000000000018e+03 8.113417999999999825e-17 5.065798000000000013e-17
3.850480000000000018e+03 -4.662636000000000124e-17 5.852387000000000566e-17
3.853480000000000018e+03 1.332760999999999961e-17 5.883058000000000547e-17
3.856480000000000018e+03 5.984121999999999658e-18 5.160221999999999751e-17
3.859480000000000018e+03 -1.462655999999999992e-17 5.010094999999999841e-17
3.862480000000000018e+03 -2.822354000000000290e-17 5.580907999999999424e-17
3.865480000000000018e+03 1.532365000000000089e-17 5.619697999999999508e-17
3.868480000000000018e+03 -7.150348000000000527e-17 5.035713999999999735e-17
3.871480000000000018e+03 -1.785167999999999991e-16 5.078792000000000023e-17
3.874480000000000018e+03 -6.422127000000000433e-17 5.536497999999999827e-17
3.877480000000000018e+03 -2.279109999999999885e-17 5.437234999999999865e-17
3.880480000000000018e+03 -6.625741999999999946e-17 4.909154000000000002e-17
3.883480000000000018e+03 -1.414936000000000026e-18 5.162331000000000299e-17
3.886480000000000018e+03 6.990733999999999675e-17 5.588990000000000026e-17
3.889480000000000018e+03 8.360591999999999924e-17 5.288428000000000191e-17
3.892480000000000018e+03 8.774105000000000507e-17 4.918054999999999828e-17
3.895480000000000018e+03 6.661864999999999488e-17 5.464412000000000287e-17
3.898480000000000018e+03 8.729441000000000418e-17 5.937660999999999701e-17
3.901480000000000018e+03 1.319854999999999977e-16 5.538146999999999995e-17
3.904480000000000018e+03 1.304572999999999968e-16 5.157482999999999846e-17
3.907480000000000018e+03 1.999213999999999969e-16 5.686521999999999793e-17
3.910480000000000018e+03 3.536646000000000217e-16 6.021279999999999749e-17
3.913480000000000018e+03 4.008505000000000042e-16 5.679565000000000023e-17
3.916480000000000018e+03 1.732720999999999949e-16 5.566803999999999580e-17
3.919480000000000018e+03 1.547549000000000054e-16 6.046522999999999546e-17
3.922480000000000018e+03 2.958142000000000017e-16 5.745351999999999656e-17
3.925480000000000018e+03 2.645128000000000213e-16 4.865233999999999699e-17
3.928480000000000018e+03 3.320151000000000138e-16 4.640520999999999838e-17
3.931480000000000018e+03 2.868528999999999876e-16 4.891188000000000293e-17
3.934480000000000018e+03 2.684204999999999901e-16 4.490780999999999894e-17
3.937480000000000018e+03 2.878666000000000025e-16 3.822130000000000169e-17
3.940480000000000018e+03 3.617004999999999991e-16 4.130745000000000279e-17
3.943480000000000018e+03 4.542463000000000109e-16 4.926098000000000056e-17
3.946480000000000018e+03 3.671279999999999773e-16 4.983924999999999925e-17
3.949480000000000018e+03 3.236313000000000076e-16 4.632212000000000046e-17
3.952480000000000018e+03 3.345709999999999987e-16 5.050681999999999947e-17
3.955480000000000018e+03 3.488770000000000088e-16 5.528247000000000071e-17
3.958480000000000018e+03 3.058572999999999972e-16 5.239652000000000259e-17
3.961480000000000018e+03 3.557443000000000030e-16 4.747437999999999806e-17
3.964480000000000018e+03 3.675268000000000125e-16 4.857188000000000012e-17
3.967480000000000018e+03 4.445751000000000126e-16 4.851049000000000263e-17
3.970480000000000018e+03 4.689443999999999805e-16 4.247377000000000199e-17
3.973480000000000018e+03 5.166403999999999769e-16 4.016452000000000174e-17
3.976480000000000018e+03 6.867171999999999562e-16 4.845049000000000141e-17
3.979480000000000018e+03 7.174897000000000041e-16 5.442200000000000208e-17
3.982480000000000018e+03 7.132871000000000292e-16 5.243253000000000276e-17
3.985480000000000018e+03 6.941901000000000268e-16 5.181628000000000113e-17
3.988480000000000018e+03 6.576896000000000167e-16 5.818527000000000347e-17
3.991480000000000018e+03 6.383752000000000080e-16 5.968556000000000029e-17
3.994480000000000018e+03 4.843682000000000478e-16 5.325866000000000254e-17
3.997480000000000018e+03 4.263810999999999876e-16 5.219620000000000272e-17
4.000480000000000018e+03 3.709236999999999948e-16 5.891168999999999625e-17
4.003480000000000018e+03 2.533684999999999873e-16 5.839216000000000376e-17
4.006480000000000018e+03 1.579590999999999964e-16 5.060855999999999843e-17
4.009480000000000018e+03 1.354039000000000041e-16 5.084001000000000193e-17
4.012480000000000018e+03 1.166696000000000036e-16 5.690361999999999920e-17
4.015480000000000018e+03 1.918308999999999890e-16 5.626600000000000552e-17
4.018480000000000018e+03 4.100350999999999977e-16 5.100630000000000261e-17
4.021480000000000018e+03 5.446553999999999992e-16 5.364064000000000303e-17
4.024480000000000018e+03 7.129727000000000334e-16 5.908170000000000510e-17
4.027480000000000018e+03 7.687516000000000256e-16 5.680838999999999913e-17
4.030480000000000018e+03 8.384685999999999513e-16 5.177336999999999832e-17
4.033480000000000018e+03 9.400602000000000972e-16 5.477448000000000130e-17
4.036480000000000018e+03 1.047724000000000062e-15 5.786443999999999437e-17
4.039480000000000018e+03 1.068258000000000092e-15 5.525550999999999819e-17
4.042480000000000018e+03 1.053028000000000039e-15 5.244200999999999695e-17
4.045480000000000018e+03 9.604314000000000524e-16 5.622907999999999663e-17
4.048480000000000018e+03 9.973495999999999982e-16 5.779560000000000083e-17
4.051480000000000018e+03 9.358331000000000960e-16 5.318209000000000172e-17
4.054480000000000018e+03 8.569733999999999793e-16 5.154013000000000279e-17
4.057480000000000018e+03 7.523499000000000060e-16 5.720390999999999624e-17
4.060480000000000018e+03 7.599884000000000413e-16 5.807123000000000034e-17
4.063480000000000018e+03 6.974381999999999779e-16 5.149731000000000228e-17
4.066480000000000018e+03 6.311650999999999542e-16 4.990407999999999985e-17
4.069480000000000018e+03 6.202797000000000476e-16 5.687926999999999517e-17
4.072480000000000018e+03 6.773124999999999988e-16 5.754078999999999995e-17
4.075480000000000018e+03 6.133499000000000153e-16 5.053043000000000115e-17
4.078480000000000018e+03 5.828994999999999574e-16 5.066185999999999799e-17
4.081480000000000018e+03 5.523024999999999653e-16 5.646094999999999846e-17
4.084480000000000018e+03 5.288154000000000219e-16 5.591090000000000346e-17
4.087480000000000018e+03 5.477540000000000453e-16 5.055170999999999708e-17
4.090480000000000018e+03 5.960273000000000363e-16 5.344903000000000039e-17
4.093480000000000018e+03 6.583714000000000311e-16 5.937145999999999978e-17
4.096479999999999563e+03 6.337900999999999722e-16 5.700550999999999582e-17
4.099479999999999563e+03 6.453116000000000353e-16 5.077573000000000091e-17
4.102479999999999563e+03 6.220004999999999591e-16 5.237610999999999794e-17
4.105479999999999563e+03 6.437583000000000422e-16 5.521770000000000163e-17
4.108479999999999563e+03 7.274409999999999613e-16 5.278754000000000254e-17
4.111479999999999563e+03 7.416770000000000017e-16 5.027407000000000200e-17
4.114479999999999563e+03 6.622224000000000024e-16 5.481841999999999739e-17
4.117479999999999563e+03 5.393875000000000305e-16 5.711035000000000365e-17
4.120479999999999563e+03 4.011900999999999989e-16 5.166762999999999845e-17
4.123479999999999563e+03 3.042609000000000232e-16 4.786145999999999862e-17
4.126479999999999563e+03 2.732434000000000078e-16 5.226184999999999744e-17
4.129479999999999563e+03 2.372144999999999914e-16 5.266155999999999822e-17
4.132479999999999563e+03 1.852356000000000068e-16 4.631561000000000157e-17
4.135479999999999563e+03 2.004395000000000003e-16 4.437158999999999764e-17
4.138479999999999563e+03 1.788255999999999924e-16 5.063521999999999949e-17
4.141479999999999563e+03 1.251718999999999988e-16 5.136357000000000225e-17
4.144479999999999563e+03 1.991851000000000080e-16 4.498495000000000190e-17
4.147479999999999563e+03 2.358895000000000143e-16 4.464586000000000165e-17
4.150479999999999563e+03 1.698975999999999980e-16 4.994258999999999981e-17
4.153479999999999563e+03 1.492103000000000079e-16 4.908459999999999842e-17
4.156479999999999563e+03 2.319160000000000100e-16 4.337459000000000210e-17
4.159479999999999563e+03 3.098442999999999869e-16 4.491012000000000212e-17
4.162479999999999563e+03 2.319633000000000236e-16 4.969003000000000060e-17
4.165479999999999563e+03 3.182946000000000011e-16 4.919454999999999836e-17
4.168479999999999563e+03 3.000725999999999882e-16 4.441204999999999781e-17
4.171479999999999563e+03 3.247324000000000148e-16 4.639692999999999768e-17
4.174479999999999563e+03 3.163404000000000058e-16 4.896375999999999930e-17
4.177479999999999563e+03 3.612919999999999847e-16 4.606858999999999716e-17
4.180479999999999563e+03 3.766490999999999813e-16 4.295464000000000303e-17
4.183479999999999563e+03 3.569519000000000150e-16 4.677882000000000205e-17
4.186479999999999563e+03 3.289926000000000223e-16 4.919295000000000293e-17
4.189479999999999563e+03 4.364934999999999801e-16 4.592675000000000100e-17
4.192479999999999563e+03 4.456717999999999738e-16 4.405840999999999789e-17
4.195479999999999563e+03 4.665986999999999668e-16 4.966726999999999996e-17
4.198479999999999563e+03 4.228365000000000226e-16 5.086702999999999980e-17
4.201479999999999563e+03 4.186344999999999890e-16 4.568361999999999882e-17
4.204479999999999563e+03 4.963083999999999652e-16 4.506745000000000127e-17
4.207479999999999563e+03 5.876570999999999975e-16 5.244154999999999965e-17
4.210479999999999563e+03 6.940802999999999752e-16 5.438330999999999755e-17
4.213479999999999563e+03 6.079515999999999568e-16 4.832231999999999695e-17
4.216479999999999563e+03 5.648390999999999884e-16 4.828958999999999790e-17
4.219479999999999563e+03 4.877264999999999786e-16 5.394787999999999986e-17
4.222479999999999563e+03 4.855803000000000385e-16 5.317430999999999728e-17
4.225479999999999563e+03 5.151434000000000040e-16 4.603030999999999893e-17
4.228479999999999563e+03 3.885183999999999926e-16 4.484820000000000145e-17
4.231479999999999563e+03 3.611434000000000161e-16 4.913577999999999756e-17
4.234479999999999563e+03 3.791533999999999873e-16 4.856665999999999700e-17
4.237479999999999563e+03 3.805067999999999789e-16 4.396451999999999692e-17
4.240479999999999563e+03 3.378746000000000156e-16 4.527325999999999879e-17
4.243479999999999563e+03 2.783276999999999985e-16 4.873447000000000134e-17
4.246479999999999563e+03 3.336029999999999897e-16 4.662794999999999847e-17
4.249479999999999563e+03 4.020951000000000106e-16 4.265746999999999894e-17
4.252479999999999563e+03 3.116842999999999832e-16 4.501193000000000081e-17
4.255479999999999563e+03 3.230650999999999867e-16 4.772394000000000122e-17
4.258479999999999563e+03 3.910002000000000066e-16 4.470576000000000239e-17
4.261479999999999563e+03 3.896022999999999903e-16 4.203029999999999737e-17
4.264479999999999563e+03 3.578149999999999777e-16 4.619855999999999802e-17
4.267479999999999563e+03 3.402563999999999885e-16 4.824374000000000057e-17
4.270479999999999563e+03 3.318193999999999956e-16 4.378872000000000130e-17
4.273479999999999563e+03 3.305092999999999982e-16 4.119767000000000305e-17
4.276479999999999563e+03 3.531301000000000127e-16 4.566662000000000268e-17
4.279479999999999563e+03 4.854459999999999605e-16 4.770644000000000266e-17
4.282479999999999563e+03 4.954669999999999906e-16 4.291775999999999927e-17
4.285479999999999563e+03 4.032206000000000129e-16 4.185731000000000119e-17
4.288479999999999563e+03 4.212430000000000195e-16 4.687535000000000226e-17
4.291479999999999563e+03 3.995629999999999808e-16 4.582225999999999795e-17
4.294479999999999563e+03 4.217399999999999761e-16 3.999145999999999967e-17
4.297479999999999563e+03 4.395339000000000028e-16 4.090775000000000021e-17
4.300479999999999563e+03 4.206145000000000232e-16 4.420059999999999883e-17
4.303479999999999563e+03 4.083213000000000091e-16 4.153588999999999970e-17
4.306479999999999563e+03 4.770129999999999870e-16 3.662546999999999899e-17
4.309479999999999563e+03 5.228480999999999535e-16 3.831490999999999760e-17
4.312479999999999563e+03 4.427820999999999853e-16 4.154348999999999957e-17
4.315479999999999563e+03 5.384461000000000149e-16 4.128505999999999716e-17
4.318479999999999563e+03 6.257691999999999566e-16 4.075727000000000037e-17
4.321479999999999563e+03 4.634549999999999548e-16 4.527148999999999699e-17
4.324479999999999563e+03 5.362335999999999814e-16 4.774222999999999930e-17
4.327479999999999563e+03 5.510508999999999865e-16 4.311356999999999761e-17
4.330479999999999563e+03 5.592527999999999552e-16 4.072475999999999869e-17
4.333479999999999563e+03 5.425259999999999927e-16 4.620898000000000170e-17
4.336479999999999563e+03 4.636704000000000253e-16 4.795185999999999931e-17
4.339479999999999563e+03 4.500526000000000114e-16 4.250869999999999938e-17
4.342479999999999563e+03 4.588194000000000378e-16 3.928558999999999866e-17
4.345479999999999563e+03 4.948358000000000367e-16 4.425806999999999950e-17
4.348479999999999563e+03 5.597607000000000201e-16 4.653859000000000159e-17
4.351479999999999563e+03 5.780401000000000031e-16 4.235810000000000266e-17
4.354479999999999563e+03 5.475682999999999524e-16 4.163715999999999701e-17
4.357479999999999563e+03 5.146590000000000469e-16 4.726180999999999735e-17
4.360479999999999563e+03 6.215737999999999674e-16 4.799276000000000038e-17
4.363479999999999563e+03 6.320939999999999524e-16 4.277415999999999951e-17
4.366479999999999563e+03 5.947677000000000188e-16 4.372251000000000263e-17
4.369479999999999563e+03 4.983123999999999678e-16 4.854934000000000301e-17
4.372479999999999563e+03 4.965650000000000136e-16 4.715677999999999907e-17
4.375479999999999563e+03 5.056535000000000034e-16 4.169907999999999768e-17
4.378479999999999563e+03 5.345520000000000134e-16 4.322245999999999735e-17
4.381479999999999563e+03 5.980056000000000314e-16 4.727545999999999881e-17
4.384479999999999563e+03 6.077721000000000295e-16 4.446574999999999930e-17
4.387479999999999563e+03 5.356881999999999627e-16 3.941843999999999869e-17
4.390479999999999563e+03 5.568680999999999620e-16 4.212639000000000284e-17
4.393479999999999563e+03 5.490082000000000490e-16 4.541709000000000028e-17
4.396479999999999563e+03 5.537213000000000151e-16 4.302544000000000115e-17
4.399479999999999563e+03 5.603880999999999679e-16 4.075196000000000113e-17
4.402479999999999563e+03 5.112251000000000208e-16 4.451001999999999760e-17
4.405479999999999563e+03 5.044836999999999898e-16 4.597389999999999848e-17
4.408479999999999563e+03 4.937431000000000456e-16 4.189093999999999844e-17
4.411479999999999563e+03 4.874146000000000257e-16 4.085400999999999975e-17
4.414479999999999563e+03 4.309367000000000098e-16 4.641850000000000303e-17
4.417479999999999563e+03 4.162160999999999989e-16 4.737461000000000186e-17
4.420479999999999563e+03 4.500068999999999563e-16 4.252386000000000015e-17
4.423479999999999563e+03 4.228815999999999886e-16 4.213294999999999890e-17
4.426479999999999563e+03 4.589452999999999518e-16 4.815679999999999939e-17
4.429479999999999563e+03 3.597676999999999966e-16 4.798923999999999934e-17
4.432479999999999563e+03 3.602074000000000143e-16 4.184071000000000083e-17
4.435479999999999563e+03 3.493634000000000002e-16 4.193505999999999910e-17
4.438479999999999563e+03 3.512360999999999764e-16 4.683216999999999876e-17
4.441479999999999563e+03 3.521454000000000029e-16 4.626516999999999862e-17
4.444479999999999563e+03 3.541937000000000168e-16 4.105436999999999858e-17
4.447479999999999563e+03 3.678595000000000169e-16 4.252977000000000231e-17
4.450479999999999563e+03 3.716724999999999765e-16 4.678954000000000102e-17
4.453479999999999563e+03 3.407487000000000025e-16 4.495802000000000015e-17
4.456479999999999563e+03 2.683398000000000241e-16 4.005792000000000263e-17
4.459479999999999563e+03 1.960302999999999976e-16 4.160728000000000252e-17
4.462479999999999563e+03 2.229434999999999909e-16 4.469664999999999705e-17
4.465479999999999563e+03 3.149271999999999831e-16 4.280502000000000244e-17
4.468479999999999563e+03 3.578542000000000198e-16 4.047408999999999816e-17
4.471479999999999563e+03 4.532338999999999592e-16 4.472245999999999707e-17
4.474479999999999563e+03 2.587325999999999910e-16 4.647421999999999829e-17
4.477479999999999563e+03 1.852486999999999902e-16 4.293808999999999984e-17
4.480479999999999563e+03 2.479542999999999811e-16 4.091364999999999800e-17
4.483479999999999563e+03 2.430132999999999763e-16 4.480294000000000267e-17
4.486479999999999563e+03 2.743769999999999815e-16 4.589400999999999759e-17
4.489479999999999563e+03 2.330193000000000155e-16 4.171716000000000274e-17
4.492479999999999563e+03 2.480703999999999831e-16 4.103580000000000162e-17
4.495479999999999563e+03 3.370180000000000166e-16 4.679447000000000088e-17
4.498479999999999563e+03 2.837646999999999920e-16 4.711339000000000257e-17
4.501479999999999563e+03 3.071128000000000134e-16 4.179541000000000308e-17
4.504479999999999563e+03 3.283014000000000240e-16 4.257752000000000269e-17
4.507479999999999563e+03 3.182176000000000099e-16 4.828259999999999914e-17
4.510479999999999563e+03 3.545517000000000021e-16 4.784595999999999743e-17
4.513479999999999563e+03 3.796383000000000024e-16 4.232473999999999994e-17
4.516479999999999563e+03 3.514594000000000051e-16 4.334307000000000090e-17
4.519479999999999563e+03 3.509574999999999939e-16 4.740368000000000043e-17
4.522479999999999563e+03 3.124893999999999852e-16 4.553073000000000147e-17
4.525479999999999563e+03 2.945347999999999991e-16 4.106148999999999859e-17
4.528479999999999563e+03 3.744681999999999778e-16 4.281108000000000224e-17
4.531479999999999563e+03 3.988687999999999803e-16 4.540004000000000082e-17
4.534479999999999563e+03 4.651979000000000290e-16 4.305293999999999888e-17
4.537479999999999563e+03 5.821418999999999823e-16 4.053589000000000194e-17
4.540479999999999563e+03 4.693938000000000268e-16 4.442455000000000294e-17
4.543479999999999563e+03 4.320011999999999997e-16 4.725285000000000198e-17
4.546479999999999563e+03 4.655972000000000234e-16 4.373581999999999752e-17
4.549479999999999563e+03 4.733669000000000045e-16 4.112730999999999968e-17
4.552479999999999563e+03 4.664668000000000485e-16 4.513582999999999751e-17
4.555479999999999563e+03 4.459889999999999586e-16 4.639109999999999962e-17
4.558479999999999563e+03 5.109214999999999541e-16 4.234559999999999753e-17
4.561479999999999563e+03 5.715734000000000158e-16 4.188285999999999871e-17
4.564479999999999563e+03 6.145588999999999724e-16 4.772466999999999921e-17
4.567479999999999563e+03 5.434141000000000396e-16 4.788381999999999732e-17
4.570479999999999563e+03 5.458823999999999697e-16 4.228636000000000123e-17
4.573479999999999563e+03 6.028826999999999544e-16 4.236115000000000204e-17
4.576479999999999563e+03 6.180491000000000188e-16 4.784738000000000062e-17
4.579479999999999563e+03 6.870067999999999797e-16 4.734877999999999928e-17
4.582479999999999563e+03 6.032711000000000378e-16 4.119296999999999876e-17
4.585479999999999563e+03 5.726530999999999808e-16 4.165288999999999993e-17
4.588479999999999563e+03 6.350683999999999757e-16 4.602632000000000239e-17
4.591479999999999563e+03 6.285288999999999805e-16 4.489062000000000003e-17
4.594479999999999563e+03 7.013518000000000185e-16 4.083672000000000036e-17
4.597479999999999563e+03 7.709950999999999998e-16 4.310188000000000072e-17
4.600479999999999563e+03 7.991947999999999993e-16 4.647239000000000113e-17
4.603479999999999563e+03 7.186493999999999626e-16 4.386293999999999997e-17
4.606479999999999563e+03 7.557702999999999974e-16 4.052149999999999812e-17
4.609479999999999563e+03 8.353090000000000409e-16 4.402050999999999904e-17
4.612479999999999563e+03 9.397178999999999969e-16 4.712870999999999919e-17
4.615479999999999563e+03 9.095155000000000566e-16 4.375922000000000003e-17
4.618479999999999563e+03 8.691306999999999570e-16 4.110516999999999835e-17
4.621479999999999563e+03 9.559743000000000455e-16 4.589340000000000264e-17
4.624479999999999563e+03 9.943327000000000339e-16 4.762892000000000032e-17
4.627479999999999563e+03 1.002178000000000012e-15 4.326222999999999848e-17
4.630479999999999563e+03 9.920584000000000829e-16 4.184478000000000145e-17
4.633479999999999563e+03 1.030052000000000078e-15 4.701057000000000083e-17
4.636479999999999563e+03 1.091891999999999915e-15 4.763378000000000046e-17
4.639479999999999563e+03 1.134264000000000084e-15 4.248298999999999985e-17
4.642479999999999563e+03 1.057115000000000021e-15 4.206255000000000272e-17
4.645479999999999563e+03 1.084292999999999967e-15 4.786497999999999966e-17
4.648479999999999563e+03 1.283643999999999959e-15 4.777853000000000272e-17
4.651479999999999563e+03 1.276632000000000034e-15 4.208009000000000024e-17
4.654479999999999563e+03 1.188694000000000063e-15 4.312242999999999866e-17
4.657479999999999563e+03 1.153752000000000096e-15 4.810362000000000289e-17
4.660479999999999563e+03 1.198897999999999982e-15 4.712948000000000231e-17
4.663479999999999563e+03 1.223866000000000036e-15 4.245991000000000135e-17
4.666479999999999563e+03 1.232218000000000097e-15 4.400938999999999813e-17
4.669479999999999563e+03 1.259125999999999942e-15 4.713893000000000190e-17
4.672479999999999563e+03 1.266837000000000039e-15 4.475428999999999792e-17
4.675479999999999563e+03 1.377851999999999931e-15 4.155422000000000290e-17
4.678479999999999563e+03 1.409750000000000080e-15 4.502942999999999937e-17
4.681479999999999563e+03 1.312158999999999990e-15 4.737021999999999722e-17
4.684479999999999563e+03 1.280719000000000015e-15 4.403039000000000134e-17
4.687479999999999563e+03 1.298708999999999939e-15 4.165267000000000256e-17
4.690479999999999563e+03 1.256091000000000081e-15 4.573140999999999816e-17
4.693479999999999563e+03 1.231779000000000052e-15 4.738608999999999959e-17
4.696479999999999563e+03 1.173944999999999988e-15 4.309794999999999954e-17
4.699479999999999563e+03 1.203568999999999935e-15 4.154532000000000289e-17
4.702479999999999563e+03 1.215166999999999931e-15 4.655331999999999967e-17
4.705479999999999563e+03 1.261802999999999966e-15 4.701324999999999904e-17
4.708479999999999563e+03 1.341126999999999911e-15 4.192239999999999812e-17
4.711479999999999563e+03 1.214328999999999936e-15 4.124694999999999914e-17
4.714479999999999563e+03 1.156763999999999956e-15 4.696057999999999699e-17
4.717479999999999563e+03 1.112654999999999933e-15 4.691153000000000263e-17
4.720479999999999563e+03 1.078370000000000008e-15 4.126738000000000020e-17
4.723479999999999563e+03 1.010032000000000001e-15 4.202025999999999923e-17
4.726479999999999563e+03 9.884567000000000938e-16 4.677206999999999706e-17
4.729479999999999563e+03 9.716885000000000909e-16 4.544704999999999885e-17
4.732479999999999563e+03 8.669555999999999939e-16 3.989739999999999849e-17
4.735479999999999563e+03 8.391938000000000405e-16 4.132988999999999941e-17
4.738479999999999563e+03 8.536137999999999868e-16 4.492903999999999771e-17
4.741479999999999563e+03 8.183876999999999921e-16 4.283944999999999741e-17
4.744479999999999563e+03 8.350606999999999773e-16 3.937273999999999901e-17
4.747479999999999563e+03 7.611915999999999580e-16 4.200814999999999783e-17
4.750479999999999563e+03 7.380983000000000132e-16 4.483218000000000144e-17
4.753479999999999563e+03 7.035375000000000453e-16 4.173134000000000123e-17
4.756479999999999563e+03 6.655622999999999918e-16 3.867058000000000181e-17
4.759479999999999563e+03 6.259424000000000321e-16 4.197458000000000210e-17
4.762479999999999563e+03 6.169757999999999861e-16 4.366346000000000293e-17
4.765479999999999563e+03 6.355709000000000267e-16 4.003557000000000213e-17
4.768479999999999563e+03 6.032747999999999633e-16 3.802068999999999856e-17
4.771479999999999563e+03 6.258476000000000409e-16 4.264801000000000115e-17
4.774479999999999563e+03 5.461896999999999619e-16 4.339952000000000032e-17
4.777479999999999563e+03 5.291059999999999639e-16 3.903356000000000263e-17
4.780479999999999563e+03 4.539763999999999905e-16 3.843395999999999852e-17
4.783479999999999563e+03 4.395886000000000153e-16 4.362681999999999910e-17
4.786479999999999563e+03 5.000106000000000040e-16 4.368442999999999921e-17
4.789479999999999563e+03 4.763070999999999729e-16 3.791145000000000021e-17
4.792479999999999563e+03 4.418867000000000201e-16 3.802068999999999856e-17
4.795479999999999563e+03 4.876546999999999879e-16 4.276906999999999763e-17
4.798479999999999563e+03 4.759372999999999920e-16 4.217918999999999997e-17
4.801479999999999563e+03 4.578423000000000401e-16 3.739593000000000066e-17
4.804479999999999563e+03 4.153731000000000166e-16 3.864865999999999785e-17
4.807479999999999563e+03 3.409247999999999996e-16 4.207485000000000072e-17
4.810479999999999563e+03 4.057542000000000192e-16 4.045059000000000132e-17
4.813479999999999563e+03 4.095818999999999946e-16 3.688709999999999842e-17
4.816479999999999563e+03 3.960587000000000078e-16 3.953344000000000155e-17
4.819479999999999563e+03 4.500843000000000233e-16 4.291214000000000037e-17
4.822479999999999563e+03 4.537671999999999870e-16 4.025391999999999758e-17
4.825479999999999563e+03 3.906034000000000058e-16 3.730200000000000073e-17
4.828479999999999563e+03 3.143879999999999822e-16 4.041598999999999998e-17
4.831479999999999563e+03 3.354618999999999853e-16 4.216491999999999920e-17
4.834479999999999563e+03 3.522339999999999763e-16 3.875737999999999737e-17
4.837479999999999563e+03 3.574889999999999996e-16 3.715411000000000298e-17
4.840479999999999563e+03 3.513342000000000144e-16 4.135953999999999833e-17
4.843479999999999563e+03 3.885796000000000181e-16 4.231382999999999820e-17
4.846479999999999563e+03 3.962183000000000174e-16 3.820453000000000112e-17
4.849479999999999563e+03 3.784613999999999852e-16 3.759087000000000157e-17
4.852479999999999563e+03 3.877726999999999951e-16 4.263794000000000225e-17
4.855479999999999563e+03 3.861846000000000058e-16 4.253604000000000127e-17
4.858479999999999563e+03 4.624146999999999959e-16 3.695506000000000248e-17
4.861479999999999563e+03 4.480989000000000246e-16 3.604905000000000001e-17
4.864479999999999563e+03 4.055768999999999916e-16 4.006304999999999730e-17
4.867479999999999563e+03 4.521656000000000124e-16 3.986661000000000145e-17
4.870479999999999563e+03 5.724019000000000449e-16 3.675571999999999874e-17
4.873479999999999563e+03 4.371248999999999966e-16 3.803167999999999822e-17
4.876479999999999563e+03 4.255806999999999776e-16 4.209372999999999734e-17
4.879479999999999563e+03 4.491548000000000346e-16 4.117978000000000075e-17
4.882479999999999563e+03 5.331324999999999910e-16 3.781135000000000180e-17
4.885479999999999563e+03 5.785009999999999511e-16 4.029367000000000232e-17
4.888479999999999563e+03 4.706616000000000471e-16 4.243654999999999780e-17
4.891479999999999563e+03 3.993282999999999831e-16 3.962347000000000106e-17
4.894479999999999563e+03 4.203369000000000086e-16 3.686791000000000214e-17
4.897479999999999563e+03 4.088014000000000009e-16 4.076051000000000252e-17
4.900479999999999563e+03 4.428219000000000180e-16 4.388258000000000150e-17
4.903479999999999563e+03 4.792676000000000335e-16 4.094780999999999844e-17
4.906479999999999563e+03 5.971112000000000341e-16 3.915084000000000175e-17
4.909479999999999563e+03 5.568542999999999814e-16 4.306964999999999793e-17
4.912479999999999563e+03 4.452081000000000369e-16 4.411346000000000285e-17
4.915479999999999563e+03 5.266302000000000037e-16 4.012799000000000275e-17
4.918479999999999563e+03 5.392662999999999606e-16 3.915520999999999767e-17
4.921479999999999563e+03 5.045433999999999896e-16 4.375501999999999815e-17
4.924479999999999563e+03 4.893424000000000410e-16 4.396843000000000171e-17
4.927479999999999563e+03 4.957647000000000349e-16 3.925152000000000051e-17
4.930479999999999563e+03 5.289759000000000173e-16 4.018317000000000279e-17
4.933479999999999563e+03 5.455744999999999869e-16 4.599634999999999946e-17
4.936479999999999563e+03 5.494136000000000299e-16 4.559754000000000305e-17
4.939479999999999563e+03 5.904393000000000134e-16 4.039507000000000087e-17
4.942479999999999563e+03 4.688449000000000466e-16 4.122263000000000203e-17
4.945479999999999563e+03 4.311829999999999897e-16 4.613576999999999991e-17
4.948479999999999563e+03 5.430819999999999765e-16 4.561237999999999980e-17
4.951479999999999563e+03 5.453875000000000294e-16 4.151679999999999775e-17
4.954479999999999563e+03 4.935565999999999981e-16 4.371407999999999812e-17
4.957479999999999563e+03 5.139755000000000428e-16 4.732508999999999968e-17
4.960479999999999563e+03 4.816774000000000436e-16 4.486077000000000015e-17
4.963479999999999563e+03 5.483797000000000034e-16 4.197075999999999961e-17
4.966479999999999563e+03 6.070481000000000201e-16 4.612412000000000198e-17
4.969479999999999563e+03 6.810199999999999708e-16 4.907894000000000056e-17
4.972479999999999563e+03 6.324115999999999637e-16 4.570306999999999758e-17
4.975479999999999563e+03 5.969871999999999753e-16 4.347555999999999795e-17
4.978479999999999563e+03 6.498784000000000132e-16 4.857882000000000171e-17
4.981479999999999563e+03 6.841813999999999515e-16 5.032867000000000169e-17
4.984479999999999563e+03 7.465631999999999627e-16 4.565465000000000073e-17
4.987479999999999563e+03 6.270812000000000063e-16 4.378256999999999921e-17
4.990479999999999563e+03 5.548987000000000409e-16 4.968869999999999969e-17
4.993479999999999563e+03 6.499815999999999712e-16 5.140934000000000166e-17
4.996479999999999563e+03 5.918907000000000117e-16 4.605764000000000262e-17
4.999479999999999563e+03 5.839934000000000283e-16 4.587281999999999778e-17
5.002479999999999563e+03 6.113891000000000249e-16 5.192733999999999844e-17
5.005479999999999563e+03 5.447249000000000095e-16 5.149613999999999722e-17
5.008479999999999563e+03 6.077001999999999582e-16 4.515639999999999801e-17
5.011479999999999563e+03 6.482574999999999635e-16 4.634225999999999826e-17
5.014479999999999563e+03 5.622966999999999887e-16 5.153019999999999718e-17
5.017479999999999563e+03 5.120395000000000247e-16 5.016108999999999907e-17
5.020479999999999563e+03 5.740074999999999896e-16 4.530446000000000214e-17
5.023479999999999563e+03 4.883135000000000017e-16 4.740911000000000272e-17
5.026479999999999563e+03 5.079756000000000259e-16 5.186279000000000289e-17
5.029479999999999563e+03 4.503243000000000036e-16 4.964716000000000292e-17
5.032479999999999563e+03 3.983127999999999965e-16 4.604611999999999978e-17
5.035479999999999563e+03 4.285118999999999886e-16 4.991352000000000125e-17
5.038479999999999563e+03 5.011512000000000486e-16 5.345553999999999929e-17
5.041479999999999563e+03 4.006358999999999868e-16 4.969714000000000240e-17
5.044479999999999563e+03 3.550100000000000238e-16 4.654376000000000139e-17
5.047479999999999563e+03 3.978560999999999826e-16 5.196334000000000040e-17
5.050479999999999563e+03 4.121459999999999823e-16 5.444532000000000050e-17
5.053479999999999563e+03 4.193399999999999766e-16 4.966076000000000106e-17
5.056479999999999563e+03 3.192155999999999918e-16 4.796992000000000182e-17
5.059479999999999563e+03 2.667039000000000126e-16 5.427314999999999844e-17
5.062479999999999563e+03 2.517182999999999866e-16 5.542313999999999797e-17
5.065479999999999563e+03 2.222941000000000103e-16 4.958573999999999851e-17
5.068479999999999563e+03 2.674255000000000104e-16 4.940492999999999893e-17
5.071479999999999563e+03 3.486259999999999875e-16 nan
5.074479999999999563e+03 3.898517999999999858e-16 nan
5.077479999999999563e+03 3.870286000000000053e-16 nan
5.080479999999999563e+03 3.514230999999999832e-16 nan
5.083479999999999563e+03 3.165748999999999902e-16 nan
5.086479999999999563e+03 4.768880999999999916e-16 nan
5.089479999999999563e+03 5.200469999999999877e-16 nan
5.092479999999999563e+03 6.037202000000000395e-16 nan
5.095479999999999563e+03 5.422946000000000418e-16 nan
5.098479999999999563e+03 6.411993999999999564e-16 nan
5.101479999999999563e+03 6.894176999999999889e-16 nan
5.104479999999999563e+03 6.363936999999999974e-16 nan
5.107479999999999563e+03 9.487002999999999592e-16 nan
5.110479999999999563e+03 9.577513999999999773e-16 nan
5.113479999999999563e+03 6.506753000000000124e-16 nan
5.116479999999999563e+03 7.229513999999999879e-16 nan
5.119479999999999563e+03 8.830307000000000448e-16 nan
5.122479999999999563e+03 7.146976999999999777e-17 nan
5.125479999999999563e+03 2.038012000000000092e-16 nan
5.128479999999999563e+03 2.084807000000000096e-16 nan
5.131479999999999563e+03 1.873408000000000070e-16 nan
5.134479999999999563e+03 1.937737999999999973e-16 nan
5.137479999999999563e+03 2.142570000000000025e-16 nan
5.140479999999999563e+03 2.520692000000000176e-16 nan
5.143479999999999563e+03 3.300347999999999843e-16 nan
5.146479999999999563e+03 3.181549000000000080e-16 nan
5.149479999999999563e+03 2.297241000000000147e-16 nan
5.152479999999999563e+03 2.558836000000000210e-16 nan
5.155479999999999563e+03 3.038875000000000002e-16 nan
5.158479999999999563e+03 3.233317000000000096e-16 nan
5.161479999999999563e+03 2.983760000000000092e-16 nan
5.164479999999999563e+03 3.259904000000000245e-16 nan
5.167479999999999563e+03 4.565121999999999951e-16 nan
5.170479999999999563e+03 5.029329000000000396e-16 6.519269000000000158e-17
5.173479999999999563e+03 5.198466999999999596e-16 6.478307000000000391e-17
5.176479999999999563e+03 4.588019000000000331e-16 6.448623000000000203e-17
5.179479999999999563e+03 4.789664000000000278e-16 6.383511999999999656e-17
5.182479999999999563e+03 5.193665000000000351e-16 6.278683999999999524e-17
5.185479999999999563e+03 5.244546000000000320e-16 6.236999000000000504e-17
5.188479999999999563e+03 5.420495999999999757e-16 6.265468999999999860e-17
5.191479999999999563e+03 5.919089999999999710e-16 6.327029999999999836e-17
5.194479999999999563e+03 5.132580000000000464e-16 6.264695999999999749e-17
5.197479999999999563e+03 4.213586000000000129e-16 6.300474999999999595e-17
5.200479999999999563e+03 3.404562999999999901e-16 6.335511000000000092e-17
5.203479999999999563e+03 4.073179000000000134e-16 6.672617999999999911e-17
5.206479999999999563e+03 5.110200999999999514e-16 6.500144999999999396e-17
5.209479999999999563e+03 4.615135000000000395e-16 6.472697999999999514e-17
5.212479999999999563e+03 5.176640999999999663e-16 6.753733999999999472e-17
5.215479999999999563e+03 5.152427999999999559e-16 6.576865000000000325e-17
5.218479999999999563e+03 4.043261999999999987e-16 6.134015999999999763e-17
5.221479999999999563e+03 4.213008000000000162e-16 6.007769000000000376e-17
5.224479999999999563e+03 4.640457999999999841e-16 5.815770999999999805e-17
5.227479999999999563e+03 4.696142999999999680e-16 5.601134000000000228e-17
5.230479999999999563e+03 4.800568000000000385e-16 5.453244999999999828e-17
5.233479999999999563e+03 5.316706999999999916e-16 5.376615999999999772e-17
5.236479999999999563e+03 5.060204999999999954e-16 5.262566000000000290e-17
5.239479999999999563e+03 5.226094000000000350e-16 5.177832999999999895e-17
5.242479999999999563e+03 5.582511000000000478e-16 5.087723999999999815e-17
5.245479999999999563e+03 5.676886000000000162e-16 4.957511000000000183e-17
5.248479999999999563e+03 5.502069999999999690e-16 4.839056999999999811e-17
5.251479999999999563e+03 5.660191000000000391e-16 4.751424000000000148e-17
5.254479999999999563e+03 5.253267000000000013e-16 4.647974000000000287e-17
5.257479999999999563e+03 5.075747000000000237e-16 4.551606999999999696e-17
5.260479999999999563e+03 5.402383999999999711e-16 4.445513999999999902e-17
5.263479999999999563e+03 6.058400999999999815e-16 4.357197999999999947e-17
5.266479999999999563e+03 6.093578000000000071e-16 4.263497000000000079e-17
5.269479999999999563e+03 5.625814000000000069e-16 4.189363000000000100e-17
5.272479999999999563e+03 5.656019999999999953e-16 4.167863999999999842e-17
5.275479999999999563e+03 5.909430000000000456e-16 4.200231999999999977e-17
5.278479999999999563e+03 6.320612000000000399e-16 4.296194999999999965e-17
5.281479999999999563e+03 6.519806999999999685e-16 4.318469999999999794e-17
5.284479999999999563e+03 7.020310000000000079e-16 4.264106000000000135e-17
5.287479999999999563e+03 7.401263000000000335e-16 4.244968000000000045e-17
5.290479999999999563e+03 6.763264000000000438e-16 4.256305999999999914e-17
5.293479999999999563e+03 6.570815000000000454e-16 4.259824000000000083e-17
5.296479999999999563e+03 6.887646000000000336e-16 4.275138000000000247e-17
5.299479999999999563e+03 6.905939000000000335e-16 4.283676999999999921e-17
5.302479999999999563e+03 6.680838999999999892e-16 4.316448000000000222e-17
5.305479999999999563e+03 6.808024999999999826e-16 4.375424000000000300e-17
5.308479999999999563e+03 7.184856999999999516e-16 4.453345999999999908e-17
5.311479999999999563e+03 7.552689000000000442e-16 4.530409999999999916e-17
5.314479999999999563e+03 7.228956999999999582e-16 4.555384000000000073e-17
5.317479999999999563e+03 7.052746999999999624e-16 4.580786000000000209e-17
5.320479999999999563e+03 7.024868999999999686e-16 4.614104999999999839e-17
5.323479999999999563e+03 6.761502000000000154e-16 4.639099999999999913e-17
5.326479999999999563e+03 7.112979000000000245e-16 4.707813000000000296e-17
5.329479999999999563e+03 7.645896000000000380e-16 4.803932999999999751e-17
5.332479999999999563e+03 7.549558999999999935e-16 4.933392999999999985e-17
5.335479999999999563e+03 7.734919000000000249e-16 5.044123999999999831e-17
5.338479999999999563e+03 7.573208000000000016e-16 5.020489000000000188e-17
5.341479999999999563e+03 7.577087999999999598e-16 4.888087000000000235e-17
5.344479999999999563e+03 8.437052000000000333e-16 4.794874999999999841e-17
5.347479999999999563e+03 8.141206999999999762e-16 4.673247000000000229e-17
5.350479999999999563e+03 8.216329999999999544e-16 4.548226000000000130e-17
5.353479999999999563e+03 8.484062000000000085e-16 4.477108999999999925e-17
5.356479999999999563e+03 8.692208999999999876e-16 4.376353999999999878e-17
5.359479999999999563e+03 8.545710999999999995e-16 4.260335999999999730e-17
5.362479999999999563e+03 8.797566000000000416e-16 4.140084000000000133e-17
5.365479999999999563e+03 9.106362000000000356e-16 4.028376999999999746e-17
5.368479999999999563e+03 9.003719999999999111e-16 3.912564000000000284e-17
5.371479999999999563e+03 9.016704000000000428e-16 3.816601000000000296e-17
5.374479999999999563e+03 8.363081000000000220e-16 3.723980999999999937e-17
5.377479999999999563e+03 8.269857000000000384e-16 3.659004999999999737e-17
5.380479999999999563e+03 8.532575000000000406e-16 3.607143999999999948e-17
5.383479999999999563e+03 9.080348999999999907e-16 3.565330999999999938e-17
5.386479999999999563e+03 9.166062000000000123e-16 3.515289999999999728e-17
5.389479999999999563e+03 8.536909999999999913e-16 3.449003000000000136e-17
5.392479999999999563e+03 8.074714000000000281e-16 3.386131000000000152e-17
5.395479999999999563e+03 8.343535000000000000e-16 3.364891999999999921e-17
5.398479999999999563e+03 8.729367000000000429e-16 3.354652000000000198e-17
5.401479999999999563e+03 9.224925000000000701e-16 3.333634000000000238e-17
5.404479999999999563e+03 9.033388000000000208e-16 3.290716999999999929e-17
5.407479999999999563e+03 8.578829000000000191e-16 3.262620999999999797e-17
5.410479999999999563e+03 8.550525000000000037e-16 3.267038000000000195e-17
5.413479999999999563e+03 8.747935000000000221e-16 3.293845999999999876e-17
5.416479999999999563e+03 8.861763999999999926e-16 3.322386000000000188e-17
5.419479999999999563e+03 8.828136999999999666e-16 3.343285999999999822e-17
5.422479999999999563e+03 8.385302999999999854e-16 3.340680000000000007e-17
5.425479999999999563e+03 7.902175000000000062e-16 3.366184000000000268e-17
5.428479999999999563e+03 7.784536000000000006e-16 3.397709999999999772e-17
5.431479999999999563e+03 7.494574000000000285e-16 3.429081999999999886e-17
5.434479999999999563e+03 7.886057999999999765e-16 3.500127000000000111e-17
5.437479999999999563e+03 8.165474999999999825e-16 3.583010000000000165e-17
5.440479999999999563e+03 8.475759000000000076e-16 3.654898000000000225e-17
5.443479999999999563e+03 8.288271000000000292e-16 3.711712999999999873e-17
5.446479999999999563e+03 8.145202000000000333e-16 3.747294000000000238e-17
5.449479999999999563e+03 7.843641000000000402e-16 3.789067000000000054e-17
5.452479999999999563e+03 7.494350000000000185e-16 3.840557000000000078e-17
5.455479999999999563e+03 7.811937999999999855e-16 3.947118000000000046e-17
5.458479999999999563e+03 8.403073000000000338e-16 4.052857999999999917e-17
5.461479999999999563e+03 8.173227000000000429e-16 4.127149999999999798e-17
5.464479999999999563e+03 7.998270999999999524e-16 4.117307999999999909e-17
5.467479999999999563e+03 8.221979999999999941e-16 4.040925999999999755e-17
5.470479999999999563e+03 7.641222999999999604e-16 3.893508000000000221e-17
5.473479999999999563e+03 7.530049000000000137e-16 3.755319000000000009e-17
5.476479999999999563e+03 8.215745000000000344e-16 3.656972000000000296e-17
5.479479999999999563e+03 8.290327999999999726e-16 3.589344999999999755e-17
5.482479999999999563e+03 7.891250999999999611e-16 3.504892000000000101e-17
5.485479999999999563e+03 7.519119999999999600e-16 3.422741999999999964e-17
5.488479999999999563e+03 7.170013999999999602e-16 3.337250000000000019e-17
5.491479999999999563e+03 6.863949000000000022e-16 3.258546999999999891e-17
5.494479999999999563e+03 7.185694999999999512e-16 3.183306999999999974e-17
5.497479999999999563e+03 7.503249000000000372e-16 3.132111999999999840e-17
5.500479999999999563e+03 7.354520999999999664e-16 3.063022999999999975e-17
5.503479999999999563e+03 7.646352000000000126e-16 3.020935000000000173e-17
5.506479999999999563e+03 7.145599000000000368e-16 2.947702000000000064e-17
5.509479999999999563e+03 7.096632999999999762e-16 2.890174999999999799e-17
5.512479999999999563e+03 7.489947999999999922e-16 2.868191999999999783e-17
5.515479999999999563e+03 7.564607000000000412e-16 2.855461999999999698e-17
5.518479999999999563e+03 7.189228000000000431e-16 2.828595999999999983e-17
5.521479999999999563e+03 7.037268999999999651e-16 2.791759000000000184e-17
5.524479999999999563e+03 7.155498999999999799e-16 2.768926999999999873e-17
5.527479999999999563e+03 7.097594000000000291e-16 2.752290000000000013e-17
5.530479999999999563e+03 6.906674000000000139e-16 2.749180000000000035e-17
5.533479999999999563e+03 7.109607999999999741e-16 2.776171999999999868e-17
5.536479999999999563e+03 7.406471000000000439e-16 2.803771999999999937e-17
5.539479999999999563e+03 7.352204999999999529e-16 2.819230000000000059e-17
5.542479999999999563e+03 7.107786000000000399e-16 2.837177000000000107e-17
5.545479999999999563e+03 7.569287999999999748e-16 2.883378000000000189e-17
5.548479999999999563e+03 7.559767999999999940e-16 2.906319000000000289e-17
5.551479999999999563e+03 7.566022999999999881e-16 2.953501000000000012e-17
5.554479999999999563e+03 7.634524999999999549e-16 2.992316999999999729e-17
5.557479999999999563e+03 7.409245999999999779e-16 3.017087000000000253e-17
5.560479999999999563e+03 7.492685000000000187e-16 3.053965999999999886e-17
5.563479999999999563e+03 7.610619000000000379e-16 3.103822999999999943e-17
5.566479999999999563e+03 7.559640000000000306e-16 3.176930999999999755e-17
5.569479999999999563e+03 7.934580000000000438e-16 3.337668999999999770e-17
5.572479999999999563e+03 7.729310000000000359e-16 3.588765999999999844e-17
5.575479999999999563e+03 8.335244999999999623e-16 3.898281000000000003e-17
5.578479999999999563e+03 8.119742999999999736e-16 3.985521999999999985e-17
5.581479999999999563e+03 7.301825000000000079e-16 3.818116999999999757e-17
5.584479999999999563e+03 7.514889000000000104e-16 3.638009999999999950e-17
5.587479999999999563e+03 7.789647999999999644e-16 3.597832999999999982e-17
5.590479999999999563e+03 7.239099999999999637e-16 3.526147999999999736e-17
5.593479999999999563e+03 7.364907000000000342e-16 3.426236000000000140e-17
5.596479999999999563e+03 7.501144999999999539e-16 3.334748999999999788e-17
5.599479999999999563e+03 7.288302000000000155e-16 3.230993999999999989e-17
5.602479999999999563e+03 7.338301999999999981e-16 3.152684999999999799e-17
5.605479999999999563e+03 7.501837000000000183e-16 3.096709000000000090e-17
5.608479999999999563e+03 7.184179000000000297e-16 3.027810999999999735e-17
5.611479999999999563e+03 6.619157999999999827e-16 2.916309000000000033e-17
5.614479999999999563e+03 6.504791000000000350e-16 2.817103000000000286e-17
5.617479999999999563e+03 6.936525999999999663e-16 2.750386999999999970e-17
5.620479999999999563e+03 7.278858000000000469e-16 2.708868000000000029e-17
5.623479999999999563e+03 6.405313000000000393e-16 2.624663999999999919e-17
5.626479999999999563e+03 6.521966000000000476e-16 2.566948000000000094e-17
5.629479999999999563e+03 6.908328999999999966e-16 2.533681999999999858e-17
5.632479999999999563e+03 6.871457000000000183e-16 2.495205999999999941e-17
5.635479999999999563e+03 6.421936000000000308e-16 2.437091000000000154e-17
5.638479999999999563e+03 6.080170999999999970e-16 2.377453000000000010e-17
5.641479999999999563e+03 5.836653000000000338e-16 2.339040999999999971e-17
5.644479999999999563e+03 5.707704000000000301e-16 2.317829000000000118e-17
5.647479999999999563e+03 5.531047999999999783e-16 2.306218000000000096e-17
5.650479999999999563e+03 5.333470000000000263e-16 2.286506999999999939e-17
5.653479999999999563e+03 5.422363999999999692e-16 2.268179999999999898e-17
5.656479999999999563e+03 5.336572999999999715e-16 2.259982999999999971e-17
5.659479999999999563e+03 5.604001999999999588e-16 2.254338999999999850e-17
5.662479999999999563e+03 5.153544999999999613e-16 2.228245999999999938e-17
5.665479999999999563e+03 4.475513000000000076e-16 2.226895000000000044e-17
5.668479999999999563e+03 4.412481000000000179e-16 2.248775000000000115e-17
5.671479999999999563e+03 4.011374000000000207e-16 2.251349999999999965e-17
5.674479999999999563e+03 3.800263000000000099e-16 2.260292999999999934e-17
5.677479999999999563e+03 3.910297000000000202e-16 2.287836999999999916e-17
5.680479999999999563e+03 3.669257999999999955e-16 2.284625999999999941e-17
5.683479999999999563e+03 3.390010999999999857e-16 2.288411999999999930e-17
5.686479999999999563e+03 3.205784000000000167e-16 2.314668000000000078e-17
5.689479999999999563e+03 2.996570000000000195e-16 2.334696999999999988e-17
5.692479999999999563e+03 3.428157000000000023e-16 2.414126000000000061e-17
5.695479999999999563e+03 3.255805999999999977e-16 2.442324000000000009e-17
5.698479999999999563e+03 2.965434000000000117e-16 2.462684999999999927e-17
5.701479999999999563e+03 2.879644999999999779e-16 2.503987999999999930e-17
5.704479999999999563e+03 3.012248000000000151e-16 2.544229999999999904e-17
5.707479999999999563e+03 3.041265999999999946e-16 2.561803999999999931e-17
5.710479999999999563e+03 2.964550999999999842e-16 2.610500999999999912e-17
5.713479999999999563e+03 2.666390999999999943e-16 2.641325999999999900e-17
5.716479999999999563e+03 2.611517999999999850e-16 2.630359999999999923e-17
5.719479999999999563e+03 2.495403999999999853e-16 2.566133000000000149e-17
5.722479999999999563e+03 2.401219999999999800e-16 2.489066000000000064e-17
5.725479999999999563e+03 2.219795000000000012e-16 2.420573999999999951e-17
5.728479999999999563e+03 2.315148999999999944e-16 2.363536000000000086e-17
5.731479999999999563e+03 2.265620000000000121e-16 2.299344999999999994e-17
5.734479999999999563e+03 2.190063999999999905e-16 2.230504999999999981e-17
5.737479999999999563e+03 2.293298999999999895e-16 2.176399999999999913e-17
5.740479999999999563e+03 2.271333999999999843e-16 2.127125999999999970e-17
5.743479999999999563e+03 2.238926000000000007e-16 2.082286000000000138e-17
5.746479999999999563e+03 2.295146999999999979e-16 2.036915000000000073e-17
5.749479999999999563e+03 2.281400999999999775e-16 1.983624000000000131e-17
5.752479999999999563e+03 2.606176000000000206e-16 1.946684999999999899e-17
5.755479999999999563e+03 2.705953999999999892e-16 1.914649999999999900e-17
5.758479999999999563e+03 2.670938000000000232e-16 1.891933000000000146e-17
5.761479999999999563e+03 2.578025000000000116e-16 1.868735999999999915e-17
5.764479999999999563e+03 2.405854000000000202e-16 1.840953000000000130e-17
5.767479999999999563e+03 2.404732999999999883e-16 1.827687000000000096e-17
5.770479999999999563e+03 2.282634999999999965e-16 1.808586000000000123e-17
5.773479999999999563e+03 2.481642999999999884e-16 1.802957000000000074e-17
5.776479999999999563e+03 2.498172999999999780e-16 1.799618000000000033e-17
5.779479999999999563e+03 2.253327999999999940e-16 1.786196999999999864e-17
5.782479999999999563e+03 2.271155999999999843e-16 1.784590000000000147e-17
5.785479999999999563e+03 2.511732000000000125e-16 1.802123999999999980e-17
5.788479999999999563e+03 2.599596999999999927e-16 1.818542000000000134e-17
5.791479999999999563e+03 2.762267999999999884e-16 1.851921999999999875e-17
5.794479999999999563e+03 3.001637000000000047e-16 1.898220000000000058e-17
5.797479999999999563e+03 2.950002000000000244e-16 1.938758999999999869e-17
5.800479999999999563e+03 2.755875000000000137e-16 1.976176000000000015e-17
5.803479999999999563e+03 2.785848000000000062e-16 2.025357000000000061e-17
5.806479999999999563e+03 3.271043999999999772e-16 2.087782999999999917e-17
5.809479999999999563e+03 3.295168000000000122e-16 2.142938999999999965e-17
5.812479999999999563e+03 3.466725000000000140e-16 2.198873999999999968e-17
5.815479999999999563e+03 3.783728000000000117e-16 2.266863999999999866e-17
5.818479999999999563e+03 3.944816000000000103e-16 2.335282000000000051e-17
5.821479999999999563e+03 3.996808000000000219e-16 2.399217000000000012e-17
5.824479999999999563e+03 3.803464999999999968e-16 2.457034000000000141e-17
5.827479999999999563e+03 4.113404000000000211e-16 2.533186000000000104e-17
5.830479999999999563e+03 4.466168000000000316e-16 2.614808999999999904e-17
5.833479999999999563e+03 4.707069999999999591e-16 2.688480999999999862e-17
5.836479999999999563e+03 4.746408000000000113e-16 2.759913000000000053e-17
5.839479999999999563e+03 5.311293000000000416e-16 2.825775000000000050e-17
5.842479999999999563e+03 5.356616000000000186e-16 2.802963000000000144e-17
5.845479999999999563e+03 5.467805999999999731e-16 2.749486000000000101e-17
5.848479999999999563e+03 5.846036000000000160e-16 2.700067999999999891e-17
5.851479999999999563e+03 5.854822999999999803e-16 2.660484999999999907e-17
5.854479999999999563e+03 6.036825000000000231e-16 2.601393000000000068e-17
5.857479999999999563e+03 5.974712000000000044e-16 2.542906999999999900e-17
5.860479999999999563e+03 6.248946000000000429e-16 2.505329000000000083e-17
5.863479999999999563e+03 6.680146000000000415e-16 2.453260999999999969e-17
5.866479999999999563e+03 7.106620000000000292e-16 2.432323000000000088e-17
5.869479999999999563e+03 7.296173000000000042e-16 2.388925000000000098e-17
5.872479999999999563e+03 7.333274000000000011e-16 2.347514999999999946e-17
5.875479999999999563e+03 7.329638999999999706e-16 2.307632000000000048e-17
5.878479999999999563e+03 7.480860000000000236e-16 2.260393000000000110e-17
5.881479999999999563e+03 7.621427999999999841e-16 2.228223999999999893e-17
5.884479999999999563e+03 7.603568999999999604e-16 2.208982000000000038e-17
5.887479999999999563e+03 8.103333999999999748e-16 2.223294000000000027e-17
5.890479999999999563e+03 7.864592999999999918e-16 2.210459999999999869e-17
5.893479999999999563e+03 7.680240999999999561e-16 2.176630999999999924e-17
5.896479999999999563e+03 8.110775000000000139e-16 2.151205999999999922e-17
5.899479999999999563e+03 8.545025000000000243e-16 2.129261000000000152e-17
5.902479999999999563e+03 8.682587999999999517e-16 2.121152999999999917e-17
5.905479999999999563e+03 8.589897000000000354e-16 2.114448000000000075e-17
5.908479999999999563e+03 8.521348000000000273e-16 2.112625000000000112e-17
5.911479999999999563e+03 8.708750999999999583e-16 2.124257999999999871e-17
5.914479999999999563e+03 8.930681000000000805e-16 2.144994999999999887e-17
5.917479999999999563e+03 8.717220000000000273e-16 2.151291000000000026e-17
5.920479999999999563e+03 8.458408999999999902e-16 2.158614000000000153e-17
5.923479999999999563e+03 8.600425000000000118e-16 2.194894999999999906e-17
5.926479999999999563e+03 8.996817999999999300e-16 2.238311999999999865e-17
5.929479999999999563e+03 8.992897999999999031e-16 2.268894999999999975e-17
5.932479999999999563e+03 9.289969000000000738e-16 2.320443999999999853e-17
5.935479999999999563e+03 9.657815000000000128e-16 2.365732999999999890e-17
5.938479999999999563e+03 9.272217999999999791e-16 2.379364000000000153e-17
5.941479999999999563e+03 8.930480999999999342e-16 2.396372999999999906e-17
5.944479999999999563e+03 8.457142000000000231e-16 2.424669000000000083e-17
5.947479999999999563e+03 8.987404000000000129e-16 2.486043999999999958e-17
5.950479999999999563e+03 8.765143000000000323e-16 2.527947000000000096e-17
5.953479999999999563e+03 7.996917999999999559e-16 2.569938999999999927e-17
5.956479999999999563e+03 8.147181000000000005e-16 2.637527000000000094e-17
5.959479999999999563e+03 8.693632999999999877e-16 2.708958999999999977e-17
5.962479999999999563e+03 8.494743999999999733e-16 2.755384999999999918e-17
5.965479999999999563e+03 8.434525999999999550e-16 2.772893999999999938e-17
5.968479999999999563e+03 8.306846999999999630e-16 2.719190000000000089e-17
5.971479999999999563e+03 8.412324000000000259e-16 2.663830999999999920e-17
5.974479999999999563e+03 8.343183000000000266e-16 2.588471999999999857e-17
5.977479999999999563e+03 7.600311000000000449e-16 2.493470999999999849e-17
5.980479999999999563e+03 7.564713999999999883e-16 2.423245000000000082e-17
5.983479999999999563e+03 7.609515999999999777e-16 2.366297999999999856e-17
5.986479999999999563e+03 7.372039999999999979e-16 2.310555000000000106e-17
5.989479999999999563e+03 7.083721000000000273e-16 2.250019999999999988e-17
5.992479999999999563e+03 6.927262999999999930e-16 2.185494999999999941e-17
5.995479999999999563e+03 6.734552999999999605e-16 2.130709999999999966e-17
5.998479999999999563e+03 6.695013999999999773e-16 2.094161000000000084e-17
6.001479999999999563e+03 6.489809999999999643e-16 2.044781999999999941e-17
6.004479999999999563e+03 6.567728000000000094e-16 2.003762000000000139e-17
6.007479999999999563e+03 6.304973999999999651e-16 1.958233999999999991e-17
6.010479999999999563e+03 5.993620999999999579e-16 1.918529999999999913e-17
6.013479999999999563e+03 5.722141000000000343e-16 1.884286000000000113e-17
6.016479999999999563e+03 5.287286999999999529e-16 1.847241999999999989e-17
6.019479999999999563e+03 5.064810999999999974e-16 1.823848999999999916e-17
6.022479999999999563e+03 5.004522999999999575e-16 1.812826000000000033e-17
6.025479999999999563e+03 5.014906999999999627e-16 1.811920000000000139e-17
6.028479999999999563e+03 4.874695999999999842e-16 1.812589999999999998e-17
6.031479999999999563e+03 4.654451999999999768e-16 1.810743999999999861e-17
6.034479999999999563e+03 4.414169999999999801e-16 1.812533000000000091e-17
6.037479999999999563e+03 4.040767999999999852e-16 1.818149000000000016e-17
6.040479999999999563e+03 3.876800000000000202e-16 1.829101000000000048e-17
6.043479999999999563e+03 4.217461999999999938e-16 1.850788999999999867e-17
6.046479999999999563e+03 4.202197000000000074e-16 1.862058000000000142e-17
6.049479999999999563e+03 4.051504000000000132e-16 1.881171000000000111e-17
6.052479999999999563e+03 4.192174999999999928e-16 1.908451999999999989e-17
6.055479999999999563e+03 3.988152000000000162e-16 1.932442999999999941e-17
6.058479999999999563e+03 3.750108000000000075e-16 1.962069000000000094e-17
6.061479999999999563e+03 3.757269999999999915e-16 2.012611999999999903e-17
6.064479999999999563e+03 3.393887000000000159e-16 2.034632000000000037e-17
6.067479999999999563e+03 3.700205999999999861e-16 2.086449000000000044e-17
6.070479999999999563e+03 3.576544000000000003e-16 2.132072999999999856e-17
6.073479999999999563e+03 3.488343000000000051e-16 2.179139000000000126e-17
6.076479999999999563e+03 3.607483000000000050e-16 2.234006999999999949e-17
6.079479999999999563e+03 3.951432000000000130e-16 2.290648000000000108e-17
6.082479999999999563e+03 3.822908999999999816e-16 2.338448999999999936e-17
6.085479999999999563e+03 3.824910999999999784e-16 2.409939999999999982e-17
6.088479999999999563e+03 3.780976000000000087e-16 2.460745000000000075e-17
6.091479999999999563e+03 3.419210999999999917e-16 2.472359999999999993e-17
6.094479999999999563e+03 3.617026000000000154e-16 2.433040999999999933e-17
6.097479999999999563e+03 4.021146999999999824e-16 2.402013000000000132e-17
6.100479999999999563e+03 3.625874999999999975e-16 2.347903000000000040e-17
6.103479999999999563e+03 3.569243999999999864e-16 2.295456999999999880e-17
6.106479999999999563e+03 3.116204000000000001e-16 2.244888000000000130e-17
6.109479999999999563e+03 3.736558000000000082e-16 2.219922999999999893e-17
6.112479999999999563e+03 5.258010999999999839e-16 2.233551999999999900e-17
6.115479999999999563e+03 4.066059000000000129e-16 2.139318999999999979e-17
6.118479999999999563e+03 4.037042000000000154e-16 2.089338999999999880e-17
6.121479999999999563e+03 4.245927000000000195e-16 2.052613000000000127e-17
6.124479999999999563e+03 4.445519000000000481e-16 2.020857999999999944e-17
6.127479999999999563e+03 4.436686000000000244e-16 2.000613999999999915e-17
6.130479999999999563e+03 4.315332999999999808e-16 1.970659999999999959e-17
6.133479999999999563e+03 4.374852999999999935e-16 1.940483999999999912e-17
6.136479999999999563e+03 4.426190999999999962e-16 1.920869000000000036e-17
6.139479999999999563e+03 4.465987000000000363e-16 1.915125999999999866e-17
6.142479999999999563e+03 4.307681999999999756e-16 1.917721000000000120e-17
6.145479999999999563e+03 4.284075000000000001e-16 1.899266000000000013e-17
6.148479999999999563e+03 4.530934000000000114e-16 1.890270000000000034e-17
6.151479999999999563e+03 4.780386000000000287e-16 1.891408000000000066e-17
6.154479999999999563e+03 4.750035999999999705e-16 1.885688999999999889e-17
6.157479999999999563e+03 4.689827999999999694e-16 1.879660000000000058e-17
6.160479999999999563e+03 4.636990000000000038e-16 1.879240999999999999e-17
6.163479999999999563e+03 4.687688000000000413e-16 1.889412000000000127e-17
6.166479999999999563e+03 4.850274999999999716e-16 1.913358999999999989e-17
6.169479999999999563e+03 4.919819999999999942e-16 1.941816000000000145e-17
6.172479999999999563e+03 4.941537999999999598e-16 1.971546000000000063e-17
6.175479999999999563e+03 4.954943000000000059e-16 2.011320999999999992e-17
6.178479999999999563e+03 5.007463999999999596e-16 2.055600999999999883e-17
6.181479999999999563e+03 4.959591000000000406e-16 2.087459000000000010e-17
6.184479999999999563e+03 5.271369999999999708e-16 2.130927000000000032e-17
6.187479999999999563e+03 5.375820999999999677e-16 2.166119999999999996e-17
6.190479999999999563e+03 5.467649000000000387e-16 2.213923000000000079e-17
6.193479999999999563e+03 5.342848999999999819e-16 2.281892000000000060e-17
6.196479999999999563e+03 5.256077999999999774e-16 2.332083000000000073e-17
6.199479999999999563e+03 6.197760000000000153e-16 2.402862000000000118e-17
6.202479999999999563e+03 5.746804000000000286e-16 2.437800999999999898e-17
6.205479999999999563e+03 5.806142999999999967e-16 2.499318999999999913e-17
6.208479999999999563e+03 5.218355000000000364e-16 2.551546999999999878e-17
6.211479999999999563e+03 4.971019999999999669e-16 2.590393999999999869e-17
6.214479999999999563e+03 5.139484999999999735e-16 2.649552999999999972e-17
6.217479999999999563e+03 5.449703000000000036e-16 2.662529000000000140e-17
6.220479999999999563e+03 5.760718999999999645e-16 2.607666000000000034e-17
6.223479999999999563e+03 5.514099000000000383e-16 2.531180000000000116e-17
6.226479999999999563e+03 5.187863999999999530e-16 2.462126000000000114e-17
6.229479999999999563e+03 4.912265000000000354e-16 2.396603999999999916e-17
6.232479999999999563e+03 4.840849999999999568e-16 2.338686000000000099e-17
6.235479999999999563e+03 4.832234999999999525e-16 2.286939000000000123e-17
6.238479999999999563e+03 5.267855000000000478e-16 2.245333000000000130e-17
6.241479999999999563e+03 5.402150000000000425e-16 2.189970999999999885e-17
6.244479999999999563e+03 5.037077999999999568e-16 2.126824000000000109e-17
6.247479999999999563e+03 5.248688000000000062e-16 2.088598999999999990e-17
6.250479999999999563e+03 5.008434000000000478e-16 2.039434999999999964e-17
6.253479999999999563e+03 5.125008999999999813e-16 1.997695000000000062e-17
6.256479999999999563e+03 5.287507000000000349e-16 1.973781000000000113e-17
6.259479999999999563e+03 5.153347999999999582e-16 1.951865999999999872e-17
6.262479999999999563e+03 4.887852999999999594e-16 1.920593999999999936e-17
6.265479999999999563e+03 5.136312999999999888e-16 1.901225999999999963e-17
6.268479999999999563e+03 5.148991999999999911e-16 1.870036999999999874e-17
6.271479999999999563e+03 5.154193000000000289e-16 1.830831000000000115e-17
6.274479999999999563e+03 4.979956000000000097e-16 1.777106000000000041e-17
6.277479999999999563e+03 4.776442000000000395e-16 1.730723999999999882e-17
6.280479999999999563e+03 5.084796999999999861e-16 1.721771999999999993e-17
6.283479999999999563e+03 5.151435999999999680e-16 1.752682000000000085e-17
6.286479999999999563e+03 4.878292000000000265e-16 1.788005000000000063e-17
6.289479999999999563e+03 4.930346000000000066e-16 1.832337000000000144e-17
6.292479999999999563e+03 4.910716000000000179e-16 1.910613999999999932e-17
6.295479999999999563e+03 5.047778999999999740e-16 2.070425000000000136e-17
6.298479999999999563e+03 5.445919999999999754e-16 2.244717000000000102e-17
6.301479999999999563e+03 5.293785000000000093e-16 2.267628000000000057e-17
6.304479999999999563e+03 4.999685999999999729e-16 2.154823999999999960e-17
6.307479999999999563e+03 4.815597000000000338e-16 2.056586999999999856e-17
6.310479999999999563e+03 4.575737999999999649e-16 2.028698000000000050e-17
6.313479999999999563e+03 4.624951000000000159e-16 2.043968999999999944e-17
6.316479999999999563e+03 4.939787000000000291e-16 2.091563999999999882e-17
6.319479999999999563e+03 5.049257999999999699e-16 2.148597999999999851e-17
6.322479999999999563e+03 5.198628000000000192e-16 2.223405000000000073e-17
6.325479999999999563e+03 4.677705000000000148e-16 2.285745000000000004e-17
6.328479999999999563e+03 4.410609999999999798e-16 2.358552999999999902e-17
6.331479999999999563e+03 4.671083000000000215e-16 2.417917999999999894e-17
6.334479999999999563e+03 4.717395000000000404e-16 2.469691999999999939e-17
6.337479999999999563e+03 4.600868000000000316e-16 2.537780000000000066e-17
6.340479999999999563e+03 4.648940000000000163e-16 2.619210999999999921e-17
6.343479999999999563e+03 4.701728999999999767e-16 2.642497000000000153e-17
6.346479999999999563e+03 4.094268000000000130e-16 2.587786000000000106e-17
6.349479999999999563e+03 3.889455999999999929e-16 2.545937999999999926e-17
6.352479999999999563e+03 4.336024999999999790e-16 2.512423000000000147e-17
6.355479999999999563e+03 4.013328999999999763e-16 2.472229999999999979e-17
6.358479999999999563e+03 3.711638000000000064e-16 2.449904999999999907e-17
6.361479999999999563e+03 4.140357999999999859e-16 2.477379999999999986e-17
6.364479999999999563e+03 4.421529999999999984e-16 2.472413000000000004e-17
6.367479999999999563e+03 4.438278000000000074e-16 2.393341999999999879e-17
6.370479999999999563e+03 4.090895999999999806e-16 2.295798000000000116e-17
6.373479999999999563e+03 4.289431999999999903e-16 2.245523000000000127e-17
6.376479999999999563e+03 4.117094999999999801e-16 2.203941999999999947e-17
6.379479999999999563e+03 3.909309999999999916e-16 2.170925999999999999e-17
6.382479999999999563e+03 4.254592999999999930e-16 2.150151999999999866e-17
6.385479999999999563e+03 3.955746999999999787e-16 2.126976999999999988e-17
6.388479999999999563e+03 3.780987000000000079e-16 2.108533000000000057e-17
6.391479999999999563e+03 3.730218000000000160e-16 2.088143000000000122e-17
6.394479999999999563e+03 3.787530999999999757e-16 2.071938999999999957e-17
6.397479999999999563e+03 3.777915999999999797e-16 2.062677999999999926e-17
6.400479999999999563e+03 3.829850000000000001e-16 2.063600000000000020e-17
6.403479999999999563e+03 3.756338000000000080e-16 2.066374999999999915e-17
6.406479999999999563e+03 3.523157000000000088e-16 2.070335000000000008e-17
6.409479999999999563e+03 3.806340000000000039e-16 2.082319000000000051e-17
6.412479999999999563e+03 4.039967000000000098e-16 2.101663000000000031e-17
6.415479999999999563e+03 3.951703999999999969e-16 2.126579000000000153e-17
6.418479999999999563e+03 3.950791000000000165e-16 2.154991999999999911e-17
6.421479999999999563e+03 4.378226999999999899e-16 2.196484999999999911e-17
6.424479999999999563e+03 4.732530999999999828e-16 2.242643000000000031e-17
6.427479999999999563e+03 4.052161999999999994e-16 2.263106000000000074e-17
6.430479999999999563e+03 3.762659999999999791e-16 2.292450999999999975e-17
6.433479999999999563e+03 4.182201000000000015e-16 2.346208999999999962e-17
6.436479999999999563e+03 4.604781999999999692e-16 2.401787000000000145e-17
6.439479999999999563e+03 4.660623999999999861e-16 2.452447999999999972e-17
6.442479999999999563e+03 4.432703999999999798e-16 2.509986999999999924e-17
6.445479999999999563e+03 4.614879000000000140e-16 2.570494000000000152e-17
6.448479999999999563e+03 5.080593000000000434e-16 2.632716000000000066e-17
6.451479999999999563e+03 4.882921000000000089e-16 2.680175999999999966e-17
6.454479999999999563e+03 4.846268000000000319e-16 2.745156000000000063e-17
6.457479999999999563e+03 4.734979999999999683e-16 2.800732999999999810e-17
6.460479999999999563e+03 4.423487000000000165e-16 2.847144000000000294e-17
6.463479999999999563e+03 4.506601999999999742e-16 2.910133999999999987e-17
6.466479999999999563e+03 4.893858000000000172e-16 2.984022999999999703e-17
6.469479999999999563e+03 4.869158999999999807e-16 2.977089999999999926e-17
6.472479999999999563e+03 5.358418999999999991e-16 2.905683999999999984e-17
6.475479999999999563e+03 5.118610999999999980e-16 2.833217000000000014e-17
6.478479999999999563e+03 5.881127000000000122e-16 2.789877000000000058e-17
6.481479999999999563e+03 5.730606999999999601e-16 2.723354000000000123e-17
6.484479999999999563e+03 5.571921000000000043e-16 2.668319999999999989e-17
6.487479999999999563e+03 5.177891000000000423e-16 2.604244000000000146e-17
6.490479999999999563e+03 5.240391999999999779e-16 2.548318000000000063e-17
6.493479999999999563e+03 5.608731000000000143e-16 2.497456999999999884e-17
6.496479999999999563e+03 5.834941999999999747e-16 2.468082999999999966e-17
6.499479999999999563e+03 5.912528999999999641e-16 2.470150000000000064e-17
6.502479999999999563e+03 6.139328999999999698e-16 2.463136000000000080e-17
6.505479999999999563e+03 6.611457999999999722e-16 2.450099000000000108e-17
6.508479999999999563e+03 7.371252999999999676e-16 2.422786999999999957e-17
6.511479999999999563e+03 6.807055999999999750e-16 2.359954999999999858e-17
6.514479999999999563e+03 6.209302999999999600e-16 2.298343999999999948e-17
6.517479999999999563e+03 6.409079999999999611e-16 2.267128000000000098e-17
6.520479999999999563e+03 6.822099999999999961e-16 2.266038000000000052e-17
6.523479999999999563e+03 6.919525999999999584e-16 2.278500000000000009e-17
6.526479999999999563e+03 6.806895999999999960e-16 2.290251000000000094e-17
6.529479999999999563e+03 6.552173000000000180e-16 2.294237999999999948e-17
6.532479999999999563e+03 6.516367999999999591e-16 2.295235999999999918e-17
6.535479999999999563e+03 6.483899999999999711e-16 2.303207999999999986e-17
6.538479999999999563e+03 6.480010999999999777e-16 2.313927999999999880e-17
6.541479999999999563e+03 6.433780999999999616e-16 2.318250000000000125e-17
6.544479999999999563e+03 6.167082000000000447e-16 2.321418999999999958e-17
6.547479999999999563e+03 6.568036999999999682e-16 2.349200999999999923e-17
6.550479999999999563e+03 6.874964999999999687e-16 2.369766999999999910e-17
6.553479999999999563e+03 6.766906000000000468e-16 2.377037999999999847e-17
6.556479999999999563e+03 6.450430999999999600e-16 2.367173999999999912e-17
6.559479999999999563e+03 5.963397999999999798e-16 2.345988000000000000e-17
6.562479999999999563e+03 6.357265000000000169e-16 2.374031999999999941e-17
6.565479999999999563e+03 7.032668999999999537e-16 2.475081000000000057e-17
6.568479999999999563e+03 6.828780000000000298e-16 2.583986999999999992e-17
6.571479999999999563e+03 6.621807000000000159e-16 2.682931999999999892e-17
6.574479999999999563e+03 6.684044999999999535e-16 2.780539999999999843e-17
6.577479999999999563e+03 6.664507999999999667e-16 2.872798999999999870e-17
6.580479999999999563e+03 6.769110000000000060e-16 2.948715000000000106e-17
6.583479999999999563e+03 6.156477999999999575e-16 3.011734000000000125e-17
6.586479999999999563e+03 6.124681999999999994e-16 3.080350999999999919e-17
6.589479999999999563e+03 6.170229999999999684e-16 3.158763999999999873e-17
6.592479999999999563e+03 6.371817000000000213e-16 3.225883999999999867e-17
6.595479999999999563e+03 6.133197000000000291e-16 3.214884999999999977e-17
6.598479999999999563e+03 6.445703999999999672e-16 3.159533999999999908e-17
6.601479999999999563e+03 6.329946999999999988e-16 3.093392999999999915e-17
6.604479999999999563e+03 6.008716000000000468e-16 3.024202999999999746e-17
6.607479999999999563e+03 5.987221000000000106e-16 2.956920000000000133e-17
6.610479999999999563e+03 6.240979000000000077e-16 2.898686000000000200e-17
6.613479999999999563e+03 5.927068999999999873e-16 2.835585000000000154e-17
6.616479999999999563e+03 5.446280999999999840e-16 2.774444999999999877e-17
6.619479999999999563e+03 4.987613000000000055e-16 2.714831999999999854e-17
6.622479999999999563e+03 5.120451999999999846e-16 2.662158999999999887e-17
6.625479999999999563e+03 5.231649999999999922e-16 2.617254000000000048e-17
6.628479999999999563e+03 5.032183000000000304e-16 2.568230000000000085e-17
6.631479999999999563e+03 4.742284999999999907e-16 2.517166000000000092e-17
6.634479999999999563e+03 4.320504999999999984e-16 2.474138999999999866e-17
6.637479999999999563e+03 5.060858999999999550e-16 2.458246000000000100e-17
6.640479999999999563e+03 6.479691000000000198e-16 2.460630999999999953e-17
6.643479999999999563e+03 6.944345999999999857e-16 2.457366999999999968e-17
6.646479999999999563e+03 5.661725000000000309e-16 2.422591000000000116e-17
6.649479999999999563e+03 4.490582999999999550e-16 2.397147000000000145e-17
6.652479999999999563e+03 4.069405000000000203e-16 2.390050000000000005e-17
6.655479999999999563e+03 3.871364000000000226e-16 2.386207999999999930e-17
6.658479999999999563e+03 3.839818000000000009e-16 2.386053999999999923e-17
6.661479999999999563e+03 3.811335000000000035e-16 2.388429999999999855e-17
6.664479999999999563e+03 3.803798999999999985e-16 2.400755999999999954e-17
6.667479999999999563e+03 3.893640999999999819e-16 2.428364999999999943e-17
6.670479999999999563e+03 3.721450000000000054e-16 2.454234999999999945e-17
6.673479999999999563e+03 3.517694999999999862e-16 2.478538999999999935e-17
6.676479999999999563e+03 3.438228000000000222e-16 2.509243999999999958e-17
6.679479999999999563e+03 3.222514999999999866e-16 2.548619000000000105e-17
6.682479999999999563e+03 2.930058000000000190e-16 2.592329000000000006e-17
6.685479999999999563e+03 3.057926999999999922e-16 2.649383000000000072e-17
6.688479999999999563e+03 3.235432999999999754e-16 2.702790000000000084e-17
6.691479999999999563e+03 3.006396999999999950e-16 2.753890999999999886e-17
6.694479999999999563e+03 2.924631999999999893e-16 2.806431999999999890e-17
6.697479999999999563e+03 3.194817999999999882e-16 2.869012999999999881e-17
6.700479999999999563e+03 3.037465999999999766e-16 2.936522999999999917e-17
6.703479999999999563e+03 2.848737000000000067e-16 2.995739999999999746e-17
6.706479999999999563e+03 2.914723999999999930e-16 3.068113000000000000e-17
6.709479999999999563e+03 2.582554000000000194e-16 3.142524999999999847e-17
6.712479999999999563e+03 2.894537000000000239e-16 3.212318999999999739e-17
6.715479999999999563e+03 2.534631999999999965e-16 3.277154999999999877e-17
6.718479999999999563e+03 2.291691999999999808e-16 3.320392999999999708e-17
6.721479999999999563e+03 2.593180000000000064e-16 3.304421000000000299e-17
6.724479999999999563e+03 2.766870000000000131e-16 3.250320999999999948e-17
6.727479999999999563e+03 2.616945999999999788e-16 3.180266000000000207e-17
6.730479999999999563e+03 2.404765999999999858e-16 3.108307999999999808e-17
6.733479999999999563e+03 2.480428000000000219e-16 3.038262000000000297e-17
6.736479999999999563e+03 2.542198000000000037e-16 2.975388000000000056e-17
6.739479999999999563e+03 2.303039000000000030e-16 2.908877999999999938e-17
6.742479999999999563e+03 2.303203999999999905e-16 2.851212999999999868e-17
6.745479999999999563e+03 1.873056999999999909e-16 2.786235000000000027e-17
6.748479999999999563e+03 1.807953999999999894e-16 2.728865999999999975e-17
6.751479999999999563e+03 1.930224999999999973e-16 2.685647999999999932e-17
6.754479999999999563e+03 2.242442999999999863e-16 2.651481999999999956e-17
6.757479999999999563e+03 2.379144999999999831e-16 2.617906000000000066e-17
6.760479999999999563e+03 2.370325000000000212e-16 2.586518000000000060e-17
6.763479999999999563e+03 2.701150000000000021e-16 2.556569999999999948e-17
6.766479999999999563e+03 2.555016000000000179e-16 2.526448000000000040e-17
6.769479999999999563e+03 2.050278000000000023e-16 2.499229999999999913e-17
6.772479999999999563e+03 1.879031999999999971e-16 2.478868999999999994e-17
6.775479999999999563e+03 1.928698000000000027e-16 2.469046999999999894e-17
6.778479999999999563e+03 2.030391000000000061e-16 2.467427000000000052e-17
6.781479999999999563e+03 2.279880999999999802e-16 2.469674000000000098e-17
6.784479999999999563e+03 2.032714999999999988e-16 2.469393999999999974e-17
6.787479999999999563e+03 1.724976000000000057e-16 2.474725000000000057e-17
6.790479999999999563e+03 1.756193000000000097e-16 2.491736999999999886e-17
6.793479999999999563e+03 1.429434999999999975e-16 2.507576999999999950e-17
6.796479999999999563e+03 1.422621000000000097e-16 2.530230000000000133e-17
6.799479999999999563e+03 1.753445999999999906e-16 2.562700999999999904e-17
6.802479999999999563e+03 2.012024000000000072e-16 2.601018999999999918e-17
6.805479999999999563e+03 2.055938999999999919e-16 2.640295000000000017e-17
6.808479999999999563e+03 2.170447999999999962e-16 2.684129999999999907e-17
6.811479999999999563e+03 1.869048999999999953e-16 2.727436999999999949e-17
6.814479999999999563e+03 1.611318999999999954e-16 2.776037000000000138e-17
6.817479999999999563e+03 1.687589999999999877e-16 2.832867000000000166e-17
6.820479999999999563e+03 1.347858000000000089e-16 2.888105000000000241e-17
6.823479999999999563e+03 1.666415999999999900e-16 2.961847999999999742e-17
6.826479999999999563e+03 1.754220000000000084e-16 3.034244999999999989e-17
6.829479999999999563e+03 2.205141000000000090e-16 3.113300000000000220e-17
6.832479999999999563e+03 2.053860000000000009e-16 3.186111999999999706e-17
6.835479999999999563e+03 2.390292000000000069e-16 3.247335999999999959e-17
6.838479999999999563e+03 1.615485000000000059e-16 3.291691000000000214e-17
6.841479999999999563e+03 1.714293999999999916e-16 3.364812999999999970e-17
6.844479999999999563e+03 2.235883999999999927e-16 3.415853000000000277e-17
6.847479999999999563e+03 2.595549000000000024e-16 3.387470999999999869e-17
6.850479999999999563e+03 2.142277000000000022e-16 3.313558999999999980e-17
6.853479999999999563e+03 2.568418000000000195e-16 3.236899999999999778e-17
6.856479999999999563e+03 3.486511999999999864e-16 3.162490000000000187e-17
6.859479999999999563e+03 4.488470000000000338e-16 3.127322999999999857e-17
6.862479999999999563e+03 4.933195999999999708e-16 3.045304000000000170e-17
6.865479999999999563e+03 5.411561000000000136e-16 2.894541999999999955e-17
6.868479999999999563e+03 3.827525000000000008e-16 2.488705999999999860e-17
6.871479999999999563e+03 2.071335999999999931e-16 2.055771999999999911e-17
6.874479999999999563e+03 1.654942000000000111e-16 1.888570000000000113e-17
6.877479999999999563e+03 1.870883999999999913e-16 1.987877999999999985e-17
6.880479999999999563e+03 1.786085999999999881e-16 2.122841999999999971e-17
6.883479999999999563e+03 1.979339999999999885e-16 2.116735000000000008e-17
6.886479999999999563e+03 1.941107000000000098e-16 2.015204999999999902e-17
6.889479999999999563e+03 1.988477999999999936e-16 1.913749999999999851e-17
6.892479999999999563e+03 2.153830999999999953e-16 1.895596999999999914e-17
6.895479999999999563e+03 2.272077000000000178e-16 1.924843000000000074e-17
6.898479999999999563e+03 2.311169999999999944e-16 1.974544999999999996e-17
6.901479999999999563e+03 2.294090999999999790e-16 2.018444999999999894e-17
6.904479999999999563e+03 2.355798000000000104e-16 2.061132000000000012e-17
6.907479999999999563e+03 2.399438000000000159e-16 2.109575000000000117e-17
6.910479999999999563e+03 2.621799000000000204e-16 2.161642000000000103e-17
6.913479999999999563e+03 2.696677000000000215e-16 2.210834000000000018e-17
6.916479999999999563e+03 2.669764000000000087e-16 2.259299999999999988e-17
6.919479999999999563e+03 2.531986000000000079e-16 2.307377999999999864e-17
6.922479999999999563e+03 2.683513000000000244e-16 2.357301999999999877e-17
6.925479999999999563e+03 3.580695000000000097e-16 2.412219000000000122e-17
6.928479999999999563e+03 4.145155000000000004e-16 2.450601000000000015e-17
6.931479999999999563e+03 3.475138000000000066e-16 2.481542000000000073e-17
6.934479999999999563e+03 2.729238000000000114e-16 2.526715999999999860e-17
6.937479999999999563e+03 2.338822999999999962e-16 2.573729999999999940e-17
6.940479999999999563e+03 2.175060999999999954e-16 2.635572999999999989e-17
6.943479999999999563e+03 2.493179999999999918e-16 2.711983000000000031e-17
6.946479999999999563e+03 2.452053000000000029e-16 2.785890999999999716e-17
6.949479999999999563e+03 2.556835999999999882e-16 2.860746999999999743e-17
6.952479999999999563e+03 2.397066000000000246e-16 2.926814000000000117e-17
6.955479999999999563e+03 2.689424999999999816e-16 2.991455000000000234e-17
6.958479999999999563e+03 2.908638999999999950e-16 3.075691000000000130e-17
6.961479999999999563e+03 3.270968999999999963e-16 3.197012000000000164e-17
6.964479999999999563e+03 3.356467999999999757e-16 3.333237000000000223e-17
6.967479999999999563e+03 3.222949000000000121e-16 3.452256999999999764e-17
6.970479999999999563e+03 3.165212999999999768e-16 3.486985000000000247e-17
6.973479999999999563e+03 3.240536000000000026e-16 3.429088000000000038e-17
6.976479999999999563e+03 3.812107999999999900e-16 3.334880000000000238e-17
6.979479999999999563e+03 3.671092000000000095e-16 3.247730999999999717e-17
6.982479999999999563e+03 3.680865000000000204e-16 3.160926999999999944e-17
6.985479999999999563e+03 3.531770999999999817e-16 3.059234999999999730e-17
6.988479999999999563e+03 3.191186000000000023e-16 2.952967000000000012e-17
6.991479999999999563e+03 3.254176000000000086e-16 2.886757000000000115e-17
6.994479999999999563e+03 3.474298999999999758e-16 2.841737000000000027e-17
6.997479999999999563e+03 3.497032000000000083e-16 2.791124999999999699e-17
7.000479999999999563e+03 3.172254000000000192e-16 2.730260000000000138e-17
7.003479999999999563e+03 2.878750000000000186e-16 2.662683999999999967e-17
7.006479999999999563e+03 3.269701999999999798e-16 2.609439000000000063e-17
7.009479999999999563e+03 3.795822999999999774e-16 2.581525000000000136e-17
7.012479999999999563e+03 3.749212999999999989e-16 2.556109000000000055e-17
7.015479999999999563e+03 3.777950999999999905e-16 2.525698999999999922e-17
7.018479999999999563e+03 3.807619000000000015e-16 2.496443000000000021e-17
7.021479999999999563e+03 3.660595000000000173e-16 2.473992000000000140e-17
7.024479999999999563e+03 3.451896000000000171e-16 2.460841000000000047e-17
7.027479999999999563e+03 3.875497000000000110e-16 2.474417999999999863e-17
7.030479999999999563e+03 4.346822999999999754e-16 2.511247999999999998e-17
7.033479999999999563e+03 4.112243000000000190e-16 2.528798000000000031e-17
7.036479999999999563e+03 3.765243999999999992e-16 2.518946000000000093e-17
7.039479999999999563e+03 3.974851000000000205e-16 2.522547000000000110e-17
7.042479999999999563e+03 4.134162000000000143e-16 2.548537000000000077e-17
7.045479999999999563e+03 3.903133000000000230e-16 2.574020000000000113e-17
7.048479999999999563e+03 3.880648999999999942e-16 2.591976000000000081e-17
7.051479999999999563e+03 3.951298999999999916e-16 2.608333000000000125e-17
7.054479999999999563e+03 3.939789999999999772e-16 2.638323999999999891e-17
7.057479999999999563e+03 4.160060000000000095e-16 2.688461999999999893e-17
7.060479999999999563e+03 4.414927999999999901e-16 2.746691000000000109e-17
7.063479999999999563e+03 4.316726999999999787e-16 2.800865000000000080e-17
7.066479999999999563e+03 4.196739000000000114e-16 2.851065000000000013e-17
7.069479999999999563e+03 4.031341000000000064e-16 2.918691000000000118e-17
7.072479999999999563e+03 4.000591999999999828e-16 2.979159000000000281e-17
7.075479999999999563e+03 4.102689999999999915e-16 3.043301000000000259e-17
7.078479999999999563e+03 4.570983999999999651e-16 3.117237999999999960e-17
7.081479999999999563e+03 4.515660999999999718e-16 3.200566000000000015e-17
7.084479999999999563e+03 4.074009999999999910e-16 3.278081999999999996e-17
7.087479999999999563e+03 4.250227999999999907e-16 3.348049999999999992e-17
7.090479999999999563e+03 3.865457000000000246e-16 3.420229000000000045e-17
7.093479999999999563e+03 4.189373000000000026e-16 3.506806999999999832e-17
7.096479999999999563e+03 4.304649000000000028e-16 3.524348000000000254e-17
7.099479999999999563e+03 4.078864999999999966e-16 3.459309000000000303e-17
7.102479999999999563e+03 4.154599000000000183e-16 3.381007000000000086e-17
7.105479999999999563e+03 4.522810000000000419e-16 3.307424999999999948e-17
7.108479999999999563e+03 4.920778999999999845e-16 3.241341000000000169e-17
7.111479999999999563e+03 4.918715999999999520e-16 3.175091000000000079e-17
7.114479999999999563e+03 4.319069000000000171e-16 3.115094999999999986e-17
7.117479999999999563e+03 4.188945000000000169e-16 3.049494999999999966e-17
7.120479999999999563e+03 4.735281999999999545e-16 2.987050000000000141e-17
7.123479999999999563e+03 4.898492999999999901e-16 2.922748000000000004e-17
7.126479999999999563e+03 4.998573999999999761e-16 2.859335999999999867e-17
7.129479999999999563e+03 4.386624000000000241e-16 2.787526999999999758e-17
7.132479999999999563e+03 4.125808999999999768e-16 2.735164999999999882e-17
7.135479999999999563e+03 4.179172999999999880e-16 2.705272000000000037e-17
7.138479999999999563e+03 4.123474000000000096e-16 2.671655999999999953e-17
7.141479999999999563e+03 4.587664999999999971e-16 2.630662999999999913e-17
7.144479999999999563e+03 5.140628000000000038e-16 2.587295000000000068e-17
7.147479999999999563e+03 5.818043000000000219e-16 2.547495000000000017e-17
7.150479999999999563e+03 6.217357999999999885e-16 2.523026000000000152e-17
7.153479999999999563e+03 5.896703000000000200e-16 2.512021000000000109e-17
7.156479999999999563e+03 4.990516000000000016e-16 2.489942000000000120e-17
7.159479999999999563e+03 4.190980000000000113e-16 2.446702999999999853e-17
7.162479999999999563e+03 4.404332000000000054e-16 2.388456000000000104e-17
7.165479999999999563e+03 4.789726999999999782e-16 2.319972999999999912e-17
7.168479999999999563e+03 5.033827999999999959e-16 2.270368000000000090e-17
7.171479999999999563e+03 4.838907000000000317e-16 2.243774999999999911e-17
7.174479999999999563e+03 4.702978999999999541e-16 2.246768000000000000e-17
7.177479999999999563e+03 4.653701999999999706e-16 2.271479000000000053e-17
7.180479999999999563e+03 4.653783999999999734e-16 2.290657000000000029e-17
7.183479999999999563e+03 4.465691000000000407e-16 2.293719000000000021e-17
7.186479999999999563e+03 4.246395000000000245e-16 2.311274000000000079e-17
7.189479999999999563e+03 4.743259999999999889e-16 2.359016999999999871e-17
7.192479999999999563e+03 5.522365000000000151e-16 2.408144999999999908e-17
7.195479999999999563e+03 5.640739999999999831e-16 2.449428000000000122e-17
7.198479999999999563e+03 5.157057000000000369e-16 2.488530000000000116e-17
7.201479999999999563e+03 4.580851999999999913e-16 2.544393999999999960e-17
7.204479999999999563e+03 4.567500999999999590e-16 2.651168999999999917e-17
7.207479999999999563e+03 4.877937000000000085e-16 2.811781999999999942e-17
7.210479999999999563e+03 4.944942000000000076e-16 2.990053999999999790e-17
7.213479999999999563e+03 5.069345000000000138e-16 3.134811000000000167e-17
7.216479999999999563e+03 5.206019999999999543e-16 3.237159999999999806e-17
7.219479999999999563e+03 5.481328999999999655e-16 3.335254000000000079e-17
7.222479999999999563e+03 5.581900999999999862e-16 3.343846000000000072e-17
7.225479999999999563e+03 4.930362999999999963e-16 3.233537999999999873e-17
7.228479999999999563e+03 4.810461999999999911e-16 3.100768000000000232e-17
7.231479999999999563e+03 4.938240999999999576e-16 2.948353999999999773e-17
7.234479999999999563e+03 4.827802999999999732e-16 2.820900000000000143e-17
7.237479999999999563e+03 4.855323000000000030e-16 2.762788999999999944e-17
7.240479999999999563e+03 4.997159999999999932e-16 2.729695999999999993e-17
7.243479999999999563e+03 5.568664999999999542e-16 2.688560999999999941e-17
7.246479999999999563e+03 5.778276000000000021e-16 2.637474999999999904e-17
7.249479999999999563e+03 6.583376999999999848e-16 2.582756999999999884e-17
7.252479999999999563e+03 7.315616000000000070e-16 2.535890999999999967e-17
7.255479999999999563e+03 7.377987999999999972e-16 2.497547000000000012e-17
7.258479999999999563e+03 6.232915000000000426e-16 2.444035000000000107e-17
7.261479999999999563e+03 5.519541999999999592e-16 2.381572999999999954e-17
7.264479999999999563e+03 5.236334999999999524e-16 2.351822999999999939e-17
7.267479999999999563e+03 5.603280000000000402e-16 2.361706999999999970e-17
7.270479999999999563e+03 5.407355999999999903e-16 2.350083000000000131e-17
7.273479999999999563e+03 5.135179999999999757e-16 2.299305000000000108e-17
7.276479999999999563e+03 5.289375000000000284e-16 2.266919000000000132e-17
7.279479999999999563e+03 5.023844999999999694e-16 2.278460000000000124e-17
7.282479999999999563e+03 4.931994000000000167e-16 2.315644000000000002e-17
7.285479999999999563e+03 5.038265999999999658e-16 2.317232000000000059e-17
7.288479999999999563e+03 5.069675999999999709e-16 2.270329000000000024e-17
7.291479999999999563e+03 4.954733000000000397e-16 2.247005999999999983e-17
7.294479999999999563e+03 5.021684000000000249e-16 2.292385999999999968e-17
7.297479999999999563e+03 4.975499999999999695e-16 2.347389000000000136e-17
7.300479999999999563e+03 4.770009999999999781e-16 2.365229000000000035e-17
7.303479999999999563e+03 4.803155999999999867e-16 2.383926000000000021e-17
7.306479999999999563e+03 4.992905999999999647e-16 2.418992000000000047e-17
7.309479999999999563e+03 4.739659000000000365e-16 2.461433000000000082e-17
7.312479999999999563e+03 4.872612000000000339e-16 2.529891000000000153e-17
7.315479999999999563e+03 5.102049999999999749e-16 2.632413000000000077e-17
7.318479999999999563e+03 5.172010000000000200e-16 2.754968000000000115e-17
7.321479999999999563e+03 5.377330999999999972e-16 2.865266000000000266e-17
7.324479999999999563e+03 5.959504999999999598e-16 2.949383000000000016e-17
7.327479999999999563e+03 5.499999999999999639e-16 3.012381999999999938e-17
7.330479999999999563e+03 5.215897000000000157e-16 3.081692000000000072e-17
7.333479999999999563e+03 5.300341999999999896e-16 3.162757000000000188e-17
7.336479999999999563e+03 5.161648999999999951e-16 3.278229999999999850e-17
7.339479999999999563e+03 5.467452000000000357e-16 3.394113000000000268e-17
7.342479999999999563e+03 5.313709000000000296e-16 3.458146999999999969e-17
7.345479999999999563e+03 5.177920000000000132e-16 3.487801000000000012e-17
7.348479999999999563e+03 5.291042999999999742e-16 3.448152999999999713e-17
7.351479999999999563e+03 4.857760999999999893e-16 3.350586000000000084e-17
7.354479999999999563e+03 4.291556999999999913e-16 3.269907999999999934e-17
7.357479999999999563e+03 4.279244999999999882e-16 3.190954999999999828e-17
7.360479999999999563e+03 4.763842999999999774e-16 3.107933000000000147e-17
7.363479999999999563e+03 4.761475999999999947e-16 3.030702999999999827e-17
7.366479999999999563e+03 4.922286999999999514e-16 2.992955000000000111e-17
7.369479999999999563e+03 5.181933000000000420e-16 2.968912999999999788e-17
7.372479999999999563e+03 5.122158000000000351e-16 2.928340000000000243e-17
7.375479999999999563e+03 4.824948000000000005e-16 2.878086999999999991e-17
7.378479999999999563e+03 4.597859999999999538e-16 2.815838000000000008e-17
7.381479999999999563e+03 4.481846999999999599e-16 2.748079999999999940e-17
7.384479999999999563e+03 4.244169999999999997e-16 2.692336999999999882e-17
7.387479999999999563e+03 5.190588000000000164e-16 2.662071000000000015e-17
7.390479999999999563e+03 5.778871000000000379e-16 2.639293000000000151e-17
7.393479999999999563e+03 5.101261999999999627e-16 2.615337999999999881e-17
7.396479999999999563e+03 4.560858000000000480e-16 2.601374000000000099e-17
7.399479999999999563e+03 4.113950000000000023e-16 2.600036000000000022e-17
7.402479999999999563e+03 3.929669000000000194e-16 2.597164000000000026e-17
7.405479999999999563e+03 4.349716000000000036e-16 2.585727000000000108e-17
7.408479999999999563e+03 4.639323000000000070e-16 2.571210999999999869e-17
7.411479999999999563e+03 4.864645999999999807e-16 2.573787999999999975e-17
7.414479999999999563e+03 4.891734999999999802e-16 2.587488000000000140e-17
7.417479999999999563e+03 4.914376999999999746e-16 2.604229999999999893e-17
7.420479999999999563e+03 5.071673999999999904e-16 2.624569999999999894e-17
7.423479999999999563e+03 4.574996999999999939e-16 2.648056999999999991e-17
7.426479999999999563e+03 4.045104000000000166e-16 2.694439999999999970e-17
7.429479999999999563e+03 4.311290999999999811e-16 2.758398000000000104e-17
7.432479999999999563e+03 4.995763999999999820e-16 2.814505000000000263e-17
7.435479999999999563e+03 4.528621000000000426e-16 2.846728999999999823e-17
7.438479999999999563e+03 4.501430999999999879e-16 2.888331000000000227e-17
7.441479999999999563e+03 4.634416999999999828e-16 2.930056000000000057e-17
7.444479999999999563e+03 4.478541000000000211e-16 2.977650999999999996e-17
7.447479999999999563e+03 4.491583999999999781e-16 3.041658000000000244e-17
7.450479999999999563e+03 4.311139999999999880e-16 3.113572999999999757e-17
7.453479999999999563e+03 4.429359999999999857e-16 3.186054000000000288e-17
7.456479999999999563e+03 4.543114000000000245e-16 3.267337999999999801e-17
7.459479999999999563e+03 4.138606000000000240e-16 3.334405000000000093e-17
7.462479999999999563e+03 4.261269000000000001e-16 3.402305999999999990e-17
7.465479999999999563e+03 4.285918000000000000e-16 3.489283000000000048e-17
7.468479999999999563e+03 4.614084000000000292e-16 3.584893999999999931e-17
7.471479999999999563e+03 4.397368000000000066e-16 3.649787000000000284e-17
7.474479999999999563e+03 4.289021999999999764e-16 3.628732000000000206e-17
7.477479999999999563e+03 3.698161000000000239e-16 3.534841000000000033e-17
7.480479999999999563e+03 4.037538999999999914e-16 3.456753000000000114e-17
7.483479999999999563e+03 4.445886000000000473e-16 3.385126999999999722e-17
7.486479999999999563e+03 4.889039999999999863e-16 3.311394000000000270e-17
7.489479999999999563e+03 5.097780000000000372e-16 3.223778000000000011e-17
7.492479999999999563e+03 4.667869000000000041e-16 3.142579999999999806e-17
7.495479999999999563e+03 4.244950999999999901e-16 3.069869999999999828e-17
7.498479999999999563e+03 4.311802999999999828e-16 3.009443000000000296e-17
7.501479999999999563e+03 4.628790000000000220e-16 2.957677999999999863e-17
7.504479999999999563e+03 5.301657999999999620e-16 2.905916000000000123e-17
7.507479999999999563e+03 5.165836000000000467e-16 2.851311999999999916e-17
7.510479999999999563e+03 4.788702999999999748e-16 2.795833000000000090e-17
7.513479999999999563e+03 4.603461999999999703e-16 2.755880999999999981e-17
7.516479999999999563e+03 4.592701000000000473e-16 2.731282000000000101e-17
7.519479999999999563e+03 4.577937999999999961e-16 2.704159999999999946e-17
7.522479999999999563e+03 4.554146999999999807e-16 2.674765999999999931e-17
7.525479999999999563e+03 4.938404999999999631e-16 2.656525999999999942e-17
7.528479999999999563e+03 5.452447000000000027e-16 2.645975000000000128e-17
7.531479999999999563e+03 5.322787999999999630e-16 2.629904999999999874e-17
7.534479999999999563e+03 4.762917999999999665e-16 2.617926999999999983e-17
7.537479999999999563e+03 4.411082000000000115e-16 2.615253999999999905e-17
7.540479999999999563e+03 4.359656000000000154e-16 2.618399999999999872e-17
7.543479999999999563e+03 4.220504000000000018e-16 2.625849999999999937e-17
7.546479999999999563e+03 3.932635000000000152e-16 2.631249000000000103e-17
7.549479999999999563e+03 3.689188000000000064e-16 2.650689000000000055e-17
7.552479999999999563e+03 3.651164999999999939e-16 2.678264000000000003e-17
7.555479999999999563e+03 3.988048999999999971e-16 2.711127000000000072e-17
7.558479999999999563e+03 4.313211000000000245e-16 2.747718999999999916e-17
7.561479999999999563e+03 4.237263000000000100e-16 2.786906999999999834e-17
7.564479999999999563e+03 3.887910000000000199e-16 2.828113000000000044e-17
7.567479999999999563e+03 3.900652000000000220e-16 2.874772000000000252e-17
7.570479999999999563e+03 3.992433999999999844e-16 2.924052999999999859e-17
7.573479999999999563e+03 3.938044000000000059e-16 2.973840000000000194e-17
7.576479999999999563e+03 4.109568999999999922e-16 3.023526000000000223e-17
7.579479999999999563e+03 4.677509999999999757e-16 3.068475000000000153e-17
7.582479999999999563e+03 4.080579999999999837e-16 3.110569000000000108e-17
7.585479999999999563e+03 3.833675999999999938e-16 3.137861999999999982e-17
7.588479999999999563e+03 3.812033999999999911e-16 3.229707999999999794e-17
7.591479999999999563e+03 3.920778000000000046e-16 3.216380999999999957e-17
7.594479999999999563e+03 3.272504000000000194e-16 3.203081000000000190e-17
7.597479999999999563e+03 2.200581999999999990e-16 2.930836000000000141e-17
7.600479999999999563e+03 3.231247999999999864e-16 2.904998000000000233e-17
7.603479999999999563e+03 3.970298999999999831e-16 2.805890000000000097e-17
7.606479999999999563e+03 4.762932000000000103e-16 2.813486999999999888e-17
7.609479999999999563e+03 4.271199999999999768e-16 2.376681999999999846e-17
7.612479999999999563e+03 3.695372999999999789e-16 2.104855999999999857e-17
7.615479999999999563e+03 3.829102999999999893e-16 1.919703000000000115e-17
7.618479999999999563e+03 4.110220999999999879e-16 1.893149000000000002e-17
7.621479999999999563e+03 3.838868999999999784e-16 1.709085999999999998e-17
7.624479999999999563e+03 3.364734000000000018e-16 1.594953999999999872e-17
7.627479999999999563e+03 2.886545999999999770e-16 1.513315999999999999e-17
7.630479999999999563e+03 2.978674000000000210e-16 1.498427999999999866e-17
7.633479999999999563e+03 3.137785999999999984e-16 1.463814999999999941e-17
7.636479999999999563e+03 3.143145000000000018e-16 1.415232000000000082e-17
7.639479999999999563e+03 3.113227999999999871e-16 1.384147000000000066e-17
7.642479999999999563e+03 3.020135999999999936e-16 1.379937999999999968e-17
7.645479999999999563e+03 2.915991000000000094e-16 1.393769000000000122e-17
7.648479999999999563e+03 2.939525000000000172e-16 1.433963999999999930e-17
7.651479999999999563e+03 3.030166000000000120e-16 1.497020999999999886e-17
7.654479999999999563e+03 2.854082999999999976e-16 1.575794999999999865e-17
7.657479999999999563e+03 2.844974000000000128e-16 1.669739000000000048e-17
7.660479999999999563e+03 3.261877999999999831e-16 1.782105999999999937e-17
7.663479999999999563e+03 3.295557000000000097e-16 1.893614000000000099e-17
7.666479999999999563e+03 3.249611999999999900e-16 2.004142999999999952e-17
7.669479999999999563e+03 3.420399999999999827e-16 2.113714999999999850e-17
7.672479999999999563e+03 3.371670999999999937e-16 2.218967999999999886e-17
7.675479999999999563e+03 3.485906999999999828e-16 2.321574000000000093e-17
7.678479999999999563e+03 4.261961000000000151e-16 2.424253000000000100e-17
7.681479999999999563e+03 4.388657000000000051e-16 2.500901000000000125e-17
7.684479999999999563e+03 3.782545999999999933e-16 2.561753999999999997e-17
7.687479999999999563e+03 3.382192999999999796e-16 2.620925999999999916e-17
7.690479999999999563e+03 3.161890999999999810e-16 2.684762000000000136e-17
7.693479999999999563e+03 3.837796000000000190e-16 2.776208000000000165e-17
7.696479999999999563e+03 3.864784999999999947e-16 2.861170999999999827e-17
7.699479999999999563e+03 3.197834000000000205e-16 2.942876999999999783e-17
7.702479999999999563e+03 3.073952999999999840e-16 3.044579999999999865e-17
7.705479999999999563e+03 3.524337000000000139e-16 3.150530999999999957e-17
7.708479999999999563e+03 3.762396999999999810e-16 3.251673999999999789e-17
7.711479999999999563e+03 3.453923999999999896e-16 3.337302999999999721e-17
7.714479999999999563e+03 3.873947999999999934e-16 3.423091999999999812e-17
7.717479999999999563e+03 3.838621999999999880e-16 3.507196999999999874e-17
7.720479999999999563e+03 3.452687000000000246e-16 3.574018000000000083e-17
7.723479999999999563e+03 3.946911999999999910e-16 3.615427999999999926e-17
7.726479999999999563e+03 3.889023999999999807e-16 3.569195999999999878e-17
7.729479999999999563e+03 3.952654999999999834e-16 3.501034000000000133e-17
7.732479999999999563e+03 4.310342000000000079e-16 3.441191000000000227e-17
7.735479999999999563e+03 3.953973000000000184e-16 3.367997999999999695e-17
7.738479999999999563e+03 4.105594000000000188e-16 3.298968000000000302e-17
7.741479999999999563e+03 3.809916999999999940e-16 3.212340000000000273e-17
7.744479999999999563e+03 3.988385999999999941e-16 3.147367999999999969e-17
7.747479999999999563e+03 4.742954999999999581e-16 3.108598999999999801e-17
7.750479999999999563e+03 4.345016999999999997e-16 3.062359999999999781e-17
7.753479999999999563e+03 3.681436999999999773e-16 3.008267000000000018e-17
7.756479999999999563e+03 3.268745000000000028e-16 2.951679999999999997e-17
7.759479999999999563e+03 3.328230999999999867e-16 2.898800000000000014e-17
7.762479999999999563e+03 3.301125999999999794e-16 2.851872999999999986e-17
7.765479999999999563e+03 2.924273999999999760e-16 2.809605999999999747e-17
7.768479999999999563e+03 3.449125000000000111e-16 2.793559000000000282e-17
7.771479999999999563e+03 3.543947000000000175e-16 2.782126000000000260e-17
7.774479999999999563e+03 3.143772999999999858e-16 2.754011999999999979e-17
7.777479999999999563e+03 3.671376000000000239e-16 2.732170000000000154e-17
7.780479999999999563e+03 3.902605000000000135e-16 2.695098000000000140e-17
7.783479999999999563e+03 3.723249999999999906e-16 2.670825000000000115e-17
7.786479999999999563e+03 3.525274000000000059e-16 2.663787000000000138e-17
7.789479999999999563e+03 3.234394999999999775e-16 2.668277999999999847e-17
7.792479999999999563e+03 3.298904999999999812e-16 2.687776000000000142e-17
7.795479999999999563e+03 3.433853999999999848e-16 2.705330999999999892e-17
7.798479999999999563e+03 3.840830000000000231e-16 2.716765000000000042e-17
7.801479999999999563e+03 3.880163000000000174e-16 2.733374000000000013e-17
7.804479999999999563e+03 3.312653000000000149e-16 2.759861999999999991e-17
7.807479999999999563e+03 3.199481999999999813e-16 2.803990999999999951e-17
7.810479999999999563e+03 3.780970000000000181e-16 2.852307000000000118e-17
7.813479999999999563e+03 3.826150000000000060e-16 2.901077999999999717e-17
7.816479999999999563e+03 3.784763000000000143e-16 2.969541000000000121e-17
7.819479999999999563e+03 3.657774000000000240e-16 3.044812000000000004e-17
7.822479999999999563e+03 3.770049000000000176e-16 3.107972999999999725e-17
7.825479999999999563e+03 3.449363999999999975e-16 3.145939000000000251e-17
7.828479999999999563e+03 3.149226000000000225e-16 3.177959000000000178e-17
7.831479999999999563e+03 3.043771000000000072e-16 3.226426000000000276e-17
7.834479999999999563e+03 3.609991000000000130e-16 3.301400000000000013e-17
7.837479999999999563e+03 3.421831999999999866e-16 3.384909000000000144e-17
7.840479999999999563e+03 3.350927999999999770e-16 3.481532000000000250e-17
7.843479999999999563e+03 3.360692999999999841e-16 3.565173999999999854e-17
7.846479999999999563e+03 3.879583000000000074e-16 3.647741999999999922e-17
7.849479999999999563e+03 3.843438000000000056e-16 3.691611000000000162e-17
7.852479999999999563e+03 3.899810999999999779e-16 3.659132000000000291e-17
7.855479999999999563e+03 3.803555999999999855e-16 3.578772000000000204e-17
7.858479999999999563e+03 3.804102000000000160e-16 3.478316999999999763e-17
7.861479999999999563e+03 3.467949999999999978e-16 3.369297000000000015e-17
7.864479999999999563e+03 2.751253000000000039e-16 3.255075999999999889e-17
7.867479999999999563e+03 2.571291000000000133e-16 3.166598999999999955e-17
7.870479999999999563e+03 2.750067999999999902e-16 3.102700999999999804e-17
7.873479999999999563e+03 2.499083000000000124e-16 3.025544999999999719e-17
7.876479999999999563e+03 2.408936999999999803e-16 2.951861999999999893e-17
7.879479999999999563e+03 3.044715000000000211e-16 2.901244999999999849e-17
7.882479999999999563e+03 3.248589999999999999e-16 2.851171000000000034e-17
7.885479999999999563e+03 2.839467999999999935e-16 2.781425000000000128e-17
7.888479999999999563e+03 2.571929000000000145e-16 2.715666000000000076e-17
7.891479999999999563e+03 2.533609000000000244e-16 2.649056000000000089e-17
7.894479999999999563e+03 2.919542000000000238e-16 2.597593000000000134e-17
7.897479999999999563e+03 2.969591000000000117e-16 2.575862999999999865e-17
7.900479999999999563e+03 2.749221000000000049e-16 2.563414999999999853e-17
7.903479999999999563e+03 2.787091000000000110e-16 2.552266999999999979e-17
7.906479999999999563e+03 2.699904999999999840e-16 2.543137000000000090e-17
7.909479999999999563e+03 2.551826000000000122e-16 2.545894999999999964e-17
7.912479999999999563e+03 2.442796000000000202e-16 2.565272999999999986e-17
7.915479999999999563e+03 2.613540999999999982e-16 2.576718000000000004e-17
7.918479999999999563e+03 2.504350999999999779e-16 2.577209000000000043e-17
7.921479999999999563e+03 2.259664999999999909e-16 2.585746000000000077e-17
7.924479999999999563e+03 1.996961999999999898e-16 2.595464999999999925e-17
7.927479999999999563e+03 1.703305999999999894e-16 2.602196000000000016e-17
7.930479999999999563e+03 1.909352000000000038e-16 2.645048000000000010e-17
7.933479999999999563e+03 2.684385000000000034e-16 2.725661999999999972e-17
7.936479999999999563e+03 3.094547000000000209e-16 2.789384999999999891e-17
7.939479999999999563e+03 2.898741999999999979e-16 2.829072999999999768e-17
7.942479999999999563e+03 2.726278000000000062e-16 2.868611999999999971e-17
7.945479999999999563e+03 2.542416000000000231e-16 2.910955000000000085e-17
7.948479999999999563e+03 2.383887000000000017e-16 2.967426000000000037e-17
7.951479999999999563e+03 2.106834999999999899e-16 3.017687000000000081e-17
7.954479999999999563e+03 2.002638000000000052e-16 3.047944000000000027e-17
7.957479999999999563e+03 2.074832999999999936e-16 3.059479999999999994e-17
7.960479999999999563e+03 2.543783000000000141e-16 3.096240000000000097e-17
7.963479999999999563e+03 3.035629999999999986e-16 3.206235999999999770e-17
7.966479999999999563e+03 4.889696000000000086e-16 3.346560999999999984e-17
7.969479999999999563e+03 6.373722000000000389e-16 3.471655999999999702e-17
7.972479999999999563e+03 5.686285000000000061e-16 3.558557999999999704e-17
7.975479999999999563e+03 4.959500000000000026e-16 3.594944999999999786e-17
7.978479999999999563e+03 4.776438999999999949e-16 3.535841999999999770e-17
7.981479999999999563e+03 3.489721999999999772e-16 3.412020999999999942e-17
7.984479999999999563e+03 2.494390999999999811e-16 3.291743000000000096e-17
7.987479999999999563e+03 2.200696999999999993e-16 3.220756999999999725e-17
7.990479999999999563e+03 2.278381999999999992e-16 3.164096000000000085e-17
7.993479999999999563e+03 3.239241999999999793e-16 3.106913999999999952e-17
7.996479999999999563e+03 2.440381000000000142e-16 2.979575999999999775e-17
7.999479999999999563e+03 2.044159000000000002e-16 2.867423000000000184e-17
8.002479999999999563e+03 3.323304999999999774e-16 2.826918000000000106e-17
8.005479999999999563e+03 3.268482000000000047e-16 2.790489000000000190e-17
8.008479999999999563e+03 2.024043000000000101e-16 2.725437999999999934e-17
8.011479999999999563e+03 1.865392999999999978e-16 2.674127000000000038e-17
8.014479999999999563e+03 1.969145999999999891e-16 2.634357000000000133e-17
8.017479999999999563e+03 2.299186000000000024e-16 2.606083000000000002e-17
8.020479999999999563e+03 2.152473999999999968e-16 2.565901000000000010e-17
8.023479999999999563e+03 1.678434999999999929e-16 2.517193999999999981e-17
8.026479999999999563e+03 1.531515000000000097e-16 2.488297999999999977e-17
8.029479999999999563e+03 1.692695000000000036e-16 2.481035000000000141e-17
8.032479999999999563e+03 1.570562000000000010e-16 2.483089000000000115e-17
8.035479999999999563e+03 1.555541999999999915e-16 2.483596999999999866e-17
8.038479999999999563e+03 1.636436000000000003e-16 2.480371999999999947e-17
8.041479999999999563e+03 1.471714000000000025e-16 2.470802000000000082e-17
8.044479999999999563e+03 1.329064000000000064e-16 2.480477999999999968e-17
8.047479999999999563e+03 1.724343999999999951e-16 2.533670999999999990e-17
8.050479999999999563e+03 2.147148999999999975e-16 2.596842999999999888e-17
8.053479999999999563e+03 1.832164000000000045e-16 2.634496999999999888e-17
8.056479999999999563e+03 1.414189999999999961e-16 2.666760000000000130e-17
8.059479999999999563e+03 1.657081000000000065e-16 2.711233000000000093e-17
8.062479999999999563e+03 1.777654999999999991e-16 2.750191000000000129e-17
8.065479999999999563e+03 1.849700000000000011e-16 2.788316000000000071e-17
8.068479999999999563e+03 2.005401000000000073e-16 2.830356999999999707e-17
8.071479999999999563e+03 1.780958999999999985e-16 2.878926999999999750e-17
8.074479999999999563e+03 1.425455999999999975e-16 2.924931000000000171e-17
8.077479999999999563e+03 1.376151000000000005e-16 2.965741000000000188e-17
8.080479999999999563e+03 1.671711000000000118e-16 3.011126999999999709e-17
8.083479999999999563e+03 1.698900000000000104e-16 3.062406999999999947e-17
8.086479999999999563e+03 1.255447999999999885e-16 3.124244000000000152e-17
8.089479999999999563e+03 1.319360999999999924e-16 3.183587999999999919e-17
8.092479999999999563e+03 1.485209999999999880e-16 3.220143999999999773e-17
8.095479999999999563e+03 1.335067000000000016e-16 3.253778999999999825e-17
8.098479999999999563e+03 1.366281999999999923e-16 3.332266000000000015e-17
8.101479999999999563e+03 1.807160999999999932e-16 3.376677999999999868e-17
8.104479999999999563e+03 2.019140000000000058e-16 3.297911999999999990e-17
8.107479999999999563e+03 1.738948000000000001e-16 3.181297000000000090e-17
8.110479999999999563e+03 1.312518999999999911e-16 3.064601999999999804e-17
8.113479999999999563e+03 1.767470999999999922e-16 2.988577999999999907e-17
8.116479999999999563e+03 1.902515000000000111e-16 2.927077000000000221e-17
8.119479999999999563e+03 1.458046999999999896e-16 2.837115999999999996e-17
8.122479999999999563e+03 1.626787000000000001e-16 2.747167000000000075e-17
8.125479999999999563e+03 1.756645999999999889e-16 2.684403000000000060e-17
8.128479999999999563e+03 1.910154999999999925e-16 2.612746000000000010e-17
8.131479999999999563e+03 1.546017000000000022e-16 2.490837999999999965e-17
8.134479999999999563e+03 1.452951000000000089e-16 2.392670999999999893e-17
8.137479999999999563e+03 1.832239999999999920e-16 2.356055000000000056e-17
8.140479999999999563e+03 1.955146999999999878e-16 2.318074999999999893e-17
8.143479999999999563e+03 1.638507000000000121e-16 2.249651999999999991e-17
8.146479999999999563e+03 1.698558000000000049e-16 2.187173000000000125e-17
8.149479999999999563e+03 2.119157000000000102e-16 2.145892999999999988e-17
8.152479999999999563e+03 1.568234999999999883e-16 2.108266000000000057e-17
8.155479999999999563e+03 1.376698999999999950e-16 2.089439999999999877e-17
8.158479999999999563e+03 1.302646000000000056e-16 2.067630999999999964e-17
8.161479999999999563e+03 1.028265000000000005e-16 2.020019000000000006e-17
8.164479999999999563e+03 1.499102999999999996e-16 2.010030999999999901e-17
8.167479999999999563e+03 2.082431999999999983e-16 2.057469999999999884e-17
8.170479999999999563e+03 1.900646999999999929e-16 2.110561999999999910e-17
8.173479999999999563e+03 1.209373999999999987e-16 2.115348000000000124e-17
8.176479999999999563e+03 4.491095999999999880e-17 2.075048999999999935e-17
8.179479999999999563e+03 5.108542999999999858e-17 2.078201999999999875e-17
8.182479999999999563e+03 9.248940999999999541e-17 2.146349999999999984e-17
8.185479999999999563e+03 9.483938000000000449e-17 2.206336000000000029e-17
8.188479999999999563e+03 7.768233999999999737e-17 2.246533000000000093e-17
8.191479999999999563e+03 6.903717000000000040e-17 2.283165000000000130e-17
8.194479999999999563e+03 7.294265999999999733e-17 2.322818000000000146e-17
8.197479999999999563e+03 7.210227000000000114e-17 2.382926000000000104e-17
8.200479999999999563e+03 9.870028000000000526e-17 2.543022000000000149e-17
8.203479999999999563e+03 1.127993000000000065e-16 2.745130000000000122e-17
8.206479999999999563e+03 1.084589000000000046e-16 2.847303999999999837e-17
8.209479999999999563e+03 7.936614999999999888e-17 2.852580000000000270e-17
8.212479999999999563e+03 8.496824999999999776e-17 2.870690999999999757e-17
8.215479999999999563e+03 1.033468999999999966e-16 2.920564999999999836e-17
8.218479999999999563e+03 4.671406000000000117e-17 2.917630999999999910e-17
8.221479999999999563e+03 1.838889000000000107e-17 2.862066000000000160e-17
8.224479999999999563e+03 1.081663000000000066e-17 2.747360999999999968e-17
8.227479999999999563e+03 8.829224000000000436e-17 2.590696000000000039e-17
8.230479999999999563e+03 7.596147999999999803e-17 2.536067000000000019e-17
8.233479999999999563e+03 6.778968999999999477e-17 2.646764000000000132e-17
8.236479999999999563e+03 7.737216000000000600e-17 2.766706000000000075e-17
8.239479999999999563e+03 9.107523000000000129e-17 2.807311000000000022e-17
8.242479999999999563e+03 6.968257999999999672e-17 2.788067999999999731e-17
8.245479999999999563e+03 9.257623000000000586e-17 2.801652000000000136e-17
8.248479999999999563e+03 1.159958000000000033e-16 2.808036999999999967e-17
8.251479999999999563e+03 1.049516999999999991e-16 2.742388999999999960e-17
8.254479999999999563e+03 5.339518999999999945e-17 2.608941999999999872e-17
8.257479999999999563e+03 7.570704000000000449e-17 2.509524999999999903e-17
8.260479999999999563e+03 7.203393000000000386e-17 2.470708999999999878e-17
8.263479999999999563e+03 7.386023999999999981e-17 2.484749999999999971e-17
8.266479999999999563e+03 1.299131000000000086e-16 2.506739000000000140e-17
8.269479999999999563e+03 1.410973000000000080e-16 2.456416999999999985e-17
8.272479999999999563e+03 6.804823000000000203e-17 2.320521999999999985e-17
8.275479999999999563e+03 4.806646000000000023e-17 2.220863000000000136e-17
8.278479999999999563e+03 5.356419999999999729e-17 2.213918999999999875e-17
8.281479999999999563e+03 1.173096000000000002e-16 2.262442000000000060e-17
8.284479999999999563e+03 1.455342000000000033e-16 2.294593999999999948e-17
8.287479999999999563e+03 9.351520000000000296e-17 2.283886000000000051e-17
8.290479999999999563e+03 5.643079000000000509e-17 2.275030999999999955e-17
8.293479999999999563e+03 4.704176999999999802e-17 2.301015999999999898e-17
8.296479999999999563e+03 3.946488000000000074e-17 2.345277000000000128e-17
8.299479999999999563e+03 5.604955999999999899e-17 2.370100999999999866e-17
8.302479999999999563e+03 6.389779000000000395e-17 2.361196000000000143e-17
8.305479999999999563e+03 9.510394999999999845e-17 2.380068000000000053e-17
8.308479999999999563e+03 1.136396000000000066e-16 2.433002999999999995e-17
8.311479999999999563e+03 1.092892999999999998e-16 2.464310000000000101e-17
8.314479999999999563e+03 6.833270999999999822e-17 2.473065000000000021e-17
8.317479999999999563e+03 6.879748000000000133e-17 2.490442999999999899e-17
8.320479999999999563e+03 1.349100999999999891e-16 2.568663999999999908e-17
8.323479999999999563e+03 2.049519000000000103e-16 2.676514000000000147e-17
8.326479999999999563e+03 3.077163000000000241e-16 2.750626000000000081e-17
8.329479999999999563e+03 2.864387999999999954e-16 2.762292000000000062e-17
8.332479999999999563e+03 1.734700000000000114e-16 2.776657000000000062e-17
8.335479999999999563e+03 9.954010000000000546e-17 2.862531000000000257e-17
8.338479999999999563e+03 8.410751000000000460e-17 3.004829000000000237e-17
8.341479999999999563e+03 1.045212000000000012e-16 3.199310999999999785e-17
8.344479999999999563e+03 1.641847000000000043e-16 3.383948999999999804e-17
8.347479999999999563e+03 1.293690000000000024e-16 3.436328000000000009e-17
8.350479999999999563e+03 3.564292000000000262e-17 3.437296000000000141e-17
8.353479999999999563e+03 2.806976999999999759e-16 3.419099000000000114e-17
8.356479999999999563e+03 1.882212999999999924e-16 3.298623999999999990e-17
8.359479999999999563e+03 1.041068000000000014e-16 3.224202000000000094e-17
8.362479999999999563e+03 9.644586000000000027e-17 3.169059999999999991e-17
8.365479999999999563e+03 3.847007999999999737e-17 3.098942999999999704e-17
8.368479999999999563e+03 1.134579000000000070e-16 3.043343000000000093e-17
8.371479999999999563e+03 1.349174999999999879e-16 2.968349000000000259e-17
8.374479999999999563e+03 1.161309999999999932e-16 2.887253999999999998e-17
8.377479999999999563e+03 1.272955999999999962e-16 2.845228999999999946e-17
8.380479999999999563e+03 1.564627999999999961e-16 2.831214000000000102e-17
8.383479999999999563e+03 8.617599999999999505e-17 2.760534999999999925e-17
8.386479999999999563e+03 7.689542999999999914e-17 2.689945000000000057e-17
8.389479999999999563e+03 1.331416999999999947e-16 2.684329000000000132e-17
8.392479999999999563e+03 1.000698000000000035e-16 2.682224999999999916e-17
8.395479999999999563e+03 1.037247999999999983e-16 2.672119999999999922e-17
8.398479999999999563e+03 1.581450000000000040e-16 2.679135000000000035e-17
8.401479999999999563e+03 1.442077000000000003e-16 2.644911000000000024e-17
8.404479999999999563e+03 9.385010000000000570e-17 2.574427999999999996e-17
8.407479999999999563e+03 8.409780000000000252e-17 2.531216000000000106e-17
8.410479999999999563e+03 9.946228999999999987e-17 2.533022000000000048e-17
8.413479999999999563e+03 1.078455999999999957e-16 2.548446000000000129e-17
8.416479999999999563e+03 1.563950000000000002e-16 2.564430000000000151e-17
8.419479999999999563e+03 1.837875999999999880e-16 2.588729999999999937e-17
8.422479999999999563e+03 1.360397999999999993e-16 2.620021000000000151e-17
8.425479999999999563e+03 1.414329999999999900e-16 2.665795999999999894e-17
8.428479999999999563e+03 1.559702000000000115e-16 2.706092000000000006e-17
8.431479999999999563e+03 1.251672999999999888e-16 2.706230999999999941e-17
8.434479999999999563e+03 1.049010000000000060e-16 2.687268000000000082e-17
8.437479999999999563e+03 1.179331000000000092e-16 2.705010999999999881e-17
8.440479999999999563e+03 1.579835999999999980e-16 2.772467000000000087e-17
8.443479999999999563e+03 2.356899000000000080e-16 2.861963000000000215e-17
8.446479999999999563e+03 2.248497000000000000e-16 2.943951999999999756e-17
8.449479999999999563e+03 1.621114000000000047e-16 3.007425999999999824e-17
8.452479999999999563e+03 1.347739000000000067e-16 3.077934999999999793e-17
8.455479999999999563e+03 1.156406000000000070e-16 3.138636999999999734e-17
8.458479999999999563e+03 1.356837999999999990e-16 3.194215000000000225e-17
8.461479999999999563e+03 1.734137999999999978e-16 3.285626000000000084e-17
8.464479999999999563e+03 1.579668999999999972e-16 3.387007000000000208e-17
8.467479999999999563e+03 9.617902999999999412e-17 3.442253999999999895e-17
8.470479999999999563e+03 2.731465000000000002e-16 3.511104000000000265e-17
8.473479999999999563e+03 3.089298999999999912e-16 3.582637000000000144e-17
8.476479999999999563e+03 2.268597000000000071e-16 3.613410000000000250e-17
8.479479999999999563e+03 2.160423999999999930e-16 3.563838000000000034e-17
8.482479999999999563e+03 1.404852999999999993e-16 3.470483000000000117e-17
8.485479999999999563e+03 8.641765999999999689e-17 3.384530999999999790e-17
8.488479999999999563e+03 1.057598000000000033e-16 3.300410999999999964e-17
8.491479999999999563e+03 1.277404000000000079e-16 3.207648000000000082e-17
8.494479999999999563e+03 1.257594999999999878e-16 3.080707999999999739e-17
8.497479999999999563e+03 1.209464000000000053e-16 2.949047999999999933e-17
8.500479999999999563e+03 1.534993999999999892e-16 2.912383999999999802e-17
8.503479999999999563e+03 1.920882999999999919e-16 2.933841000000000226e-17
8.506479999999999563e+03 1.789627000000000099e-16 2.914740000000000254e-17
8.509479999999999563e+03 1.652891999999999910e-16 2.840114000000000109e-17
8.512479999999999563e+03 1.109612000000000009e-16 2.742215999999999985e-17
8.515479999999999563e+03 1.050917999999999942e-16 2.684514000000000105e-17
8.518479999999999563e+03 1.294836000000000033e-16 2.663828999999999972e-17
8.521479999999999563e+03 1.434410999999999940e-16 2.646348000000000149e-17
8.524479999999999563e+03 1.549181000000000077e-16 2.622130999999999903e-17
8.527479999999999563e+03 2.126891000000000002e-16 2.599086000000000038e-17
8.530479999999999563e+03 2.582565000000000186e-16 2.571549999999999848e-17
8.533479999999999563e+03 2.292969000000000144e-16 2.513288000000000027e-17
8.536479999999999563e+03 1.727491999999999929e-16 2.415266000000000041e-17
8.539479999999999563e+03 1.463052000000000063e-16 2.309444999999999963e-17
8.542479999999999563e+03 1.474207999999999914e-16 2.282455000000000078e-17
8.545479999999999563e+03 1.409222000000000035e-16 2.370954999999999877e-17
8.548479999999999563e+03 1.294258000000000066e-16 2.494180999999999902e-17
8.551479999999999563e+03 1.756519999999999895e-16 2.572206999999999890e-17
8.554479999999999563e+03 1.709005000000000098e-16 2.606940999999999909e-17
8.557479999999999563e+03 1.182891999999999915e-16 2.645275999999999944e-17
8.560479999999999563e+03 1.414385999999999925e-16 2.706944000000000069e-17
8.563479999999999563e+03 1.587336000000000102e-16 2.764361000000000108e-17
8.566479999999999563e+03 1.777530999999999883e-16 2.815092999999999786e-17
8.569479999999999563e+03 2.268251000000000242e-16 2.855624000000000113e-17
8.572479999999999563e+03 2.209854999999999894e-16 2.900765999999999807e-17
8.575479999999999563e+03 2.310074000000000054e-16 2.970657000000000108e-17
8.578479999999999563e+03 1.904584000000000096e-16 3.034443000000000086e-17
8.581479999999999563e+03 1.500620000000000016e-16 3.096749000000000284e-17
8.584479999999999563e+03 1.501166999999999895e-16 3.163011000000000063e-17
8.587479999999999563e+03 1.893544999999999888e-16 3.241605999999999913e-17
8.590479999999999563e+03 2.754810000000000089e-16 3.329976000000000006e-17
8.593479999999999563e+03 4.709372000000000274e-16 3.438542999999999962e-17
8.596479999999999563e+03 4.135589000000000097e-16 3.506001999999999935e-17
8.599479999999999563e+03 2.992244000000000053e-16 3.570177999999999955e-17
8.602479999999999563e+03 3.283009999999999974e-16 3.622250999999999786e-17
8.605479999999999563e+03 2.552235999999999767e-16 3.565124000000000228e-17
8.608479999999999563e+03 1.875107000000000110e-16 3.475836000000000246e-17
8.611479999999999563e+03 1.633878000000000051e-16 3.391858999999999941e-17
8.614479999999999563e+03 1.958243999999999916e-16 3.335414000000000239e-17
8.617479999999999563e+03 1.971421000000000012e-16 3.272318999999999728e-17
8.620479999999999563e+03 2.004316999999999995e-16 3.209973999999999772e-17
8.623479999999999563e+03 2.153263999999999977e-16 3.155846000000000148e-17
8.626479999999999563e+03 2.618596999999999841e-16 3.117477999999999891e-17
8.629479999999999563e+03 3.121891000000000146e-16 3.073435999999999983e-17
8.632479999999999563e+03 3.694638999999999805e-16 3.021127000000000118e-17
8.635479999999999563e+03 3.543910999999999754e-16 2.961965000000000247e-17
8.638479999999999563e+03 2.557111999999999987e-16 2.888880999999999812e-17
8.641479999999999563e+03 2.423959000000000030e-16 2.825139999999999745e-17
8.644479999999999563e+03 2.536726000000000133e-16 2.772123000000000083e-17
8.647479999999999563e+03 2.281733000000000152e-16 2.728158999999999998e-17
8.650479999999999563e+03 2.225417999999999848e-16 2.703625000000000126e-17
8.653479999999999563e+03 2.158287999999999928e-16 2.670476000000000087e-17
8.656479999999999563e+03 2.019645000000000103e-16 2.593542999999999913e-17
8.659479999999999563e+03 1.706209000000000101e-16 2.482298999999999983e-17
8.662479999999999563e+03 1.778383000000000069e-16 2.421792000000000063e-17
8.665479999999999563e+03 2.022583999999999991e-16 2.472984999999999942e-17
8.668479999999999563e+03 2.126610000000000057e-16 2.564694000000000075e-17
8.671479999999999563e+03 2.446321999999999916e-16 2.625142000000000141e-17
8.674479999999999563e+03 2.678035999999999761e-16 2.656203999999999983e-17
8.677479999999999563e+03 2.604933999999999978e-16 2.674462999999999941e-17
8.680479999999999563e+03 2.521955999999999895e-16 2.696483999999999895e-17
8.683479999999999563e+03 2.750165000000000188e-16 2.718562999999999884e-17
8.686479999999999563e+03 2.600519000000000083e-16 2.734074000000000017e-17
8.689479999999999563e+03 2.544594000000000067e-16 2.775421000000000109e-17
8.692479999999999563e+03 2.525999000000000205e-16 2.840597000000000047e-17
8.695479999999999563e+03 2.308408000000000236e-16 2.895353000000000004e-17
8.698479999999999563e+03 2.693367000000000068e-16 2.953534000000000234e-17
8.701479999999999563e+03 3.070307000000000036e-16 3.014394000000000078e-17
8.704479999999999563e+03 2.872020999999999796e-16 3.076779000000000228e-17
8.707479999999999563e+03 2.741501000000000093e-16 3.130115000000000080e-17
8.710479999999999563e+03 2.516330000000000107e-16 3.191062000000000285e-17
8.713479999999999563e+03 2.604857999999999856e-16 3.264273999999999861e-17
8.716479999999999563e+03 2.869084000000000040e-16 3.351609000000000175e-17
8.719479999999999563e+03 2.682509999999999880e-16 3.433210999999999750e-17
8.722479999999999563e+03 2.821130000000000149e-16 3.518667000000000014e-17
8.725479999999999563e+03 2.824718000000000041e-16 3.585831999999999918e-17
8.728479999999999563e+03 2.724602000000000072e-16 3.612107999999999854e-17
8.731479999999999563e+03 2.564840999999999802e-16 3.554568999999999902e-17
8.734479999999999563e+03 2.552095999999999828e-16 3.466178999999999712e-17
8.737479999999999563e+03 2.523116000000000095e-16 3.376304999999999847e-17
8.740479999999999563e+03 2.642124000000000194e-16 3.304114999999999925e-17
8.743479999999999563e+03 3.262356000000000053e-16 3.246215000000000256e-17
8.746479999999999563e+03 3.844983999999999785e-16 3.180226999999999833e-17
8.749479999999999563e+03 4.380419000000000172e-16 3.117584999999999732e-17
8.752479999999999563e+03 3.862739000000000012e-16 3.045459999999999817e-17
8.755479999999999563e+03 2.937957999999999786e-16 2.995732999999999773e-17
8.758479999999999563e+03 2.552569999999999784e-16 2.973037999999999757e-17
8.761479999999999563e+03 2.943795999999999863e-16 2.955420000000000256e-17
8.764479999999999563e+03 2.971689000000000058e-16 2.913094000000000163e-17
8.767479999999999563e+03 2.730427999999999844e-16 2.860955999999999709e-17
8.770479999999999563e+03 2.899895999999999780e-16 2.798406000000000300e-17
8.773479999999999563e+03 2.903161999999999960e-16 2.752586000000000030e-17
8.776479999999999563e+03 3.319667000000000010e-16 2.747562000000000141e-17
8.779479999999999563e+03 3.077128000000000133e-16 2.727960999999999901e-17
8.782479999999999563e+03 2.892572999999999839e-16 2.677596999999999913e-17
8.785479999999999563e+03 2.807476000000000144e-16 2.636440000000000125e-17
8.788479999999999563e+03 2.637491000000000105e-16 2.611217000000000116e-17
8.791479999999999563e+03 2.625938999999999814e-16 2.592238000000000057e-17
8.794479999999999563e+03 2.480609000000000172e-16 2.582987000000000075e-17
8.797479999999999563e+03 2.696201000000000126e-16 2.587598000000000057e-17
8.800479999999999563e+03 2.969657000000000067e-16 2.592592000000000110e-17
8.803479999999999563e+03 2.740353000000000197e-16 2.591377000000000074e-17
8.806479999999999563e+03 2.268329000000000004e-16 2.604309000000000153e-17
8.809479999999999563e+03 2.495019999999999963e-16 2.650691000000000004e-17
8.812479999999999563e+03 2.819651000000000189e-16 2.703459000000000122e-17
8.815479999999999563e+03 2.617889000000000107e-16 2.740153999999999910e-17
8.818479999999999563e+03 2.653426000000000136e-16 2.789880999999999954e-17
8.821479999999999563e+03 3.191325999999999962e-16 2.898392999999999951e-17
8.824479999999999563e+03 3.090831000000000190e-16 3.062208000000000030e-17
8.827479999999999563e+03 3.260639999999999869e-16 3.175090000000000259e-17
8.830479999999999563e+03 3.223544999999999806e-16 3.169758000000000047e-17
8.833479999999999563e+03 3.096815999999999931e-16 3.163359000000000271e-17
8.836479999999999563e+03 2.712244999999999761e-16 3.199405000000000118e-17
8.839479999999999563e+03 2.231713999999999802e-16 3.247681000000000091e-17
8.842479999999999563e+03 2.689086000000000206e-16 3.319101999999999797e-17
8.845479999999999563e+03 2.899232000000000012e-16 3.404726000000000013e-17
8.848479999999999563e+03 2.723361000000000157e-16 3.493192999999999898e-17
8.851479999999999563e+03 3.125084999999999977e-16 3.561052999999999782e-17
8.854479999999999563e+03 2.586517999999999937e-16 3.513088999999999719e-17
8.857479999999999563e+03 2.383405000000000022e-16 3.379709000000000202e-17
8.860479999999999563e+03 2.487743000000000122e-16 3.293072999999999764e-17
8.863479999999999563e+03 2.751217000000000111e-16 3.250354000000000169e-17
8.866479999999999563e+03 2.620568999999999787e-16 3.202133000000000154e-17
8.869479999999999563e+03 2.856002999999999917e-16 3.159000999999999728e-17
8.872479999999999563e+03 2.402985000000000037e-16 3.085365999999999888e-17
8.875479999999999563e+03 2.145694999999999952e-16 2.999162999999999762e-17
8.878479999999999563e+03 2.151256000000000103e-16 2.919198000000000049e-17
8.881479999999999563e+03 2.941281999999999877e-16 2.900429000000000084e-17
8.884479999999999563e+03 3.367675999999999860e-16 2.941866999999999817e-17
8.887479999999999563e+03 3.353908000000000165e-16 2.935687000000000055e-17
8.890479999999999563e+03 3.047295999999999967e-16 2.841877000000000089e-17
8.893479999999999563e+03 2.928164999999999826e-16 2.732496000000000009e-17
8.896479999999999563e+03 3.299297000000000233e-16 2.666747000000000005e-17
8.899479999999999563e+03 3.531632000000000191e-16 2.642304000000000080e-17
8.902479999999999563e+03 3.236688999999999926e-16 2.634979000000000006e-17
8.905479999999999563e+03 2.376819999999999837e-16 2.605506999999999859e-17
8.908479999999999563e+03 1.642418000000000038e-16 2.557492000000000042e-17
8.911479999999999563e+03 1.731764999999999998e-16 2.536080999999999964e-17
8.914479999999999563e+03 2.161286000000000041e-16 2.551686000000000121e-17
8.917479999999999563e+03 2.656882999999999947e-16 2.588176000000000148e-17
8.920479999999999563e+03 2.875653000000000147e-16 2.597400999999999881e-17
8.923479999999999563e+03 2.729449999999999909e-16 2.536924999999999927e-17
8.926479999999999563e+03 2.232495000000000199e-16 2.435198999999999980e-17
8.929479999999999563e+03 1.577375000000000067e-16 2.376145000000000078e-17
8.932479999999999563e+03 2.039569999999999879e-16 2.410756999999999875e-17
8.935479999999999563e+03 2.653713000000000233e-16 2.491104000000000145e-17
8.938479999999999563e+03 2.728211000000000127e-16 2.533140999999999886e-17
8.941479999999999563e+03 2.445444000000000220e-16 2.527868000000000145e-17
8.944479999999999563e+03 2.259634999999999887e-16 2.503027999999999898e-17
8.947479999999999563e+03 1.725042000000000007e-16 2.472476999999999882e-17
8.950479999999999563e+03 1.751855999999999963e-16 2.470982999999999850e-17
8.953479999999999563e+03 2.090603000000000092e-16 2.540828000000000113e-17
8.956479999999999563e+03 2.326789999999999989e-16 2.662613999999999936e-17
8.959479999999999563e+03 2.346011000000000050e-16 2.686195999999999877e-17
8.962479999999999563e+03 2.107113999999999957e-16 2.579490000000000131e-17
8.965479999999999563e+03 1.971039000000000009e-16 2.543864999999999984e-17
8.968479999999999563e+03 2.285000999999999972e-16 2.612829999999999986e-17
8.971479999999999563e+03 1.989582000000000111e-16 2.657188000000000008e-17
8.974479999999999563e+03 2.097533000000000038e-16 2.742419999999999926e-17
8.977479999999999563e+03 2.112627000000000122e-16 2.869579000000000283e-17
8.980479999999999563e+03 2.061392000000000040e-16 2.894833999999999768e-17
8.983479999999999563e+03 2.635295000000000059e-16 2.776284999999999861e-17
8.986479999999999563e+03 2.210555999999999903e-16 2.575737999999999876e-17
8.989479999999999563e+03 1.621308999999999945e-16 2.382353000000000037e-17
8.992479999999999563e+03 1.973373999999999927e-16 2.417089000000000004e-17
8.995479999999999563e+03 3.722001999999999772e-16 2.585085000000000139e-17
8.998479999999999563e+03 3.762513000000000126e-16 2.568030999999999859e-17
9.001479999999999563e+03 4.034354999999999762e-16 2.447602999999999902e-17
9.004479999999999563e+03 3.497659999999999922e-16 2.293806999999999893e-17
9.007479999999999563e+03 2.785079999999999790e-16 2.183007999999999963e-17
9.010479999999999563e+03 1.996187999999999966e-16 2.132171999999999905e-17
9.013479999999999563e+03 1.452547000000000103e-16 2.098544000000000133e-17
9.016479999999999563e+03 1.334642999999999932e-16 2.073200000000000031e-17
9.019479999999999563e+03 1.355553000000000109e-16 2.055939999999999862e-17
9.022479999999999563e+03 1.643404000000000011e-16 2.034147000000000151e-17
9.025479999999999563e+03 1.801372999999999975e-16 2.024193999999999908e-17
9.028479999999999563e+03 1.668365000000000043e-16 2.066121000000000040e-17
9.031479999999999563e+03 1.690735999999999968e-16 2.170005999999999853e-17
9.034479999999999563e+03 1.885449000000000081e-16 2.281664000000000126e-17
9.037479999999999563e+03 1.607201000000000081e-16 2.323544000000000091e-17
9.040479999999999563e+03 1.302843000000000086e-16 2.293724000000000045e-17
9.043479999999999563e+03 1.782254000000000038e-16 2.286289000000000053e-17
9.046479999999999563e+03 1.970962000000000067e-16 2.305390000000000026e-17
9.049479999999999563e+03 1.618326000000000089e-16 2.293751000000000114e-17
9.052479999999999563e+03 1.365713000000000061e-16 2.275800999999999990e-17
9.055479999999999563e+03 1.517086000000000095e-16 2.277584000000000068e-17
9.058479999999999563e+03 1.452428999999999900e-16 2.238504000000000118e-17
9.061479999999999563e+03 1.139474000000000074e-16 2.171644000000000152e-17
9.064479999999999563e+03 1.363555999999999896e-16 2.159718000000000143e-17
9.067479999999999563e+03 1.386591000000000082e-16 2.149610000000000073e-17
9.070479999999999563e+03 1.479454999999999898e-16 2.130430999999999969e-17
9.073479999999999563e+03 1.698992000000000057e-16 2.178989000000000016e-17
9.076479999999999563e+03 1.826201000000000040e-16 2.247139999999999893e-17
9.079479999999999563e+03 1.721364000000000049e-16 2.276574999999999921e-17
9.082479999999999563e+03 1.797452999999999953e-16 2.334662999999999947e-17
9.085479999999999563e+03 1.906489000000000025e-16 2.385197999999999963e-17
9.088479999999999563e+03 1.899433999999999903e-16 2.420234000000000152e-17
9.091479999999999563e+03 1.693162000000000020e-16 2.481169000000000052e-17
9.094479999999999563e+03 1.846530000000000050e-16 2.540234999999999950e-17
9.097479999999999563e+03 1.431705000000000010e-16 2.587897999999999971e-17


==> anc/UH88_SNIFS_60496.59.txt <==
3.400480000000000018e+03 -4.253120999999999881e-18 2.315058000000000119e-17
3.403480000000000018e+03 1.243867000000000070e-17 2.393505000000000115e-17
3.406480000000000018e+03 4.914611999999999715e-17 2.217177000000000016e-17
3.409480000000000018e+03 4.906378999999999799e-17 2.074384000000000101e-17
3.412480000000000018e+03 3.481267999999999709e-17 2.253520000000000008e-17
3.415480000000000018e+03 2.202002999999999992e-18 2.243690000000000115e-17
3.418480000000000018e+03 2.140404000000000001e-17 2.011124000000000023e-17
3.421480000000000018e+03 2.786648000000000242e-17 1.965615000000000152e-17
3.424480000000000018e+03 2.568524999999999974e-17 2.197764999999999953e-17
3.427480000000000018e+03 2.443773999999999951e-17 2.219515000000000011e-17
3.430480000000000018e+03 1.795791000000000030e-17 1.885334000000000017e-17
3.433480000000000018e+03 1.723336999999999877e-17 1.879899999999999989e-17
3.436480000000000018e+03 1.993437000000000003e-17 2.170463999999999978e-17
3.439480000000000018e+03 3.828302999999999959e-17 2.153096000000000149e-17
3.442480000000000018e+03 2.737945000000000110e-17 1.904859999999999893e-17
3.445480000000000018e+03 2.440540999999999932e-17 1.939172000000000084e-17
3.448480000000000018e+03 1.581579000000000049e-17 2.125376000000000114e-17
3.451480000000000018e+03 3.059312000000000042e-17 2.046618000000000029e-17
3.454480000000000018e+03 4.646407999999999967e-17 1.867867000000000139e-17
3.457480000000000018e+03 3.733267000000000089e-17 1.974565000000000093e-17
3.460480000000000018e+03 6.250477999999999475e-17 2.462297999999999961e-17
3.463480000000000018e+03 5.355305999999999998e-17 2.060351000000000108e-17
3.466480000000000018e+03 5.432431999999999938e-17 1.831872999999999867e-17
3.469480000000000018e+03 4.204554000000000222e-17 1.949123000000000071e-17
3.472480000000000018e+03 3.822256000000000287e-17 2.042710999999999946e-17
3.475480000000000018e+03 2.383061000000000142e-17 1.877560999999999866e-17
3.478480000000000018e+03 5.004168999999999954e-17 1.839485000000000038e-17
3.481480000000000018e+03 6.232957999999999587e-17 2.082339999999999968e-17
3.484480000000000018e+03 3.780088000000000096e-17 2.133275999999999895e-17
3.487480000000000018e+03 5.764594999999999947e-17 1.941786000000000000e-17
3.490480000000000018e+03 8.025050000000000605e-17 1.891656000000000098e-17
3.493480000000000018e+03 4.873461000000000079e-17 2.061171999999999897e-17
3.496480000000000018e+03 3.047697999999999943e-17 2.046068999999999955e-17
3.499480000000000018e+03 4.183435999999999778e-17 1.827162000000000016e-17
3.502480000000000018e+03 4.257144000000000033e-17 1.811883000000000022e-17
3.505480000000000018e+03 8.025117999999999455e-17 2.062410999999999926e-17
3.508480000000000018e+03 7.574021999999999649e-17 2.033398999999999853e-17
3.511480000000000018e+03 6.769933000000000537e-17 1.759116000000000031e-17
3.514480000000000018e+03 7.623635999999999699e-17 1.811326999999999976e-17
3.517480000000000018e+03 1.125688999999999989e-16 2.040288999999999975e-17
3.520480000000000018e+03 9.460574999999999905e-17 1.973759000000000068e-17
3.523480000000000018e+03 4.570419999999999752e-17 1.729617999999999944e-17
3.526480000000000018e+03 7.400955999999999895e-17 1.843882000000000031e-17
3.529480000000000018e+03 8.037444000000000171e-17 2.009149000000000001e-17
3.532480000000000018e+03 6.326658000000000251e-17 1.911322999999999856e-17
3.535480000000000018e+03 5.776938999999999887e-17 1.770354999999999852e-17
3.538480000000000018e+03 6.014028000000000090e-17 2.009323999999999925e-17
3.541480000000000018e+03 4.077489000000000198e-17 2.147775000000000114e-17
3.544480000000000018e+03 4.267106999999999708e-17 2.037565000000000143e-17
3.547480000000000018e+03 6.501858000000000367e-17 1.923024000000000007e-17
3.550480000000000018e+03 7.201005999999999969e-17 2.083772000000000070e-17
3.553480000000000018e+03 7.256324999999999636e-17 2.148064999999999979e-17
3.556480000000000018e+03 8.528733000000000145e-17 1.976461999999999984e-17
3.559480000000000018e+03 7.624386000000000254e-17 1.911431000000000133e-17
3.562480000000000018e+03 7.960500999999999948e-17 2.145930000000000105e-17
3.565480000000000018e+03 1.115952000000000054e-16 2.184859000000000124e-17
3.568480000000000018e+03 1.238333000000000050e-16 1.929978000000000008e-17
3.571480000000000018e+03 1.243515999999999970e-16 1.866392000000000076e-17
3.574480000000000018e+03 9.066570999999999795e-17 2.103648999999999922e-17
3.577480000000000018e+03 8.009327999999999942e-17 2.078863999999999942e-17
3.580480000000000018e+03 7.041679000000000447e-17 1.813735000000000002e-17
3.583480000000000018e+03 9.576420999999999589e-17 1.845044999999999876e-17
3.586480000000000018e+03 1.196782000000000077e-16 2.006092000000000033e-17
3.589480000000000018e+03 9.107742000000000143e-17 1.925105999999999870e-17
3.592480000000000018e+03 9.079504999999999513e-17 1.720074000000000020e-17
3.595480000000000018e+03 9.237074000000000003e-17 1.809406000000000092e-17
3.598480000000000018e+03 1.159904999999999961e-16 1.977856000000000148e-17
3.601480000000000018e+03 1.118177000000000055e-16 1.856515000000000016e-17
3.604480000000000018e+03 6.404717000000000461e-17 1.694087999999999948e-17
3.607480000000000018e+03 7.370100999999999761e-17 1.886811000000000028e-17
3.610480000000000018e+03 1.108266999999999959e-16 1.964684000000000138e-17
3.613480000000000018e+03 1.177995000000000025e-16 1.799358000000000005e-17
3.616480000000000018e+03 7.223705000000000498e-17 1.686038000000000057e-17
3.619480000000000018e+03 7.861767999999999473e-17 1.834297000000000093e-17
3.622480000000000018e+03 8.381000000000000009e-17 1.898872000000000075e-17
3.625480000000000018e+03 7.724870999999999608e-17 1.731028000000000000e-17
3.628480000000000018e+03 8.381286000000000286e-17 1.666699000000000101e-17
3.631480000000000018e+03 8.039711999999999826e-17 1.854800000000000022e-17
3.634480000000000018e+03 6.349167000000000476e-17 1.859334000000000001e-17
3.637480000000000018e+03 9.206782999999999399e-17 1.804739000000000023e-17
3.640480000000000018e+03 8.795975999999999733e-17 1.804759000000000120e-17
3.643480000000000018e+03 4.643802999999999972e-17 1.878816999999999915e-17
3.646480000000000018e+03 7.473673000000000461e-17 1.886157000000000063e-17
3.649480000000000018e+03 9.854519999999999545e-17 1.627157999999999951e-17
3.652480000000000018e+03 8.517697000000000137e-17 1.612392999999999860e-17
3.655480000000000018e+03 7.618807999999999959e-17 1.780464999999999870e-17
3.658480000000000018e+03 8.151296000000000172e-17 1.729737999999999909e-17
3.661480000000000018e+03 8.310913000000000483e-17 1.523910000000000083e-17
3.664480000000000018e+03 8.510606999999999661e-17 1.574289000000000144e-17
3.667480000000000018e+03 1.023930000000000005e-16 1.729292999999999909e-17
3.670480000000000018e+03 9.366998000000000515e-17 1.637069999999999872e-17
3.673480000000000018e+03 8.987597000000000387e-17 1.493855999999999950e-17
3.676480000000000018e+03 8.827741999999999784e-17 1.568828999999999866e-17
3.679480000000000018e+03 9.286829000000000553e-17 1.668563000000000079e-17
3.682480000000000018e+03 8.587283999999999704e-17 1.546535999999999888e-17
3.685480000000000018e+03 9.303742000000000025e-17 1.440344000000000045e-17
3.688480000000000018e+03 1.211650999999999994e-16 1.602893999999999847e-17
3.691480000000000018e+03 1.125624999999999925e-16 1.666247000000000129e-17
3.694480000000000018e+03 8.710234999999999628e-17 1.503892000000000040e-17
3.697480000000000018e+03 8.864550000000000490e-17 1.450988999999999883e-17
3.700480000000000018e+03 7.495810999999999688e-17 1.620039999999999894e-17
3.703480000000000018e+03 6.269679999999999752e-17 1.639638000000000057e-17
3.706480000000000018e+03 8.943920999999999912e-17 1.486299000000000044e-17
3.709480000000000018e+03 9.926249000000000498e-17 1.508496000000000050e-17
3.712480000000000018e+03 1.067423999999999968e-16 1.695039999999999880e-17
3.715480000000000018e+03 1.153125999999999945e-16 1.705808000000000068e-17
3.718480000000000018e+03 1.160507000000000045e-16 1.468851999999999955e-17
3.721480000000000018e+03 1.182387000000000116e-16 1.495435999999999906e-17
3.724480000000000018e+03 1.048279000000000029e-16 1.655887000000000131e-17
3.727480000000000018e+03 1.336063999999999981e-16 1.659807000000000031e-17
3.730480000000000018e+03 1.164169999999999992e-16 1.450296999999999980e-17
3.733480000000000018e+03 9.170877000000000232e-17 1.478136999999999980e-17
3.736480000000000018e+03 8.393966000000000129e-17 1.607014000000000099e-17
3.739480000000000018e+03 1.090090999999999972e-16 1.567827000000000001e-17
3.742480000000000018e+03 1.160430000000000103e-16 1.430283999999999962e-17
3.745480000000000018e+03 1.356269999999999948e-16 1.520165000000000107e-17
3.748480000000000018e+03 1.183669000000000045e-16 1.609066999999999945e-17
3.751480000000000018e+03 9.834538000000000417e-17 1.487565000000000142e-17
3.754480000000000018e+03 8.254583000000000414e-17 1.368520999999999992e-17
3.757480000000000018e+03 9.521539999999999950e-17 1.507991000000000067e-17
3.760480000000000018e+03 1.051585999999999976e-16 1.573209999999999967e-17
3.763480000000000018e+03 1.016605000000000054e-16 1.420466999999999885e-17
3.766480000000000018e+03 9.635729999999999494e-17 1.337480000000000066e-17
3.769480000000000018e+03 7.270296999999999826e-17 1.462399000000000041e-17
3.772480000000000018e+03 7.536052999999999662e-17 1.504910999999999927e-17
3.775480000000000018e+03 9.080215999999999694e-17 1.371568000000000065e-17
3.778480000000000018e+03 9.999675000000000372e-17 1.345262999999999958e-17
3.781480000000000018e+03 1.009770000000000013e-16 1.512020000000000063e-17
3.784480000000000018e+03 9.056691999999999787e-17 1.502586999999999876e-17
3.787480000000000018e+03 6.682147000000000071e-17 1.309167999999999997e-17
3.790480000000000018e+03 5.865487999999999800e-17 1.303336999999999954e-17
3.793480000000000018e+03 5.766753999999999506e-17 1.445323000000000025e-17
3.796480000000000018e+03 4.388600000000000206e-17 1.404733999999999970e-17
3.799480000000000018e+03 5.736879000000000425e-17 1.247133000000000003e-17
3.802480000000000018e+03 7.249373000000000198e-17 1.302782000000000037e-17
3.805480000000000018e+03 8.378068000000000339e-17 1.440948999999999897e-17
3.808480000000000018e+03 8.424979999999999986e-17 1.385504999999999932e-17
3.811480000000000018e+03 8.303228999999999716e-17 1.236915000000000016e-17
3.814480000000000018e+03 9.109596000000000380e-17 1.314982000000000018e-17
3.817480000000000018e+03 7.891306999999999883e-17 1.405452999999999943e-17
3.820480000000000018e+03 5.341679999999999760e-17 1.305762000000000001e-17
3.823480000000000018e+03 5.975588999999999674e-17 1.218823000000000036e-17
3.826480000000000018e+03 6.114741000000000303e-17 1.313891999999999973e-17
3.829480000000000018e+03 6.422354000000000239e-17 1.379219999999999969e-17
3.832480000000000018e+03 5.412364000000000269e-17 1.262722999999999933e-17
3.835480000000000018e+03 6.181312000000000532e-17 1.204009999999999959e-17
3.838480000000000018e+03 6.386146999999999797e-17 1.323111000000000016e-17
3.841480000000000018e+03 7.555069999999999967e-17 1.368680999999999997e-17
3.844480000000000018e+03 6.782581999999999798e-17 1.238054999999999996e-17
3.847480000000000018e+03 7.572999999999999994e-17 1.218278999999999987e-17
3.850480000000000018e+03 9.094719000000000425e-17 1.389985999999999901e-17
3.853480000000000018e+03 7.633800999999999984e-17 1.382564000000000034e-17
3.856480000000000018e+03 6.969180999999999895e-17 1.228710999999999963e-17
3.859480000000000018e+03 6.967392000000000281e-17 1.238602999999999941e-17
3.862480000000000018e+03 5.939055999999999993e-17 1.405721999999999891e-17
3.865480000000000018e+03 7.401701999999999937e-17 1.405815000000000096e-17
3.868480000000000018e+03 7.998396999999999519e-17 1.245173000000000053e-17
3.871480000000000018e+03 8.927696999999999650e-17 1.277546000000000058e-17
3.874480000000000018e+03 8.121591999999999887e-17 1.401858999999999899e-17
3.877480000000000018e+03 8.674837000000000212e-17 1.363411000000000025e-17
3.880480000000000018e+03 1.061779999999999969e-16 1.235418000000000062e-17
3.883480000000000018e+03 9.502244000000000573e-17 1.295556000000000011e-17
3.886480000000000018e+03 9.878996000000000616e-17 1.391448999999999967e-17
3.889480000000000018e+03 1.070987000000000047e-16 1.314529000000000072e-17
3.892480000000000018e+03 1.090151999999999960e-16 1.213514999999999971e-17
3.895480000000000018e+03 1.028805000000000035e-16 1.307928999999999968e-17
3.898480000000000018e+03 1.185057999999999938e-16 1.405844999999999933e-17
3.901480000000000018e+03 1.162084999999999930e-16 1.311767999999999968e-17
3.904480000000000018e+03 1.107866000000000049e-16 1.229336000000000066e-17
3.907480000000000018e+03 1.279807999999999900e-16 1.409966000000000005e-17
3.910480000000000018e+03 1.338658000000000107e-16 1.555007000000000095e-17
3.913480000000000018e+03 1.549692000000000027e-16 1.556835999999999903e-17
3.916480000000000018e+03 1.845722000000000077e-16 1.420640999999999989e-17
3.919480000000000018e+03 1.869270000000000100e-16 1.453997000000000045e-17
3.922480000000000018e+03 1.843364999999999928e-16 1.440618000000000018e-17
3.925480000000000018e+03 2.133715000000000051e-16 1.283736999999999997e-17
3.928480000000000018e+03 2.200528999999999918e-16 1.284341000000000029e-17
3.931480000000000018e+03 1.998163000000000112e-16 1.443034999999999964e-17
3.934480000000000018e+03 1.966638999999999878e-16 1.426576999999999924e-17
3.937480000000000018e+03 2.021018999999999985e-16 1.279953999999999930e-17
3.940480000000000018e+03 2.335204000000000228e-16 1.371576999999999986e-17
3.943480000000000018e+03 2.570510000000000230e-16 1.577177000000000032e-17
3.946480000000000018e+03 2.816075999999999929e-16 1.529021000000000024e-17
3.949480000000000018e+03 2.867800999999999798e-16 1.380381999999999994e-17
3.952480000000000018e+03 3.046597000000000091e-16 1.468155999999999848e-17
3.955480000000000018e+03 3.018788000000000056e-16 1.586563999999999873e-17
3.958480000000000018e+03 3.235703999999999773e-16 1.514594999999999913e-17
3.961480000000000018e+03 3.495638000000000104e-16 1.402478000000000003e-17
3.964480000000000018e+03 3.453614999999999815e-16 1.467855000000000114e-17
3.967480000000000018e+03 3.388624999999999917e-16 1.546052999999999950e-17
3.970480000000000018e+03 3.565563999999999773e-16 1.458108999999999889e-17
3.973480000000000018e+03 3.560638000000000174e-16 1.389684999999999859e-17
3.976480000000000018e+03 3.684026000000000060e-16 1.580538999999999937e-17
3.979480000000000018e+03 3.938740999999999802e-16 1.697729999999999979e-17
3.982480000000000018e+03 4.395623000000000172e-16 1.608008999999999992e-17
3.985480000000000018e+03 4.798881000000000404e-16 1.633771000000000025e-17
3.988480000000000018e+03 5.141675999999999695e-16 1.885041999999999896e-17
3.991480000000000018e+03 5.193530000000000005e-16 1.903712999999999940e-17
3.994480000000000018e+03 5.220303999999999521e-16 1.677025999999999877e-17
3.997480000000000018e+03 5.388907000000000379e-16 1.624467999999999852e-17
4.000480000000000018e+03 5.540490999999999649e-16 1.832122999999999846e-17
4.003480000000000018e+03 5.726098999999999686e-16 1.807005999999999859e-17
4.006480000000000018e+03 5.608907999999999830e-16 1.543191000000000003e-17
4.009480000000000018e+03 5.346632999999999921e-16 1.536207999999999984e-17
4.012480000000000018e+03 5.315917000000000154e-16 1.700035999999999880e-17
4.015480000000000018e+03 5.384805000000000337e-16 1.650225999999999989e-17
4.018480000000000018e+03 5.627852999999999786e-16 1.480182000000000033e-17
4.021480000000000018e+03 5.649043999999999660e-16 1.535463999999999890e-17
4.024480000000000018e+03 5.595616999999999551e-16 1.670841000000000091e-17
4.027480000000000018e+03 5.713450000000000178e-16 1.600127999999999872e-17
4.030480000000000018e+03 5.722152000000000334e-16 1.454837000000000111e-17
4.033480000000000018e+03 5.661492999999999677e-16 1.542145000000000048e-17
4.036480000000000018e+03 5.547342999999999588e-16 1.632396000000000138e-17
4.039480000000000018e+03 5.507193000000000306e-16 1.520908000000000073e-17
4.042480000000000018e+03 5.595965999999999826e-16 1.435031999999999930e-17
4.045480000000000018e+03 5.595844999999999917e-16 1.569196000000000043e-17
4.048480000000000018e+03 5.443803000000000276e-16 1.619748999999999901e-17
4.051480000000000018e+03 5.341428000000000264e-16 1.471506999999999885e-17
4.054480000000000018e+03 5.449752999999999909e-16 1.412497000000000073e-17
4.057480000000000018e+03 5.360129999999999596e-16 1.571280999999999982e-17
4.060480000000000018e+03 5.231823000000000330e-16 1.596644000000000053e-17
4.063480000000000018e+03 5.129062999999999622e-16 1.432763000000000147e-17
4.066480000000000018e+03 4.918016000000000317e-16 1.395347000000000130e-17
4.069480000000000018e+03 4.890932000000000408e-16 1.586534000000000035e-17
4.072480000000000018e+03 4.907861000000000451e-16 1.588683999999999981e-17
4.075480000000000018e+03 4.838414000000000330e-16 1.439166000000000127e-17
4.078480000000000018e+03 4.658869000000000289e-16 1.450124000000000004e-17
4.081480000000000018e+03 4.369299999999999823e-16 1.611969000000000085e-17
4.084480000000000018e+03 4.190027999999999935e-16 1.524899999999999952e-17
4.087480000000000018e+03 4.334178999999999839e-16 1.372352000000000045e-17
4.090480000000000018e+03 4.353289999999999983e-16 1.432527999999999932e-17
4.093480000000000018e+03 4.218680999999999870e-16 1.567342999999999935e-17
4.096479999999999563e+03 4.232558999999999974e-16 1.504527000000000037e-17
4.099479999999999563e+03 4.393737000000000027e-16 1.372814000000000066e-17
4.102479999999999563e+03 4.489990999999999638e-16 1.465445999999999960e-17
4.105479999999999563e+03 4.385773000000000121e-16 1.553903000000000105e-17
4.108479999999999563e+03 4.263545999999999762e-16 1.439134999999999854e-17
4.111479999999999563e+03 4.088172000000000159e-16 1.310184999999999935e-17
4.114479999999999563e+03 3.870015999999999854e-16 1.397718999999999858e-17
4.117479999999999563e+03 3.763880999999999856e-16 1.453430999999999951e-17
4.120479999999999563e+03 3.769795000000000054e-16 1.327934000000000040e-17
4.123479999999999563e+03 3.819403999999999772e-16 1.265580000000000010e-17
4.126479999999999563e+03 3.497944000000000067e-16 1.380482000000000017e-17
4.129479999999999563e+03 3.741238999999999911e-16 1.416208000000000007e-17
4.132479999999999563e+03 3.639911000000000230e-16 1.262346000000000016e-17
4.135479999999999563e+03 3.664585999999999985e-16 1.232607999999999997e-17
4.138479999999999563e+03 3.459813000000000158e-16 1.375301000000000044e-17
4.141479999999999563e+03 3.378628000000000200e-16 1.371047000000000036e-17
4.144479999999999563e+03 3.504758999999999764e-16 1.215471000000000025e-17
4.147479999999999563e+03 3.377596999999999947e-16 1.211431999999999980e-17
4.150479999999999563e+03 3.463595999999999947e-16 1.364627000000000034e-17
4.153479999999999563e+03 3.499081999999999790e-16 1.337961000000000056e-17
4.156479999999999563e+03 3.334306999999999987e-16 1.181573000000000022e-17
4.159479999999999563e+03 3.220952000000000239e-16 1.215698999999999959e-17
4.162479999999999563e+03 3.486733999999999831e-16 1.357707000000000074e-17
4.165479999999999563e+03 3.510043999999999810e-16 1.315399999999999949e-17
4.168479999999999563e+03 3.387980999999999999e-16 1.185375000000000058e-17
4.171479999999999563e+03 3.251285999999999757e-16 1.242954000000000050e-17
4.174479999999999563e+03 3.319354999999999976e-16 1.330253000000000066e-17
4.177479999999999563e+03 3.416197000000000220e-16 1.288422000000000061e-17
4.180479999999999563e+03 3.249397999999999972e-16 1.217620999999999971e-17
4.183479999999999563e+03 3.223289000000000044e-16 1.316450999999999929e-17
4.186479999999999563e+03 3.285121000000000040e-16 1.354907000000000058e-17
4.189479999999999563e+03 3.157147999999999804e-16 1.215074000000000010e-17
4.192479999999999563e+03 3.358301999999999897e-16 1.167060000000000013e-17
4.195479999999999563e+03 3.477816000000000107e-16 1.303825000000000071e-17
4.198479999999999563e+03 3.296639000000000043e-16 1.321772999999999939e-17
4.201479999999999563e+03 3.349436000000000179e-16 1.200508999999999965e-17
4.204479999999999563e+03 3.484657999999999874e-16 1.185846999999999973e-17
4.207479999999999563e+03 3.414098999999999786e-16 1.355759999999999941e-17
4.210479999999999563e+03 3.551183000000000003e-16 1.381441000000000074e-17
4.213479999999999563e+03 3.715954000000000034e-16 1.236018000000000043e-17
4.216479999999999563e+03 3.655765999999999873e-16 1.212866000000000030e-17
4.219479999999999563e+03 3.493778000000000208e-16 1.353326999999999948e-17
4.222479999999999563e+03 3.637869999999999887e-16 1.343681000000000053e-17
4.225479999999999563e+03 3.994708999999999965e-16 1.213328000000000051e-17
4.228479999999999563e+03 3.908991000000000157e-16 1.236440000000000024e-17
4.231479999999999563e+03 3.908723000000000090e-16 1.376323000000000007e-17
4.234479999999999563e+03 3.854312999999999961e-16 1.338218000000000008e-17
4.237479999999999563e+03 3.974189000000000077e-16 1.209803000000000064e-17
4.240479999999999563e+03 4.228762000000000240e-16 1.289043999999999933e-17
4.243479999999999563e+03 4.257530000000000178e-16 1.390911000000000071e-17
4.246479999999999563e+03 4.260354999999999884e-16 1.330479000000000052e-17
4.249479999999999563e+03 4.262344000000000221e-16 1.231334999999999927e-17
4.252479999999999563e+03 4.355286999999999866e-16 1.334658000000000005e-17
4.255479999999999563e+03 4.598204999999999546e-16 1.424481999999999936e-17
4.258479999999999563e+03 4.583585999999999732e-16 1.326647000000000025e-17
4.261479999999999563e+03 4.433387999999999909e-16 1.239540999999999928e-17
4.264479999999999563e+03 4.537782999999999607e-16 1.381989000000000019e-17
4.267479999999999563e+03 4.689932999999999525e-16 1.444037999999999958e-17
4.270479999999999563e+03 4.657260999999999889e-16 1.311131000000000022e-17
4.273479999999999563e+03 4.435432000000000205e-16 1.251066000000000027e-17
4.276479999999999563e+03 4.635856000000000087e-16 1.428421000000000112e-17
4.279479999999999563e+03 4.576510999999999514e-16 1.464160000000000073e-17
4.282479999999999563e+03 4.777112999999999889e-16 1.311321000000000019e-17
4.285479999999999563e+03 4.748674000000000375e-16 1.284660000000000065e-17
4.288479999999999563e+03 4.676615999999999984e-16 1.448314999999999985e-17
4.291479999999999563e+03 4.580867999999999991e-16 1.432998999999999873e-17
4.294479999999999563e+03 4.708133000000000492e-16 1.269478000000000018e-17
4.297479999999999563e+03 4.728347999999999579e-16 1.289903999999999943e-17
4.300479999999999563e+03 4.684539000000000369e-16 1.424488000000000089e-17
4.303479999999999563e+03 4.879934000000000461e-16 1.406635000000000065e-17
4.306479999999999563e+03 4.886207000000000119e-16 1.259021000000000074e-17
4.309479999999999563e+03 4.873174999999999555e-16 1.321485999999999995e-17
4.312479999999999563e+03 4.871102999999999864e-16 1.439185000000000096e-17
4.315479999999999563e+03 4.875933999999999804e-16 1.374844000000000047e-17
4.318479999999999563e+03 4.751766999999999654e-16 1.265774000000000056e-17
4.321479999999999563e+03 4.810675999999999839e-16 1.362022000000000039e-17
4.324479999999999563e+03 4.932686999999999644e-16 1.449838999999999855e-17
4.327479999999999563e+03 5.034201999999999677e-16 1.359543999999999982e-17
4.330479999999999563e+03 5.070527000000000321e-16 1.278689999999999934e-17
4.333479999999999563e+03 4.989371000000000073e-16 1.400466999999999991e-17
4.336479999999999563e+03 5.002564000000000246e-16 1.455931000000000053e-17
4.339479999999999563e+03 5.113380000000000073e-16 1.336658999999999969e-17
4.342479999999999563e+03 5.089746000000000250e-16 1.289515000000000029e-17
4.345479999999999563e+03 5.313988000000000354e-16 1.470332999999999863e-17
4.348479999999999563e+03 5.368430000000000145e-16 1.496561000000000121e-17
4.351479999999999563e+03 5.497030999999999728e-16 1.342744000000000041e-17
4.354479999999999563e+03 5.435593000000000286e-16 1.328450000000000046e-17
4.357479999999999563e+03 5.520504999999999762e-16 1.520451999999999896e-17
4.360479999999999563e+03 5.611471999999999688e-16 1.522388999999999981e-17
4.363479999999999563e+03 5.816068999999999647e-16 1.343961999999999998e-17
4.366479999999999563e+03 5.704461000000000418e-16 1.365671000000000042e-17
4.369479999999999563e+03 5.480596000000000477e-16 1.507228000000000004e-17
4.372479999999999563e+03 5.535220000000000041e-16 1.475841999999999947e-17
4.375479999999999563e+03 5.540058999999999527e-16 1.315136999999999999e-17
4.378479999999999563e+03 5.607324000000000039e-16 1.375485000000000042e-17
4.381479999999999563e+03 5.502398999999999621e-16 1.500267000000000030e-17
4.384479999999999563e+03 5.365615000000000118e-16 1.428587999999999936e-17
4.387479999999999563e+03 5.365526000000000365e-16 1.298250000000000006e-17
4.390479999999999563e+03 5.455492000000000060e-16 1.397750999999999951e-17
4.393479999999999563e+03 5.473613000000000458e-16 1.485965999999999909e-17
4.396479999999999563e+03 5.340026000000000246e-16 1.389947000000000143e-17
4.399479999999999563e+03 5.247244999999999538e-16 1.295854999999999951e-17
4.402479999999999563e+03 5.289343999999999948e-16 1.424919999999999964e-17
4.405479999999999563e+03 5.321558000000000199e-16 1.486424999999999854e-17
4.408479999999999563e+03 5.248743000000000021e-16 1.364356999999999958e-17
4.411479999999999563e+03 5.066043999999999850e-16 1.294672999999999983e-17
4.414479999999999563e+03 4.889801999999999737e-16 1.436053000000000073e-17
4.417479999999999563e+03 4.751272999999999848e-16 1.457413000000000089e-17
4.420479999999999563e+03 4.737214999999999610e-16 1.304195000000000016e-17
4.423479999999999563e+03 4.728862999999999549e-16 1.279579999999999935e-17
4.426479999999999563e+03 4.612491999999999970e-16 1.450509000000000021e-17
4.429479999999999563e+03 4.250648000000000218e-16 1.428445999999999926e-17
4.432479999999999563e+03 4.070304999999999882e-16 1.239763999999999992e-17
4.435479999999999563e+03 4.012703999999999876e-16 1.240936000000000066e-17
4.438479999999999563e+03 3.901083000000000029e-16 1.382143000000000026e-17
4.441479999999999563e+03 3.566189999999999973e-16 1.342407999999999983e-17
4.444479999999999563e+03 3.418539999999999930e-16 1.180374000000000033e-17
4.447479999999999563e+03 3.484419000000000010e-16 1.227204999999999935e-17
4.450479999999999563e+03 3.549350000000000177e-16 1.344301999999999952e-17
4.453479999999999563e+03 3.346868000000000055e-16 1.277875999999999963e-17
4.456479999999999563e+03 3.196233999999999844e-16 1.149586999999999983e-17
4.459479999999999563e+03 3.095701999999999831e-16 1.215613000000000035e-17
4.462479999999999563e+03 3.004795999999999769e-16 1.293615000000000030e-17
4.465479999999999563e+03 2.999967999999999782e-16 1.221139999999999959e-17
4.468479999999999563e+03 3.070055000000000047e-16 1.135883000000000075e-17
4.471479999999999563e+03 2.949611999999999956e-16 1.227344999999999997e-17
4.474479999999999563e+03 2.824086999999999755e-16 1.286666000000000053e-17
4.477479999999999563e+03 2.791130999999999974e-16 1.182642999999999971e-17
4.480479999999999563e+03 2.717540999999999798e-16 1.111956000000000002e-17
4.483479999999999563e+03 2.788110999999999878e-16 1.244428999999999959e-17
4.486479999999999563e+03 2.957221999999999994e-16 1.295354000000000018e-17
4.489479999999999563e+03 2.824707000000000049e-16 1.161562999999999926e-17
4.492479999999999563e+03 2.923322000000000075e-16 1.138468999999999947e-17
4.495479999999999563e+03 3.117131000000000243e-16 1.303360999999999947e-17
4.498479999999999563e+03 3.131377999999999979e-16 1.318495999999999983e-17
4.501479999999999563e+03 3.084536999999999875e-16 1.160366000000000039e-17
4.504479999999999563e+03 3.049919000000000049e-16 1.163393999999999990e-17
4.507479999999999563e+03 3.247725999999999755e-16 1.325602000000000044e-17
4.510479999999999563e+03 3.428754000000000021e-16 1.362943999999999979e-17
4.513479999999999563e+03 3.448919000000000222e-16 1.232758999999999928e-17
4.516479999999999563e+03 3.454668999999999871e-16 1.259948000000000038e-17
4.519479999999999563e+03 3.487319999999999837e-16 1.334410999999999948e-17
4.522479999999999563e+03 3.366161999999999792e-16 1.282727000000000031e-17
4.525479999999999563e+03 3.591865999999999959e-16 1.175706999999999964e-17
4.528479999999999563e+03 3.821988999999999793e-16 1.265807999999999944e-17
4.531479999999999563e+03 3.875336999999999827e-16 1.363910999999999984e-17
4.534479999999999563e+03 3.896534000000000100e-16 1.288508999999999959e-17
4.537479999999999563e+03 4.099666999999999865e-16 1.209269000000000063e-17
4.540479999999999563e+03 4.145659999999999802e-16 1.316778000000000066e-17
4.543479999999999563e+03 4.211004999999999881e-16 1.388609999999999886e-17
4.546479999999999563e+03 4.363219000000000110e-16 1.292703999999999959e-17
4.549479999999999563e+03 4.393217999999999791e-16 1.230999999999999998e-17
4.552479999999999563e+03 4.438431999999999957e-16 1.373256999999999964e-17
4.555479999999999563e+03 4.663329999999999791e-16 1.428428999999999905e-17
4.558479999999999563e+03 4.694432999999999894e-16 1.295617999999999942e-17
4.561479999999999563e+03 4.849439000000000347e-16 1.271656999999999981e-17
4.564479999999999563e+03 5.131671000000000433e-16 1.453543999999999944e-17
4.567479999999999563e+03 4.765563999999999551e-16 1.477955999999999903e-17
4.570479999999999563e+03 5.059444999999999721e-16 1.357496000000000006e-17
4.573479999999999563e+03 5.348971999999999859e-16 1.438690999999999982e-17
4.576479999999999563e+03 5.769069999999999887e-16 1.577291000000000153e-17
4.579479999999999563e+03 5.799899999999999838e-16 1.499077000000000116e-17
4.582479999999999563e+03 5.873397000000000487e-16 1.331947999999999963e-17
4.585479999999999563e+03 6.156618000000000007e-16 1.389112999999999921e-17
4.588479999999999563e+03 6.522477000000000180e-16 1.555611999999999947e-17
4.591479999999999563e+03 6.668664999999999667e-16 1.516769999999999980e-17
4.594479999999999563e+03 6.965710000000000139e-16 1.385275000000000049e-17
4.597479999999999563e+03 7.154393999999999558e-16 1.472516000000000031e-17
4.600479999999999563e+03 7.336766000000000424e-16 1.598958999999999875e-17
4.603479999999999563e+03 7.679557000000000436e-16 1.533524000000000038e-17
4.606479999999999563e+03 8.045731000000000102e-16 1.437829999999999998e-17
4.609479999999999563e+03 8.186987000000000084e-16 1.603283999999999888e-17
4.612479999999999563e+03 8.291290000000000075e-16 1.777919999999999858e-17
4.615479999999999563e+03 8.722128000000000155e-16 1.773114999999999983e-17
4.618479999999999563e+03 8.955867000000000264e-16 1.823934000000000020e-17
4.621479999999999563e+03 9.254020000000000437e-16 1.875287000000000058e-17
4.624479999999999563e+03 9.999445000000000120e-16 1.812442000000000143e-17
4.627479999999999563e+03 9.998865999999999840e-16 1.606201999999999922e-17
4.630479999999999563e+03 1.000001000000000095e-15 1.559950999999999905e-17
4.633479999999999563e+03 1.023740999999999964e-15 1.772546000000000121e-17
4.636479999999999563e+03 1.047310000000000052e-15 1.806799999999999969e-17
4.639479999999999563e+03 1.069406000000000086e-15 1.623014000000000014e-17
4.642479999999999563e+03 1.066404000000000003e-15 1.611527999999999981e-17
4.645479999999999563e+03 1.095888999999999929e-15 1.846432000000000068e-17
4.648479999999999563e+03 1.101965999999999968e-15 1.827295000000000106e-17
4.651479999999999563e+03 1.134046999999999907e-15 1.631311999999999937e-17
4.654479999999999563e+03 1.141441999999999902e-15 1.674889999999999875e-17
4.657479999999999563e+03 1.157261000000000012e-15 1.874008999999999964e-17
4.660479999999999563e+03 1.172947000000000006e-15 1.829491999999999910e-17
4.663479999999999563e+03 1.190388999999999985e-15 1.648209999999999953e-17
4.666479999999999563e+03 1.201441000000000071e-15 1.734237999999999847e-17
4.669479999999999563e+03 1.229025999999999907e-15 1.902221999999999984e-17
4.672479999999999563e+03 1.225122999999999930e-15 1.808908000000000082e-17
4.675479999999999563e+03 1.202364999999999965e-15 1.645936999999999965e-17
4.678479999999999563e+03 1.218265999999999905e-15 1.781874999999999927e-17
4.681479999999999563e+03 1.206798999999999989e-15 1.879860999999999923e-17
4.684479999999999563e+03 1.212723999999999982e-15 1.759511999999999917e-17
4.687479999999999563e+03 1.216420999999999971e-15 1.657635000000000039e-17
4.690479999999999563e+03 1.227425000000000021e-15 1.824338000000000007e-17
4.693479999999999563e+03 1.213864000000000036e-15 1.891192999999999949e-17
4.696479999999999563e+03 1.125199000000000004e-15 1.716753999999999948e-17
4.699479999999999563e+03 1.165028000000000084e-15 1.654121000000000075e-17
4.702479999999999563e+03 1.215642000000000003e-15 1.858688000000000136e-17
4.705479999999999563e+03 1.193735000000000059e-15 1.881512999999999858e-17
4.708479999999999563e+03 1.172786000000000002e-15 1.672234000000000126e-17
4.711479999999999563e+03 1.164310999999999998e-15 1.644858999999999916e-17
4.714479999999999563e+03 1.138983000000000072e-15 1.861001000000000009e-17
4.717479999999999563e+03 1.135382999999999974e-15 1.862659000000000097e-17
4.720479999999999563e+03 1.106156999999999961e-15 1.614540000000000039e-17
4.723479999999999563e+03 1.055979000000000035e-15 1.610006000000000060e-17
4.726479999999999563e+03 9.791878000000000430e-16 1.772288000000000041e-17
4.729479999999999563e+03 9.698150999999999449e-16 1.727916999999999894e-17
4.732479999999999563e+03 9.742730000000000050e-16 1.531574999999999957e-17
4.735479999999999563e+03 9.501017000000000849e-16 1.585394000000000055e-17
4.738479999999999563e+03 9.483308000000000230e-16 1.721332000000000017e-17
4.741479999999999563e+03 9.328706999999999830e-16 1.641002000000000075e-17
4.744479999999999563e+03 8.782605999999999873e-16 1.470866000000000043e-17
4.747479999999999563e+03 8.250699000000000320e-16 1.540811999999999995e-17
4.750479999999999563e+03 7.847347999999999576e-16 1.619171000000000118e-17
4.753479999999999563e+03 7.641907999999999535e-16 1.505453000000000027e-17
4.756479999999999563e+03 7.335110999999999611e-16 1.388479999999999872e-17
4.759479999999999563e+03 7.039819000000000058e-16 1.501162000000000055e-17
4.762479999999999563e+03 6.681134000000000028e-16 1.540329999999999877e-17
4.765479999999999563e+03 6.341375000000000417e-16 1.399898000000000130e-17
4.768479999999999563e+03 6.139305000000000074e-16 1.348139000000000003e-17
4.771479999999999563e+03 5.859456999999999713e-16 1.488137000000000080e-17
4.774479999999999563e+03 5.652613999999999834e-16 1.514334999999999885e-17
4.777479999999999563e+03 5.532967000000000397e-16 1.343778000000000000e-17
4.780479999999999563e+03 5.142966999999999976e-16 1.275315000000000058e-17
4.783479999999999563e+03 4.838311999999999959e-16 1.428702000000000057e-17
4.786479999999999563e+03 4.830101000000000150e-16 1.429744000000000117e-17
4.789479999999999563e+03 4.755009999999999537e-16 1.248078999999999936e-17
4.792479999999999563e+03 4.634602999999999867e-16 1.258238000000000068e-17
4.795479999999999563e+03 4.691244999999999970e-16 1.413276999999999849e-17
4.798479999999999563e+03 4.537907999999999782e-16 1.378867000000000045e-17
4.801479999999999563e+03 4.339148999999999898e-16 1.210263999999999957e-17
4.804479999999999563e+03 4.243899999999999797e-16 1.246438000000000023e-17
4.807479999999999563e+03 4.243472999999999761e-16 1.375435999999999928e-17
4.810479999999999563e+03 4.293082999999999792e-16 1.331420999999999935e-17
4.813479999999999563e+03 4.085522999999999827e-16 1.195230000000000072e-17
4.816479999999999563e+03 3.983031999999999993e-16 1.271141999999999950e-17
4.819479999999999563e+03 4.095971000000000189e-16 1.375600999999999958e-17
4.822479999999999563e+03 3.987966000000000124e-16 1.300203999999999957e-17
4.825479999999999563e+03 3.808671999999999759e-16 1.208154000000000050e-17
4.828479999999999563e+03 3.733987000000000005e-16 1.313169999999999924e-17
4.831479999999999563e+03 3.889589000000000142e-16 1.389456999999999924e-17
4.834479999999999563e+03 3.823064999999999833e-16 1.286606000000000070e-17
4.837479999999999563e+03 3.665763000000000082e-16 1.207673000000000060e-17
4.840479999999999563e+03 3.614912999999999956e-16 1.345027000000000077e-17
4.843479999999999563e+03 3.539101999999999798e-16 1.382581000000000054e-17
4.846479999999999563e+03 3.560737000000000099e-16 1.238364999999999958e-17
4.849479999999999563e+03 3.760528000000000055e-16 1.212143000000000007e-17
4.852479999999999563e+03 3.899965000000000156e-16 1.384961000000000037e-17
4.855479999999999563e+03 3.874166000000000128e-16 1.386443000000000073e-17
4.858479999999999563e+03 3.798880999999999931e-16 1.219738000000000003e-17
4.861479999999999563e+03 3.813687000000000097e-16 1.230616999999999928e-17
4.864479999999999563e+03 3.878701999999999932e-16 1.395585999999999932e-17
4.867479999999999563e+03 3.980162000000000007e-16 1.391486999999999905e-17
4.870479999999999563e+03 3.980288000000000002e-16 1.232026000000000011e-17
4.873479999999999563e+03 3.921846000000000047e-16 1.271382000000000035e-17
4.876479999999999563e+03 4.076252000000000056e-16 1.416634999999999858e-17
4.879479999999999563e+03 4.059296999999999763e-16 1.370389000000000019e-17
4.882479999999999563e+03 4.256397999999999867e-16 1.258483000000000023e-17
4.885479999999999563e+03 4.296907999999999908e-16 1.339008999999999960e-17
4.888479999999999563e+03 4.259749999999999848e-16 1.441275999999999880e-17
4.891479999999999563e+03 4.267898000000000153e-16 1.368575999999999951e-17
4.894479999999999563e+03 4.286807000000000181e-16 1.275596000000000003e-17
4.897479999999999563e+03 4.231797999999999921e-16 1.387799000000000145e-17
4.900479999999999563e+03 4.279364000000000150e-16 1.476238999999999961e-17
4.903479999999999563e+03 4.395259999999999953e-16 1.377599999999999973e-17
4.906479999999999563e+03 4.350551000000000078e-16 1.311926000000000025e-17
4.909479999999999563e+03 4.423282000000000096e-16 1.472641000000000020e-17
4.912479999999999563e+03 4.568096999999999768e-16 1.541794000000000072e-17
4.915479999999999563e+03 4.271034999999999892e-16 1.378590999999999970e-17
4.918479999999999563e+03 4.407368000000000228e-16 1.355182999999999979e-17
4.921479999999999563e+03 4.695067000000000133e-16 1.565141000000000106e-17
4.924479999999999563e+03 4.598066999999999740e-16 1.581546999999999955e-17
4.927479999999999563e+03 4.687847000000000383e-16 1.421445000000000066e-17
4.930479999999999563e+03 4.832153000000000483e-16 1.448705000000000027e-17
4.933479999999999563e+03 4.645369999999999988e-16 1.656449000000000021e-17
4.936479999999999563e+03 4.634277000000000382e-16 1.731365000000000031e-17
4.939479999999999563e+03 4.507471999999999892e-16 1.506060999999999955e-17
4.942479999999999563e+03 4.715547999999999647e-16 1.539718000000000053e-17
4.945479999999999563e+03 4.906155999999999765e-16 1.728857999999999957e-17
4.948479999999999563e+03 4.922880000000000232e-16 1.696434999999999864e-17
4.951479999999999563e+03 5.148525000000000174e-16 1.567558999999999872e-17
4.954479999999999563e+03 5.199900999999999769e-16 1.675137000000000087e-17
4.957479999999999563e+03 5.187741999999999801e-16 1.834857999999999855e-17
4.960479999999999563e+03 5.697282000000000189e-16 1.807071999999999994e-17
4.963479999999999563e+03 6.028127000000000341e-16 1.720772000000000075e-17
4.966479999999999563e+03 6.070026000000000275e-16 1.892339000000000081e-17
4.969479999999999563e+03 6.077149999999999560e-16 2.038007999999999887e-17
4.972479999999999563e+03 6.182131999999999577e-16 1.925959999999999881e-17
4.975479999999999563e+03 6.587928999999999730e-16 1.881589000000000042e-17
4.978479999999999563e+03 6.667534999999999982e-16 2.129937999999999983e-17
4.981479999999999563e+03 6.756456000000000466e-16 2.242264999999999986e-17
4.984479999999999563e+03 6.896393000000000279e-16 2.084075000000000060e-17
4.987479999999999563e+03 7.063237000000000313e-16 2.072936000000000107e-17
4.990479999999999563e+03 7.579121000000000395e-16 2.444400000000000028e-17
4.993479999999999563e+03 7.881757000000000053e-16 2.542841000000000073e-17
4.996479999999999563e+03 7.779973000000000133e-16 2.300948000000000123e-17
4.999479999999999563e+03 8.091917000000000297e-16 2.353474000000000054e-17
5.002479999999999563e+03 8.178855999999999677e-16 2.723298999999999856e-17
5.005479999999999563e+03 8.061022000000000216e-16 2.762299000000000034e-17
5.008479999999999563e+03 8.414824999999999627e-16 2.698032999999999886e-17
5.011479999999999563e+03 8.556220000000000221e-16 2.764395000000000150e-17
5.014479999999999563e+03 8.746780000000000107e-16 3.073227000000000018e-17
5.017479999999999563e+03 8.786087000000000294e-16 2.952271000000000212e-17
5.020479999999999563e+03 8.871910000000000426e-16 2.699482000000000008e-17
5.023479999999999563e+03 8.867857000000000437e-16 2.906894000000000303e-17
5.026479999999999563e+03 8.581389999999999603e-16 3.173863999999999739e-17
5.029479999999999563e+03 8.640735000000000175e-16 3.079532999999999898e-17
5.032479999999999563e+03 8.742165999999999555e-16 2.888544999999999909e-17
5.035479999999999563e+03 8.531834999999999530e-16 3.141007999999999950e-17
5.038479999999999563e+03 8.163637000000000405e-16 3.364847000000000011e-17
5.041479999999999563e+03 8.183184000000000444e-16 3.183289999999999953e-17
5.044479999999999563e+03 8.440236999999999811e-16 3.066583999999999798e-17
5.047479999999999563e+03 8.580847999999999563e-16 3.399745999999999905e-17
5.050479999999999563e+03 8.345868999999999853e-16 3.533390999999999783e-17
5.053479999999999563e+03 7.782312999999999891e-16 3.190245999999999903e-17
5.056479999999999563e+03 7.593275999999999931e-16 3.051463999999999835e-17
5.059479999999999563e+03 7.677867000000000008e-16 3.438128000000000107e-17
5.062479999999999563e+03 7.741686999999999534e-16 3.483162999999999960e-17
5.065479999999999563e+03 7.565677999999999872e-16 3.077365000000000111e-17
5.068479999999999563e+03 7.482307000000000041e-16 3.074938000000000116e-17
5.071479999999999563e+03 7.072871000000000304e-16 nan
5.074479999999999563e+03 7.128480999999999840e-16 nan
5.077479999999999563e+03 7.352081000000000161e-16 nan
5.080479999999999563e+03 7.093378000000000067e-16 nan
5.083479999999999563e+03 6.908246000000000118e-16 nan
5.086479999999999563e+03 6.681669000000000342e-16 nan
5.089479999999999563e+03 6.619733999999999662e-16 nan
5.092479999999999563e+03 6.686353000000000124e-16 nan
5.095479999999999563e+03 6.861216999999999843e-16 nan
5.098479999999999563e+03 6.416909000000000157e-16 nan
5.101479999999999563e+03 5.980112000000000093e-16 nan
5.104479999999999563e+03 5.966903999999999662e-16 nan
5.107479999999999563e+03 6.353048999999999944e-16 nan
5.110479999999999563e+03 6.357758999999999975e-16 nan
5.113479999999999563e+03 6.453183000000000123e-16 nan
5.116479999999999563e+03 6.770136999999999554e-16 nan
5.119479999999999563e+03 7.156401999999999925e-16 nan
5.122479999999999563e+03 5.011870999999999946e-16 nan
5.125479999999999563e+03 5.153361000000000200e-16 nan
5.128479999999999563e+03 4.338014999999999947e-16 nan
5.131479999999999563e+03 3.888483999999999901e-16 nan
5.134479999999999563e+03 4.655971000000000414e-16 nan
5.137479999999999563e+03 5.593478999999999910e-16 nan
5.140479999999999563e+03 5.841584999999999844e-16 nan
5.143479999999999563e+03 5.861417999999999667e-16 nan
5.146479999999999563e+03 6.136485999999999781e-16 nan
5.149479999999999563e+03 5.996274000000000177e-16 nan
5.152479999999999563e+03 6.009353000000000167e-16 nan
5.155479999999999563e+03 6.617705999999999937e-16 nan
5.158479999999999563e+03 6.869053999999999934e-16 nan
5.161479999999999563e+03 6.653438999999999684e-16 nan
5.164479999999999563e+03 6.330194999999999711e-16 nan
5.167479999999999563e+03 6.160829999999999966e-16 nan
5.170479999999999563e+03 6.467704999999999652e-16 2.647541000000000140e-17
5.173479999999999563e+03 6.290912999999999954e-16 2.563364999999999918e-17
5.176479999999999563e+03 6.553417999999999868e-16 2.559412000000000106e-17
5.179479999999999563e+03 6.827640000000000441e-16 2.543868999999999880e-17
5.182479999999999563e+03 6.585177000000000193e-16 2.490473999999999865e-17
5.185479999999999563e+03 6.561074999999999826e-16 2.487099000000000143e-17
5.188479999999999563e+03 6.442173000000000364e-16 2.484893999999999930e-17
5.191479999999999563e+03 6.318306000000000436e-16 2.469138000000000150e-17
5.194479999999999563e+03 6.355840000000000348e-16 2.492532999999999863e-17
5.197479999999999563e+03 6.465769000000000127e-16 2.556010000000000006e-17
5.200479999999999563e+03 6.493893999999999968e-16 2.592630000000000047e-17
5.203479999999999563e+03 6.288284999999999785e-16 2.610490999999999863e-17
5.206479999999999563e+03 6.306408999999999644e-16 2.676475000000000081e-17
5.209479999999999563e+03 6.368865000000000199e-16 2.714064999999999895e-17
5.212479999999999563e+03 6.280035999999999915e-16 2.716150000000000142e-17
5.215479999999999563e+03 6.121127000000000078e-16 2.668831000000000124e-17
5.218479999999999563e+03 6.466963000000000122e-16 2.639740000000000099e-17
5.221479999999999563e+03 6.780869999999999880e-16 2.617873999999999972e-17
5.224479999999999563e+03 6.712340000000000323e-16 2.561295999999999872e-17
5.227479999999999563e+03 6.408652999999999575e-16 2.461411000000000037e-17
5.230479999999999563e+03 6.372371999999999884e-16 2.403572999999999991e-17
5.233479999999999563e+03 6.377004999999999973e-16 2.337132000000000084e-17
5.236479999999999563e+03 6.324726000000000253e-16 2.269653000000000013e-17
5.239479999999999563e+03 6.417259000000000252e-16 2.232943999999999972e-17
5.242479999999999563e+03 6.289246000000000315e-16 2.158621000000000125e-17
5.245479999999999563e+03 6.693659999999999988e-16 2.142281000000000103e-17
5.248479999999999563e+03 6.757959000000000049e-16 2.105324999999999850e-17
5.251479999999999563e+03 6.776416000000000104e-16 2.060353999999999876e-17
5.254479999999999563e+03 6.878528000000000135e-16 2.040511000000000066e-17
5.257479999999999563e+03 6.662403999999999821e-16 1.977057000000000095e-17
5.260479999999999563e+03 6.812412999999999652e-16 1.949270999999999926e-17
5.263479999999999563e+03 7.000732999999999525e-16 1.940209999999999940e-17
5.266479999999999563e+03 6.948524999999999841e-16 1.908347000000000096e-17
5.269479999999999563e+03 7.116138000000000460e-16 1.899069999999999864e-17
5.272479999999999563e+03 7.208186999999999838e-16 1.883918000000000116e-17
5.275479999999999563e+03 7.002981999999999889e-16 1.852227000000000121e-17
5.278479999999999563e+03 7.233305999999999527e-16 1.857112999999999896e-17
5.281479999999999563e+03 7.625934000000000116e-16 1.871253999999999858e-17
5.284479999999999563e+03 7.696260999999999573e-16 1.874696000000000151e-17
5.287479999999999563e+03 7.551808000000000300e-16 1.864475000000000088e-17
5.290479999999999563e+03 7.449796000000000014e-16 1.861343999999999885e-17
5.293479999999999563e+03 7.620419000000000065e-16 1.875804999999999858e-17
5.296479999999999563e+03 7.776059999999999590e-16 1.896188000000000129e-17
5.299479999999999563e+03 8.060336000000000465e-16 2.010824000000000110e-17
5.302479999999999563e+03 8.040879999999999819e-16 2.038327999999999898e-17
5.305479999999999563e+03 8.072115999999999642e-16 2.057147999999999926e-17
5.308479999999999563e+03 8.016018000000000205e-16 2.067088000000000044e-17
5.311479999999999563e+03 8.381709000000000056e-16 2.043865999999999999e-17
5.314479999999999563e+03 8.675120000000000043e-16 2.088542000000000084e-17
5.317479999999999563e+03 8.714976999999999815e-16 2.124096999999999892e-17
5.320479999999999563e+03 7.841604000000000325e-16 2.117536000000000008e-17
5.323479999999999563e+03 7.475191000000000301e-16 2.138401999999999909e-17
5.326479999999999563e+03 7.723423000000000230e-16 2.174126000000000105e-17
5.329479999999999563e+03 7.864032000000000342e-16 2.204350999999999958e-17
5.332479999999999563e+03 7.918001000000000490e-16 2.228461000000000055e-17
5.335479999999999563e+03 8.190655000000000364e-16 2.353886000000000141e-17
5.338479999999999563e+03 9.134365999999999302e-16 2.358894000000000138e-17
5.341479999999999563e+03 8.814337000000000309e-16 2.267061999999999963e-17
5.344479999999999563e+03 8.937995999999999229e-16 2.216648000000000040e-17
5.347479999999999563e+03 9.160761999999999820e-16 2.169644000000000009e-17
5.350479999999999563e+03 9.389761000000000368e-16 2.129884000000000152e-17
5.353479999999999563e+03 9.537343000000000328e-16 2.085608999999999978e-17
5.356479999999999563e+03 9.552722000000000375e-16 2.033312999999999929e-17
5.359479999999999563e+03 9.456292000000000897e-16 2.011861000000000145e-17
5.362479999999999563e+03 9.392911999999999066e-16 1.965179000000000072e-17
5.365479999999999563e+03 9.452807999999999044e-16 1.910615999999999880e-17
5.368479999999999563e+03 9.509722999999999299e-16 1.889929000000000107e-17
5.371479999999999563e+03 9.398722000000000239e-16 1.779189000000000032e-17
5.374479999999999563e+03 8.986332999999999683e-16 1.694743000000000042e-17
5.377479999999999563e+03 8.894582999999999720e-16 1.661378999999999886e-17
5.380479999999999563e+03 9.038822000000000051e-16 1.632896999999999917e-17
5.383479999999999563e+03 9.293962999999999516e-16 1.648184000000000012e-17
5.386479999999999563e+03 9.401745000000000288e-16 1.645390999999999968e-17
5.389479999999999563e+03 9.290856000000000785e-16 1.652380000000000139e-17
5.392479999999999563e+03 9.491558999999999740e-16 1.641902000000000125e-17
5.395479999999999563e+03 9.521104999999999136e-16 1.633995000000000063e-17
5.398479999999999563e+03 9.461166000000000983e-16 1.616287999999999946e-17
5.401479999999999563e+03 9.569153000000000346e-16 1.584773000000000003e-17
5.404479999999999563e+03 9.596846000000000064e-16 1.552582999999999868e-17
5.407479999999999563e+03 9.495369000000000092e-16 1.589029999999999933e-17
5.410479999999999563e+03 9.310327999999999537e-16 1.608835000000000114e-17
5.413479999999999563e+03 9.264439999999999924e-16 1.612068999999999954e-17
5.416479999999999563e+03 9.283389000000000146e-16 1.596308999999999970e-17
5.419479999999999563e+03 9.359125999999999822e-16 1.573536999999999950e-17
5.422479999999999563e+03 9.330747999999999186e-16 1.574051999999999981e-17
5.425479999999999563e+03 9.230052000000000597e-16 1.586262000000000011e-17
5.428479999999999563e+03 8.951454000000000009e-16 1.581690000000000094e-17
5.431479999999999563e+03 8.884585999999999018e-16 1.607745000000000068e-17
5.434479999999999563e+03 8.905502000000000086e-16 1.637096999999999941e-17
5.437479999999999563e+03 8.702039000000000077e-16 1.644911000000000106e-17
5.440479999999999563e+03 8.592000000000000380e-16 1.667259000000000043e-17
5.443479999999999563e+03 8.624856000000000416e-16 1.698099000000000104e-17
5.446479999999999563e+03 8.576485000000000167e-16 1.724274000000000043e-17
5.449479999999999563e+03 8.618340000000000134e-16 1.754043999999999847e-17
5.452479999999999563e+03 8.465190999999999625e-16 1.781653999999999965e-17
5.455479999999999563e+03 8.309616000000000050e-16 1.801218999999999906e-17
5.458479999999999563e+03 8.223387000000000045e-16 1.836710000000000144e-17
5.461479999999999563e+03 7.786960000000000418e-16 1.906346999999999953e-17
5.464479999999999563e+03 7.789688000000000331e-16 1.911315999999999884e-17
5.467479999999999563e+03 7.983021999999999737e-16 1.888630999999999915e-17
5.470479999999999563e+03 7.756126000000000201e-16 1.821686999999999973e-17
5.473479999999999563e+03 7.640633000000000318e-16 1.751188999999999873e-17
5.476479999999999563e+03 7.761248999999999831e-16 1.653912000000000109e-17
5.479479999999999563e+03 7.729080000000000353e-16 1.608104999999999965e-17
5.482479999999999563e+03 7.607132999999999872e-16 1.564388999999999912e-17
5.485479999999999563e+03 7.513881999999999967e-16 1.518635000000000086e-17
5.488479999999999563e+03 7.518990000000000325e-16 1.487071999999999848e-17
5.491479999999999563e+03 7.400399000000000091e-16 1.446702999999999936e-17
5.494479999999999563e+03 7.369896000000000431e-16 1.411578999999999875e-17
5.497479999999999563e+03 7.234234999999999902e-16 1.376977999999999946e-17
5.500479999999999563e+03 6.949302999999999791e-16 1.334348000000000043e-17
5.503479999999999563e+03 6.919387999999999778e-16 1.309214000000000035e-17
5.506479999999999563e+03 6.907363000000000337e-16 1.287295000000000052e-17
5.509479999999999563e+03 6.827022000000000280e-16 1.259017000000000024e-17
5.512479999999999563e+03 6.878818000000000185e-16 1.243750000000000026e-17
5.515479999999999563e+03 6.908148000000000013e-16 1.234577999999999995e-17
5.518479999999999563e+03 6.845309000000000374e-16 1.217335999999999976e-17
5.521479999999999563e+03 6.970711999999999860e-16 1.217613999999999998e-17
5.524479999999999563e+03 7.006792000000000241e-16 1.214776000000000045e-17
5.527479999999999563e+03 6.887638999999999624e-16 1.201340999999999931e-17
5.530479999999999563e+03 6.968115999999999847e-16 1.204174000000000014e-17
5.533479999999999563e+03 7.010626000000000216e-16 1.208197999999999986e-17
5.536479999999999563e+03 6.930702999999999844e-16 1.207616000000000000e-17
5.539479999999999563e+03 6.862041000000000386e-16 1.213022999999999959e-17
5.542479999999999563e+03 6.846760000000000444e-16 1.223812000000000064e-17
5.545479999999999563e+03 7.043445000000000010e-16 1.250508000000000033e-17
5.548479999999999563e+03 7.006152000000000096e-16 1.257344000000000017e-17
5.551479999999999563e+03 7.010068999999999919e-16 1.271848999999999926e-17
5.554479999999999563e+03 7.016805000000000035e-16 1.290434000000000047e-17
5.557479999999999563e+03 7.117143999999999791e-16 1.319297999999999958e-17
5.560479999999999563e+03 7.053102999999999624e-16 1.340421999999999938e-17
5.563479999999999563e+03 6.965210000000000426e-16 1.371172999999999999e-17
5.566479999999999563e+03 6.667938000000000395e-16 1.404307000000000119e-17
5.569479999999999563e+03 6.797145000000000327e-16 1.554362999999999870e-17
5.572479999999999563e+03 6.996726000000000128e-16 1.840390000000000112e-17
5.575479999999999563e+03 7.374251000000000282e-16 2.150041999999999949e-17
5.578479999999999563e+03 7.320971000000000332e-16 2.221620000000000047e-17
5.581479999999999563e+03 6.767818999999999779e-16 1.990968999999999994e-17
5.584479999999999563e+03 6.514689999999999961e-16 1.720370000000000037e-17
5.587479999999999563e+03 6.709340999999999897e-16 1.624282000000000060e-17
5.590479999999999563e+03 6.929337000000000247e-16 1.595252999999999966e-17
5.593479999999999563e+03 7.078435000000000407e-16 1.557434999999999910e-17
5.596479999999999563e+03 6.898252999999999682e-16 1.500749999999999969e-17
5.599479999999999563e+03 6.837827000000000462e-16 1.450442000000000066e-17
5.602479999999999563e+03 6.803748999999999556e-16 1.408376000000000001e-17
5.605479999999999563e+03 6.688611999999999674e-16 1.368349999999999964e-17
5.608479999999999563e+03 6.538322999999999964e-16 1.333698999999999947e-17
5.611479999999999563e+03 6.354488000000000203e-16 1.284429000000000055e-17
5.614479999999999563e+03 6.364545999999999784e-16 1.252306000000000029e-17
5.617479999999999563e+03 6.301377000000000393e-16 1.220260999999999981e-17
5.620479999999999563e+03 6.135833000000000005e-16 1.182753000000000042e-17
5.623479999999999563e+03 6.132736000000000460e-16 1.157947999999999965e-17
5.626479999999999563e+03 6.081907999999999824e-16 1.132482999999999923e-17
5.629479999999999563e+03 5.846978999999999986e-16 1.099918999999999948e-17
5.632479999999999563e+03 5.490479999999999831e-16 1.058482000000000035e-17
5.635479999999999563e+03 5.353835999999999774e-16 1.032896000000000054e-17
5.638479999999999563e+03 5.299899999999999602e-16 1.013787999999999955e-17
5.641479999999999563e+03 5.277129000000000203e-16 1.002756999999999971e-17
5.644479999999999563e+03 5.053320000000000040e-16 9.815228999999999682e-18
5.647479999999999563e+03 4.743627999999999701e-16 9.536528999999999771e-18
5.650479999999999563e+03 4.617284999999999848e-16 9.409781000000000605e-18
5.653479999999999563e+03 4.473474000000000360e-16 9.277141999999999257e-18
5.656479999999999563e+03 4.270919000000000069e-16 9.128289000000000162e-18
5.659479999999999563e+03 4.098891999999999868e-16 9.036041999999999824e-18
5.662479999999999563e+03 3.953089000000000090e-16 8.992910000000000630e-18
5.665479999999999563e+03 3.826668999999999802e-16 8.976907000000000023e-18
5.668479999999999563e+03 3.760484000000000089e-16 8.976325000000000652e-18
5.671479999999999563e+03 3.550076999999999942e-16 8.879679000000000065e-18
5.674479999999999563e+03 3.325253000000000097e-16 8.813651000000000373e-18
5.677479999999999563e+03 3.250841000000000003e-16 8.855102000000000539e-18
5.680479999999999563e+03 3.132067999999999996e-16 8.875888000000000360e-18
5.683479999999999563e+03 2.933044999999999819e-16 8.878505000000000044e-18
5.686479999999999563e+03 2.915676999999999928e-16 9.008897999999999316e-18
5.689479999999999563e+03 2.823997000000000181e-16 9.352781000000000061e-18
5.692479999999999563e+03 2.776712000000000144e-16 9.440827000000000555e-18
5.695479999999999563e+03 2.582949000000000075e-16 9.554347000000000241e-18
5.698479999999999563e+03 2.571010999999999762e-16 9.583897000000000211e-18
5.701479999999999563e+03 2.477334000000000133e-16 9.478763999999999832e-18
5.704479999999999563e+03 2.343034000000000101e-16 9.558154999999999351e-18
5.707479999999999563e+03 2.129385999999999957e-16 9.550121000000000276e-18
5.710479999999999563e+03 2.109000999999999922e-16 9.662677000000000650e-18
5.713479999999999563e+03 2.068261999999999942e-16 9.819751999999999485e-18
5.716479999999999563e+03 2.210764999999999992e-16 9.914806000000000736e-18
5.719479999999999563e+03 2.193560000000000090e-16 9.642698999999999261e-18
5.722479999999999563e+03 2.160267000000000093e-16 9.367320999999999985e-18
5.725479999999999563e+03 2.204333999999999937e-16 9.109770999999999380e-18
5.728479999999999563e+03 2.049186999999999972e-16 8.753500000000000453e-18
5.731479999999999563e+03 2.054359999999999968e-16 8.559477999999999746e-18
5.734479999999999563e+03 2.055657999999999974e-16 8.329746999999999839e-18
5.737479999999999563e+03 2.074016000000000104e-16 8.149323999999999301e-18
5.740479999999999563e+03 2.012183000000000042e-16 7.915425999999999901e-18
5.743479999999999563e+03 2.028786999999999927e-16 7.723011000000000451e-18
5.746479999999999563e+03 1.991001000000000026e-16 7.547681000000000322e-18
5.749479999999999563e+03 1.902964999999999950e-16 7.302691999999999722e-18
5.752479999999999563e+03 1.836024000000000023e-16 7.161531000000000262e-18
5.755479999999999563e+03 1.846954999999999953e-16 7.058367999999999573e-18
5.758479999999999563e+03 2.012091000000000089e-16 7.032648999999999810e-18
5.761479999999999563e+03 2.102607000000000109e-16 6.984221000000000702e-18
5.764479999999999563e+03 2.038895000000000120e-16 6.859516000000000255e-18
5.767479999999999563e+03 1.992972999999999972e-16 6.766964000000000133e-18
5.770479999999999563e+03 1.956519000000000120e-16 6.716242000000000042e-18
5.773479999999999563e+03 2.028489000000000084e-16 6.716568000000000359e-18
5.776479999999999563e+03 2.121236000000000012e-16 6.723677000000000342e-18
5.779479999999999563e+03 2.109044000000000069e-16 6.706095999999999726e-18
5.782479999999999563e+03 2.065597000000000026e-16 6.696475999999999927e-18
5.785479999999999563e+03 2.108952000000000116e-16 6.745217999999999818e-18
5.788479999999999563e+03 2.258413999999999822e-16 6.913238000000000253e-18
5.791479999999999563e+03 2.388487000000000131e-16 7.093286999999999256e-18
5.794479999999999563e+03 2.373675000000000059e-16 7.144936000000000544e-18
5.797479999999999563e+03 2.485229000000000136e-16 7.336341000000000027e-18
5.800479999999999563e+03 2.595975000000000240e-16 7.452824999999999476e-18
5.803479999999999563e+03 2.687058999999999809e-16 7.611913000000000120e-18
5.806479999999999563e+03 2.817502000000000063e-16 7.856622999999999798e-18
5.809479999999999563e+03 2.946851000000000067e-16 8.062137999999999586e-18
5.812479999999999563e+03 3.096941999999999926e-16 8.322557999999999623e-18
5.815479999999999563e+03 3.307924999999999907e-16 8.662676999999999808e-18
5.818479999999999563e+03 3.485637000000000121e-16 8.982698999999999691e-18
5.821479999999999563e+03 3.494266000000000108e-16 9.172934000000000282e-18
5.824479999999999563e+03 3.718716000000000235e-16 9.556341000000000540e-18
5.827479999999999563e+03 3.872129000000000052e-16 9.856022000000000602e-18
5.830479999999999563e+03 4.029736999999999930e-16 1.019124000000000063e-17
5.833479999999999563e+03 4.202263000000000024e-16 1.053517000000000000e-17
5.836479999999999563e+03 4.257051000000000137e-16 1.083536999999999938e-17
5.839479999999999563e+03 4.611693999999999675e-16 1.125395999999999986e-17
5.842479999999999563e+03 4.767818999999999821e-16 1.126560999999999933e-17
5.845479999999999563e+03 4.872150999999999521e-16 1.110181000000000025e-17
5.848479999999999563e+03 5.248353000000000226e-16 1.111791999999999946e-17
5.851479999999999563e+03 5.497296000000000335e-16 1.136835000000000006e-17
5.854479999999999563e+03 5.580789999999999715e-16 1.118848000000000073e-17
5.857479999999999563e+03 5.824392999999999820e-16 1.128957999999999936e-17
5.860479999999999563e+03 6.010007999999999583e-16 1.104492999999999967e-17
5.863479999999999563e+03 6.406192999999999728e-16 1.070724000000000004e-17
5.866479999999999563e+03 6.357946999999999654e-16 1.050580999999999972e-17
5.869479999999999563e+03 6.435542999999999900e-16 1.032656999999999943e-17
5.872479999999999563e+03 6.612046000000000354e-16 1.017867000000000040e-17
5.875479999999999563e+03 6.951686999999999516e-16 1.012182000000000058e-17
5.878479999999999563e+03 7.276843000000000377e-16 1.013449999999999950e-17
5.881479999999999563e+03 7.401894000000000128e-16 1.007994000000000031e-17
5.884479999999999563e+03 7.356223999999999723e-16 1.010207000000000036e-17
5.887479999999999563e+03 7.220828999999999621e-16 1.017146999999999939e-17
5.890479999999999563e+03 7.339729000000000428e-16 1.039254999999999945e-17
5.893479999999999563e+03 7.491720000000000377e-16 1.035729999999999958e-17
5.896479999999999563e+03 7.689403999999999548e-16 1.022605999999999934e-17
5.899479999999999563e+03 7.974465999999999919e-16 1.004388999999999964e-17
5.902479999999999563e+03 8.365449999999999687e-16 9.952875999999999794e-18
5.905479999999999563e+03 8.575598999999999939e-16 9.992246000000000533e-18
5.908479999999999563e+03 8.571086999999999758e-16 1.000881999999999972e-17
5.911479999999999563e+03 8.592684000000000492e-16 1.008044999999999939e-17
5.914479999999999563e+03 8.683826000000000465e-16 1.019773999999999979e-17
5.917479999999999563e+03 8.705966000000000071e-16 1.026456999999999930e-17
5.920479999999999563e+03 8.532288999999999636e-16 1.057105000000000046e-17
5.923479999999999563e+03 8.461562000000000212e-16 1.076598000000000009e-17
5.926479999999999563e+03 8.525413000000000074e-16 1.087438000000000022e-17
5.929479999999999563e+03 8.730656999999999904e-16 1.116229999999999953e-17
5.932479999999999563e+03 8.963072000000000743e-16 1.148114999999999996e-17
5.935479999999999563e+03 8.926137000000000469e-16 1.125301999999999961e-17
5.938479999999999563e+03 8.682876999999999747e-16 1.125804999999999996e-17
5.941479999999999563e+03 8.561028000000000358e-16 1.141547999999999960e-17
5.944479999999999563e+03 8.422336000000000233e-16 1.201758000000000042e-17
5.947479999999999563e+03 8.385291000000000042e-16 1.229233999999999941e-17
5.950479999999999563e+03 8.374858999999999758e-16 1.265121000000000065e-17
5.953479999999999563e+03 8.300504999999999575e-16 1.312966999999999956e-17
5.956479999999999563e+03 8.207340999999999784e-16 1.336763000000000041e-17
5.959479999999999563e+03 8.132728999999999706e-16 1.346334000000000035e-17
5.962479999999999563e+03 7.998887000000000045e-16 1.319933999999999929e-17
5.965479999999999563e+03 8.055643000000000331e-16 1.336917000000000048e-17
5.968479999999999563e+03 7.836237000000000252e-16 1.351343000000000005e-17
5.971479999999999563e+03 7.786584000000000074e-16 1.323068000000000054e-17
5.974479999999999563e+03 7.688282000000000395e-16 1.297095999999999927e-17
5.977479999999999563e+03 7.630589000000000189e-16 1.198996999999999938e-17
5.980479999999999563e+03 7.472064000000000241e-16 1.144891000000000050e-17
5.983479999999999563e+03 7.277469999999999903e-16 1.101644999999999965e-17
5.986479999999999563e+03 7.301414000000000120e-16 1.077149000000000030e-17
5.989479999999999563e+03 6.964025999999999617e-16 1.033151000000000058e-17
5.992479999999999563e+03 6.659029999999999857e-16 9.979202000000000589e-18
5.995479999999999563e+03 6.629547999999999785e-16 9.741052000000000050e-18
5.998479999999999563e+03 6.521109999999999777e-16 9.446306000000000494e-18
6.001479999999999563e+03 6.384617000000000145e-16 9.459233000000000548e-18
6.004479999999999563e+03 6.061122000000000003e-16 9.120351000000000444e-18
6.007479999999999563e+03 5.814107999999999693e-16 8.829751999999999360e-18
6.010479999999999563e+03 5.622430999999999754e-16 8.616419999999999331e-18
6.013479999999999563e+03 5.389501999999999751e-16 8.301327999999999313e-18
6.016479999999999563e+03 5.197877000000000310e-16 7.866204999999999660e-18
6.019479999999999563e+03 5.025558999999999745e-16 7.721484999999999709e-18
6.022479999999999563e+03 4.803731999999999701e-16 7.543112999999999376e-18
6.025479999999999563e+03 4.604068000000000052e-16 7.393538999999999436e-18
6.028479999999999563e+03 4.368847000000000031e-16 7.231488000000000081e-18
6.031479999999999563e+03 4.107706999999999893e-16 7.184773999999999299e-18
6.034479999999999563e+03 3.826763999999999955e-16 7.141787000000000192e-18
6.037479999999999563e+03 3.651725000000000188e-16 7.089485000000000299e-18
6.040479999999999563e+03 3.497733000000000091e-16 7.063069000000000300e-18
6.043479999999999563e+03 3.441748000000000031e-16 7.092720999999999778e-18
6.046479999999999563e+03 3.451226999999999824e-16 6.963300000000000534e-18
6.049479999999999563e+03 3.395714000000000080e-16 6.921016999999999786e-18
6.052479999999999563e+03 3.242968999999999804e-16 7.058631000000000601e-18
6.055479999999999563e+03 3.184876000000000124e-16 7.204605000000000037e-18
6.058479999999999563e+03 3.155032999999999966e-16 7.420288000000000186e-18
6.061479999999999563e+03 3.079735999999999957e-16 7.354501999999999448e-18
6.064479999999999563e+03 3.065991999999999886e-16 7.300612999999999319e-18
6.067479999999999563e+03 2.909005000000000122e-16 7.283483999999999908e-18
6.070479999999999563e+03 2.835203000000000151e-16 7.393503000000000062e-18
6.073479999999999563e+03 2.978193000000000035e-16 7.681862000000000763e-18
6.076479999999999563e+03 2.943625000000000081e-16 7.756004000000000534e-18
6.079479999999999563e+03 2.899018999999999904e-16 7.885746999999999737e-18
6.082479999999999563e+03 2.952534999999999767e-16 8.099620000000000663e-18
6.085479999999999563e+03 2.969972000000000054e-16 8.475274999999999763e-18
6.088479999999999563e+03 2.908436999999999834e-16 8.608581000000000585e-18
6.091479999999999563e+03 2.900327999999999903e-16 8.652797000000000597e-18
6.094479999999999563e+03 3.006297000000000205e-16 8.620019000000000324e-18
6.097479999999999563e+03 3.124829000000000215e-16 8.449947999999999682e-18
6.100479999999999563e+03 3.137446999999999881e-16 8.150976999999999673e-18
6.103479999999999563e+03 3.122811999999999989e-16 7.983766000000000263e-18
6.106479999999999563e+03 3.117762999999999855e-16 7.796657999999999979e-18
6.109479999999999563e+03 3.155627000000000011e-16 7.623050000000000433e-18
6.112479999999999563e+03 3.251273999999999945e-16 7.514389999999999348e-18
6.115479999999999563e+03 3.275744999999999944e-16 7.344697000000000601e-18
6.118479999999999563e+03 3.355702999999999931e-16 7.257929999999999713e-18
6.121479999999999563e+03 3.380874000000000119e-16 7.102589999999999737e-18
6.124479999999999563e+03 3.547688999999999951e-16 7.086641000000000501e-18
6.127479999999999563e+03 3.681375999999999908e-16 7.056823999999999914e-18
6.130479999999999563e+03 3.699506000000000165e-16 6.967871999999999527e-18
6.133479999999999563e+03 3.677303000000000069e-16 6.834665999999999960e-18
6.136479999999999563e+03 3.814646999999999821e-16 6.812258000000000040e-18
6.139479999999999563e+03 3.965680000000000179e-16 6.864029999999999829e-18
6.142479999999999563e+03 3.920970999999999811e-16 6.789219000000000020e-18
6.145479999999999563e+03 3.944865000000000155e-16 6.741174999999999877e-18
6.148479999999999563e+03 4.016348999999999859e-16 6.725719000000000319e-18
6.151479999999999563e+03 4.035583999999999865e-16 6.700403999999999772e-18
6.154479999999999563e+03 4.087802000000000214e-16 6.714580999999999724e-18
6.157479999999999563e+03 4.191308000000000224e-16 6.768905999999999626e-18
6.160479999999999563e+03 4.302904999999999954e-16 6.848334999999999852e-18
6.163479999999999563e+03 4.339830999999999876e-16 6.909795999999999652e-18
6.166479999999999563e+03 4.282990000000000103e-16 6.928161999999999913e-18
6.169479999999999563e+03 4.304232000000000163e-16 7.033238999999999897e-18
6.172479999999999563e+03 4.416042000000000002e-16 7.171664000000000761e-18
6.175479999999999563e+03 4.477655999999999804e-16 7.300962999999999475e-18
6.178479999999999563e+03 4.550815999999999991e-16 7.422598000000000292e-18
6.181479999999999563e+03 4.749535000000000173e-16 7.835913999999999364e-18
6.184479999999999563e+03 4.748265999999999876e-16 8.090715000000000016e-18
6.187479999999999563e+03 4.621535999999999688e-16 8.164294999999999897e-18
6.190479999999999563e+03 4.746845000000000321e-16 7.993587000000000543e-18
6.193479999999999563e+03 4.774412999999999865e-16 8.174706000000000265e-18
6.196479999999999563e+03 4.669949000000000264e-16 8.282456999999999839e-18
6.199479999999999563e+03 4.568245999999999566e-16 8.405005000000000213e-18
6.202479999999999563e+03 4.431752000000000113e-16 8.913149999999999446e-18
6.205479999999999563e+03 4.529344000000000418e-16 9.255976000000000059e-18
6.208479999999999563e+03 4.563020999999999565e-16 9.414566999999999896e-18
6.211479999999999563e+03 4.635408999999999707e-16 9.640250000000000762e-18
6.214479999999999563e+03 4.794473000000000234e-16 9.467872999999999603e-18
6.217479999999999563e+03 4.704110999999999852e-16 9.498873999999999951e-18
6.220479999999999563e+03 4.681835999999999899e-16 9.314697000000000133e-18
6.223479999999999563e+03 4.685214000000000129e-16 9.101608000000000111e-18
6.226479999999999563e+03 4.538820000000000259e-16 8.836276000000000667e-18
6.229479999999999563e+03 4.469843000000000321e-16 8.616093999999999784e-18
6.232479999999999563e+03 4.573129999999999824e-16 8.584013999999999258e-18
6.235479999999999563e+03 4.662766999999999588e-16 8.556160000000000238e-18
6.238479999999999563e+03 4.546347999999999777e-16 8.297460000000000221e-18
6.241479999999999563e+03 4.445976000000000046e-16 7.966446000000000111e-18
6.244479999999999563e+03 4.560614000000000037e-16 7.764121000000000689e-18
6.247479999999999563e+03 4.642407999999999803e-16 7.625676000000000345e-18
6.250479999999999563e+03 4.578087999999999579e-16 7.450432999999999343e-18
6.253479999999999563e+03 4.555818999999999532e-16 7.360548999999999429e-18
6.256479999999999563e+03 4.540263999999999617e-16 7.345764000000000474e-18
6.259479999999999563e+03 4.491980000000000468e-16 7.415247000000000584e-18
6.262479999999999563e+03 4.644011000000000117e-16 7.331622999999999896e-18
6.265479999999999563e+03 4.766382000000000188e-16 7.052958999999999357e-18
6.268479999999999563e+03 4.503116000000000221e-16 6.796525000000000126e-18
6.271479999999999563e+03 4.454596999999999994e-16 6.644278999999999618e-18
6.274479999999999563e+03 4.399599000000000220e-16 6.547638999999999954e-18
6.277479999999999563e+03 4.320731000000000217e-16 6.491024000000000198e-18
6.280479999999999563e+03 4.300760000000000094e-16 6.492184000000000121e-18
6.283479999999999563e+03 4.295543999999999952e-16 6.546149999999999638e-18
6.286479999999999563e+03 4.405969000000000163e-16 6.690421000000000001e-18
6.289479999999999563e+03 4.356545999999999991e-16 6.743181999999999993e-18
6.292479999999999563e+03 4.257835999999999813e-16 6.904551000000000262e-18
6.295479999999999563e+03 4.372341999999999903e-16 7.464905000000000108e-18
6.298479999999999563e+03 4.570522999999999819e-16 8.093630000000000590e-18
6.301479999999999563e+03 4.430440000000000162e-16 8.139716999999999318e-18
6.304479999999999563e+03 4.303786999999999916e-16 7.758669999999999407e-18
6.307479999999999563e+03 4.321312999999999957e-16 7.431874999999999599e-18
6.310479999999999563e+03 4.276253999999999987e-16 7.244600000000000725e-18
6.313479999999999563e+03 4.251432000000000074e-16 7.240085999999999610e-18
6.316479999999999563e+03 4.131719000000000194e-16 7.267461999999999332e-18
6.319479999999999563e+03 4.073806000000000154e-16 7.412119000000000765e-18
6.322479999999999563e+03 4.092743000000000071e-16 7.606195999999999274e-18
6.325479999999999563e+03 4.109051000000000000e-16 7.814429000000000283e-18
6.328479999999999563e+03 4.053487000000000069e-16 7.988251000000000127e-18
6.331479999999999563e+03 3.855577999999999993e-16 8.017397999999999623e-18
6.334479999999999563e+03 3.799729999999999918e-16 8.086662000000000335e-18
6.337479999999999563e+03 3.815752000000000063e-16 8.225145000000000617e-18
6.340479999999999563e+03 3.704247000000000039e-16 8.293969999999999941e-18
6.343479999999999563e+03 3.546598000000000147e-16 8.230116000000000496e-18
6.346479999999999563e+03 3.560244000000000113e-16 8.064299000000000017e-18
6.349479999999999563e+03 3.561627000000000100e-16 7.903432999999999937e-18
6.352479999999999563e+03 3.373970999999999994e-16 7.608195000000000214e-18
6.355479999999999563e+03 3.398820999999999797e-16 7.538321999999999446e-18
6.358479999999999563e+03 3.342617000000000215e-16 7.482688000000000717e-18
6.361479999999999563e+03 3.224778999999999995e-16 7.429560999999999906e-18
6.364479999999999563e+03 3.138429000000000081e-16 7.292191000000000150e-18
6.367479999999999563e+03 2.999717000000000106e-16 6.886308000000000043e-18
6.370479999999999563e+03 2.977891999999999993e-16 6.512513999999999919e-18
6.373479999999999563e+03 2.904098999999999880e-16 6.205329000000000117e-18
6.376479999999999563e+03 3.012649999999999758e-16 6.145102999999999833e-18
6.379479999999999563e+03 2.957166000000000216e-16 5.996098999999999729e-18
6.382479999999999563e+03 2.937636000000000074e-16 5.895798000000000065e-18
6.385479999999999563e+03 2.884189999999999935e-16 5.806376000000000326e-18
6.388479999999999563e+03 2.783649000000000063e-16 5.678705000000000322e-18
6.391479999999999563e+03 2.778969999999999874e-16 5.572940000000000330e-18
6.394479999999999563e+03 2.780735999999999931e-16 5.502832999999999784e-18
6.397479999999999563e+03 2.837534000000000050e-16 5.486367999999999771e-18
6.400479999999999563e+03 2.931868000000000214e-16 5.501712000000000081e-18
6.403479999999999563e+03 2.935070999999999903e-16 5.497399999999999729e-18
6.406479999999999563e+03 2.895282000000000215e-16 5.482059999999999779e-18
6.409479999999999563e+03 2.879682999999999840e-16 5.480446999999999909e-18
6.412479999999999563e+03 2.969901999999999838e-16 5.552863000000000279e-18
6.415479999999999563e+03 3.094898000000000124e-16 5.771497999999999887e-18
6.418479999999999563e+03 3.041572999999999893e-16 5.910784000000000272e-18
6.421479999999999563e+03 3.040241000000000092e-16 5.808249000000000378e-18
6.424479999999999563e+03 3.122615999999999779e-16 5.835893000000000229e-18
6.427479999999999563e+03 3.154432000000000195e-16 5.925775999999999860e-18
6.430479999999999563e+03 3.272151000000000146e-16 6.102060000000000331e-18
6.433479999999999563e+03 3.298468000000000097e-16 6.200167000000000267e-18
6.436479999999999563e+03 3.356710000000000068e-16 6.338374999999999987e-18
6.439479999999999563e+03 3.342582999999999927e-16 6.439453999999999632e-18
6.442479999999999563e+03 3.354722000000000044e-16 6.583505999999999826e-18
6.445479999999999563e+03 3.497820000000000205e-16 6.817571999999999641e-18
6.448479999999999563e+03 3.600243999999999776e-16 7.030334000000000605e-18
6.451479999999999563e+03 3.576809000000000116e-16 7.187165999999999432e-18
6.454479999999999563e+03 3.707897000000000108e-16 7.452924999999999961e-18
6.457479999999999563e+03 3.738392000000000222e-16 7.624454000000000645e-18
6.460479999999999563e+03 3.778810999999999883e-16 7.905885000000000053e-18
6.463479999999999563e+03 3.893848999999999841e-16 8.227649999999999511e-18
6.466479999999999563e+03 3.892223000000000216e-16 8.445847999999999835e-18
6.469479999999999563e+03 4.115875000000000049e-16 8.542598000000000495e-18
6.472479999999999563e+03 4.188516999999999820e-16 8.343131999999999711e-18
6.475479999999999563e+03 4.302089999999999763e-16 8.351419999999999585e-18
6.478479999999999563e+03 4.297918999999999818e-16 8.108644999999999735e-18
6.481479999999999563e+03 4.379258999999999972e-16 7.904161999999999958e-18
6.484479999999999563e+03 4.475916000000000489e-16 7.790774000000000543e-18
6.487479999999999563e+03 4.618778000000000246e-16 7.533865999999999290e-18
6.490479999999999563e+03 4.746932000000000434e-16 7.486969000000000024e-18
6.493479999999999563e+03 4.737766999999999821e-16 7.392600000000000245e-18
6.496479999999999563e+03 4.779468999999999724e-16 7.371261000000000763e-18
6.499479999999999563e+03 4.815927000000000089e-16 7.307924000000000065e-18
6.502479999999999563e+03 4.891531999999999865e-16 7.169075999999999246e-18
6.505479999999999563e+03 4.971089000000000065e-16 7.013816000000000274e-18
6.508479999999999563e+03 5.095092999999999980e-16 6.861026999999999846e-18
6.511479999999999563e+03 5.195434000000000361e-16 6.786216000000000037e-18
6.514479999999999563e+03 5.255195999999999812e-16 6.723603000000000260e-18
6.517479999999999563e+03 5.280427000000000044e-16 6.663839000000000152e-18
6.520479999999999563e+03 5.273515000000000061e-16 6.611382999999999944e-18
6.523479999999999563e+03 5.279623999999999664e-16 6.587748999999999966e-18
6.526479999999999563e+03 5.313279999999999634e-16 6.722281000000000076e-18
6.529479999999999563e+03 5.360380999999999765e-16 6.913101000000000113e-18
6.532479999999999563e+03 5.418302000000000337e-16 6.974634000000000200e-18
6.535479999999999563e+03 5.564330999999999855e-16 6.871784000000000011e-18
6.538479999999999563e+03 5.650449999999999943e-16 6.780590000000000218e-18
6.541479999999999563e+03 5.564378000000000268e-16 6.773334999999999866e-18
6.544479999999999563e+03 5.486687000000000363e-16 6.862076000000000032e-18
6.547479999999999563e+03 5.494524000000000454e-16 6.967963999999999295e-18
6.550479999999999563e+03 5.564867999999999808e-16 7.121270999999999522e-18
6.553479999999999563e+03 5.566283000000000444e-16 7.267255000000000239e-18
6.556479999999999563e+03 5.639123000000000065e-16 7.439378000000000598e-18
6.559479999999999563e+03 5.719634999999999903e-16 7.642602999999999762e-18
6.562479999999999563e+03 5.714612999999999838e-16 7.776966000000000716e-18
6.565479999999999563e+03 5.666398000000000099e-16 7.754814000000000620e-18
6.568479999999999563e+03 5.589211000000000172e-16 7.753619000000000065e-18
6.571479999999999563e+03 5.558958999999999696e-16 7.875308000000000712e-18
6.574479999999999563e+03 5.472620999999999593e-16 8.254673000000000542e-18
6.577479999999999563e+03 5.427500999999999760e-16 8.418337999999999278e-18
6.580479999999999563e+03 5.463345000000000229e-16 8.610618999999999434e-18
6.583479999999999563e+03 5.453530000000000286e-16 8.437073999999999946e-18
6.586479999999999563e+03 5.329303000000000091e-16 8.503609999999999698e-18
6.589479999999999563e+03 5.220454000000000125e-16 8.635477999999999958e-18
6.592479999999999563e+03 5.130797999999999837e-16 8.736480999999999727e-18
6.595479999999999563e+03 5.119354000000000316e-16 8.672546999999999279e-18
6.598479999999999563e+03 4.977706999999999732e-16 8.400188000000000650e-18
6.601479999999999563e+03 4.888907000000000143e-16 8.167299000000000163e-18
6.604479999999999563e+03 4.796230000000000432e-16 7.930316999999999493e-18
6.607479999999999563e+03 4.713225999999999606e-16 7.675854000000000233e-18
6.610479999999999563e+03 4.664072000000000307e-16 7.453770000000000360e-18
6.613479999999999563e+03 4.414516999999999943e-16 7.379797999999999256e-18
6.616479999999999563e+03 4.384396999999999859e-16 7.249194999999999274e-18
6.619479999999999563e+03 4.235874000000000207e-16 7.035617000000000702e-18
6.622479999999999563e+03 4.242381000000000137e-16 6.860717999999999704e-18
6.625479999999999563e+03 4.285031999999999772e-16 6.498769000000000152e-18
6.628479999999999563e+03 4.048450000000000240e-16 6.261156999999999663e-18
6.631479999999999563e+03 3.884622999999999856e-16 6.093504999999999840e-18
6.634479999999999563e+03 3.765563000000000245e-16 5.931224000000000295e-18
6.637479999999999563e+03 3.608205000000000223e-16 5.761051000000000146e-18
6.640479999999999563e+03 3.502029000000000211e-16 5.638672999999999979e-18
6.643479999999999563e+03 3.418178000000000024e-16 5.528192999999999932e-18
6.646479999999999563e+03 3.291907000000000028e-16 5.402754000000000364e-18
6.649479999999999563e+03 3.184670000000000234e-16 5.303658000000000225e-18
6.652479999999999563e+03 3.125114000000000179e-16 5.247960999999999897e-18
6.655479999999999563e+03 3.083479999999999866e-16 5.217702000000000157e-18
6.658479999999999563e+03 2.958908999999999976e-16 5.154291000000000148e-18
6.661479999999999563e+03 2.854578999999999916e-16 5.098464999999999625e-18
6.664479999999999563e+03 2.816206000000000189e-16 5.096046000000000347e-18
6.667479999999999563e+03 2.726730999999999855e-16 5.075467999999999901e-18
6.670479999999999563e+03 2.577111999999999819e-16 5.026233000000000332e-18
6.673479999999999563e+03 2.476567000000000174e-16 5.015580000000000239e-18
6.676479999999999563e+03 2.390027999999999775e-16 5.019104000000000098e-18
6.679479999999999563e+03 2.338600999999999995e-16 5.063782000000000285e-18
6.682479999999999563e+03 2.347790000000000231e-16 5.130761999999999755e-18
6.685479999999999563e+03 2.258172000000000005e-16 5.139959000000000369e-18
6.688479999999999563e+03 2.151434999999999923e-16 5.161606999999999994e-18
6.691479999999999563e+03 2.102102000000000064e-16 5.229477999999999746e-18
6.694479999999999563e+03 2.005191999999999984e-16 5.259699999999999831e-18
6.697479999999999563e+03 1.900720999999999918e-16 5.476337999999999833e-18
6.700479999999999563e+03 1.846008999999999928e-16 5.543496000000000227e-18
6.703479999999999563e+03 1.783975999999999882e-16 5.610297000000000031e-18
6.706479999999999563e+03 1.758048999999999974e-16 5.749861999999999796e-18
6.709479999999999563e+03 1.698625999999999885e-16 5.850015000000000068e-18
6.712479999999999563e+03 1.802391000000000103e-16 5.850925000000000319e-18
6.715479999999999563e+03 1.637914999999999962e-16 6.021968000000000219e-18
6.718479999999999563e+03 1.522252000000000118e-16 6.047650999999999838e-18
6.721479999999999563e+03 1.494818000000000114e-16 5.886702000000000218e-18
6.724479999999999563e+03 1.468192000000000084e-16 5.744886000000000047e-18
6.727479999999999563e+03 1.440145000000000005e-16 5.617595999999999702e-18
6.730479999999999563e+03 1.548429999999999949e-16 5.418847999999999687e-18
6.733479999999999563e+03 1.407451999999999959e-16 5.164845000000000038e-18
6.736479999999999563e+03 1.350403999999999983e-16 5.005790000000000232e-18
6.739479999999999563e+03 1.225283000000000015e-16 4.807752999999999781e-18
6.742479999999999563e+03 1.118243000000000005e-16 4.645980999999999807e-18
6.745479999999999563e+03 1.105201000000000010e-16 4.524026999999999878e-18
6.748479999999999563e+03 1.050552000000000016e-16 4.387932000000000141e-18
6.751479999999999563e+03 1.012544000000000026e-16 4.280784999999999983e-18
6.754479999999999563e+03 1.043210999999999987e-16 4.198262999999999799e-18
6.757479999999999563e+03 1.031434999999999966e-16 4.144422000000000118e-18
6.760479999999999563e+03 9.421892000000000278e-17 4.021363000000000378e-18
6.763479999999999563e+03 9.321934999999999540e-17 3.942598999999999832e-18
6.766479999999999563e+03 9.454993000000000330e-17 3.907787000000000298e-18
6.769479999999999563e+03 9.009423000000000320e-17 3.844120999999999977e-18
6.772479999999999563e+03 8.551621999999999747e-17 3.770386000000000269e-18
6.775479999999999563e+03 8.305821000000000203e-17 3.718335999999999841e-18
6.778479999999999563e+03 8.430481000000000585e-17 3.705621000000000290e-18
6.781479999999999563e+03 8.755560000000000271e-17 3.725634000000000001e-18
6.784479999999999563e+03 8.759342999999999568e-17 3.731330999999999825e-18
6.787479999999999563e+03 8.443384999999999542e-17 3.792909999999999796e-18
6.790479999999999563e+03 8.335580000000000446e-17 3.867022999999999857e-18
6.793479999999999563e+03 8.524556000000000295e-17 3.895690000000000261e-18
6.796479999999999563e+03 8.378393999999999577e-17 3.907344000000000091e-18
6.799479999999999563e+03 8.666955000000000580e-17 3.963467999999999963e-18
6.802479999999999563e+03 9.072939999999999425e-17 4.025027999999999965e-18
6.805479999999999563e+03 9.112139999999999648e-17 4.021081000000000151e-18
6.808479999999999563e+03 9.568457999999999749e-17 4.092816999999999690e-18
6.811479999999999563e+03 9.362797999999999875e-17 4.139519000000000168e-18
6.814479999999999563e+03 9.486568000000000257e-17 4.227031000000000199e-18
6.817479999999999563e+03 9.646466000000000513e-17 4.336020000000000136e-18
6.820479999999999563e+03 9.759416000000000209e-17 4.501412000000000095e-18
6.823479999999999563e+03 9.763934000000000295e-17 4.767704000000000034e-18
6.826479999999999563e+03 9.723153999999999808e-17 5.084576000000000053e-18
6.829479999999999563e+03 9.188963000000000522e-17 5.393286999999999827e-18
6.832479999999999563e+03 1.002426000000000031e-16 5.609189999999999656e-18
6.835479999999999563e+03 1.049868000000000028e-16 5.589481000000000218e-18
6.838479999999999563e+03 1.016514999999999987e-16 5.488117999999999781e-18
6.841479999999999563e+03 1.014858000000000027e-16 5.438184999999999694e-18
6.844479999999999563e+03 1.029717999999999962e-16 5.432815999999999981e-18
6.847479999999999563e+03 1.140275999999999894e-16 5.372341999999999821e-18
6.850479999999999563e+03 1.212686000000000020e-16 5.252576999999999750e-18
6.853479999999999563e+03 1.182991000000000086e-16 5.141569000000000163e-18
6.856479999999999563e+03 1.118526999999999903e-16 5.106507000000000187e-18
6.859479999999999563e+03 1.120729999999999921e-16 5.312214999999999740e-18
6.862479999999999563e+03 1.224416000000000064e-16 5.645889000000000111e-18
6.865479999999999563e+03 1.264473000000000066e-16 5.908881000000000229e-18
6.868479999999999563e+03 1.262423000000000112e-16 5.671554000000000043e-18
6.871479999999999563e+03 1.282959000000000077e-16 5.380820000000000154e-18
6.874479999999999563e+03 1.325827999999999907e-16 5.141305999999999905e-18
6.877479999999999563e+03 1.399830999999999928e-16 4.918390999999999731e-18
6.880479999999999563e+03 1.430890000000000064e-16 4.767970999999999880e-18
6.883479999999999563e+03 1.428510000000000113e-16 4.637110000000000280e-18
6.886479999999999563e+03 1.432428000000000002e-16 4.576186999999999761e-18
6.889479999999999563e+03 1.387915000000000091e-16 4.537998999999999761e-18
6.892479999999999563e+03 1.350970999999999958e-16 4.525065000000000042e-18
6.895479999999999563e+03 1.350661000000000058e-16 4.480347000000000123e-18
6.898479999999999563e+03 1.307686999999999904e-16 4.437813999999999704e-18
6.901479999999999563e+03 1.383554999999999908e-16 4.374631000000000092e-18
6.904479999999999563e+03 1.460434999999999887e-16 4.298392000000000231e-18
6.907479999999999563e+03 1.462537999999999913e-16 4.268583000000000361e-18
6.910479999999999563e+03 1.552499000000000016e-16 4.350987000000000374e-18
6.913479999999999563e+03 1.606575999999999948e-16 4.407753000000000369e-18
6.916479999999999563e+03 1.605062999999999946e-16 4.428509000000000199e-18
6.919479999999999563e+03 1.581395999999999901e-16 4.497640000000000359e-18
6.922479999999999563e+03 1.625743999999999937e-16 4.629804000000000175e-18
6.925479999999999563e+03 1.665106999999999902e-16 4.621699000000000324e-18
6.928479999999999563e+03 1.677852000000000122e-16 4.534552000000000059e-18
6.931479999999999563e+03 1.709212000000000054e-16 4.531893000000000080e-18
6.934479999999999563e+03 1.779404999999999970e-16 4.658244999999999976e-18
6.937479999999999563e+03 1.819600000000000024e-16 4.827141999999999825e-18
6.940479999999999563e+03 1.813015999999999906e-16 4.970559000000000331e-18
6.943479999999999563e+03 1.848200999999999954e-16 5.139290000000000331e-18
6.946479999999999563e+03 1.872956999999999917e-16 5.377575999999999958e-18
6.949479999999999563e+03 1.905444000000000074e-16 5.559464999999999715e-18
6.952479999999999563e+03 1.885512999999999899e-16 5.505204999999999666e-18
6.955479999999999563e+03 1.895123000000000019e-16 5.450445000000000275e-18
6.958479999999999563e+03 1.911537000000000092e-16 5.495141000000000148e-18
6.961479999999999563e+03 1.930564999999999896e-16 5.642450999999999868e-18
6.964479999999999563e+03 2.004722000000000048e-16 5.862552000000000234e-18
6.967479999999999563e+03 2.031440000000000031e-16 6.079761000000000355e-18
6.970479999999999563e+03 2.044263000000000013e-16 6.185599999999999657e-18
6.973479999999999563e+03 2.070145999999999955e-16 6.144313000000000318e-18
6.976479999999999563e+03 2.049782000000000084e-16 6.252737999999999800e-18
6.979479999999999563e+03 2.129022999999999984e-16 6.217776000000000310e-18
6.982479999999999563e+03 2.135372000000000011e-16 6.006151999999999994e-18
6.985479999999999563e+03 2.086802000000000092e-16 5.885359999999999782e-18
6.988479999999999563e+03 2.189681000000000082e-16 5.604171000000000099e-18
6.991479999999999563e+03 2.189263999999999970e-16 5.483359999999999918e-18
6.994479999999999563e+03 2.291584999999999844e-16 5.426647999999999753e-18
6.997479999999999563e+03 2.441312000000000156e-16 5.175441999999999736e-18
7.000479999999999563e+03 2.456637000000000065e-16 5.112677999999999721e-18
7.003479999999999563e+03 2.435523000000000133e-16 5.023751000000000225e-18
7.006479999999999563e+03 2.486172999999999782e-16 4.957918000000000091e-18
7.009479999999999563e+03 2.570396999999999867e-16 4.940151000000000146e-18
7.012479999999999563e+03 2.595283000000000090e-16 4.885212000000000318e-18
7.015479999999999563e+03 2.616898999999999868e-16 4.792480999999999760e-18
7.018479999999999563e+03 2.612015999999999922e-16 4.713133000000000049e-18
7.021479999999999563e+03 2.608587000000000000e-16 4.656289000000000384e-18
7.024479999999999563e+03 2.696576000000000157e-16 4.650631000000000010e-18
7.027479999999999563e+03 2.769436000000000122e-16 4.665459999999999825e-18
7.030479999999999563e+03 2.765326999999999861e-16 4.667752999999999756e-18
7.033479999999999563e+03 2.739159000000000202e-16 4.658213999999999702e-18
7.036479999999999563e+03 2.763696000000000151e-16 4.680173000000000033e-18
7.039479999999999563e+03 2.804171999999999904e-16 4.743154999999999934e-18
7.042479999999999563e+03 2.793931000000000237e-16 4.794344000000000071e-18
7.045479999999999563e+03 2.791289000000000124e-16 4.864430000000000085e-18
7.048479999999999563e+03 2.823436999999999932e-16 4.953420999999999922e-18
7.051479999999999563e+03 2.908340999999999861e-16 5.029219999999999652e-18
7.054479999999999563e+03 2.991581999999999926e-16 5.099030000000000362e-18
7.057479999999999563e+03 3.047728000000000089e-16 5.182133999999999916e-18
7.060479999999999563e+03 3.092847999999999923e-16 5.287957000000000096e-18
7.063479999999999563e+03 3.093000999999999987e-16 5.390570999999999941e-18
7.066479999999999563e+03 3.039228999999999869e-16 5.470057000000000074e-18
7.069479999999999563e+03 3.016690999999999936e-16 5.572017000000000262e-18
7.072479999999999563e+03 3.021727999999999765e-16 5.682270000000000195e-18
7.075479999999999563e+03 3.032631999999999873e-16 5.806660000000000347e-18
7.078479999999999563e+03 3.094624999999999971e-16 5.944715000000000034e-18
7.081479999999999563e+03 3.117959000000000066e-16 6.101088999999999815e-18
7.084479999999999563e+03 3.169825000000000187e-16 6.293256999999999669e-18
7.087479999999999563e+03 3.260159000000000187e-16 6.495269999999999644e-18
7.090479999999999563e+03 3.272882000000000177e-16 6.631701999999999720e-18
7.093479999999999563e+03 3.215988000000000086e-16 6.988529000000000695e-18
7.096479999999999563e+03 3.229124999999999987e-16 7.018597999999999976e-18
7.099479999999999563e+03 3.336799999999999809e-16 6.944377999999999766e-18
7.102479999999999563e+03 3.355343999999999978e-16 6.780033000000000198e-18
7.105479999999999563e+03 3.382030000000000053e-16 6.646067999999999848e-18
7.108479999999999563e+03 3.457801999999999838e-16 6.273139999999999886e-18
7.111479999999999563e+03 3.463826999999999773e-16 6.620660000000000022e-18
7.114479999999999563e+03 3.407314999999999930e-16 6.534610999999999903e-18
7.117479999999999563e+03 3.040718000000000001e-16 6.396043000000000287e-18
7.120479999999999563e+03 3.060922999999999902e-16 5.793228999999999821e-18
7.123479999999999563e+03 3.091880000000000160e-16 5.481261000000000034e-18
7.126479999999999563e+03 3.113602000000000082e-16 5.389974000000000190e-18
7.129479999999999563e+03 3.228732000000000239e-16 5.317545000000000003e-18
7.132479999999999563e+03 3.549268999999999969e-16 5.400463999999999739e-18
7.135479999999999563e+03 3.631598000000000049e-16 5.357883999999999924e-18
7.138479999999999563e+03 3.688892999999999928e-16 5.314038000000000319e-18
7.141479999999999563e+03 3.699759999999999795e-16 5.277223000000000258e-18
7.144479999999999563e+03 3.686468000000000189e-16 5.253733000000000084e-18
7.147479999999999563e+03 3.692934999999999925e-16 5.239649000000000183e-18
7.150479999999999563e+03 3.755366999999999872e-16 5.211188000000000131e-18
7.153479999999999563e+03 3.820002999999999903e-16 5.210607000000000273e-18
7.156479999999999563e+03 3.850174000000000171e-16 5.208865000000000209e-18
7.159479999999999563e+03 3.902921999999999762e-16 5.210432999999999706e-18
7.162479999999999563e+03 3.954475000000000030e-16 5.201213000000000305e-18
7.165479999999999563e+03 3.948130999999999842e-16 5.182621999999999724e-18
7.168479999999999563e+03 3.896770000000000012e-16 5.162823999999999824e-18
7.171479999999999563e+03 3.853176000000000057e-16 5.172116999999999794e-18
7.174479999999999563e+03 3.864036000000000198e-16 5.228573000000000135e-18
7.177479999999999563e+03 3.936081999999999792e-16 5.319020000000000221e-18
7.180479999999999563e+03 3.999512000000000016e-16 5.402645999999999933e-18
7.183479999999999563e+03 4.002250000000000101e-16 5.448610000000000161e-18
7.186479999999999563e+03 3.988361000000000005e-16 5.519772999999999787e-18
7.189479999999999563e+03 4.037913000000000124e-16 5.655003999999999927e-18
7.192479999999999563e+03 4.095133000000000194e-16 5.787315999999999905e-18
7.195479999999999563e+03 4.126275999999999999e-16 5.907555999999999968e-18
7.198479999999999563e+03 4.113016000000000055e-16 6.017160999999999625e-18
7.201479999999999563e+03 4.155161000000000072e-16 6.152694999999999754e-18
7.204479999999999563e+03 4.164863999999999966e-16 6.309296999999999932e-18
7.207479999999999563e+03 4.277598000000000094e-16 6.531869000000000384e-18
7.210479999999999563e+03 4.394353999999999875e-16 6.780991999999999640e-18
7.213479999999999563e+03 4.405669999999999762e-16 6.944942999999999731e-18
7.216479999999999563e+03 4.455244999999999685e-16 7.152234999999999445e-18
7.219479999999999563e+03 4.647834999999999921e-16 7.441736999999999894e-18
7.222479999999999563e+03 4.603445999999999625e-16 7.423863000000000570e-18
7.225479999999999563e+03 4.550141000000000231e-16 7.258671000000000039e-18
7.228479999999999563e+03 4.530505000000000438e-16 7.224232999999999730e-18
7.231479999999999563e+03 4.423493000000000071e-16 7.035666999999999404e-18
7.234479999999999563e+03 4.346536999999999970e-16 7.023962000000000589e-18
7.237479999999999563e+03 4.487688999999999941e-16 7.332901999999999502e-18
7.240479999999999563e+03 4.611419999999999703e-16 7.618446999999999626e-18
7.243479999999999563e+03 4.633517999999999968e-16 7.478201000000000288e-18
7.246479999999999563e+03 4.474521000000000197e-16 7.090404000000000008e-18
7.249479999999999563e+03 4.318267000000000104e-16 6.535267999999999637e-18
7.252479999999999563e+03 4.209115999999999783e-16 6.120045000000000163e-18
7.255479999999999563e+03 4.186204999999999951e-16 5.872834999999999920e-18
7.258479999999999563e+03 4.314630000000000160e-16 5.732615999999999726e-18
7.261479999999999563e+03 4.330440999999999836e-16 5.655796000000000007e-18
7.264479999999999563e+03 3.973756000000000135e-16 5.384924000000000360e-18
7.267479999999999563e+03 3.951500000000000213e-16 5.402134999999999798e-18
7.270479999999999563e+03 4.267282999999999945e-16 5.723589000000000090e-18
7.273479999999999563e+03 4.690126000000000276e-16 6.275270000000000044e-18
7.276479999999999563e+03 4.646790999999999543e-16 6.395988999999999686e-18
7.279479999999999563e+03 4.656090999999999517e-16 6.268148999999999756e-18
7.282479999999999563e+03 4.667404999999999764e-16 6.044325000000000384e-18
7.285479999999999563e+03 4.593817999999999540e-16 5.838943000000000378e-18
7.288479999999999563e+03 4.432738999999999906e-16 5.609036000000000111e-18
7.291479999999999563e+03 4.388103000000000200e-16 5.509040999999999743e-18
7.294479999999999563e+03 4.448938000000000231e-16 5.559806999999999924e-18
7.297479999999999563e+03 4.443827000000000413e-16 5.630828999999999823e-18
7.300479999999999563e+03 4.478352999999999546e-16 5.730210999999999777e-18
7.303479999999999563e+03 4.541099999999999972e-16 5.847831000000000080e-18
7.306479999999999563e+03 4.496450000000000322e-16 5.898537999999999790e-18
7.309479999999999563e+03 4.502060999999999852e-16 6.059208000000000030e-18
7.312479999999999563e+03 4.532011000000000467e-16 6.455749999999999718e-18
7.315479999999999563e+03 4.496002000000000122e-16 6.834405000000000266e-18
7.318479999999999563e+03 4.345621000000000213e-16 6.873188000000000224e-18
7.321479999999999563e+03 4.268657999999999893e-16 6.680454000000000121e-18
7.324479999999999563e+03 4.334071999999999875e-16 6.707187999999999720e-18
7.327479999999999563e+03 4.360472999999999986e-16 6.961007999999999345e-18
7.330479999999999563e+03 4.392962000000000029e-16 7.162680000000000162e-18
7.333479999999999563e+03 4.396828000000000159e-16 7.255227999999999926e-18
7.336479999999999563e+03 4.342987999999999959e-16 7.534353000000000357e-18
7.339479999999999563e+03 4.249323999999999962e-16 8.036106000000000093e-18
7.342479999999999563e+03 4.139078999999999883e-16 8.171636999999999376e-18
7.345479999999999563e+03 4.164291999999999905e-16 7.869164999999999835e-18
7.348479999999999563e+03 4.129545999999999951e-16 7.458368000000000526e-18
7.351479999999999563e+03 4.040386999999999916e-16 7.160641999999999773e-18
7.354479999999999563e+03 4.116597000000000221e-16 7.101607999999999968e-18
7.357479999999999563e+03 4.125983999999999815e-16 7.071748000000000344e-18
7.360479999999999563e+03 4.121587999999999951e-16 6.952514999999999401e-18
7.363479999999999563e+03 4.104313999999999899e-16 6.790694000000000237e-18
7.366479999999999563e+03 4.031562000000000211e-16 6.795108000000000097e-18
7.369479999999999563e+03 3.974992999999999784e-16 6.836799000000000193e-18
7.372479999999999563e+03 3.936721999999999936e-16 6.549284000000000379e-18
7.375479999999999563e+03 3.915137000000000001e-16 6.088765999999999946e-18
7.378479999999999563e+03 3.871266999999999940e-16 5.766515999999999985e-18
7.381479999999999563e+03 3.869091000000000238e-16 5.616399000000000124e-18
7.384479999999999563e+03 3.829959000000000098e-16 5.498090999999999813e-18
7.387479999999999563e+03 3.831621000000000144e-16 5.461084999999999780e-18
7.390479999999999563e+03 3.834973999999999944e-16 5.475239999999999687e-18
7.393479999999999563e+03 3.829485000000000142e-16 5.456642999999999724e-18
7.396479999999999563e+03 3.764200999999999928e-16 5.406603999999999770e-18
7.399479999999999563e+03 3.730796000000000128e-16 5.435320999999999645e-18
7.402479999999999563e+03 3.700293999999999795e-16 5.444810000000000227e-18
7.405479999999999563e+03 3.683776000000000204e-16 5.299606000000000056e-18
7.408479999999999563e+03 3.673234000000000002e-16 5.129997999999999872e-18
7.411479999999999563e+03 3.630368999999999946e-16 5.048958000000000340e-18
7.414479999999999563e+03 3.605339999999999830e-16 5.026972000000000094e-18
7.417479999999999563e+03 3.614192000000000097e-16 5.041048000000000049e-18
7.420479999999999563e+03 3.661070999999999769e-16 5.098106000000000011e-18
7.423479999999999563e+03 3.682531999999999843e-16 5.176489000000000128e-18
7.426479999999999563e+03 3.616961000000000024e-16 5.428438999999999777e-18
7.429479999999999563e+03 3.624445000000000069e-16 5.596434000000000092e-18
7.432479999999999563e+03 3.696921999999999964e-16 5.739932999999999855e-18
7.435479999999999563e+03 3.714529000000000213e-16 5.872893000000000109e-18
7.438479999999999563e+03 3.752794999999999975e-16 6.035291000000000313e-18
7.441479999999999563e+03 3.848104999999999940e-16 5.877396999999999942e-18
7.444479999999999563e+03 3.857023999999999977e-16 5.851170000000000120e-18
7.447479999999999563e+03 3.696864000000000053e-16 5.818306999999999743e-18
7.450479999999999563e+03 3.534445000000000085e-16 5.855514999999999769e-18
7.453479999999999563e+03 3.567591000000000171e-16 6.008405000000000193e-18
7.456479999999999563e+03 3.577280000000000120e-16 6.167311999999999836e-18
7.459479999999999563e+03 3.547362000000000153e-16 6.313852999999999802e-18
7.462479999999999563e+03 3.583494999999999867e-16 6.554083999999999768e-18
7.465479999999999563e+03 3.624595999999999999e-16 6.787268000000000299e-18
7.468479999999999563e+03 3.567365999999999758e-16 6.969882999999999230e-18
7.471479999999999563e+03 3.542647000000000036e-16 7.143974999999999767e-18
7.474479999999999563e+03 3.473963000000000102e-16 7.119111000000000144e-18
7.477479999999999563e+03 3.484471999999999835e-16 6.986217999999999537e-18
7.480479999999999563e+03 3.454564000000000040e-16 6.850846999999999951e-18
7.483479999999999563e+03 3.402817000000000188e-16 6.619817000000000187e-18
7.486479999999999563e+03 3.422382999999999764e-16 6.363342999999999683e-18
7.489479999999999563e+03 3.403269999999999980e-16 6.123635000000000157e-18
7.492479999999999563e+03 3.363814999999999815e-16 5.931002000000000051e-18
7.495479999999999563e+03 3.452316999999999809e-16 5.824664000000000148e-18
7.498479999999999563e+03 3.376764000000000038e-16 5.650817999999999694e-18
7.501479999999999563e+03 3.317367999999999773e-16 5.477167999999999851e-18
7.504479999999999563e+03 3.353588000000000093e-16 5.409893000000000338e-18
7.507479999999999563e+03 3.305741999999999986e-16 5.415991000000000073e-18
7.510479999999999563e+03 3.293460999999999797e-16 5.343059999999999979e-18
7.513479999999999563e+03 3.301130000000000060e-16 5.292255000000000348e-18
7.516479999999999563e+03 3.347860999999999754e-16 5.326935999999999894e-18
7.519479999999999563e+03 3.453482000000000095e-16 5.422740000000000159e-18
7.522479999999999563e+03 3.585996000000000220e-16 5.525347000000000340e-18
7.525479999999999563e+03 3.559389000000000220e-16 5.546272000000000096e-18
7.528479999999999563e+03 3.404398999999999845e-16 5.312342999999999652e-18
7.531479999999999563e+03 3.349552999999999821e-16 5.096403999999999679e-18
7.534479999999999563e+03 3.322071000000000078e-16 4.961470999999999659e-18
7.537479999999999563e+03 3.270897000000000107e-16 4.874793000000000004e-18
7.540479999999999563e+03 3.266343000000000092e-16 4.867966000000000248e-18
7.543479999999999563e+03 3.288985000000000037e-16 4.886265000000000092e-18
7.546479999999999563e+03 3.266121000000000125e-16 4.886779000000000304e-18
7.549479999999999563e+03 3.254111999999999776e-16 4.931050999999999940e-18
7.552479999999999563e+03 3.201257000000000222e-16 4.989808999999999670e-18
7.555479999999999563e+03 3.202041999999999898e-16 5.108639000000000138e-18
7.558479999999999563e+03 3.199733999999999802e-16 5.184019999999999784e-18
7.561479999999999563e+03 3.184770999999999799e-16 5.239613000000000039e-18
7.564479999999999563e+03 3.203725999999999927e-16 5.362614000000000360e-18
7.567479999999999563e+03 3.209279000000000039e-16 5.625695999999999682e-18
7.570479999999999563e+03 3.160427999999999928e-16 5.858108000000000383e-18
7.573479999999999563e+03 3.154654999999999982e-16 5.947274000000000299e-18
7.576479999999999563e+03 3.062669000000000108e-16 5.825131999999999705e-18
7.579479999999999563e+03 2.980405999999999978e-16 5.756746999999999741e-18
7.582479999999999563e+03 2.966223999999999879e-16 5.917065000000000030e-18
7.585479999999999563e+03 2.975827999999999847e-16 6.140409000000000311e-18
7.588479999999999563e+03 2.943263999999999995e-16 6.478130000000000211e-18
7.591479999999999563e+03 2.865323000000000234e-16 6.879858000000000358e-18
7.594479999999999563e+03 2.906800000000000218e-16 8.139479999999999463e-18
7.597479999999999563e+03 2.573978000000000033e-16 9.547968000000000562e-18
7.600479999999999563e+03 2.456089000000000120e-16 1.151805000000000012e-17
7.603479999999999563e+03 2.604101000000000069e-16 1.210278000000000055e-17
7.606479999999999563e+03 2.823058999999999948e-16 1.250800000000000000e-17
7.609479999999999563e+03 2.685489999999999783e-16 1.069347000000000015e-17
7.612479999999999563e+03 2.633217999999999788e-16 9.063243000000000239e-18
7.615479999999999563e+03 2.625133999999999794e-16 7.667175999999999700e-18
7.618479999999999563e+03 2.695357000000000225e-16 7.261158999999999528e-18
7.621479999999999563e+03 2.519553999999999959e-16 6.829179000000000075e-18
7.624479999999999563e+03 2.322383000000000132e-16 6.989881999999999612e-18
7.627479999999999563e+03 2.257772000000000038e-16 7.195007000000000283e-18
7.630479999999999563e+03 2.324680000000000237e-16 7.233015999999999847e-18
7.633479999999999563e+03 2.351019999999999990e-16 6.877111999999999711e-18
7.636479999999999563e+03 2.378412999999999980e-16 6.501848000000000010e-18
7.639479999999999563e+03 2.356822999999999958e-16 6.115511000000000338e-18
7.642479999999999563e+03 2.324229000000000084e-16 5.763249000000000232e-18
7.645479999999999563e+03 2.383610999999999912e-16 5.515676000000000016e-18
7.648479999999999563e+03 2.344085000000000204e-16 5.266879000000000307e-18
7.651479999999999563e+03 2.272042000000000070e-16 5.050086999999999990e-18
7.654479999999999563e+03 2.236532000000000111e-16 4.891008000000000345e-18
7.657479999999999563e+03 2.243981000000000047e-16 4.783784000000000028e-18
7.660479999999999563e+03 2.220192000000000027e-16 4.702699999999999636e-18
7.663479999999999563e+03 2.126488999999999902e-16 4.589921999999999788e-18
7.666479999999999563e+03 2.082924999999999970e-16 4.472777999999999759e-18
7.669479999999999563e+03 2.116943999999999912e-16 4.412808000000000070e-18
7.672479999999999563e+03 2.108948999999999917e-16 4.380269000000000215e-18
7.675479999999999563e+03 2.151440000000000009e-16 4.436314000000000136e-18
7.678479999999999563e+03 2.235844000000000226e-16 4.560346999999999697e-18
7.681479999999999563e+03 2.265730999999999858e-16 4.677750999999999909e-18
7.684479999999999563e+03 2.214816000000000095e-16 4.732408000000000280e-18
7.687479999999999563e+03 2.194992999999999950e-16 4.787456000000000050e-18
7.690479999999999563e+03 2.331952999999999813e-16 5.006636000000000143e-18
7.693479999999999563e+03 2.221244999999999770e-16 5.001376000000000373e-18
7.696479999999999563e+03 2.152854000000000085e-16 5.114184999999999724e-18
7.699479999999999563e+03 2.193623000000000087e-16 5.123166999999999758e-18
7.702479999999999563e+03 2.225045999999999770e-16 5.260490999999999629e-18
7.705479999999999563e+03 2.286539000000000156e-16 5.574502999999999958e-18
7.708479999999999563e+03 2.275169999999999951e-16 6.238442999999999677e-18
7.711479999999999563e+03 2.297499000000000042e-16 7.139928000000000239e-18
7.714479999999999563e+03 2.238280999999999777e-16 7.723791000000000227e-18
7.717479999999999563e+03 2.247623999999999897e-16 7.718587999999999593e-18
7.720479999999999563e+03 2.242031999999999904e-16 7.220817000000000302e-18
7.723479999999999563e+03 2.291523999999999979e-16 6.795095999999999792e-18
7.726479999999999563e+03 2.430175999999999910e-16 6.577602000000000139e-18
7.729479999999999563e+03 2.470622000000000134e-16 6.358299000000000005e-18
7.732479999999999563e+03 2.401993999999999978e-16 6.070058000000000246e-18
7.735479999999999563e+03 2.377273999999999943e-16 5.881627999999999778e-18
7.738479999999999563e+03 2.431807999999999933e-16 5.785807999999999620e-18
7.741479999999999563e+03 2.459427999999999976e-16 5.709270999999999640e-18
7.744479999999999563e+03 2.491894000000000216e-16 5.802654000000000062e-18
7.747479999999999563e+03 2.558212000000000143e-16 6.392750000000000131e-18
7.750479999999999563e+03 2.554141999999999763e-16 6.815447999999999636e-18
7.753479999999999563e+03 2.484909999999999884e-16 6.478267000000000351e-18
7.756479999999999563e+03 2.498957000000000130e-16 5.852467999999999695e-18
7.759479999999999563e+03 2.553111000000000004e-16 5.585850000000000210e-18
7.762479999999999563e+03 2.598046999999999931e-16 5.371691999999999751e-18
7.765479999999999563e+03 2.548502999999999851e-16 5.044623999999999944e-18
7.768479999999999563e+03 2.596097999999999789e-16 4.954651000000000338e-18
7.771479999999999563e+03 2.646622999999999757e-16 5.058120000000000323e-18
7.774479999999999563e+03 2.688925999999999924e-16 5.135025999999999658e-18
7.777479999999999563e+03 2.711389999999999868e-16 5.124130000000000328e-18
7.780479999999999563e+03 2.688142000000000067e-16 5.040718000000000144e-18
7.783479999999999563e+03 2.646054000000000141e-16 4.928095000000000123e-18
7.786479999999999563e+03 2.635339000000000025e-16 4.938189999999999914e-18
7.789479999999999563e+03 2.634159999999999795e-16 5.234683000000000174e-18
7.792479999999999563e+03 2.700177000000000173e-16 5.643768000000000182e-18
7.795479999999999563e+03 2.740740999999999860e-16 5.657800000000000047e-18
7.798479999999999563e+03 2.546286000000000134e-16 5.176066000000000173e-18
7.801479999999999563e+03 2.425171000000000236e-16 4.890609999999999740e-18
7.804479999999999563e+03 2.505771000000000007e-16 5.053795999999999667e-18
7.807479999999999563e+03 2.571466000000000181e-16 5.296636999999999652e-18
7.810479999999999563e+03 2.536792999999999903e-16 5.340443000000000296e-18
7.813479999999999563e+03 2.452479000000000245e-16 5.366390999999999967e-18
7.816479999999999563e+03 2.429167999999999954e-16 5.767751999999999784e-18
7.819479999999999563e+03 2.605021999999999912e-16 6.499515999999999860e-18
7.822479999999999563e+03 2.582795000000000192e-16 6.625305000000000354e-18
7.825479999999999563e+03 2.370093000000000073e-16 6.045384000000000310e-18
7.828479999999999563e+03 2.278305999999999870e-16 5.555716000000000306e-18
7.831479999999999563e+03 2.358008999999999915e-16 5.572793999999999962e-18
7.834479999999999563e+03 2.256967999999999838e-16 5.658603000000000150e-18
7.837479999999999563e+03 2.198407999999999927e-16 5.930495000000000274e-18
7.840479999999999563e+03 2.301581000000000233e-16 6.343680999999999641e-18
7.843479999999999563e+03 2.230901000000000237e-16 6.436634999999999955e-18
7.846479999999999563e+03 2.172155000000000041e-16 6.633465999999999829e-18
7.849479999999999563e+03 2.166875000000000081e-16 7.294729999999999394e-18
7.852479999999999563e+03 2.301317999999999760e-16 7.913061999999999965e-18
7.855479999999999563e+03 2.267505999999999773e-16 7.685060000000000305e-18
7.858479999999999563e+03 2.106047000000000023e-16 6.966059000000000228e-18
7.861479999999999563e+03 2.043437999999999896e-16 6.404749999999999759e-18
7.864479999999999563e+03 2.066788000000000068e-16 6.060077000000000268e-18
7.867479999999999563e+03 2.078477000000000099e-16 5.993818000000000103e-18
7.870479999999999563e+03 2.022192999999999883e-16 5.975869999999999927e-18
7.873479999999999563e+03 1.912576999999999957e-16 5.669895999999999801e-18
7.876479999999999563e+03 1.945127000000000112e-16 5.448670999999999655e-18
7.879479999999999563e+03 1.963265999999999981e-16 5.529673000000000020e-18
7.882479999999999563e+03 1.937595999999999901e-16 5.448433999999999801e-18
7.885479999999999563e+03 1.851339000000000006e-16 5.351226000000000094e-18
7.888479999999999563e+03 1.802176999999999929e-16 5.422301000000000311e-18
7.891479999999999563e+03 1.850377999999999970e-16 5.368570000000000084e-18
7.894479999999999563e+03 1.777994000000000093e-16 4.795439000000000141e-18
7.897479999999999563e+03 1.663980999999999990e-16 4.388186999999999683e-18
7.900479999999999563e+03 1.625139999999999967e-16 4.219602000000000052e-18
7.903479999999999563e+03 1.629770000000000103e-16 4.234597999999999999e-18
7.906479999999999563e+03 1.613775000000000028e-16 4.469043999999999961e-18
7.909479999999999563e+03 1.591738000000000119e-16 5.040386999999999956e-18
7.912479999999999563e+03 1.652713000000000090e-16 5.663155999999999943e-18
7.915479999999999563e+03 1.650695000000000044e-16 5.737240999999999808e-18
7.918479999999999563e+03 1.576333999999999889e-16 5.381634000000000279e-18
7.921479999999999563e+03 1.639134999999999961e-16 5.078369000000000376e-18
7.924479999999999563e+03 1.567366000000000046e-16 4.758275000000000205e-18
7.927479999999999563e+03 1.503574999999999982e-16 4.663659000000000061e-18
7.930479999999999563e+03 1.521669000000000065e-16 4.749741999999999759e-18
7.933479999999999563e+03 1.522933000000000030e-16 4.698610999999999812e-18
7.936479999999999563e+03 1.512196999999999997e-16 4.505974000000000118e-18
7.939479999999999563e+03 1.582444000000000052e-16 4.514085999999999632e-18
7.942479999999999563e+03 1.612006000000000018e-16 4.646171999999999778e-18
7.945479999999999563e+03 1.579749000000000113e-16 4.872192000000000213e-18
7.948479999999999563e+03 1.599351000000000111e-16 5.098093000000000195e-18
7.951479999999999563e+03 1.653333999999999957e-16 5.141124000000000162e-18
7.954479999999999563e+03 1.568857999999999884e-16 5.036246000000000095e-18
7.957479999999999563e+03 1.559053000000000112e-16 5.234080000000000271e-18
7.960479999999999563e+03 1.573212999999999981e-16 5.946798000000000025e-18
7.963479999999999563e+03 1.676999999999999936e-16 6.787653000000000316e-18
7.966479999999999563e+03 1.648720999999999965e-16 6.875948999999999712e-18
7.969479999999999563e+03 1.557110999999999942e-16 6.239469000000000307e-18
7.972479999999999563e+03 1.454135999999999979e-16 5.894908000000000064e-18
7.975479999999999563e+03 1.485962999999999895e-16 6.078701999999999658e-18
7.978479999999999563e+03 1.409026000000000070e-16 6.173598999999999747e-18
7.981479999999999563e+03 1.385089000000000072e-16 5.935149000000000065e-18
7.984479999999999563e+03 1.305343999999999947e-16 5.464505999999999849e-18
7.987479999999999563e+03 1.228177999999999937e-16 5.439274999999999894e-18
7.990479999999999563e+03 1.220716000000000123e-16 5.952311999999999825e-18
7.993479999999999563e+03 1.392391000000000097e-16 6.425574000000000288e-18
7.996479999999999563e+03 1.294418999999999922e-16 5.946034000000000142e-18
7.999479999999999563e+03 1.099479000000000003e-16 4.970376999999999818e-18
8.002479999999999563e+03 1.177520000000000002e-16 4.550022999999999998e-18
8.005479999999999563e+03 1.148003000000000069e-16 4.355930000000000055e-18
8.008479999999999563e+03 1.147133999999999985e-16 4.298133999999999843e-18
8.011479999999999563e+03 1.173713999999999916e-16 4.371760999999999891e-18
8.014479999999999563e+03 1.128045999999999891e-16 4.433808000000000189e-18
8.017479999999999563e+03 1.005708000000000041e-16 4.346127999999999744e-18
8.020479999999999563e+03 9.408688999999999687e-17 4.330110000000000296e-18
8.023479999999999563e+03 9.735638000000000427e-17 4.611491999999999744e-18
8.026479999999999563e+03 9.508539999999999788e-17 4.745903000000000376e-18
8.029479999999999563e+03 9.256453000000000461e-17 4.440514999999999979e-18
8.032479999999999563e+03 8.698834000000000008e-17 3.951168999999999933e-18
8.035479999999999563e+03 8.775039999999999801e-17 3.690527999999999935e-18
8.038479999999999563e+03 9.196131000000000513e-17 3.628585999999999991e-18
8.041479999999999563e+03 9.458028999999999765e-17 3.636927000000000184e-18
8.044479999999999563e+03 9.412280000000000271e-17 3.671241999999999682e-18
8.047479999999999563e+03 9.094693000000000175e-17 3.776490999999999668e-18
8.050479999999999563e+03 8.915216999999999544e-17 3.911240999999999663e-18
8.053479999999999563e+03 8.775304000000000341e-17 3.963581000000000264e-18
8.056479999999999563e+03 8.367246999999999832e-17 4.006565000000000066e-18
8.059479999999999563e+03 8.128875000000000127e-17 4.213807000000000307e-18
8.062479999999999563e+03 8.475963000000000079e-17 4.359314999999999980e-18
8.065479999999999563e+03 8.587966999999999995e-17 4.235939000000000152e-18
8.068479999999999563e+03 8.119320999999999539e-17 4.053386999999999739e-18
8.071479999999999563e+03 7.807737999999999461e-17 4.010636999999999716e-18
8.074479999999999563e+03 8.602222999999999590e-17 4.160052000000000242e-18
8.077479999999999563e+03 8.474657999999999607e-17 4.248528000000000355e-18
8.080479999999999563e+03 7.789851000000000320e-17 4.273360999999999705e-18
8.083479999999999563e+03 7.670326999999999692e-17 4.380386000000000105e-18
8.086479999999999563e+03 8.440699999999999776e-17 4.544903999999999956e-18
8.089479999999999563e+03 8.014843000000000486e-17 4.612488000000000382e-18
8.092479999999999563e+03 8.017188999999999657e-17 4.794440999999999709e-18
8.095479999999999563e+03 8.340491999999999854e-17 4.956010999999999690e-18
8.098479999999999563e+03 7.643989999999999645e-17 5.123393999999999872e-18
8.101479999999999563e+03 7.659095000000000459e-17 5.320978000000000376e-18
8.104479999999999563e+03 7.854843999999999925e-17 5.175133999999999876e-18
8.107479999999999563e+03 7.472744999999999906e-17 5.025422000000000283e-18
8.110479999999999563e+03 7.786462000000000345e-17 4.806723999999999846e-18
8.113479999999999563e+03 7.650596999999999567e-17 4.407785999999999666e-18
8.116479999999999563e+03 7.910420999999999980e-17 4.313432000000000268e-18
8.119479999999999563e+03 7.858910000000000039e-17 4.207213000000000048e-18
8.122479999999999563e+03 7.426572000000000329e-17 4.066589000000000356e-18
8.125479999999999563e+03 7.874492000000000023e-17 4.027963000000000019e-18
8.128479999999999563e+03 7.618451000000000138e-17 3.962947000000000087e-18
8.131479999999999563e+03 7.739068999999999784e-17 3.872037000000000315e-18
8.134479999999999563e+03 7.221968000000000150e-17 3.782513999999999809e-18
8.137479999999999563e+03 6.917140000000000466e-17 3.734275000000000107e-18
8.140479999999999563e+03 6.851623000000000293e-17 3.668334000000000313e-18
8.143479999999999563e+03 6.700802000000000223e-17 3.607017000000000318e-18
8.146479999999999563e+03 6.633859000000000409e-17 3.578095999999999885e-18
8.149479999999999563e+03 6.393469000000000412e-17 3.497815000000000366e-18
8.152479999999999563e+03 5.974603999999999521e-17 3.352725999999999905e-18
8.155479999999999563e+03 6.043405999999999904e-17 3.289198000000000007e-18
8.158479999999999563e+03 5.857245999999999656e-17 3.245169999999999889e-18
8.161479999999999563e+03 5.245630000000000028e-17 3.191820000000000092e-18
8.164479999999999563e+03 4.608343000000000008e-17 3.134946000000000051e-18
8.167479999999999563e+03 4.660688000000000171e-17 3.140199000000000157e-18
8.170479999999999563e+03 4.817821000000000273e-17 3.174806999999999904e-18
8.173479999999999563e+03 4.865943000000000240e-17 3.215302999999999831e-18
8.176479999999999563e+03 4.194774000000000264e-17 3.175049999999999911e-18
8.179479999999999563e+03 3.692960000000000108e-17 3.168321999999999973e-18
8.182479999999999563e+03 3.601615000000000075e-17 3.193279999999999929e-18
8.185479999999999563e+03 3.547181999999999897e-17 3.261184000000000134e-18
8.188479999999999563e+03 3.978223000000000159e-17 3.436497999999999985e-18
8.191479999999999563e+03 4.088821999999999735e-17 3.525285999999999932e-18
8.194479999999999563e+03 3.819094000000000118e-17 3.530406000000000256e-18
8.197479999999999563e+03 3.061687000000000155e-17 3.552631999999999663e-18
8.200479999999999563e+03 3.449120999999999845e-17 3.677701000000000365e-18
8.203479999999999563e+03 3.921106999999999854e-17 3.857223999999999622e-18
8.206479999999999563e+03 3.557574999999999807e-17 3.886732000000000066e-18
8.209479999999999563e+03 3.634541000000000203e-17 3.977092000000000254e-18
8.212479999999999563e+03 3.675571000000000054e-17 4.027841000000000260e-18
8.215479999999999563e+03 3.548496999999999801e-17 4.127742000000000296e-18
8.218479999999999563e+03 3.299072999999999887e-17 4.179534999999999847e-18
8.221479999999999563e+03 2.887904000000000068e-17 4.157357000000000118e-18
8.224479999999999563e+03 2.576730000000000001e-17 4.167709000000000015e-18
8.227479999999999563e+03 2.827603000000000037e-17 4.087795000000000057e-18
8.230479999999999563e+03 2.987273999999999871e-17 4.017543999999999705e-18
8.233479999999999563e+03 2.238737999999999897e-17 3.924186000000000175e-18
8.236479999999999563e+03 2.667594000000000044e-17 3.970401000000000356e-18
8.239479999999999563e+03 2.684406999999999956e-17 3.945981999999999962e-18
8.242479999999999563e+03 2.880444000000000263e-17 3.886441000000000381e-18
8.245479999999999563e+03 3.007768999999999699e-17 3.846672999999999808e-18
8.248479999999999563e+03 2.712287000000000149e-17 3.768275000000000081e-18
8.251479999999999563e+03 2.811950999999999714e-17 3.654036000000000114e-18
8.254479999999999563e+03 2.987467000000000252e-17 3.520799999999999785e-18
8.257479999999999563e+03 3.023040000000000209e-17 3.465394999999999809e-18
8.260479999999999563e+03 2.226527000000000047e-17 3.354216000000000118e-18
8.263479999999999563e+03 1.809978000000000031e-17 3.280867999999999836e-18
8.266479999999999563e+03 2.115297999999999882e-17 3.264181999999999862e-18
8.269479999999999563e+03 2.335277000000000027e-17 3.304788000000000014e-18
8.272479999999999563e+03 2.036189000000000128e-17 3.381985000000000189e-18
8.275479999999999563e+03 2.212362999999999912e-17 3.707999999999999837e-18
8.278479999999999563e+03 2.682065000000000065e-17 4.254103999999999932e-18
8.281479999999999563e+03 2.354983999999999979e-17 4.617170000000000369e-18
8.284479999999999563e+03 2.094770000000000140e-17 4.758161999999999904e-18
8.287479999999999563e+03 2.164774999999999946e-17 4.829914000000000106e-18
8.290479999999999563e+03 1.638785999999999994e-17 4.677372000000000043e-18
8.293479999999999563e+03 1.528685000000000121e-17 4.621630999999999625e-18
8.296479999999999563e+03 2.778342999999999731e-17 4.985077000000000210e-18
8.299479999999999563e+03 2.840090000000000116e-17 5.004919000000000200e-18
8.302479999999999563e+03 1.692468000000000107e-17 4.379251999999999815e-18
8.305479999999999563e+03 1.781775000000000058e-17 3.892452000000000217e-18
8.308479999999999563e+03 2.385786000000000102e-17 3.925546999999999809e-18
8.311479999999999563e+03 2.516812999999999860e-17 3.968156999999999615e-18
8.314479999999999563e+03 2.095001000000000151e-17 3.779400000000000089e-18
8.317479999999999563e+03 2.187372000000000042e-17 3.629032000000000274e-18
8.320479999999999563e+03 2.433716000000000124e-17 3.590642999999999792e-18
8.323479999999999563e+03 2.468940999999999873e-17 3.628723000000000132e-18
8.326479999999999563e+03 2.165933999999999895e-17 3.619720000000000334e-18
8.329479999999999563e+03 2.134285999999999861e-17 3.712951000000000235e-18
8.332479999999999563e+03 2.488027000000000081e-17 3.949603999999999742e-18
8.335479999999999563e+03 2.178220999999999928e-17 4.413043999999999642e-18
8.338479999999999563e+03 1.818532000000000085e-17 5.710204000000000219e-18
8.341479999999999563e+03 4.405795999999999879e-17 7.890298999999999248e-18
8.344479999999999563e+03 5.658477000000000340e-17 9.121375999999999250e-18
8.347479999999999563e+03 3.441138999999999728e-17 8.449318000000000634e-18
8.350479999999999563e+03 2.502724999999999908e-17 7.265415999999999767e-18
8.353479999999999563e+03 3.054153999999999934e-17 6.675557000000000324e-18
8.356479999999999563e+03 2.391711999999999989e-17 5.767131000000000193e-18
8.359479999999999563e+03 2.012426999999999931e-17 5.027693999999999680e-18
8.362479999999999563e+03 2.712529999999999848e-17 5.025776000000000027e-18
8.365479999999999563e+03 2.792691999999999838e-17 4.957113000000000194e-18
8.368479999999999563e+03 2.204720999999999903e-17 4.619987000000000252e-18
8.371479999999999563e+03 2.984120999999999931e-17 4.442588000000000230e-18
8.374479999999999563e+03 3.298616000000000198e-17 4.090274000000000088e-18
8.377479999999999563e+03 3.121305999999999714e-17 4.295832999999999966e-18
8.380479999999999563e+03 3.508720999999999744e-17 4.686519999999999927e-18
8.383479999999999563e+03 3.576106000000000098e-17 4.753352000000000004e-18
8.386479999999999563e+03 2.884505999999999865e-17 4.284903999999999799e-18
8.389479999999999563e+03 3.467841000000000004e-17 3.992197999999999655e-18
8.392479999999999563e+03 3.430221999999999866e-17 4.253682000000000259e-18
8.395479999999999563e+03 4.058016000000000024e-17 5.222242999999999646e-18
8.398479999999999563e+03 4.831857999999999854e-17 6.127908000000000288e-18
8.401479999999999563e+03 3.843467999999999831e-17 5.852773000000000250e-18
8.404479999999999563e+03 2.713597999999999849e-17 4.683830999999999956e-18
8.407479999999999563e+03 2.753431999999999941e-17 3.875938000000000245e-18
8.410479999999999563e+03 3.139224000000000053e-17 3.985814999999999618e-18
8.413479999999999563e+03 3.942742000000000279e-17 4.388221000000000033e-18
8.416479999999999563e+03 4.369853999999999797e-17 4.445861000000000136e-18
8.419479999999999563e+03 4.064338000000000105e-17 4.158534000000000216e-18
8.422479999999999563e+03 3.788310000000000144e-17 4.222742999999999687e-18
8.425479999999999563e+03 4.326823000000000292e-17 5.176749999999999822e-18
8.428479999999999563e+03 6.350181000000000338e-17 6.288724999999999638e-18
8.431479999999999563e+03 5.992693000000000503e-17 6.330073000000000013e-18
8.434479999999999563e+03 4.322319999999999970e-17 5.218838999999999752e-18
8.437479999999999563e+03 3.971794000000000238e-17 4.205112000000000370e-18
8.440479999999999563e+03 4.075791000000000224e-17 3.916037999999999746e-18
8.443479999999999563e+03 4.349383999999999782e-17 4.072043999999999685e-18
8.446479999999999563e+03 5.044119000000000115e-17 4.482725000000000158e-18
8.449479999999999563e+03 5.064450999999999708e-17 4.971795999999999641e-18
8.452479999999999563e+03 5.154224999999999705e-17 5.218002000000000070e-18
8.455479999999999563e+03 5.006812999999999707e-17 5.065507000000000174e-18
8.458479999999999563e+03 4.314692000000000214e-17 5.120084999999999823e-18
8.461479999999999563e+03 4.928425000000000182e-17 6.124922999999999992e-18
8.464479999999999563e+03 5.586553999999999802e-17 7.118120999999999658e-18
8.467479999999999563e+03 5.979117000000000507e-17 6.888842000000000187e-18
8.470479999999999563e+03 5.595788000000000072e-17 5.743647000000000173e-18
8.473479999999999563e+03 5.791191000000000202e-17 5.129082999999999750e-18
8.476479999999999563e+03 5.880577999999999617e-17 5.014040000000000169e-18
8.479479999999999563e+03 5.797320999999999722e-17 4.874276999999999998e-18
8.482479999999999563e+03 6.280235999999999899e-17 4.746290000000000188e-18
8.485479999999999563e+03 6.340691000000000553e-17 4.806977000000000364e-18
8.488479999999999563e+03 7.153910000000000169e-17 4.964544999999999648e-18
8.491479999999999563e+03 8.490889999999999660e-17 5.182877000000000036e-18
8.494479999999999563e+03 8.018234999999999921e-17 5.253086000000000091e-18
8.497479999999999563e+03 7.429465999999999445e-17 5.042954000000000168e-18
8.500479999999999563e+03 7.074777999999999626e-17 5.057547999999999922e-18
8.503479999999999563e+03 7.133057999999999905e-17 5.427363999999999958e-18
8.506479999999999563e+03 7.103653000000000022e-17 5.352048000000000166e-18
8.509479999999999563e+03 7.089927999999999734e-17 4.694985999999999956e-18
8.512479999999999563e+03 6.729751999999999441e-17 4.102882000000000260e-18
8.515479999999999563e+03 7.081170999999999867e-17 3.889173000000000159e-18
8.518479999999999563e+03 7.608339999999999992e-17 3.861837000000000169e-18
8.521479999999999563e+03 7.313294000000000523e-17 3.813966999999999822e-18
8.524479999999999563e+03 7.475310000000000324e-17 3.775324000000000081e-18
8.527479999999999563e+03 8.165731999999999407e-17 3.783627999999999848e-18
8.530479999999999563e+03 8.824265999999999450e-17 3.789376000000000197e-18
8.533479999999999563e+03 8.748530000000000086e-17 3.821842999999999763e-18
8.536479999999999563e+03 8.364206000000000066e-17 3.877795999999999916e-18
8.539479999999999563e+03 8.444593000000000222e-17 3.928757999999999938e-18
8.542479999999999563e+03 8.723821000000000289e-17 3.982650000000000144e-18
8.545479999999999563e+03 9.375047999999999482e-17 4.171725000000000041e-18
8.548479999999999563e+03 9.496296000000000333e-17 4.335051000000000184e-18
8.551479999999999563e+03 9.309055999999999780e-17 4.238763999999999981e-18
8.554479999999999563e+03 9.513755999999999931e-17 4.050727999999999759e-18
8.557479999999999563e+03 9.829720000000000108e-17 3.993980000000000221e-18
8.560479999999999563e+03 9.587981000000000166e-17 4.010694999999999905e-18
8.563479999999999563e+03 9.983337999999999502e-17 4.122702000000000205e-18
8.566479999999999563e+03 1.035539999999999961e-16 4.219608999999999716e-18
8.569479999999999563e+03 1.028914000000000009e-16 4.289028999999999767e-18
8.572479999999999563e+03 1.059261999999999965e-16 4.420925999999999736e-18
8.575479999999999563e+03 1.071059999999999969e-16 4.506160999999999730e-18
8.578479999999999563e+03 1.143148000000000013e-16 4.647672999999999629e-18
8.581479999999999563e+03 1.170975000000000011e-16 4.788830000000000271e-18
8.584479999999999563e+03 1.204136999999999928e-16 5.149932999999999913e-18
8.587479999999999563e+03 1.215482000000000016e-16 5.370913000000000258e-18
8.590479999999999563e+03 1.305675000000000011e-16 5.704911999999999893e-18
8.593479999999999563e+03 1.356617000000000090e-16 6.039841000000000031e-18
8.596479999999999563e+03 1.347394999999999878e-16 5.955898999999999742e-18
8.599479999999999563e+03 1.319956000000000035e-16 5.840846999999999933e-18
8.602479999999999563e+03 1.366219999999999992e-16 5.843128000000000329e-18
8.605479999999999563e+03 1.376661999999999955e-16 5.757931999999999785e-18
8.608479999999999563e+03 1.355300000000000053e-16 5.697327999999999918e-18
8.611479999999999563e+03 1.391716999999999911e-16 5.790186999999999618e-18
8.614479999999999563e+03 1.415898000000000106e-16 5.978132000000000354e-18
8.617479999999999563e+03 1.493264000000000099e-16 6.320948999999999968e-18
8.620479999999999563e+03 1.511071000000000085e-16 6.639029999999999871e-18
8.623479999999999563e+03 1.512179000000000033e-16 6.883369999999999913e-18
8.626479999999999563e+03 1.519575999999999964e-16 7.012436000000000671e-18
8.629479999999999563e+03 1.501433000000000075e-16 7.034078000000000143e-18
8.632479999999999563e+03 1.524663999999999979e-16 6.874812999999999628e-18
8.635479999999999563e+03 1.577998999999999888e-16 6.525444000000000050e-18
8.638479999999999563e+03 1.510771999999999930e-16 5.989936000000000141e-18
8.641479999999999563e+03 1.543349999999999973e-16 5.550026999999999657e-18
8.644479999999999563e+03 1.613921999999999939e-16 5.386300000000000374e-18
8.647479999999999563e+03 1.651255000000000047e-16 5.585501000000000336e-18
8.650479999999999563e+03 1.657745999999999899e-16 5.943507999999999944e-18
8.653479999999999563e+03 1.688371000000000027e-16 6.188111999999999756e-18
8.656479999999999563e+03 1.765753999999999918e-16 6.274174999999999974e-18
8.659479999999999563e+03 1.826414999999999969e-16 6.266073999999999712e-18
8.662479999999999563e+03 1.800229999999999919e-16 6.140775999999999872e-18
8.665479999999999563e+03 1.804493000000000063e-16 6.005637999999999782e-18
8.668479999999999563e+03 1.779436000000000059e-16 5.847376999999999851e-18
8.671479999999999563e+03 1.736739999999999897e-16 5.678699000000000170e-18
8.674479999999999563e+03 1.782808999999999956e-16 5.590808000000000273e-18
8.677479999999999563e+03 1.764347999999999881e-16 5.486351000000000367e-18
8.680479999999999563e+03 1.796109000000000093e-16 5.451228000000000126e-18
8.683479999999999563e+03 1.879249000000000099e-16 5.372185999999999711e-18
8.686479999999999563e+03 1.894702999999999955e-16 5.307463000000000029e-18
8.689479999999999563e+03 1.965653999999999972e-16 5.356717000000000337e-18
8.692479999999999563e+03 2.048384999999999905e-16 5.354950999999999664e-18
8.695479999999999563e+03 2.032049999999999907e-16 5.311922000000000261e-18
8.698479999999999563e+03 1.915202999999999993e-16 5.327899999999999976e-18
8.701479999999999563e+03 1.939998999999999903e-16 5.418937000000000149e-18
8.704479999999999563e+03 1.893144999999999921e-16 5.470827999999999621e-18
8.707479999999999563e+03 1.898380999999999914e-16 5.572304999999999871e-18
8.710479999999999563e+03 1.969657000000000088e-16 5.697345000000000093e-18
8.713479999999999563e+03 2.020290000000000087e-16 5.816349999999999870e-18
8.716479999999999563e+03 1.992078999999999952e-16 5.906667999999999761e-18
8.719479999999999563e+03 2.030158000000000102e-16 6.057570000000000039e-18
8.722479999999999563e+03 2.050613999999999926e-16 6.245087999999999691e-18
8.725479999999999563e+03 2.023315000000000022e-16 6.386062999999999821e-18
8.728479999999999563e+03 2.019485999999999887e-16 6.454774000000000102e-18
8.731479999999999563e+03 2.108551999999999903e-16 6.397462000000000110e-18
8.734479999999999563e+03 2.055656000000000088e-16 6.220067999999999958e-18
8.737479999999999563e+03 1.986578999999999912e-16 6.058245999999999742e-18
8.740479999999999563e+03 1.981803999999999997e-16 5.931830999999999787e-18
8.743479999999999563e+03 2.011865999999999923e-16 5.835006999999999816e-18
8.746479999999999563e+03 2.065869000000000112e-16 5.769891000000000169e-18
8.749479999999999563e+03 2.073012999999999987e-16 5.684806999999999644e-18
8.752479999999999563e+03 2.097163000000000094e-16 5.717023000000000028e-18
8.755479999999999563e+03 2.140357999999999901e-16 6.130802000000000328e-18
8.758479999999999563e+03 2.185728999999999904e-16 6.969183999999999971e-18
8.761479999999999563e+03 2.116404000000000005e-16 7.606917000000000119e-18
8.764479999999999563e+03 2.032797000000000016e-16 7.767489999999999951e-18
8.767479999999999563e+03 2.068597000000000025e-16 7.704274000000000271e-18
8.770479999999999563e+03 2.007930999999999889e-16 7.247898000000000751e-18
8.773479999999999563e+03 1.995233999999999902e-16 6.875853000000000356e-18
8.776479999999999563e+03 2.247740000000000213e-16 7.245393000000000317e-18
8.779479999999999563e+03 2.361984000000000142e-16 7.218889999999999650e-18
8.782479999999999563e+03 2.172904000000000036e-16 6.306920000000000180e-18
8.785479999999999563e+03 2.003065000000000088e-16 5.578536000000000158e-18
8.788479999999999563e+03 2.020480999999999965e-16 5.618431999999999872e-18
8.791479999999999563e+03 2.001129000000000070e-16 5.679032999999999663e-18
8.794479999999999563e+03 1.943457000000000027e-16 5.468865999999999878e-18
8.797479999999999563e+03 2.030228000000000072e-16 5.057770999999999678e-18
8.800479999999999563e+03 2.092490000000000057e-16 4.878501000000000169e-18
8.803479999999999563e+03 2.078481999999999939e-16 4.936064000000000115e-18
8.806479999999999563e+03 2.110090000000000087e-16 5.074394999999999876e-18
8.809479999999999563e+03 2.115141000000000107e-16 5.197629999999999976e-18
8.812479999999999563e+03 2.067014000000000055e-16 5.265595000000000060e-18
8.815479999999999563e+03 2.070719999999999902e-16 5.363571000000000008e-18
8.818479999999999563e+03 2.002319000000000046e-16 5.809698999999999704e-18
8.821479999999999563e+03 1.913632999999999900e-16 7.344986999999999234e-18
8.824479999999999563e+03 2.156641999999999960e-16 9.656761999999999399e-18
8.827479999999999563e+03 2.321227000000000198e-16 1.057182000000000050e-17
8.830479999999999563e+03 2.110498000000000092e-16 9.509190000000000474e-18
8.833479999999999563e+03 1.919610000000000096e-16 8.542453000000000408e-18
8.836479999999999563e+03 2.035965000000000090e-16 8.448978000000000218e-18
8.839479999999999563e+03 2.111358999999999891e-16 7.750102000000000641e-18
8.842479999999999563e+03 2.035008000000000073e-16 6.854490999999999775e-18
8.845479999999999563e+03 2.033871999999999989e-16 6.862401000000000067e-18
8.848479999999999563e+03 2.145041000000000110e-16 7.327162000000000640e-18
8.851479999999999563e+03 2.120725000000000061e-16 7.417425000000000419e-18
8.854479999999999563e+03 2.122794000000000046e-16 7.083193999999999259e-18
8.857479999999999563e+03 2.082119999999999950e-16 6.780939000000000092e-18
8.860479999999999563e+03 2.017283999999999935e-16 6.735023999999999824e-18
8.863479999999999563e+03 2.039999000000000049e-16 7.164908000000000240e-18
8.866479999999999563e+03 2.123415999999999980e-16 7.760648999999999326e-18
8.869479999999999563e+03 2.178797999999999891e-16 7.679916999999999654e-18
8.872479999999999563e+03 2.166023999999999962e-16 6.855014999999999727e-18
8.875479999999999563e+03 2.133675000000000104e-16 6.283595999999999856e-18
8.878479999999999563e+03 2.167865000000000074e-16 6.301514000000000041e-18
8.881479999999999563e+03 2.359788999999999916e-16 7.324840000000000230e-18
8.884479999999999563e+03 2.345023999999999764e-16 8.694414999999999354e-18
8.887479999999999563e+03 2.252440999999999892e-16 8.858426000000000198e-18
8.890479999999999563e+03 2.175809999999999949e-16 7.443154999999999434e-18
8.893479999999999563e+03 2.110776999999999904e-16 5.957732000000000062e-18
8.896479999999999563e+03 2.077884999999999941e-16 5.595599999999999715e-18
8.899479999999999563e+03 2.039729999999999916e-16 5.918130000000000109e-18
8.902479999999999563e+03 2.079908000000000073e-16 6.401700000000000379e-18
8.905479999999999563e+03 2.086642000000000055e-16 6.308635000000000328e-18
8.908479999999999563e+03 2.045462000000000094e-16 5.746161000000000065e-18
8.911479999999999563e+03 2.016455000000000045e-16 5.602716000000000133e-18
8.914479999999999563e+03 1.997436000000000100e-16 6.472970000000000155e-18
8.917479999999999563e+03 2.042194000000000028e-16 7.835565999999999772e-18
8.920479999999999563e+03 2.069018999999999976e-16 8.258520000000000642e-18
8.923479999999999563e+03 2.007408999999999947e-16 7.186646000000000609e-18
8.926479999999999563e+03 1.922395000000000100e-16 5.787604000000000285e-18
8.929479999999999563e+03 1.892395999999999926e-16 5.191354000000000087e-18
8.932479999999999563e+03 1.888452000000000034e-16 5.127403000000000234e-18
8.935479999999999563e+03 1.936825999999999989e-16 5.310936999999999645e-18
8.938479999999999563e+03 1.967973000000000059e-16 5.771568999999999892e-18
8.941479999999999563e+03 1.992075999999999999e-16 6.385374999999999813e-18
8.944479999999999563e+03 1.994417000000000070e-16 6.526493000000000236e-18
8.947479999999999563e+03 1.839455999999999898e-16 6.020022999999999880e-18
8.950479999999999563e+03 1.811423000000000010e-16 6.043211000000000345e-18
8.953479999999999563e+03 1.814676999999999885e-16 7.253138000000000270e-18
8.956479999999999563e+03 2.039703000000000093e-16 8.850595000000000629e-18
8.959479999999999563e+03 2.062091999999999982e-16 8.962874000000000646e-18
8.962479999999999563e+03 1.825559000000000009e-16 7.524534000000000640e-18
8.965479999999999563e+03 1.745598999999999890e-16 6.353957999999999944e-18
8.968479999999999563e+03 1.659198000000000036e-16 6.132595999999999658e-18
8.971479999999999563e+03 1.573148000000000097e-16 6.126150000000000332e-18
8.974479999999999563e+03 1.496706999999999966e-16 6.350771999999999937e-18
8.977479999999999563e+03 1.555055000000000081e-16 6.642084999999999890e-18
8.980479999999999563e+03 1.642746999999999969e-16 6.868812000000000302e-18
8.983479999999999563e+03 1.666223999999999956e-16 7.005278000000000728e-18
8.986479999999999563e+03 1.639749999999999922e-16 7.237805000000000754e-18
8.989479999999999563e+03 1.522121000000000038e-16 7.104978999999999794e-18
8.992479999999999563e+03 1.496605999999999908e-16 6.599487999999999901e-18
8.995479999999999563e+03 1.559749000000000035e-16 6.389819999999999947e-18
8.998479999999999563e+03 1.458866000000000107e-16 6.906017999999999763e-18
9.001479999999999563e+03 1.464050999999999914e-16 7.389142999999999263e-18
9.004479999999999563e+03 1.320805000000000022e-16 6.816449000000000144e-18
9.007479999999999563e+03 1.369378999999999961e-16 5.799359999999999623e-18
9.010479999999999563e+03 1.618790000000000120e-16 5.203987000000000380e-18
9.013479999999999563e+03 1.676968000000000027e-16 5.079057000000000383e-18
9.016479999999999563e+03 1.571839000000000099e-16 4.983404999999999869e-18
9.019479999999999563e+03 1.485098999999999897e-16 4.938005000000000096e-18
9.022479999999999563e+03 1.401053000000000059e-16 5.225470999999999949e-18
9.025479999999999563e+03 1.362873999999999917e-16 5.700490000000000087e-18
9.028479999999999563e+03 1.486426000000000105e-16 5.446803999999999756e-18
9.031479999999999563e+03 1.651805999999999945e-16 5.101913000000000379e-18
9.034479999999999563e+03 1.737194000000000002e-16 5.143521000000000166e-18
9.037479999999999563e+03 1.577814999999999982e-16 5.119978999999999956e-18
9.040479999999999563e+03 1.488554999999999888e-16 5.078450000000000121e-18
9.043479999999999563e+03 1.419625999999999937e-16 5.059081999999999840e-18
9.046479999999999563e+03 1.448738000000000064e-16 5.363332999999999871e-18
9.049479999999999563e+03 1.563407999999999963e-16 5.633487999999999802e-18
9.052479999999999563e+03 1.501929000000000014e-16 5.368300000000000162e-18
9.055479999999999563e+03 1.397520999999999946e-16 4.932125999999999759e-18
9.058479999999999563e+03 1.372029999999999932e-16 4.756432000000000145e-18
9.061479999999999563e+03 1.355078000000000086e-16 4.783700000000000207e-18
9.064479999999999563e+03 1.408612999999999979e-16 4.930673000000000357e-18
9.067479999999999563e+03 1.435788000000000021e-16 5.057213000000000147e-18
9.070479999999999563e+03 1.391198999999999988e-16 5.074195999999999959e-18
9.073479999999999563e+03 1.357643000000000010e-16 5.083417999999999924e-18
9.076479999999999563e+03 1.315345999999999996e-16 5.139527999999999697e-18
9.079479999999999563e+03 1.285132999999999893e-16 5.207247999999999981e-18
9.082479999999999563e+03 1.278702999999999905e-16 5.346864000000000271e-18
9.085479999999999563e+03 1.333800999999999918e-16 5.562552999999999802e-18
9.088479999999999563e+03 1.296465000000000104e-16 5.711809999999999654e-18
9.091479999999999563e+03 1.410016999999999883e-16 6.084282000000000363e-18
9.094479999999999563e+03 1.342251000000000085e-16 6.250831000000000169e-18
9.097479999999999563e+03 1.305495999999999944e-16 6.388866000000000375e-18


==> anc/UH88_SNIFS_60510.58.txt <==
3.400480000000000018e+03 4.080163000000000096e-17 2.308467000000000090e-17
3.403480000000000018e+03 1.952579000000000001e-17 2.337716000000000018e-17
3.406480000000000018e+03 1.819288999999999996e-17 2.113409999999999912e-17
3.409480000000000018e+03 1.381240000000000055e-17 1.978676000000000117e-17
3.412480000000000018e+03 -2.559404999999999902e-18 2.158686999999999952e-17
3.415480000000000018e+03 2.854032000000000161e-17 2.232584000000000076e-17
3.418480000000000018e+03 2.135231999999999949e-17 1.988918000000000097e-17
3.421480000000000018e+03 3.691820999999999948e-17 1.932382999999999958e-17
3.424480000000000018e+03 2.269459000000000120e-17 2.151404000000000019e-17
3.427480000000000018e+03 4.410725999999999744e-17 2.183379000000000036e-17
3.430480000000000018e+03 3.769360999999999922e-17 1.893207000000000037e-17
3.433480000000000018e+03 3.282624999999999895e-17 1.891925999999999866e-17
3.436480000000000018e+03 3.820895999999999856e-17 2.129944999999999955e-17
3.439480000000000018e+03 5.002607000000000147e-17 2.083823000000000132e-17
3.442480000000000018e+03 2.478624999999999859e-17 1.783596000000000073e-17
3.445480000000000018e+03 1.786187000000000124e-17 1.806507000000000028e-17
3.448480000000000018e+03 1.566368000000000138e-17 1.975720000000000146e-17
3.451480000000000018e+03 1.874019000000000012e-17 1.913442000000000145e-17
3.454480000000000018e+03 2.154245000000000049e-17 1.727536000000000080e-17
3.457480000000000018e+03 2.646862000000000053e-17 1.866087999999999958e-17
3.460480000000000018e+03 6.469233999999999792e-18 1.991372999999999981e-17
3.463480000000000018e+03 5.944680999999999684e-18 1.876627000000000083e-17
3.466480000000000018e+03 -3.519290999999999834e-17 1.719341999999999922e-17
3.469480000000000018e+03 -3.001085999999999902e-17 1.952149999999999893e-17
3.472480000000000018e+03 -4.382706999999999925e-17 1.909446000000000062e-17
3.475480000000000018e+03 -3.360205000000000063e-17 1.754565999999999851e-17
3.478480000000000018e+03 -2.201483999999999987e-17 1.672768999999999947e-17
3.481480000000000018e+03 -1.269882000000000004e-17 1.870020999999999981e-17
3.484480000000000018e+03 1.296743000000000003e-17 1.932901999999999886e-17
3.487480000000000018e+03 3.745752999999999732e-17 1.789451000000000109e-17
3.490480000000000018e+03 3.679847999999999773e-17 1.808949000000000096e-17
3.493480000000000018e+03 3.229665000000000140e-17 2.279497999999999979e-17
3.496480000000000018e+03 2.093969000000000140e-17 2.190398999999999865e-17
3.499480000000000018e+03 1.503864000000000151e-17 1.766308000000000016e-17
3.502480000000000018e+03 2.940387999999999857e-17 1.765982999999999981e-17
3.505480000000000018e+03 6.350910999999999563e-17 2.041019000000000125e-17
3.508480000000000018e+03 4.646787000000000140e-17 2.013022999999999862e-17
3.511480000000000018e+03 4.771542999999999879e-17 1.785913999999999971e-17
3.514480000000000018e+03 5.705568999999999627e-17 1.842961000000000065e-17
3.517480000000000018e+03 6.289245999999999822e-17 2.020359000000000113e-17
3.520480000000000018e+03 5.138247000000000143e-17 1.946552000000000117e-17
3.523480000000000018e+03 5.889101999999999527e-17 1.775079999999999956e-17
3.526480000000000018e+03 6.089188999999999439e-17 1.870316999999999999e-17
3.529480000000000018e+03 5.720272000000000095e-17 1.975393999999999983e-17
3.532480000000000018e+03 1.625418999999999964e-17 1.831078000000000018e-17
3.535480000000000018e+03 2.707216000000000094e-17 1.678093999999999878e-17
3.538480000000000018e+03 5.066917999999999896e-17 1.819708999999999875e-17
3.541480000000000018e+03 7.369484999999999733e-17 1.946388000000000062e-17
3.544480000000000018e+03 8.555817999999999875e-17 1.828028000000000023e-17
3.547480000000000018e+03 5.414986000000000285e-17 1.715285000000000037e-17
3.550480000000000018e+03 5.597988999999999464e-17 1.910295000000000049e-17
3.553480000000000018e+03 5.387454000000000299e-17 1.969771999999999906e-17
3.556480000000000018e+03 6.045562000000000002e-17 1.808194000000000133e-17
3.559480000000000018e+03 7.588387000000000573e-17 1.778400000000000028e-17
3.562480000000000018e+03 5.194599999999999769e-17 2.002698999999999854e-17
3.565480000000000018e+03 6.142094999999999672e-17 2.028811999999999863e-17
3.568480000000000018e+03 4.416109999999999838e-17 1.787820000000000090e-17
3.571480000000000018e+03 4.129569000000000001e-17 1.780840999999999967e-17
3.574480000000000018e+03 6.471551000000000178e-17 2.057474000000000089e-17
3.577480000000000018e+03 6.467168000000000438e-17 2.041760999999999963e-17
3.580480000000000018e+03 7.210638999999999893e-17 1.785730000000000127e-17
3.583480000000000018e+03 5.800352000000000057e-17 1.817069000000000018e-17
3.586480000000000018e+03 5.441927000000000055e-17 2.014588999999999873e-17
3.589480000000000018e+03 2.998915000000000039e-17 1.930729999999999895e-17
3.592480000000000018e+03 3.685498000000000047e-17 1.728152000000000109e-17
3.595480000000000018e+03 5.366127999999999709e-17 1.823935999999999968e-17
3.598480000000000018e+03 6.413303000000000301e-17 1.975453999999999966e-17
3.601480000000000018e+03 6.065499999999999657e-17 1.857554000000000000e-17
3.604480000000000018e+03 4.324349000000000131e-17 1.671818000000000143e-17
3.607480000000000018e+03 5.533378999999999929e-17 1.774100999999999956e-17
3.610480000000000018e+03 5.069248000000000099e-17 1.877991000000000102e-17
3.613480000000000018e+03 4.540069999999999909e-17 1.743378999999999912e-17
3.616480000000000018e+03 5.879357000000000046e-17 1.633358999999999938e-17
3.619480000000000018e+03 7.268449999999999562e-17 1.792975000000000122e-17
3.622480000000000018e+03 8.572568000000000344e-17 1.831138000000000001e-17
3.625480000000000018e+03 9.257576000000000420e-17 1.654160999999999961e-17
3.628480000000000018e+03 5.011141999999999924e-17 1.562519000000000090e-17
3.631480000000000018e+03 3.929020999999999888e-17 1.753594000000000131e-17
3.634480000000000018e+03 4.192992000000000006e-17 1.794466000000000078e-17
3.637480000000000018e+03 6.872690999999999879e-17 1.844150999999999980e-17
3.640480000000000018e+03 7.552721999999999924e-17 2.099325000000000036e-17
3.643480000000000018e+03 5.487030999999999812e-17 1.970175000000000073e-17
3.646480000000000018e+03 6.064464999999999878e-17 1.812458999999999856e-17
3.649480000000000018e+03 4.534239000000000175e-17 1.574483999999999857e-17
3.652480000000000018e+03 7.171416000000000113e-17 1.639787999999999860e-17
3.655480000000000018e+03 6.968422999999999548e-17 1.800167999999999926e-17
3.658480000000000018e+03 5.437782999999999810e-17 1.731799999999999983e-17
3.661480000000000018e+03 6.373281999999999981e-17 1.542150000000000072e-17
3.664480000000000018e+03 3.395897000000000166e-17 1.553160999999999959e-17
3.667480000000000018e+03 4.391182999999999848e-17 1.694178000000000077e-17
3.670480000000000018e+03 7.534915999999999758e-17 1.643176000000000015e-17
3.673480000000000018e+03 7.400898000000000476e-17 1.504927999999999947e-17
3.676480000000000018e+03 7.160012999999999620e-17 1.588141000000000061e-17
3.679480000000000018e+03 1.089044000000000012e-16 1.700105000000000091e-17
3.682480000000000018e+03 8.101551000000000287e-17 1.553381000000000101e-17
3.685480000000000018e+03 8.155945999999999912e-17 1.442115000000000126e-17
3.688480000000000018e+03 7.635431999999999694e-17 1.573023999999999866e-17
3.691480000000000018e+03 9.851072000000000332e-17 1.649857999999999992e-17
3.694480000000000018e+03 7.636280999999999681e-17 1.493241999999999869e-17
3.697480000000000018e+03 6.505858000000000037e-17 1.422585999999999866e-17
3.700480000000000018e+03 7.020469000000000542e-17 1.580735999999999906e-17
3.703480000000000018e+03 9.877779000000000324e-17 1.619127999999999848e-17
3.706480000000000018e+03 1.007126000000000013e-16 1.455143999999999997e-17
3.709480000000000018e+03 8.838032999999999570e-17 1.431680999999999893e-17
3.712480000000000018e+03 1.109596000000000054e-16 1.617725999999999892e-17
3.715480000000000018e+03 9.408036999999999977e-17 1.595598000000000097e-17
3.718480000000000018e+03 7.399250999999999949e-17 1.393168999999999986e-17
3.721480000000000018e+03 7.473019999999999699e-17 1.399111999999999893e-17
3.724480000000000018e+03 8.866995000000000326e-17 1.573336999999999904e-17
3.727480000000000018e+03 9.431676999999999953e-17 1.658350999999999936e-17
3.730480000000000018e+03 9.614504999999999825e-17 1.472021000000000096e-17
3.733480000000000018e+03 8.328354999999999624e-17 1.483018999999999858e-17
3.736480000000000018e+03 7.828800000000000127e-17 1.589048000000000082e-17
3.739480000000000018e+03 7.323155000000000073e-17 1.491949000000000010e-17
3.742480000000000018e+03 6.944321000000000167e-17 1.363030000000000057e-17
3.745480000000000018e+03 7.654750000000000041e-17 1.452549999999999871e-17
3.748480000000000018e+03 7.839875000000000510e-17 1.543095000000000031e-17
3.751480000000000018e+03 8.565668000000000173e-17 1.452994999999999871e-17
3.754480000000000018e+03 8.360554000000000603e-17 1.341268000000000003e-17
3.757480000000000018e+03 9.650364000000000059e-17 1.478164000000000049e-17
3.760480000000000018e+03 8.848614999999999966e-17 1.542063000000000020e-17
3.763480000000000018e+03 4.808812000000000170e-17 1.381955999999999952e-17
3.766480000000000018e+03 4.846079000000000204e-17 1.308911000000000045e-17
3.769480000000000018e+03 4.786439000000000112e-17 1.463188999999999865e-17
3.772480000000000018e+03 3.178822999999999929e-17 1.472362000000000024e-17
3.775480000000000018e+03 3.133460999999999785e-17 1.334502000000000050e-17
3.778480000000000018e+03 2.154988000000000015e-17 1.296886999999999962e-17
3.781480000000000018e+03 -2.517724999999999828e-18 1.534804000000000080e-17
3.784480000000000018e+03 1.431416999999999931e-18 1.538114000000000103e-17
3.787480000000000018e+03 1.393037000000000024e-17 1.323060999999999927e-17
3.790480000000000018e+03 1.756711000000000081e-17 1.359355999999999933e-17
3.793480000000000018e+03 2.727866000000000057e-17 1.464778000000000049e-17
3.796480000000000018e+03 1.909235999999999969e-17 1.413579000000000018e-17
3.799480000000000018e+03 2.564227000000000030e-17 1.250389000000000042e-17
3.802480000000000018e+03 2.296632000000000030e-17 1.280319999999999979e-17
3.805480000000000018e+03 3.108716000000000307e-17 1.413144000000000067e-17
3.808480000000000018e+03 4.127560999999999757e-17 1.359351000000000063e-17
3.811480000000000018e+03 4.349851000000000136e-17 1.252776999999999971e-17
3.814480000000000018e+03 4.831870999999999979e-17 1.328323999999999928e-17
3.817480000000000018e+03 4.704312999999999968e-17 1.420781999999999871e-17
3.820480000000000018e+03 6.011523999999999783e-17 1.317867999999999958e-17
3.823480000000000018e+03 6.632628999999999992e-17 1.203557999999999986e-17
3.826480000000000018e+03 6.533011999999999670e-17 1.293206999999999994e-17
3.829480000000000018e+03 5.945976000000000261e-17 1.348002000000000017e-17
3.832480000000000018e+03 4.162670999999999873e-17 1.229479000000000050e-17
3.835480000000000018e+03 4.320074999999999871e-17 1.164283000000000016e-17
3.838480000000000018e+03 5.869689000000000260e-17 1.291550000000000034e-17
3.841480000000000018e+03 3.097716999999999800e-17 1.288950000000000063e-17
3.844480000000000018e+03 2.568716999999999919e-17 1.155014000000000039e-17
3.847480000000000018e+03 4.194090999999999972e-17 1.146851000000000000e-17
3.850480000000000018e+03 5.212686999999999879e-17 1.306159999999999989e-17
3.853480000000000018e+03 5.429121000000000094e-17 1.316963000000000039e-17
3.856480000000000018e+03 4.200126999999999776e-17 1.158698000000000057e-17
3.859480000000000018e+03 3.873528000000000117e-17 1.144898999999999997e-17
3.862480000000000018e+03 3.490317999999999827e-17 1.295355999999999966e-17
3.865480000000000018e+03 3.678563999999999834e-17 1.283932000000000018e-17
3.868480000000000018e+03 5.187296000000000228e-17 1.155490000000000005e-17
3.871480000000000018e+03 6.254372999999999561e-17 1.192676999999999959e-17
3.874480000000000018e+03 5.855085000000000457e-17 1.323942999999999982e-17
3.877480000000000018e+03 4.784132999999999902e-17 1.293765999999999961e-17
3.880480000000000018e+03 3.390759999999999975e-17 1.189971999999999942e-17
3.883480000000000018e+03 4.375117999999999926e-17 1.236839999999999961e-17
3.886480000000000018e+03 5.223612000000000151e-17 1.345782000000000039e-17
3.889480000000000018e+03 5.205984999999999805e-17 1.266254000000000072e-17
3.892480000000000018e+03 5.291890999999999785e-17 1.184351999999999967e-17
3.895480000000000018e+03 6.054983999999999705e-17 1.288222999999999990e-17
3.898480000000000018e+03 5.995411000000000492e-17 1.357391999999999934e-17
3.901480000000000018e+03 5.388609999999999864e-17 1.253980999999999984e-17
3.904480000000000018e+03 6.714109000000000579e-17 1.193073999999999973e-17
3.907480000000000018e+03 6.082999999999999448e-17 1.317122000000000070e-17
3.910480000000000018e+03 7.444337000000000481e-17 1.367699000000000075e-17
3.913480000000000018e+03 8.940981000000000450e-17 1.245293000000000019e-17
3.916480000000000018e+03 7.808581000000000528e-17 1.196349999999999955e-17
3.919480000000000018e+03 7.872999000000000119e-17 1.340031000000000077e-17
3.922480000000000018e+03 9.076156999999999552e-17 1.362486999999999982e-17
3.925480000000000018e+03 1.157103000000000059e-16 1.212319000000000059e-17
3.928480000000000018e+03 1.324916999999999989e-16 1.210114000000000000e-17
3.931480000000000018e+03 1.187385000000000065e-16 1.346158999999999957e-17
3.934480000000000018e+03 1.127263999999999921e-16 1.321851000000000070e-17
3.937480000000000018e+03 1.165847000000000049e-16 1.178564000000000041e-17
3.940480000000000018e+03 1.307872999999999943e-16 1.209302999999999951e-17
3.943480000000000018e+03 1.549693999999999914e-16 1.380340000000000006e-17
3.946480000000000018e+03 1.715060000000000055e-16 1.364133000000000074e-17
3.949480000000000018e+03 1.686611999999999943e-16 1.222876000000000025e-17
3.952480000000000018e+03 1.925286000000000003e-16 1.306551000000000005e-17
3.955480000000000018e+03 2.113680000000000111e-16 1.434675000000000110e-17
3.958480000000000018e+03 1.932181999999999908e-16 1.349576999999999949e-17
3.961480000000000018e+03 2.057164000000000003e-16 1.250548000000000073e-17
3.964480000000000018e+03 2.364846000000000089e-16 1.374358000000000033e-17
3.967480000000000018e+03 2.572340000000000104e-16 1.453560999999999965e-17
3.970480000000000018e+03 2.485216000000000012e-16 1.350389999999999946e-17
3.973480000000000018e+03 2.435923999999999920e-16 1.282661000000000050e-17
3.976480000000000018e+03 2.546239000000000215e-16 1.423909999999999998e-17
3.979480000000000018e+03 2.548101000000000244e-16 1.475080000000000012e-17
3.982480000000000018e+03 2.727672000000000041e-16 1.371150999999999954e-17
3.985480000000000018e+03 2.726368000000000129e-16 1.330131999999999972e-17
3.988480000000000018e+03 2.580993000000000207e-16 1.473799000000000149e-17
3.991480000000000018e+03 2.810414000000000213e-16 1.516520000000000001e-17
3.994480000000000018e+03 2.989585000000000043e-16 1.375569999999999992e-17
3.997480000000000018e+03 2.821366000000000060e-16 1.394396000000000018e-17
4.000480000000000018e+03 2.663014999999999846e-16 1.566048999999999947e-17
4.003480000000000018e+03 2.788444999999999895e-16 1.583093999999999998e-17
4.006480000000000018e+03 2.958189999999999757e-16 1.414241000000000085e-17
4.009480000000000018e+03 3.113096999999999791e-16 1.501456999999999945e-17
4.012480000000000018e+03 3.572795000000000008e-16 1.757676999999999957e-17
4.015480000000000018e+03 3.780094000000000125e-16 1.745673000000000125e-17
4.018480000000000018e+03 3.937223999999999781e-16 1.553665999999999942e-17
4.021480000000000018e+03 4.278477999999999922e-16 1.627286000000000017e-17
4.024480000000000018e+03 4.370117999999999968e-16 1.765673000000000019e-17
4.027480000000000018e+03 4.467668000000000439e-16 1.705823999999999961e-17
4.030480000000000018e+03 4.147137000000000122e-16 1.482999999999999890e-17
4.033480000000000018e+03 3.967444999999999923e-16 1.531157000000000026e-17
4.036480000000000018e+03 3.933216000000000072e-16 1.618776999999999872e-17
4.039480000000000018e+03 3.997220999999999817e-16 1.509364000000000006e-17
4.042480000000000018e+03 3.984897999999999794e-16 1.400768999999999853e-17
4.045480000000000018e+03 4.073456999999999879e-16 1.505896000000000080e-17
4.048480000000000018e+03 3.624502000000000160e-16 1.523256000000000117e-17
4.051480000000000018e+03 3.411726999999999873e-16 1.375194000000000049e-17
4.054480000000000018e+03 3.504387999999999999e-16 1.315226999999999974e-17
4.057480000000000018e+03 3.577653000000000017e-16 1.464932000000000056e-17
4.060480000000000018e+03 3.695656000000000113e-16 1.502336999999999897e-17
4.063480000000000018e+03 3.401826000000000129e-16 1.348279000000000065e-17
4.066480000000000018e+03 3.171545999999999964e-16 1.310104000000000036e-17
4.069480000000000018e+03 3.404089999999999765e-16 1.516037000000000063e-17
4.072480000000000018e+03 3.789432000000000160e-16 1.500843999999999993e-17
4.075480000000000018e+03 3.493477000000000166e-16 1.288678000000000039e-17
4.078480000000000018e+03 3.312711999999999880e-16 1.284093999999999971e-17
4.081480000000000018e+03 3.265732999999999970e-16 1.435793999999999865e-17
4.084480000000000018e+03 3.236042999999999876e-16 1.406895000000000093e-17
4.087480000000000018e+03 3.111370000000000108e-16 1.244358999999999928e-17
4.090480000000000018e+03 3.009677999999999895e-16 1.279309000000000039e-17
4.093480000000000018e+03 2.957474999999999803e-16 1.408446000000000032e-17
4.096479999999999563e+03 2.724802999999999875e-16 1.338419000000000027e-17
4.099479999999999563e+03 2.654173000000000244e-16 1.197614999999999925e-17
4.102479999999999563e+03 2.645411000000000044e-16 1.268500999999999965e-17
4.105479999999999563e+03 2.613968999999999838e-16 1.362272000000000019e-17
4.108479999999999563e+03 2.453824000000000171e-16 1.284670999999999934e-17
4.111479999999999563e+03 2.399671000000000117e-16 1.205213999999999972e-17
4.114479999999999563e+03 2.512436999999999907e-16 1.326819000000000027e-17
4.117479999999999563e+03 2.699073000000000244e-16 1.414883999999999874e-17
4.120479999999999563e+03 2.683826000000000097e-16 1.307987000000000003e-17
4.123479999999999563e+03 2.785873999999999818e-16 1.262880000000000016e-17
4.126479999999999563e+03 2.864636999999999990e-16 1.405767000000000110e-17
4.129479999999999563e+03 3.001486999999999936e-16 1.449559999999999858e-17
4.132479999999999563e+03 2.876754999999999943e-16 1.296801000000000038e-17
4.135479999999999563e+03 2.813887999999999922e-16 1.252568000000000005e-17
4.138479999999999563e+03 2.701413999999999822e-16 1.390404000000000140e-17
4.141479999999999563e+03 2.511272000000000114e-16 1.373870000000000070e-17
4.144479999999999563e+03 2.653431000000000222e-16 1.217890000000000073e-17
4.147479999999999563e+03 2.710077999999999917e-16 1.212971000000000076e-17
4.150479999999999563e+03 2.595589000000000218e-16 1.335146999999999941e-17
4.153479999999999563e+03 2.595094000000000098e-16 1.306320999999999969e-17
4.156479999999999563e+03 2.479402999999999872e-16 1.150635000000000041e-17
4.159479999999999563e+03 2.616131999999999909e-16 1.191702999999999983e-17
4.162479999999999563e+03 2.254203000000000176e-16 1.275625999999999995e-17
4.165479999999999563e+03 2.054362999999999921e-16 1.221628000000000076e-17
4.168479999999999563e+03 2.239837999999999991e-16 1.129922999999999993e-17
4.171479999999999563e+03 2.321471000000000148e-16 1.204590999999999972e-17
4.174479999999999563e+03 2.449405999999999830e-16 1.391159999999999922e-17
4.177479999999999563e+03 2.593462000000000075e-16 1.227908000000000015e-17
4.180479999999999563e+03 2.415289000000000029e-16 1.121752999999999981e-17
4.183479999999999563e+03 2.502638999999999861e-16 1.213590000000000027e-17
4.186479999999999563e+03 2.386264999999999836e-16 1.260151000000000006e-17
4.189479999999999563e+03 2.515747999999999874e-16 1.178130000000000063e-17
4.192479999999999563e+03 2.464337999999999991e-16 1.113113000000000003e-17
4.195479999999999563e+03 2.503700999999999956e-16 1.235802999999999925e-17
4.198479999999999563e+03 2.298542000000000107e-16 1.258318999999999968e-17
4.201479999999999563e+03 2.450023000000000171e-16 1.150595999999999975e-17
4.204479999999999563e+03 2.592468999999999883e-16 1.129012000000000075e-17
4.207479999999999563e+03 2.729860999999999868e-16 1.289698000000000053e-17
4.210479999999999563e+03 2.715762999999999930e-16 1.305334999999999996e-17
4.213479999999999563e+03 2.605169000000000070e-16 1.143352999999999928e-17
4.216479999999999563e+03 2.787192000000000168e-16 1.152837999999999997e-17
4.219479999999999563e+03 2.901954000000000020e-16 1.320291000000000057e-17
4.222479999999999563e+03 2.694128000000000121e-16 1.297995999999999976e-17
4.225479999999999563e+03 2.749232000000000040e-16 1.142347999999999986e-17
4.228479999999999563e+03 2.781945000000000184e-16 1.174226000000000056e-17
4.231479999999999563e+03 3.022076000000000219e-16 1.341138999999999963e-17
4.234479999999999563e+03 2.939115000000000034e-16 1.308644000000000045e-17
4.237479999999999563e+03 2.984250000000000125e-16 1.170210000000000031e-17
4.240479999999999563e+03 3.237211000000000115e-16 1.231182000000000048e-17
4.243479999999999563e+03 3.276393999999999947e-16 1.332362999999999972e-17
4.246479999999999563e+03 3.108620000000000211e-16 1.257866000000000021e-17
4.249479999999999563e+03 3.024974000000000094e-16 1.152264999999999931e-17
4.252479999999999563e+03 3.252996000000000035e-16 1.265276000000000046e-17
4.255479999999999563e+03 3.559461999999999896e-16 1.351354000000000028e-17
4.258479999999999563e+03 3.522544999999999833e-16 1.258123999999999947e-17
4.261479999999999563e+03 3.465934999999999885e-16 1.185608000000000016e-17
4.264479999999999563e+03 3.582683999999999941e-16 1.313796000000000000e-17
4.267479999999999563e+03 3.539815000000000111e-16 1.364799000000000036e-17
4.270479999999999563e+03 3.538284000000000146e-16 1.239447000000000058e-17
4.273479999999999563e+03 3.640153000000000047e-16 1.202149000000000058e-17
4.276479999999999563e+03 3.679453999999999835e-16 1.355502000000000015e-17
4.279479999999999563e+03 3.817923999999999993e-16 1.389466000000000153e-17
4.282479999999999563e+03 3.910215000000000174e-16 1.247762999999999976e-17
4.285479999999999563e+03 3.825534000000000031e-16 1.234659000000000049e-17
4.288479999999999563e+03 3.729624000000000116e-16 1.400995000000000148e-17
4.291479999999999563e+03 3.531786999999999895e-16 1.362822000000000066e-17
4.294479999999999563e+03 3.689220000000000219e-16 1.213414999999999949e-17
4.297479999999999563e+03 3.880138000000000238e-16 1.249041000000000070e-17
4.300479999999999563e+03 3.736687999999999849e-16 1.374744999999999998e-17
4.303479999999999563e+03 3.877252999999999995e-16 1.341891999999999978e-17
4.306479999999999563e+03 3.994314000000000084e-16 1.211763999999999987e-17
4.309479999999999563e+03 3.979915999999999924e-16 1.270135000000000060e-17
4.312479999999999563e+03 3.716899999999999813e-16 1.371224000000000062e-17
4.315479999999999563e+03 3.763485000000000155e-16 1.390190999999999970e-17
4.318479999999999563e+03 3.687287999999999974e-16 1.277061999999999992e-17
4.321479999999999563e+03 3.862279999999999820e-16 1.335587000000000072e-17
4.324479999999999563e+03 3.960261999999999920e-16 1.405964000000000079e-17
4.327479999999999563e+03 3.971193000000000097e-16 1.295246000000000049e-17
4.330479999999999563e+03 4.100331000000000126e-16 1.227029000000000037e-17
4.333479999999999563e+03 4.190011000000000037e-16 1.365522000000000059e-17
4.336479999999999563e+03 4.196403999999999784e-16 1.417919999999999925e-17
4.339479999999999563e+03 4.063931999999999986e-16 1.280659999999999932e-17
4.342479999999999563e+03 4.175366999999999794e-16 1.257548999999999933e-17
4.345479999999999563e+03 4.234843999999999774e-16 1.439137999999999930e-17
4.348479999999999563e+03 4.257396000000000145e-16 1.627520999999999924e-17
4.351479999999999563e+03 4.300620999999999975e-16 1.316566999999999999e-17
4.354479999999999563e+03 4.159672999999999760e-16 1.253885000000000011e-17
4.357479999999999563e+03 4.144516999999999993e-16 1.428123000000000147e-17
4.360479999999999563e+03 4.374822000000000093e-16 1.447226999999999887e-17
4.363479999999999563e+03 4.303663000000000055e-16 1.269010999999999972e-17
4.366479999999999563e+03 4.253962999999999957e-16 1.282429000000000065e-17
4.369479999999999563e+03 4.403877999999999949e-16 1.439185999999999916e-17
4.372479999999999563e+03 4.361335999999999917e-16 1.411797000000000069e-17
4.375479999999999563e+03 4.207266999999999878e-16 1.257310999999999950e-17
4.378479999999999563e+03 4.181061999999999978e-16 1.326630000000000004e-17
4.381479999999999563e+03 4.452851999999999608e-16 1.473546999999999914e-17
4.384479999999999563e+03 4.771702999999999669e-16 1.481561999999999944e-17
4.387479999999999563e+03 4.693583000000000088e-16 1.283612999999999981e-17
4.390479999999999563e+03 4.511852000000000172e-16 1.342466999999999992e-17
4.393479999999999563e+03 4.327192999999999867e-16 1.420420999999999847e-17
4.396479999999999563e+03 4.284945000000000152e-16 1.335619999999999985e-17
4.399479999999999563e+03 4.122124000000000084e-16 1.232158999999999947e-17
4.402479999999999563e+03 4.064219000000000083e-16 1.346869000000000009e-17
4.405479999999999563e+03 4.233933999999999923e-16 1.414958999999999929e-17
4.408479999999999563e+03 4.300812000000000100e-16 1.305422000000000048e-17
4.411479999999999563e+03 4.048541999999999947e-16 1.238379000000000057e-17
4.414479999999999563e+03 4.015247000000000063e-16 1.388393000000000128e-17
4.417479999999999563e+03 4.148597999999999871e-16 1.423879999999999853e-17
4.420479999999999563e+03 4.016997000000000043e-16 1.268535999999999981e-17
4.423479999999999563e+03 4.010383999999999968e-16 1.250353000000000052e-17
4.426479999999999563e+03 4.004814999999999779e-16 1.420021000000000065e-17
4.429479999999999563e+03 3.929149999999999958e-16 1.413046999999999966e-17
4.432479999999999563e+03 3.679494999999999849e-16 1.230679999999999987e-17
4.435479999999999563e+03 3.511519999999999816e-16 1.228942999999999948e-17
4.438479999999999563e+03 3.367149999999999898e-16 1.366562000000000017e-17
4.441479999999999563e+03 3.393616000000000139e-16 1.342737000000000068e-17
4.444479999999999563e+03 3.298345999999999875e-16 1.190176000000000037e-17
4.447479999999999563e+03 3.007338999999999957e-16 1.198863000000000028e-17
4.450479999999999563e+03 2.885542000000000080e-16 1.308757000000000038e-17
4.453479999999999563e+03 2.938770999999999845e-16 1.266935999999999928e-17
4.456479999999999563e+03 2.995368999999999981e-16 1.153160999999999930e-17
4.459479999999999563e+03 2.870333999999999814e-16 1.208828999999999933e-17
4.462479999999999563e+03 2.723983999999999911e-16 1.283594999999999987e-17
4.465479999999999563e+03 2.787926999999999972e-16 1.215343999999999933e-17
4.468479999999999563e+03 2.845292000000000067e-16 1.130741999999999988e-17
4.471479999999999563e+03 2.682405000000000049e-16 1.222212000000000010e-17
4.474479999999999563e+03 2.498232999999999825e-16 1.268504000000000041e-17
4.477479999999999563e+03 2.546752000000000051e-16 1.173532000000000051e-17
4.480479999999999563e+03 2.243915000000000097e-16 1.099031000000000049e-17
4.483479999999999563e+03 2.249539000000000245e-16 1.223108000000000009e-17
4.486479999999999563e+03 2.208205999999999973e-16 1.248796999999999935e-17
4.489479999999999563e+03 2.546489000000000071e-16 1.146014999999999984e-17
4.492479999999999563e+03 2.467103000000000145e-16 1.116200999999999936e-17
4.495479999999999563e+03 2.221610000000000122e-16 1.254180000000000055e-17
4.498479999999999563e+03 2.478838000000000029e-16 1.277562999999999925e-17
4.501479999999999563e+03 2.540245000000000121e-16 1.135193999999999939e-17
4.504479999999999563e+03 2.549249000000000139e-16 1.139194000000000072e-17
4.507479999999999563e+03 2.545394999999999821e-16 1.281537999999999937e-17
4.510479999999999563e+03 2.542737999999999943e-16 1.267657000000000002e-17
4.513479999999999563e+03 2.632759000000000090e-16 1.134610000000000005e-17
4.516479999999999563e+03 2.789282000000000070e-16 1.177308999999999965e-17
4.519479999999999563e+03 2.850856999999999991e-16 1.293229000000000039e-17
4.522479999999999563e+03 2.756694000000000101e-16 1.253872000000000041e-17
4.525479999999999563e+03 2.721338999999999845e-16 1.128093000000000057e-17
4.528479999999999563e+03 2.838060999999999832e-16 1.199106000000000035e-17
4.531479999999999563e+03 2.840831999999999892e-16 1.280711999999999969e-17
4.534479999999999563e+03 2.911552000000000083e-16 1.215371000000000002e-17
4.537479999999999563e+03 3.162832999999999816e-16 1.152869999999999937e-17
4.540479999999999563e+03 3.296157000000000048e-16 1.275496999999999955e-17
4.543479999999999563e+03 3.177992999999999850e-16 1.335708999999999985e-17
4.546479999999999563e+03 3.017370999999999781e-16 1.223185999999999987e-17
4.549479999999999563e+03 2.882181000000000241e-16 1.143143999999999963e-17
4.552479999999999563e+03 3.085820000000000117e-16 1.279246999999999954e-17
4.555479999999999563e+03 3.317944000000000100e-16 1.332409000000000010e-17
4.558479999999999563e+03 3.423575000000000120e-16 1.212319000000000059e-17
4.561479999999999563e+03 3.492943999999999985e-16 1.188688000000000003e-17
4.564479999999999563e+03 3.696228999999999994e-16 1.377562000000000035e-17
4.567479999999999563e+03 3.879759999999999761e-16 1.441867999999999915e-17
4.570479999999999563e+03 3.882718000000000173e-16 1.308973999999999950e-17
4.573479999999999563e+03 4.209018999999999990e-16 1.291331000000000020e-17
4.576479999999999563e+03 4.380924999999999790e-16 1.457531999999999926e-17
4.579479999999999563e+03 4.632086000000000422e-16 1.452876999999999854e-17
4.582479999999999563e+03 4.571014000000000166e-16 1.273538999999999953e-17
4.585479999999999563e+03 4.636592999999999530e-16 1.301126000000000051e-17
4.588479999999999563e+03 4.836851999999999537e-16 1.449374999999999886e-17
4.591479999999999563e+03 5.106353999999999908e-16 1.419920999999999888e-17
4.594479999999999563e+03 5.180312000000000389e-16 1.288310000000000042e-17
4.597479999999999563e+03 5.174601000000000127e-16 1.356835000000000068e-17
4.600479999999999563e+03 5.519557999999999670e-16 1.485748000000000023e-17
4.603479999999999563e+03 5.832729999999999624e-16 1.435741999999999983e-17
4.606479999999999563e+03 5.929802999999999693e-16 1.335383999999999950e-17
4.609479999999999563e+03 6.008686999999999773e-16 1.444056000000000107e-17
4.612479999999999563e+03 6.187727999999999836e-16 1.544411999999999883e-17
4.615479999999999563e+03 6.225792999999999795e-16 1.442305000000000123e-17
4.618479999999999563e+03 6.500471000000000114e-16 1.394955999999999960e-17
4.621479999999999563e+03 7.023364000000000464e-16 1.572124000000000125e-17
4.624479999999999563e+03 7.249356000000000054e-16 1.638756999999999977e-17
4.627479999999999563e+03 7.293325000000000040e-16 1.481227999999999989e-17
4.630479999999999563e+03 7.497709999999999711e-16 1.437321999999999939e-17
4.633479999999999563e+03 7.684348999999999508e-16 1.635104999999999898e-17
4.636479999999999563e+03 7.832914999999999801e-16 1.665641999999999969e-17
4.639479999999999563e+03 7.745443999999999567e-16 1.479680000000000126e-17
4.642479999999999563e+03 7.952640999999999806e-16 1.484515000000000147e-17
4.645479999999999563e+03 8.360244000000000209e-16 1.706001999999999961e-17
4.648479999999999563e+03 8.721708999999999665e-16 1.712093999999999851e-17
4.651479999999999563e+03 8.856752000000000033e-16 1.522929000000000134e-17
4.654479999999999563e+03 9.006899000000000656e-16 1.591312999999999970e-17
4.657479999999999563e+03 9.301723000000000652e-16 1.790310000000000144e-17
4.660479999999999563e+03 9.416030000000000086e-16 1.745004999999999906e-17
4.663479999999999563e+03 9.400701000000000897e-16 1.561045999999999975e-17
4.666479999999999563e+03 9.366716999999999830e-16 1.602699999999999954e-17
4.669479999999999563e+03 9.300887999999999131e-16 1.731363999999999903e-17
4.672479999999999563e+03 9.532394999999999759e-16 1.667385999999999981e-17
4.675479999999999563e+03 9.381701999999999817e-16 1.528286999999999978e-17
4.678479999999999563e+03 9.477052000000000469e-16 1.643737000000000084e-17
4.681479999999999563e+03 9.663723999999999255e-16 1.754024999999999878e-17
4.684479999999999563e+03 9.879354000000000749e-16 1.645567000000000020e-17
4.687479999999999563e+03 9.765171000000000684e-16 1.545908999999999991e-17
4.690479999999999563e+03 9.757122000000000304e-16 1.701139999999999871e-17
4.693479999999999563e+03 9.738101999999999060e-16 1.766135000000000040e-17
4.696479999999999563e+03 9.363545000000000969e-16 1.595151999999999969e-17
4.699479999999999563e+03 9.330521000000000613e-16 1.532141000000000051e-17
4.702479999999999563e+03 9.600025999999999457e-16 1.735043999999999871e-17
4.705479999999999563e+03 9.580404000000000102e-16 1.761433000000000109e-17
4.708479999999999563e+03 9.352999000000000502e-16 1.561817999999999958e-17
4.711479999999999563e+03 9.159213000000000630e-16 1.532204000000000109e-17
4.714479999999999563e+03 8.967234000000000829e-16 1.729289000000000013e-17
4.717479999999999563e+03 9.027453999999999666e-16 1.737696999999999853e-17
4.720479999999999563e+03 8.878725000000000124e-16 1.516040999999999959e-17
4.723479999999999563e+03 8.767833000000000175e-16 1.532382000000000110e-17
4.726479999999999563e+03 8.598794999999999735e-16 1.697854999999999969e-17
4.729479999999999563e+03 8.508720999999999762e-16 1.657075000000000098e-17
4.732479999999999563e+03 8.365893999999999621e-16 1.470895000000000061e-17
4.735479999999999563e+03 8.213869999999999697e-16 1.529705000000000135e-17
4.738479999999999563e+03 8.117659000000000233e-16 1.660926000000000094e-17
4.741479999999999563e+03 7.842565999999999689e-16 1.575737999999999958e-17
4.744479999999999563e+03 7.445185999999999728e-16 1.411965000000000021e-17
4.747479999999999563e+03 7.196065000000000112e-16 1.496885000000000028e-17
4.750479999999999563e+03 6.899958000000000367e-16 1.584177000000000072e-17
4.753479999999999563e+03 6.731977999999999756e-16 1.479400000000000001e-17
4.756479999999999563e+03 6.346574000000000169e-16 1.352369000000000018e-17
4.759479999999999563e+03 5.932318000000000484e-16 1.449251000000000024e-17
4.762479999999999563e+03 5.839151000000000246e-16 1.514952000000000041e-17
4.765479999999999563e+03 5.640282000000000446e-16 1.369934999999999945e-17
4.768479999999999563e+03 5.441039999999999761e-16 1.296359999999999934e-17
4.771479999999999563e+03 5.242439999999999847e-16 1.432116999999999973e-17
4.774479999999999563e+03 5.069664999999999717e-16 1.455455999999999907e-17
4.777479999999999563e+03 5.097649000000000292e-16 1.306928000000000076e-17
4.780479999999999563e+03 4.985411999999999924e-16 1.278028000000000022e-17
4.783479999999999563e+03 4.755764999999999685e-16 1.442105000000000078e-17
4.786479999999999563e+03 4.587543000000000242e-16 1.433176000000000054e-17
4.789479999999999563e+03 4.321220999999999757e-16 1.237130999999999954e-17
4.792479999999999563e+03 4.117921999999999804e-16 1.235376000000000074e-17
4.795479999999999563e+03 4.124701999999999887e-16 1.385331999999999956e-17
4.798479999999999563e+03 4.093972000000000174e-16 1.359891000000000062e-17
4.801479999999999563e+03 3.863752000000000054e-16 1.200120000000000051e-17
4.804479999999999563e+03 3.745140000000000149e-16 1.238784999999999992e-17
4.807479999999999563e+03 3.812312000000000149e-16 1.357370000000000043e-17
4.810479999999999563e+03 3.772785000000000128e-16 1.299167000000000076e-17
4.813479999999999563e+03 3.476907000000000076e-16 1.167726999999999950e-17
4.816479999999999563e+03 3.281605999999999824e-16 1.234749999999999997e-17
4.819479999999999563e+03 3.206801999999999802e-16 1.319246000000000075e-17
4.822479999999999563e+03 3.197459999999999994e-16 1.241466000000000016e-17
4.825479999999999563e+03 3.175202999999999759e-16 1.151507000000000047e-17
4.828479999999999563e+03 3.190175000000000114e-16 1.265391999999999961e-17
4.831479999999999563e+03 3.082836999999999769e-16 1.316814000000000056e-17
4.834479999999999563e+03 2.936921999999999941e-16 1.211099999999999973e-17
4.837479999999999563e+03 2.921731000000000065e-16 1.156900000000000061e-17
4.840479999999999563e+03 2.813747000000000163e-16 1.282229000000000020e-17
4.843479999999999563e+03 2.714445999999999893e-16 1.311588999999999993e-17
4.846479999999999563e+03 2.662694999999999774e-16 1.174370000000000015e-17
4.849479999999999563e+03 2.678957999999999916e-16 1.137357999999999984e-17
4.852479999999999563e+03 2.701191999999999855e-16 1.290702999999999995e-17
4.855479999999999563e+03 2.577959999999999986e-16 1.307370999999999975e-17
4.858479999999999563e+03 2.685488000000000143e-16 1.195059000000000044e-17
4.861479999999999563e+03 2.775888000000000093e-16 1.198251000000000050e-17
4.864479999999999563e+03 2.901206000000000092e-16 1.308501000000000060e-17
4.867479999999999563e+03 2.782712999999999963e-16 1.284310000000000063e-17
4.870479999999999563e+03 2.680545999999999973e-16 1.140776999999999950e-17
4.873479999999999563e+03 2.797651000000000029e-16 1.189073000000000021e-17
4.876479999999999563e+03 2.867644999999999781e-16 1.310874000000000071e-17
4.879479999999999563e+03 2.949398999999999847e-16 1.281339000000000020e-17
4.882479999999999563e+03 2.898990000000000195e-16 1.168994999999999995e-17
4.885479999999999563e+03 2.836570999999999880e-16 1.237539999999999965e-17
4.888479999999999563e+03 2.890824999999999992e-16 1.333477000000000011e-17
4.891479999999999563e+03 2.915306999999999983e-16 1.264797999999999978e-17
4.894479999999999563e+03 3.088836999999999767e-16 1.184944000000000002e-17
4.897479999999999563e+03 3.281544000000000140e-16 1.317455000000000051e-17
4.900479999999999563e+03 3.260891999999999858e-16 1.396169999999999867e-17
4.903479999999999563e+03 3.127815000000000023e-16 1.283380999999999997e-17
4.906479999999999563e+03 3.154920000000000096e-16 1.221336999999999928e-17
4.909479999999999563e+03 3.209270000000000180e-16 1.368607000000000070e-17
4.912479999999999563e+03 3.256761000000000107e-16 1.413875999999999856e-17
4.915479999999999563e+03 3.444119000000000124e-16 1.301768000000000021e-17
4.918479999999999563e+03 3.380827000000000199e-16 1.273282999999999975e-17
4.921479999999999563e+03 3.304622999999999799e-16 1.443058000000000137e-17
4.924479999999999563e+03 3.298827000000000050e-16 1.467390000000000017e-17
4.927479999999999563e+03 3.421707000000000185e-16 1.310578000000000053e-17
4.930479999999999563e+03 3.374639999999999848e-16 1.316699999999999935e-17
4.933479999999999563e+03 3.433943000000000094e-16 1.510175000000000055e-17
4.936479999999999563e+03 3.512320000000000243e-16 1.517031000000000136e-17
4.939479999999999563e+03 3.523431999999999880e-16 1.351469999999999943e-17
4.942479999999999563e+03 3.326611000000000148e-16 1.379683999999999938e-17
4.945479999999999563e+03 3.497248000000000144e-16 1.552544000000000111e-17
4.948479999999999563e+03 3.762543999999999968e-16 1.541914999999999857e-17
4.951479999999999563e+03 3.772775999999999776e-16 1.414402000000000064e-17
4.954479999999999563e+03 3.741726999999999812e-16 1.510271000000000027e-17
4.957479999999999563e+03 3.758246000000000209e-16 1.654395999999999867e-17
4.960479999999999563e+03 3.801878000000000224e-16 1.587888000000000005e-17
4.963479999999999563e+03 3.655823999999999784e-16 1.486133000000000041e-17
4.966479999999999563e+03 3.808966000000000075e-16 1.672188999999999908e-17
4.969479999999999563e+03 4.287298000000000034e-16 1.839546999999999969e-17
4.972479999999999563e+03 4.310030000000000045e-16 1.727774999999999883e-17
4.975479999999999563e+03 4.251097000000000237e-16 1.654968999999999933e-17
4.978479999999999563e+03 4.420869999999999989e-16 1.913839999999999979e-17
4.981479999999999563e+03 4.894389000000000219e-16 2.182066000000000080e-17
4.984479999999999563e+03 4.839384000000000226e-16 1.879573000000000006e-17
4.987479999999999563e+03 4.800641000000000061e-16 1.823887999999999982e-17
4.990479999999999563e+03 5.094922000000000198e-16 2.082735000000000034e-17
4.993479999999999563e+03 5.281000000000000419e-16 2.153901999999999865e-17
4.996479999999999563e+03 5.188906000000000268e-16 1.945614000000000131e-17
4.999479999999999563e+03 5.587169999999999830e-16 2.011961000000000013e-17
5.002479999999999563e+03 5.903254000000000097e-16 2.351841000000000088e-17
5.005479999999999563e+03 5.538452999999999753e-16 2.343778999999999891e-17
5.008479999999999563e+03 5.812484000000000202e-16 2.109370999999999867e-17
5.011479999999999563e+03 6.020164000000000255e-16 2.219422000000000115e-17
5.014479999999999563e+03 6.089525999999999902e-16 2.527374000000000030e-17
5.017479999999999563e+03 6.467073999999999859e-16 2.536904000000000010e-17
5.020479999999999563e+03 6.385843000000000295e-16 2.321333000000000034e-17
5.023479999999999563e+03 6.427502999999999872e-16 2.492285999999999959e-17
5.026479999999999563e+03 6.723669999999999661e-16 2.785371000000000276e-17
5.029479999999999563e+03 6.700659999999999904e-16 2.689726000000000043e-17
5.032479999999999563e+03 6.798213000000000328e-16 2.529128999999999910e-17
5.035479999999999563e+03 6.649728000000000243e-16 2.763317999999999920e-17
5.038479999999999563e+03 6.650452999999999875e-16 2.975382999999999724e-17
5.041479999999999563e+03 6.149957000000000193e-16 2.786611000000000125e-17
5.044479999999999563e+03 6.308891000000000460e-16 2.680773000000000026e-17
5.047479999999999563e+03 6.449416999999999738e-16 3.018413000000000026e-17
5.050479999999999563e+03 6.343126999999999543e-16 3.174646999999999899e-17
5.053479999999999563e+03 6.249026999999999651e-16 2.915091999999999742e-17
5.056479999999999563e+03 5.969702999999999611e-16 2.797431000000000195e-17
5.059479999999999563e+03 5.939409999999999614e-16 3.170199999999999972e-17
5.062479999999999563e+03 6.304697000000000219e-16 3.287687000000000031e-17
5.065479999999999563e+03 6.022335999999999692e-16 2.936211999999999827e-17
5.068479999999999563e+03 5.983732999999999960e-16 2.920807000000000023e-17
5.071479999999999563e+03 5.493179999999999855e-16 nan
5.074479999999999563e+03 5.331111999999999802e-16 nan
5.077479999999999563e+03 5.582031999999999943e-16 nan
5.080479999999999563e+03 5.204489999999999891e-16 nan
5.083479999999999563e+03 4.741923000000000001e-16 nan
5.086479999999999563e+03 4.553307999999999992e-16 nan
5.089479999999999563e+03 4.855302999999999686e-16 nan
5.092479999999999563e+03 4.628729000000000355e-16 nan
5.095479999999999563e+03 4.132155999999999909e-16 nan
5.098479999999999563e+03 4.607659000000000390e-16 nan
5.101479999999999563e+03 4.489708000000000300e-16 nan
5.104479999999999563e+03 4.372987999999999953e-16 nan
5.107479999999999563e+03 4.417674999999999845e-16 nan
5.110479999999999563e+03 4.494916000000000404e-16 nan
5.113479999999999563e+03 4.308912999999999992e-16 nan
5.116479999999999563e+03 4.606105000000000128e-16 nan
5.119479999999999563e+03 4.385173999999999990e-16 nan
5.122479999999999563e+03 3.440420000000000002e-16 nan
5.125479999999999563e+03 3.217076999999999757e-16 nan
5.128479999999999563e+03 3.678883000000000087e-16 nan
5.131479999999999563e+03 4.258875000000000105e-16 nan
5.134479999999999563e+03 4.366007999999999887e-16 nan
5.137479999999999563e+03 4.382829000000000146e-16 nan
5.140479999999999563e+03 5.016525000000000199e-16 nan
5.143479999999999563e+03 5.152666000000000097e-16 nan
5.146479999999999563e+03 4.759637999999999541e-16 nan
5.149479999999999563e+03 4.417854999999999978e-16 nan
5.152479999999999563e+03 4.484901999999999803e-16 nan
5.155479999999999563e+03 4.857190999999999965e-16 nan
5.158479999999999563e+03 5.044117000000000352e-16 nan
5.161479999999999563e+03 5.230504000000000160e-16 nan
5.164479999999999563e+03 5.532563999999999984e-16 nan
5.167479999999999563e+03 5.771232999999999958e-16 nan
5.170479999999999563e+03 5.706057000000000020e-16 3.247123999999999917e-17
5.173479999999999563e+03 5.930973000000000065e-16 3.244936999999999854e-17
5.176479999999999563e+03 5.835696000000000075e-16 3.184966000000000190e-17
5.179479999999999563e+03 5.759215000000000243e-16 3.125657000000000285e-17
5.182479999999999563e+03 6.100639999999999672e-16 3.095062000000000179e-17
5.185479999999999563e+03 5.958067000000000146e-16 3.064187999999999769e-17
5.188479999999999563e+03 5.925391000000000243e-16 3.067203999999999722e-17
5.191479999999999563e+03 6.371491999999999562e-16 3.082275999999999699e-17
5.194479999999999563e+03 6.133681999999999746e-16 3.003912000000000167e-17
5.197479999999999563e+03 6.010984000000000370e-16 2.960276999999999706e-17
5.200479999999999563e+03 6.002293000000000206e-16 2.960382999999999727e-17
5.203479999999999563e+03 5.890243999999999517e-16 2.945289999999999833e-17
5.206479999999999563e+03 5.579435000000000110e-16 2.916459999999999964e-17
5.209479999999999563e+03 5.616986999999999739e-16 2.932593999999999789e-17
5.212479999999999563e+03 5.544990000000000198e-16 2.900254999999999980e-17
5.215479999999999563e+03 5.425857999999999744e-16 2.797840999999999717e-17
5.218479999999999563e+03 5.695348000000000303e-16 2.709588000000000130e-17
5.221479999999999563e+03 5.856673000000000021e-16 2.617598999999999872e-17
5.224479999999999563e+03 5.687714999999999968e-16 2.538930000000000094e-17
5.227479999999999563e+03 5.404083000000000490e-16 2.438052000000000006e-17
5.230479999999999563e+03 5.611162000000000280e-16 2.404553000000000120e-17
5.233479999999999563e+03 5.774014000000000190e-16 2.372494000000000127e-17
5.236479999999999563e+03 5.517101000000000269e-16 2.291709000000000137e-17
5.239479999999999563e+03 5.577640999999999671e-16 2.242473000000000132e-17
5.242479999999999563e+03 5.778451999999999888e-16 2.220411999999999984e-17
5.245479999999999563e+03 5.828406999999999928e-16 2.195745000000000021e-17
5.248479999999999563e+03 5.633910999999999696e-16 2.131262999999999935e-17
5.251479999999999563e+03 5.654744999999999750e-16 2.090459000000000071e-17
5.254479999999999563e+03 5.859007999999999693e-16 2.066027000000000015e-17
5.257479999999999563e+03 6.010012999999999669e-16 2.052543999999999915e-17
5.260479999999999563e+03 5.896121000000000460e-16 2.007268000000000003e-17
5.263479999999999563e+03 5.961600999999999899e-16 1.983183000000000027e-17
5.266479999999999563e+03 5.963610000000000086e-16 1.962129000000000077e-17
5.269479999999999563e+03 6.061930000000000469e-16 1.951488999999999955e-17
5.272479999999999563e+03 6.187429000000000420e-16 1.947795999999999862e-17
5.275479999999999563e+03 6.348498999999999702e-16 1.946650999999999858e-17
5.278479999999999563e+03 6.404421000000000259e-16 1.941108000000000041e-17
5.281479999999999563e+03 6.285338999999999678e-16 1.927744999999999906e-17
5.284479999999999563e+03 6.236345999999999988e-16 1.925168000000000109e-17
5.287479999999999563e+03 6.295257999999999633e-16 1.931081999999999999e-17
5.290479999999999563e+03 6.214600000000000443e-16 1.927612000000000124e-17
5.293479999999999563e+03 6.116522999999999697e-16 1.928884000000000066e-17
5.296479999999999563e+03 6.149384999999999639e-16 1.938693000000000042e-17
5.299479999999999563e+03 6.197791000000000489e-16 1.955505999999999954e-17
5.302479999999999563e+03 6.309371999999999649e-16 1.982276000000000005e-17
5.305479999999999563e+03 6.489638999999999862e-16 2.025648999999999875e-17
5.308479999999999563e+03 6.526151000000000365e-16 2.046082999999999900e-17
5.311479999999999563e+03 6.718180000000000039e-16 2.079192999999999873e-17
5.314479999999999563e+03 6.766887999999999765e-16 2.108488000000000147e-17
5.317479999999999563e+03 6.657349999999999601e-16 2.131077999999999963e-17
5.320479999999999563e+03 6.934859000000000024e-16 2.192051999999999928e-17
5.323479999999999563e+03 6.825913999999999592e-16 2.205868999999999983e-17
5.326479999999999563e+03 6.686972000000000105e-16 2.226350999999999995e-17
5.329479999999999563e+03 6.881929000000000168e-16 2.277580999999999991e-17
5.332479999999999563e+03 7.115531000000000291e-16 2.338701999999999991e-17
5.335479999999999563e+03 7.155578000000000367e-16 2.378639999999999848e-17
5.338479999999999563e+03 6.679146999999999825e-16 2.327135999999999879e-17
5.341479999999999563e+03 6.879784999999999635e-16 2.277584999999999887e-17
5.344479999999999563e+03 7.038698999999999558e-16 2.224545000000000053e-17
5.347479999999999563e+03 6.990010000000000356e-16 2.152398999999999913e-17
5.350479999999999563e+03 6.910126999999999685e-16 2.087162999999999993e-17
5.353479999999999563e+03 7.109875999999999807e-16 2.043669000000000030e-17
5.356479999999999563e+03 7.415957000000000452e-16 2.011295999999999871e-17
5.359479999999999563e+03 7.352127999999999587e-16 1.949453000000000130e-17
5.362479999999999563e+03 7.018239000000000208e-16 1.864778000000000078e-17
5.365479999999999563e+03 7.017335000000000263e-16 1.806731999999999886e-17
5.368479999999999563e+03 7.400488999999999665e-16 1.797045000000000132e-17
5.371479999999999563e+03 7.176038999999999538e-16 1.748090999999999891e-17
5.374479999999999563e+03 6.888438999999999558e-16 1.689731000000000150e-17
5.377479999999999563e+03 7.125390000000000201e-16 1.672310000000000002e-17
5.380479999999999563e+03 7.374975999999999914e-16 1.651670999999999907e-17
5.383479999999999563e+03 7.199569000000000336e-16 1.610367999999999904e-17
5.386479999999999563e+03 7.036405000000000393e-16 1.587759999999999939e-17
5.389479999999999563e+03 7.130658000000000349e-16 1.584952000000000131e-17
5.392479999999999563e+03 7.232020000000000319e-16 1.570259000000000020e-17
5.395479999999999563e+03 7.279720999999999908e-16 1.557593000000000121e-17
5.398479999999999563e+03 7.304488999999999682e-16 1.545612000000000154e-17
5.401479999999999563e+03 7.020902999999999811e-16 1.522260000000000095e-17
5.404479999999999563e+03 6.727282000000000162e-16 1.504314999999999995e-17
5.407479999999999563e+03 6.738282999999999569e-16 1.499967999999999937e-17
5.410479999999999563e+03 6.832487000000000459e-16 1.486153999999999958e-17
5.413479999999999563e+03 6.817769999999999553e-16 1.484433000000000119e-17
5.416479999999999563e+03 6.552277000000000191e-16 1.476788999999999854e-17
5.419479999999999563e+03 6.499403999999999933e-16 1.484651000000000005e-17
5.422479999999999563e+03 6.696520999999999621e-16 1.504426999999999860e-17
5.425479999999999563e+03 6.619381999999999927e-16 1.509800000000000086e-17
5.428479999999999563e+03 6.456677999999999996e-16 1.522318999999999950e-17
5.431479999999999563e+03 6.313921999999999890e-16 1.526226000000000032e-17
5.434479999999999563e+03 6.354010000000000474e-16 1.546829999999999958e-17
5.437479999999999563e+03 6.181008999999999618e-16 1.563164000000000136e-17
5.440479999999999563e+03 6.095430999999999748e-16 1.585202000000000110e-17
5.443479999999999563e+03 5.930478000000000438e-16 1.604702999999999865e-17
5.446479999999999563e+03 5.896030999999999900e-16 1.623320999999999900e-17
5.449479999999999563e+03 5.899092999999999831e-16 1.638017999999999907e-17
5.452479999999999563e+03 5.866931999999999898e-16 1.679445999999999900e-17
5.455479999999999563e+03 5.852729000000000129e-16 1.711174000000000013e-17
5.458479999999999563e+03 5.527937999999999620e-16 1.753288000000000065e-17
5.461479999999999563e+03 5.436263999999999780e-16 1.780198999999999998e-17
5.464479999999999563e+03 5.369965999999999703e-16 1.786908000000000045e-17
5.467479999999999563e+03 5.263980999999999816e-16 1.728624999999999998e-17
5.470479999999999563e+03 5.184874000000000442e-16 1.674981000000000132e-17
5.473479999999999563e+03 5.244997999999999799e-16 1.632160999999999924e-17
5.476479999999999563e+03 5.165575999999999946e-16 1.538280000000000107e-17
5.479479999999999563e+03 5.079572999999999680e-16 1.488613999999999866e-17
5.482479999999999563e+03 4.884437000000000289e-16 1.432498000000000095e-17
5.485479999999999563e+03 4.934377999999999891e-16 1.397463000000000034e-17
5.488479999999999563e+03 4.936391000000000344e-16 1.368490000000000027e-17
5.491479999999999563e+03 4.485206000000000291e-16 1.308544000000000022e-17
5.494479999999999563e+03 4.274668999999999884e-16 1.266522000000000047e-17
5.497479999999999563e+03 4.371208999999999772e-16 1.252136999999999949e-17
5.500479999999999563e+03 4.360940000000000216e-16 1.218614000000000070e-17
5.503479999999999563e+03 4.404723999999999982e-16 1.196870000000000011e-17
5.506479999999999563e+03 4.390979000000000091e-16 1.177105999999999998e-17
5.509479999999999563e+03 4.387271999999999931e-16 1.158114999999999942e-17
5.512479999999999563e+03 4.299098000000000049e-16 1.138899000000000029e-17
5.515479999999999563e+03 4.176715999999999986e-16 1.125876999999999976e-17
5.518479999999999563e+03 4.225691999999999778e-16 1.138864000000000013e-17
5.521479999999999563e+03 4.321312999999999957e-16 1.136787000000000020e-17
5.524479999999999563e+03 4.422926000000000096e-16 1.133290000000000076e-17
5.527479999999999563e+03 4.431103999999999930e-16 1.125876000000000002e-17
5.530479999999999563e+03 4.333586000000000107e-16 1.130682999999999979e-17
5.533479999999999563e+03 4.316408999999999848e-16 1.133472999999999947e-17
5.536479999999999563e+03 4.289787999999999903e-16 1.126350999999999993e-17
5.539479999999999563e+03 4.143484999999999920e-16 1.119510999999999959e-17
5.542479999999999563e+03 4.189014999999999892e-16 1.138632000000000028e-17
5.545479999999999563e+03 4.257292999999999954e-16 1.132914999999999953e-17
5.548479999999999563e+03 4.188077999999999972e-16 1.130385000000000014e-17
5.551479999999999563e+03 4.089033999999999777e-16 1.137369000000000007e-17
5.554479999999999563e+03 4.194304000000000204e-16 1.159697000000000001e-17
5.557479999999999563e+03 4.196558999999999981e-16 1.179545999999999963e-17
5.560479999999999563e+03 4.307319000000000030e-16 1.208192999999999962e-17
5.563479999999999563e+03 4.178630999999999840e-16 1.219600000000000043e-17
5.566479999999999563e+03 4.067817000000000146e-16 1.245566999999999991e-17
5.569479999999999563e+03 4.178759999999999788e-16 1.306277000000000033e-17
5.572479999999999563e+03 4.198379999999999996e-16 1.418470000000000126e-17
5.575479999999999563e+03 4.061588999999999782e-16 1.553309000000000122e-17
5.578479999999999563e+03 4.104288000000000143e-16 1.607392000000000144e-17
5.581479999999999563e+03 4.104066000000000176e-16 1.560874999999999947e-17
5.584479999999999563e+03 4.233586999999999781e-16 1.500838999999999969e-17
5.587479999999999563e+03 4.038143000000000130e-16 1.421558000000000059e-17
5.590479999999999563e+03 4.003302999999999844e-16 1.398527999999999959e-17
5.593479999999999563e+03 3.975593000000000228e-16 1.360663000000000045e-17
5.596479999999999563e+03 4.044250000000000093e-16 1.330772999999999968e-17
5.599479999999999563e+03 4.146299000000000127e-16 1.308030999999999939e-17
5.602479999999999563e+03 4.203092999999999980e-16 1.276096999999999936e-17
5.605479999999999563e+03 4.047413999999999902e-16 1.233768000000000074e-17
5.608479999999999563e+03 3.908110999999999835e-16 1.194042999999999926e-17
5.611479999999999563e+03 3.696278000000000047e-16 1.152770000000000068e-17
5.614479999999999563e+03 3.559371999999999829e-16 1.107914000000000035e-17
5.617479999999999563e+03 3.572567000000000136e-16 1.084840999999999973e-17
5.620479999999999563e+03 3.501304999999999906e-16 1.060477000000000000e-17
5.623479999999999563e+03 3.411504999999999906e-16 1.027255999999999983e-17
5.626479999999999563e+03 3.463283999999999914e-16 1.008843999999999992e-17
5.629479999999999563e+03 3.433680000000000113e-16 9.954563000000000516e-18
5.632479999999999563e+03 3.227530000000000205e-16 9.657474999999999528e-18
5.635479999999999563e+03 2.997071000000000220e-16 9.322306999999999741e-18
5.638479999999999563e+03 2.806510999999999842e-16 9.055366000000000015e-18
5.641479999999999563e+03 2.734372000000000229e-16 8.886320999999999232e-18
5.644479999999999563e+03 2.836879999999999961e-16 8.858524000000000119e-18
5.647479999999999563e+03 2.802279999999999852e-16 8.766662999999999310e-18
5.650479999999999563e+03 2.707977000000000024e-16 8.696985999999999923e-18
5.653479999999999563e+03 2.569957000000000199e-16 8.610828000000000632e-18
5.656479999999999563e+03 2.373905999999999885e-16 8.469132000000000427e-18
5.659479999999999563e+03 2.300253000000000205e-16 8.312256999999999480e-18
5.662479999999999563e+03 2.168693999999999964e-16 8.217602000000000657e-18
5.665479999999999563e+03 2.166556999999999896e-16 8.252613999999999620e-18
5.668479999999999563e+03 2.277343000000000193e-16 8.360599000000000513e-18
5.671479999999999563e+03 2.065734000000000012e-16 8.232222999999999556e-18
5.674479999999999563e+03 1.793153999999999880e-16 8.134454999999999754e-18
5.677479999999999563e+03 1.756801999999999906e-16 8.231183000000000369e-18
5.680479999999999563e+03 1.880762000000000100e-16 8.459465999999999973e-18
5.683479999999999563e+03 1.793291999999999933e-16 8.438149000000000536e-18
5.686479999999999563e+03 1.695978999999999933e-16 8.525834999999999593e-18
5.689479999999999563e+03 1.653685999999999938e-16 8.620458999999999683e-18
5.692479999999999563e+03 1.685420999999999901e-16 8.756173000000000531e-18
5.695479999999999563e+03 1.595361000000000119e-16 8.862674999999999720e-18
5.698479999999999563e+03 1.462085999999999941e-16 8.831117000000000123e-18
5.701479999999999563e+03 1.398710000000000102e-16 8.980417999999999295e-18
5.704479999999999563e+03 1.334123999999999943e-16 9.106030999999999429e-18
5.707479999999999563e+03 1.309418000000000099e-16 9.378083000000000021e-18
5.710479999999999563e+03 1.321007999999999958e-16 9.585980000000000202e-18
5.713479999999999563e+03 1.428234000000000007e-16 9.722422000000000019e-18
5.716479999999999563e+03 1.314555999999999987e-16 9.498082999999999382e-18
5.719479999999999563e+03 1.186643000000000042e-16 9.132013999999999732e-18
5.722479999999999563e+03 1.208920999999999948e-16 8.918784000000000752e-18
5.725479999999999563e+03 1.261203999999999934e-16 8.709944999999999763e-18
5.728479999999999563e+03 1.278079000000000085e-16 8.553995999999999731e-18
5.731479999999999563e+03 1.210676000000000013e-16 8.319978000000000365e-18
5.734479999999999563e+03 1.309734999999999972e-16 8.165339999999999725e-18
5.737479999999999563e+03 1.199745000000000082e-16 7.876460000000000689e-18
5.740479999999999563e+03 1.158090999999999919e-16 7.618291000000000287e-18
5.743479999999999563e+03 1.140384999999999991e-16 7.455557000000000025e-18
5.746479999999999563e+03 1.116365999999999965e-16 7.241565000000000186e-18
5.749479999999999563e+03 1.127775999999999938e-16 7.130135999999999667e-18
5.752479999999999563e+03 1.049104999999999965e-16 6.883412000000000209e-18
5.755479999999999563e+03 1.048704999999999998e-16 6.752989000000000175e-18
5.758479999999999563e+03 1.187845999999999896e-16 6.764922999999999668e-18
5.761479999999999563e+03 1.255989000000000104e-16 6.716044999999999919e-18
5.764479999999999563e+03 1.299258999999999967e-16 6.639446000000000162e-18
5.767479999999999563e+03 1.321670000000000086e-16 6.613131000000000160e-18
5.770479999999999563e+03 1.223898999999999962e-16 6.504970999999999959e-18
5.773479999999999563e+03 1.226037000000000096e-16 6.461704999999999930e-18
5.776479999999999563e+03 1.233591000000000110e-16 6.428511999999999648e-18
5.779479999999999563e+03 1.251253000000000070e-16 6.408688999999999626e-18
5.782479999999999563e+03 1.327993999999999930e-16 6.472335999999999978e-18
5.785479999999999563e+03 1.372210999999999885e-16 6.538167000000000317e-18
5.788479999999999563e+03 1.431653000000000004e-16 6.604275000000000243e-18
5.791479999999999563e+03 1.445635999999999940e-16 6.669815999999999639e-18
5.794479999999999563e+03 1.499205999999999940e-16 6.797836000000000288e-18
5.797479999999999563e+03 1.545662999999999908e-16 6.955779000000000619e-18
5.800479999999999563e+03 1.489134999999999988e-16 6.961073999999999480e-18
5.803479999999999563e+03 1.537456000000000118e-16 7.107341000000000706e-18
5.806479999999999563e+03 1.699245999999999933e-16 7.403331000000000007e-18
5.809479999999999563e+03 1.885549999999999893e-16 7.648741999999999510e-18
5.812479999999999563e+03 2.010909999999999972e-16 7.868603999999999457e-18
5.815479999999999563e+03 2.042332999999999901e-16 8.047925000000000261e-18
5.818479999999999563e+03 2.097545999999999917e-16 8.295080000000000392e-18
5.821479999999999563e+03 2.299476999999999894e-16 8.624548999999999790e-18
5.824479999999999563e+03 2.302485999999999999e-16 8.781929000000000720e-18
5.827479999999999563e+03 2.307155000000000016e-16 8.999062999999999707e-18
5.830479999999999563e+03 2.554211000000000159e-16 9.410123000000000045e-18
5.833479999999999563e+03 2.817748000000000146e-16 9.857077000000000170e-18
5.836479999999999563e+03 2.913521000000000076e-16 1.015910999999999986e-17
5.839479999999999563e+03 2.967943999999999836e-16 1.037332999999999933e-17
5.842479999999999563e+03 3.091371999999999916e-16 1.040410999999999972e-17
5.845479999999999563e+03 3.301650000000000116e-16 1.033770000000000008e-17
5.848479999999999563e+03 3.484785000000000182e-16 1.023130000000000040e-17
5.851479999999999563e+03 3.516776000000000153e-16 1.006178000000000040e-17
5.854479999999999563e+03 3.628196000000000196e-16 9.824384999999999512e-18
5.857479999999999563e+03 3.671993000000000087e-16 9.647551999999999739e-18
5.860479999999999563e+03 3.819523999999999861e-16 9.562035000000000288e-18
5.863479999999999563e+03 4.320097999999999798e-16 9.685194999999999254e-18
5.866479999999999563e+03 4.343609999999999893e-16 9.567518999999999326e-18
5.869479999999999563e+03 4.334720000000000058e-16 9.372922000000000453e-18
5.872479999999999563e+03 4.401900000000000097e-16 9.224292999999999856e-18
5.875479999999999563e+03 4.491520000000000456e-16 9.049040000000000654e-18
5.878479999999999563e+03 4.639509000000000109e-16 8.981208000000000351e-18
5.881479999999999563e+03 4.692850999999999744e-16 8.884237999999999241e-18
5.884479999999999563e+03 4.730069000000000342e-16 8.822062999999999801e-18
5.887479999999999563e+03 4.683821000000000463e-16 8.708855000000000334e-18
5.890479999999999563e+03 4.806406000000000462e-16 8.715410999999999885e-18
5.893479999999999563e+03 5.080875999999999772e-16 8.760390999999999780e-18
5.896479999999999563e+03 5.217102999999999964e-16 8.759155000000000752e-18
5.899479999999999563e+03 5.277864000000000006e-16 8.711815000000000509e-18
5.902479999999999563e+03 5.458426000000000356e-16 8.780620000000000352e-18
5.905479999999999563e+03 5.545301000000000412e-16 8.834916000000000545e-18
5.908479999999999563e+03 5.557076000000000489e-16 8.858180999999999627e-18
5.911479999999999563e+03 5.573302999999999718e-16 8.903576000000000301e-18
5.914479999999999563e+03 5.697281000000000369e-16 9.020810000000000304e-18
5.917479999999999563e+03 5.680240999999999603e-16 9.075877999999999556e-18
5.920479999999999563e+03 5.711502999999999676e-16 9.177813999999999904e-18
5.923479999999999563e+03 5.771058999999999731e-16 9.294261999999999980e-18
5.926479999999999563e+03 5.786907999999999961e-16 9.427878000000000456e-18
5.929479999999999563e+03 5.787744000000000316e-16 9.568502000000000148e-18
5.932479999999999563e+03 5.710357999999999733e-16 9.697776999999999793e-18
5.935479999999999563e+03 5.672494999999999890e-16 9.852251000000000378e-18
5.938479999999999563e+03 5.807185999999999538e-16 1.026195999999999928e-17
5.941479999999999563e+03 5.766739000000000481e-16 1.054176999999999964e-17
5.944479999999999563e+03 5.769714000000000297e-16 1.112354999999999964e-17
5.947479999999999563e+03 5.843148000000000457e-16 1.115654999999999939e-17
5.950479999999999563e+03 5.853086999999999769e-16 1.113581999999999996e-17
5.953479999999999563e+03 5.873186999999999839e-16 1.129199999999999970e-17
5.956479999999999563e+03 5.684877000000000138e-16 1.143890000000000005e-17
5.959479999999999563e+03 5.588505000000000078e-16 1.159054000000000057e-17
5.962479999999999563e+03 5.620456000000000348e-16 1.187252999999999979e-17
5.965479999999999563e+03 5.357871000000000046e-16 1.168265999999999974e-17
5.968479999999999563e+03 5.281419999999999743e-16 1.148310000000000017e-17
5.971479999999999563e+03 5.281805000000000439e-16 1.118124000000000076e-17
5.974479999999999563e+03 5.216365999999999534e-16 1.084637000000000032e-17
5.977479999999999563e+03 5.148732000000000376e-16 1.057559999999999941e-17
5.980479999999999563e+03 5.029252000000000454e-16 1.022516999999999934e-17
5.983479999999999563e+03 4.990323000000000251e-16 9.941623000000000645e-18
5.986479999999999563e+03 4.918696999999999982e-16 9.675097999999999669e-18
5.989479999999999563e+03 4.652725000000000085e-16 9.263695000000000380e-18
5.992479999999999563e+03 4.672125999999999786e-16 9.075808999999999344e-18
5.995479999999999563e+03 4.724522999999999955e-16 8.970355999999999571e-18
5.998479999999999563e+03 4.456535999999999965e-16 8.828343000000000048e-18
6.001479999999999563e+03 4.239906000000000033e-16 8.638557000000000587e-18
6.004479999999999563e+03 4.096226999999999951e-16 8.396474000000000332e-18
6.007479999999999563e+03 3.994325000000000076e-16 8.077150999999999708e-18
6.010479999999999563e+03 3.872729999999999822e-16 7.654266000000000591e-18
6.013479999999999563e+03 3.668482999999999957e-16 7.432748999999999707e-18
6.016479999999999563e+03 3.458283000000000012e-16 7.215232999999999238e-18
6.019479999999999563e+03 3.246347000000000033e-16 7.003417999999999723e-18
6.022479999999999563e+03 3.026768000000000040e-16 6.812564999999999618e-18
6.025479999999999563e+03 2.908279999999999997e-16 6.720881999999999734e-18
6.028479999999999563e+03 2.870319000000000049e-16 6.681677000000000103e-18
6.031479999999999563e+03 2.779401999999999996e-16 6.619834999999999874e-18
6.034479999999999563e+03 2.584428000000000035e-16 6.495856999999999654e-18
6.037479999999999563e+03 2.374047999999999957e-16 6.385385999999999836e-18
6.040479999999999563e+03 2.244676000000000150e-16 6.320710999999999832e-18
6.043479999999999563e+03 2.156555999999999913e-16 6.327027999999999734e-18
6.046479999999999563e+03 2.063703999999999908e-16 6.337347999999999846e-18
6.049479999999999563e+03 1.961281999999999977e-16 6.313189999999999916e-18
6.052479999999999563e+03 1.865008000000000022e-16 6.327472999999999734e-18
6.055479999999999563e+03 1.892970999999999940e-16 6.441848999999999841e-18
6.058479999999999563e+03 1.875326999999999944e-16 6.546445999999999964e-18
6.061479999999999563e+03 1.808702999999999889e-16 6.612782999999999798e-18
6.064479999999999563e+03 1.719236999999999906e-16 6.618610000000000098e-18
6.067479999999999563e+03 1.604248000000000001e-16 6.746577999999999940e-18
6.070479999999999563e+03 1.645299000000000015e-16 6.917857999999999694e-18
6.073479999999999563e+03 1.691958000000000099e-16 7.807881999999999420e-18
6.076479999999999563e+03 1.685613000000000092e-16 7.633721999999999724e-18
6.079479999999999563e+03 1.570740000000000010e-16 7.259506000000000698e-18
6.082479999999999563e+03 1.664580000000000121e-16 7.744833999999999383e-18
6.085479999999999563e+03 1.764951000000000031e-16 8.431449000000000410e-18
6.088479999999999563e+03 1.667097000000000059e-16 7.869733999999999389e-18
6.091479999999999563e+03 1.711805999999999934e-16 7.792166000000000450e-18
6.094479999999999563e+03 1.774819000000000047e-16 7.750346000000000160e-18
6.097479999999999563e+03 1.753712000000000087e-16 7.553330999999999980e-18
6.100479999999999563e+03 1.805461999999999892e-16 7.403882000000000645e-18
6.103479999999999563e+03 1.960349999999999896e-16 7.342662999999999800e-18
6.106479999999999563e+03 1.963015000000000058e-16 7.164538000000000603e-18
6.109479999999999563e+03 1.909686000000000055e-16 6.998021999999999324e-18
6.112479999999999563e+03 1.928862999999999903e-16 6.842923000000000331e-18
6.115479999999999563e+03 2.011217999999999986e-16 6.743846999999999673e-18
6.118479999999999563e+03 1.972906999999999944e-16 6.671645999999999883e-18
6.121479999999999563e+03 1.987871000000000013e-16 6.553117000000000380e-18
6.124479999999999563e+03 2.157715000000000047e-16 6.485280999999999719e-18
6.127479999999999563e+03 2.365837000000000148e-16 6.438069000000000159e-18
6.130479999999999563e+03 2.348599000000000024e-16 6.319074999999999635e-18
6.133479999999999563e+03 2.396016999999999782e-16 6.258865000000000014e-18
6.136479999999999563e+03 2.422159999999999998e-16 6.229651000000000102e-18
6.139479999999999563e+03 2.391451999999999776e-16 6.138457999999999820e-18
6.142479999999999563e+03 2.458174999999999756e-16 6.114758999999999989e-18
6.145479999999999563e+03 2.548847999999999859e-16 6.132683000000000326e-18
6.148479999999999563e+03 2.595573000000000140e-16 6.132696999999999655e-18
6.151479999999999563e+03 2.606053999999999984e-16 6.095259999999999721e-18
6.154479999999999563e+03 2.647177999999999921e-16 6.103083000000000114e-18
6.157479999999999563e+03 2.616093000000000028e-16 6.086250000000000259e-18
6.160479999999999563e+03 2.581052999999999758e-16 6.092494999999999874e-18
6.163479999999999563e+03 2.653134999999999773e-16 6.175471000000000287e-18
6.166479999999999563e+03 2.765161000000000166e-16 6.294146999999999670e-18
6.169479999999999563e+03 2.870100000000000035e-16 6.402158000000000196e-18
6.172479999999999563e+03 2.899650000000000190e-16 6.496563000000000119e-18
6.175479999999999563e+03 2.819052000000000059e-16 6.527009000000000242e-18
6.178479999999999563e+03 2.704121000000000065e-16 6.529078999999999646e-18
6.181479999999999563e+03 2.736107999999999770e-16 6.669815000000000127e-18
6.184479999999999563e+03 2.829904999999999981e-16 6.818630000000000055e-18
6.187479999999999563e+03 2.884630999999999916e-16 6.977812000000000261e-18
6.190479999999999563e+03 2.893703000000000017e-16 7.125460000000000602e-18
6.193479999999999563e+03 3.030144000000000137e-16 7.371982000000000067e-18
6.196479999999999563e+03 3.026080999999999976e-16 7.489686999999999704e-18
6.199479999999999563e+03 2.971861000000000152e-16 7.631161999999999947e-18
6.202479999999999563e+03 3.073760999999999895e-16 7.871361000000000128e-18
6.205479999999999563e+03 3.135913999999999783e-16 8.131481999999999762e-18
6.208479999999999563e+03 3.167509000000000053e-16 8.298031000000000339e-18
6.211479999999999563e+03 3.005731999999999870e-16 8.353047999999999836e-18
6.214479999999999563e+03 2.972776000000000089e-16 8.488757000000000043e-18
6.217479999999999563e+03 3.032615999999999795e-16 8.596863000000000414e-18
6.220479999999999563e+03 3.020253000000000071e-16 8.410560000000000027e-18
6.223479999999999563e+03 2.930338000000000069e-16 8.150755000000000199e-18
6.226479999999999563e+03 2.936666000000000179e-16 7.930713000000000303e-18
6.229479999999999563e+03 2.947869000000000195e-16 7.777952999999999584e-18
6.232479999999999563e+03 2.949945999999999972e-16 7.669223999999999830e-18
6.235479999999999563e+03 2.986896999999999831e-16 7.616824000000000016e-18
6.238479999999999563e+03 3.011137999999999824e-16 7.447228000000000137e-18
6.241479999999999563e+03 2.980937999999999846e-16 7.246637999999999573e-18
6.244479999999999563e+03 2.951838999999999844e-16 7.196348000000000436e-18
6.247479999999999563e+03 2.940983999999999788e-16 7.046979000000000565e-18
6.250479999999999563e+03 2.915350999999999950e-16 6.889358000000000192e-18
6.253479999999999563e+03 2.911374000000000082e-16 6.801573999999999674e-18
6.256479999999999563e+03 2.992438999999999951e-16 6.659693999999999933e-18
6.259479999999999563e+03 2.987030999999999864e-16 6.479566999999999720e-18
6.262479999999999563e+03 2.896605999999999977e-16 6.277859000000000300e-18
6.265479999999999563e+03 2.888640999999999758e-16 6.164038999999999931e-18
6.268479999999999563e+03 2.870218999999999811e-16 6.096240999999999977e-18
6.271479999999999563e+03 2.845533000000000064e-16 6.005113000000000319e-18
6.274479999999999563e+03 2.819846999999999907e-16 5.927304999999999908e-18
6.277479999999999563e+03 2.773921000000000233e-16 5.870308999999999722e-18
6.280479999999999563e+03 2.735679999999999914e-16 5.853628999999999901e-18
6.283479999999999563e+03 2.693764999999999902e-16 5.863909999999999792e-18
6.286479999999999563e+03 2.641771000000000147e-16 5.934196000000000005e-18
6.289479999999999563e+03 2.561227999999999974e-16 6.131874000000000071e-18
6.292479999999999563e+03 2.478799999999999968e-16 6.817675000000000202e-18
6.295479999999999563e+03 2.620567999999999967e-16 8.327259000000000350e-18
6.298479999999999563e+03 3.055776000000000156e-16 9.896400000000000743e-18
6.301479999999999563e+03 2.923451999999999842e-16 9.929843999999999438e-18
6.304479999999999563e+03 2.406427000000000084e-16 8.547497999999999598e-18
6.307479999999999563e+03 2.284433000000000176e-16 7.182730000000000298e-18
6.310479999999999563e+03 2.279480999999999835e-16 6.498510000000000252e-18
6.313479999999999563e+03 2.262665000000000155e-16 6.339422999999999890e-18
6.316479999999999563e+03 2.223352000000000062e-16 6.390992000000000174e-18
6.319479999999999563e+03 2.469891999999999923e-16 6.659405000000000042e-18
6.322479999999999563e+03 2.420867999999999898e-16 6.683824999999999947e-18
6.325479999999999563e+03 2.185843000000000087e-16 6.642976999999999685e-18
6.328479999999999563e+03 2.157590999999999939e-16 6.779566000000000153e-18
6.331479999999999563e+03 2.233166000000000186e-16 7.011104000000000746e-18
6.334479999999999563e+03 2.186073000000000093e-16 7.103867999999999831e-18
6.337479999999999563e+03 2.192666999999999890e-16 7.206814000000000146e-18
6.340479999999999563e+03 2.170357000000000076e-16 7.394497999999999648e-18
6.343479999999999563e+03 2.127624999999999986e-16 7.335239999999999805e-18
6.346479999999999563e+03 2.051895000000000035e-16 7.114408000000000393e-18
6.349479999999999563e+03 2.042007999999999989e-16 6.982925000000000151e-18
6.352479999999999563e+03 1.991903000000000085e-16 6.834520000000000361e-18
6.355479999999999563e+03 1.946925999999999897e-16 6.838058000000000319e-18
6.358479999999999563e+03 1.865398999999999884e-16 7.113556000000000330e-18
6.361479999999999563e+03 1.998197999999999973e-16 7.795663999999999906e-18
6.364479999999999563e+03 1.999575000000000055e-16 7.980399000000000025e-18
6.367479999999999563e+03 1.754256000000000012e-16 7.208461000000000366e-18
6.370479999999999563e+03 1.619823000000000013e-16 6.201349999999999747e-18
6.373479999999999563e+03 1.582464999999999969e-16 5.623670000000000368e-18
6.376479999999999563e+03 1.591793999999999898e-16 5.413073999999999705e-18
6.379479999999999563e+03 1.635365000000000049e-16 5.329582000000000057e-18
6.382479999999999563e+03 1.591801000000000117e-16 5.176396000000000078e-18
6.385479999999999563e+03 1.567660999999999935e-16 5.092920000000000322e-18
6.388479999999999563e+03 1.532652000000000001e-16 5.001750000000000368e-18
6.391479999999999563e+03 1.546039000000000005e-16 4.954334999999999761e-18
6.394479999999999563e+03 1.529023000000000095e-16 4.898897999999999615e-18
6.397479999999999563e+03 1.506600999999999985e-16 4.835194999999999639e-18
6.400479999999999563e+03 1.514854000000000121e-16 4.833300999999999824e-18
6.403479999999999563e+03 1.524955000000000095e-16 4.855878999999999952e-18
6.406479999999999563e+03 1.564264999999999988e-16 4.911387999999999615e-18
6.409479999999999563e+03 1.726786999999999901e-16 4.987963000000000304e-18
6.412479999999999563e+03 1.794031000000000003e-16 4.997308000000000311e-18
6.415479999999999563e+03 1.678612000000000109e-16 4.961462000000000201e-18
6.418479999999999563e+03 1.650295999999999897e-16 4.969349999999999677e-18
6.421479999999999563e+03 1.655405000000000075e-16 5.036998999999999956e-18
6.424479999999999563e+03 1.722006000000000080e-16 5.156427999999999969e-18
6.427479999999999563e+03 1.783571000000000075e-16 5.241921999999999863e-18
6.430479999999999563e+03 1.842444000000000086e-16 5.358448000000000378e-18
6.433479999999999563e+03 1.854046000000000003e-16 5.445970000000000150e-18
6.436479999999999563e+03 1.850060000000000030e-16 5.534025000000000103e-18
6.439479999999999563e+03 1.855312999999999921e-16 5.763186999999999685e-18
6.442479999999999563e+03 1.871079999999999877e-16 5.930927999999999970e-18
6.445479999999999563e+03 1.910710999999999909e-16 6.121034999999999878e-18
6.448479999999999563e+03 2.024885000000000115e-16 6.150231999999999616e-18
6.451479999999999563e+03 2.149120999999999921e-16 6.361118999999999963e-18
6.454479999999999563e+03 2.086106999999999989e-16 6.474570999999999720e-18
6.457479999999999563e+03 2.161417999999999942e-16 6.680850000000000161e-18
6.460479999999999563e+03 2.182571000000000002e-16 6.851066000000000119e-18
6.463479999999999563e+03 2.218116999999999889e-16 7.056618000000000333e-18
6.466479999999999563e+03 2.323076999999999922e-16 7.473063999999999789e-18
6.469479999999999563e+03 2.314650000000000052e-16 7.467976000000000020e-18
6.472479999999999563e+03 2.322244000000000013e-16 7.296313999999999554e-18
6.475479999999999563e+03 2.425164000000000017e-16 7.177312999999999366e-18
6.478479999999999563e+03 2.567619000000000081e-16 7.120888999999999581e-18
6.481479999999999563e+03 2.599626999999999949e-16 6.963304000000000122e-18
6.484479999999999563e+03 2.543005000000000190e-16 6.793200000000000184e-18
6.487479999999999563e+03 2.579624000000000164e-16 6.629059999999999915e-18
6.490479999999999563e+03 2.627320000000000161e-16 6.532824000000000237e-18
6.493479999999999563e+03 2.720073999999999814e-16 6.436177999999999650e-18
6.496479999999999563e+03 2.840647999999999986e-16 6.280016000000000373e-18
6.499479999999999563e+03 2.835882000000000176e-16 6.192793000000000232e-18
6.502479999999999563e+03 2.813841000000000002e-16 6.081557000000000249e-18
6.505479999999999563e+03 2.828072000000000154e-16 5.959490000000000018e-18
6.508479999999999563e+03 2.845823999999999934e-16 5.880507000000000074e-18
6.511479999999999563e+03 2.943138999999999821e-16 5.967831999999999723e-18
6.514479999999999563e+03 3.029618000000000175e-16 5.951999000000000094e-18
6.517479999999999563e+03 3.073938999999999895e-16 5.894381000000000036e-18
6.520479999999999563e+03 3.104488000000000147e-16 5.857941000000000252e-18
6.523479999999999563e+03 3.162502000000000246e-16 5.854951000000000085e-18
6.526479999999999563e+03 3.151173000000000234e-16 5.937915000000000193e-18
6.529479999999999563e+03 3.161341000000000225e-16 5.966944000000000287e-18
6.532479999999999563e+03 3.174024000000000021e-16 5.865872000000000306e-18
6.535479999999999563e+03 3.194146999999999895e-16 5.889288999999999910e-18
6.538479999999999563e+03 3.281750000000000029e-16 5.838992000000000338e-18
6.541479999999999563e+03 3.285116999999999774e-16 5.785277000000000004e-18
6.544479999999999563e+03 3.151987999999999933e-16 5.772709999999999846e-18
6.547479999999999563e+03 3.163067000000000088e-16 5.865687999999999999e-18
6.550479999999999563e+03 3.288276999999999809e-16 6.082045000000000057e-18
6.553479999999999563e+03 3.367264999999999901e-16 6.248549000000000261e-18
6.556479999999999563e+03 3.244287999999999974e-16 6.308285999999999684e-18
6.559479999999999563e+03 3.268145999999999897e-16 6.528519999999999833e-18
6.562479999999999563e+03 3.307489999999999832e-16 6.606708999999999902e-18
6.565479999999999563e+03 3.263237000000000195e-16 6.606459999999999743e-18
6.568479999999999563e+03 3.217922999999999791e-16 6.611264999999999772e-18
6.571479999999999563e+03 3.287205999999999856e-16 6.744895999999999859e-18
6.574479999999999563e+03 3.280534000000000050e-16 6.868965000000000335e-18
6.577479999999999563e+03 3.135394000000000220e-16 6.939684000000000243e-18
6.580479999999999563e+03 3.165918999999999863e-16 7.116383000000000723e-18
6.583479999999999563e+03 3.286383000000000118e-16 7.320055999999999963e-18
6.586479999999999563e+03 3.204916999999999969e-16 7.384084000000000744e-18
6.589479999999999563e+03 3.133881999999999792e-16 7.468549000000000703e-18
6.592479999999999563e+03 3.133464000000000108e-16 7.599803000000000267e-18
6.595479999999999563e+03 3.047134999999999864e-16 7.505489999999999342e-18
6.598479999999999563e+03 3.060656000000000148e-16 7.336804000000000485e-18
6.601479999999999563e+03 2.996467999999999824e-16 7.127023000000000229e-18
6.604479999999999563e+03 2.906330000000000034e-16 6.895514000000000116e-18
6.607479999999999563e+03 2.855895000000000133e-16 6.702169999999999675e-18
6.610479999999999563e+03 2.725785999999999896e-16 6.450810999999999625e-18
6.613479999999999563e+03 2.623470000000000108e-16 6.234314000000000121e-18
6.616479999999999563e+03 2.626115999999999994e-16 6.135809000000000351e-18
6.619479999999999563e+03 2.525734000000000091e-16 5.925223000000000199e-18
6.622479999999999563e+03 2.469935999999999890e-16 5.747306999999999890e-18
6.625479999999999563e+03 2.431361999999999867e-16 5.597070000000000063e-18
6.628479999999999563e+03 2.396272000000000217e-16 5.471275999999999698e-18
6.631479999999999563e+03 2.313004000000000084e-16 5.340819000000000085e-18
6.634479999999999563e+03 2.235686000000000077e-16 5.204172000000000199e-18
6.637479999999999563e+03 2.249743999999999821e-16 5.124514000000000064e-18
6.640479999999999563e+03 2.220805000000000102e-16 5.032782999999999731e-18
6.643479999999999563e+03 2.157934000000000061e-16 4.941945999999999757e-18
6.646479999999999563e+03 2.066221999999999913e-16 4.869776999999999753e-18
6.649479999999999563e+03 1.949359999999999987e-16 4.814668999999999999e-18
6.652479999999999563e+03 1.940221999999999936e-16 4.797102000000000253e-18
6.655479999999999563e+03 1.911558000000000009e-16 4.761811000000000369e-18
6.658479999999999563e+03 1.857556999999999953e-16 4.669054000000000178e-18
6.661479999999999563e+03 1.827867999999999925e-16 4.636277000000000186e-18
6.664479999999999563e+03 1.773015999999999996e-16 4.624915000000000323e-18
6.667479999999999563e+03 1.666456000000000094e-16 4.572427999999999841e-18
6.670479999999999563e+03 1.645911000000000024e-16 4.592176000000000270e-18
6.673479999999999563e+03 1.613134000000000063e-16 4.610722999999999991e-18
6.676479999999999563e+03 1.556356000000000041e-16 4.637558000000000357e-18
6.679479999999999563e+03 1.499908000000000016e-16 4.653700999999999640e-18
6.682479999999999563e+03 1.436568999999999925e-16 4.685894999999999979e-18
6.685479999999999563e+03 1.482531000000000019e-16 4.812292999999999759e-18
6.688479999999999563e+03 1.474037999999999952e-16 4.855157000000000365e-18
6.691479999999999563e+03 1.332658000000000108e-16 5.041979000000000063e-18
6.694479999999999563e+03 1.255640000000000076e-16 5.051174000000000113e-18
6.697479999999999563e+03 1.188594000000000071e-16 5.245396000000000250e-18
6.700479999999999563e+03 1.233888999999999952e-16 5.067412000000000011e-18
6.703479999999999563e+03 1.221550999999999918e-16 5.138706999999999908e-18
6.706479999999999563e+03 1.152231000000000105e-16 5.221950999999999678e-18
6.709479999999999563e+03 1.105878000000000025e-16 5.291455999999999834e-18
6.712479999999999563e+03 1.117658000000000066e-16 5.409631000000000362e-18
6.715479999999999563e+03 1.065623000000000050e-16 5.498707000000000303e-18
6.718479999999999563e+03 1.019605000000000053e-16 5.511582000000000322e-18
6.721479999999999563e+03 1.048952999999999968e-16 5.490367999999999904e-18
6.724479999999999563e+03 9.899148999999999772e-17 5.329110999999999654e-18
6.727479999999999563e+03 1.008522999999999945e-16 5.222737000000000377e-18
6.730479999999999563e+03 1.027231999999999990e-16 5.130018999999999635e-18
6.733479999999999563e+03 9.881909000000000009e-17 4.943916999999999729e-18
6.736479999999999563e+03 8.800823999999999571e-17 4.715935999999999833e-18
6.739479999999999563e+03 8.490198999999999577e-17 4.605493000000000212e-18
6.742479999999999563e+03 8.370054999999999641e-17 4.494478999999999702e-18
6.745479999999999563e+03 7.575261999999999497e-17 4.331751000000000363e-18
6.748479999999999563e+03 7.339634999999999850e-17 4.214323999999999825e-18
6.751479999999999563e+03 7.346493000000000187e-17 4.147199999999999780e-18
6.754479999999999563e+03 6.883849000000000109e-17 4.024759999999999837e-18
6.757479999999999563e+03 6.182553000000000200e-17 3.889888000000000082e-18
6.760479999999999563e+03 6.262588999999999456e-17 3.818088000000000202e-18
6.763479999999999563e+03 6.198715000000000531e-17 3.766133999999999901e-18
6.766479999999999563e+03 6.111683999999999719e-17 3.732779999999999639e-18
6.769479999999999563e+03 5.957228999999999411e-17 3.679773000000000334e-18
6.772479999999999563e+03 5.578974000000000032e-17 3.630804000000000329e-18
6.775479999999999563e+03 5.349226999999999925e-17 3.592872999999999664e-18
6.778479999999999563e+03 5.449352999999999819e-17 3.580980000000000185e-18
6.781479999999999563e+03 5.228288999999999960e-17 3.532049999999999629e-18
6.784479999999999563e+03 5.389968999999999858e-17 3.536259000000000190e-18
6.787479999999999563e+03 6.168327000000000135e-17 3.608411000000000020e-18
6.790479999999999563e+03 6.392120000000000466e-17 3.634626000000000307e-18
6.793479999999999563e+03 6.048225999999999852e-17 3.642092999999999622e-18
6.796479999999999563e+03 5.911545000000000541e-17 3.652175999999999879e-18
6.799479999999999563e+03 5.978270999999999980e-17 3.691889000000000339e-18
6.802479999999999563e+03 6.032257000000000519e-17 3.773001000000000158e-18
6.805479999999999563e+03 6.193713999999999890e-17 3.850333000000000295e-18
6.808479999999999563e+03 6.239857999999999758e-17 3.888988000000000341e-18
6.811479999999999563e+03 6.708379000000000533e-17 3.989254999999999655e-18
6.814479999999999563e+03 6.675376000000000093e-17 4.054697999999999901e-18
6.817479999999999563e+03 6.841648000000000313e-17 4.172083999999999655e-18
6.820479999999999563e+03 7.469484000000000305e-17 4.313921000000000359e-18
6.823479999999999563e+03 6.992272999999999926e-17 4.414335000000000324e-18
6.826479999999999563e+03 6.379869999999999626e-17 4.552735000000000296e-18
6.829479999999999563e+03 6.826183000000000218e-17 4.762370999999999694e-18
6.832479999999999563e+03 6.745829000000000284e-17 4.878472999999999972e-18
6.835479999999999563e+03 7.180068000000000397e-17 4.967689000000000130e-18
6.838479999999999563e+03 8.124830999999999750e-17 5.082264999999999665e-18
6.841479999999999563e+03 7.594778999999999761e-17 5.117977999999999993e-18
6.844479999999999563e+03 7.120535999999999965e-17 5.072698000000000185e-18
6.847479999999999563e+03 7.984974000000000326e-17 5.051552999999999979e-18
6.850479999999999563e+03 8.538848999999999391e-17 4.983406000000000152e-18
6.853479999999999563e+03 7.980421000000000378e-17 4.848340999999999861e-18
6.856479999999999563e+03 8.133186000000000504e-17 4.783886999999999819e-18
6.859479999999999563e+03 9.005317999999999832e-17 4.974151999999999631e-18
6.862479999999999563e+03 9.315921999999999909e-17 5.586593000000000330e-18
6.865479999999999563e+03 8.497954999999999707e-17 5.624680999999999846e-18
6.868479999999999563e+03 8.289425000000000093e-17 5.109167999999999960e-18
6.871479999999999563e+03 8.517175000000000442e-17 4.894139999999999752e-18
6.874479999999999563e+03 8.944001000000000300e-17 4.743770000000000143e-18
6.877479999999999563e+03 9.081339999999999473e-17 4.561460000000000224e-18
6.880479999999999563e+03 9.198110000000000432e-17 4.469384999999999888e-18
6.883479999999999563e+03 9.783020000000000503e-17 4.429517000000000371e-18
6.886479999999999563e+03 9.730634000000000326e-17 4.340211000000000239e-18
6.889479999999999563e+03 9.371812000000000311e-17 4.255137999999999737e-18
6.892479999999999563e+03 9.659688000000000149e-17 4.226483999999999920e-18
6.895479999999999563e+03 1.098285000000000007e-16 4.252161000000000157e-18
6.898479999999999563e+03 1.152138999999999906e-16 4.811435999999999826e-18
6.901479999999999563e+03 1.076833000000000039e-16 5.314512000000000029e-18
6.904479999999999563e+03 1.066935999999999944e-16 4.515290999999999927e-18
6.907479999999999563e+03 1.047612000000000061e-16 4.078879000000000157e-18
6.910479999999999563e+03 1.058627999999999973e-16 4.061745999999999618e-18
6.913479999999999563e+03 1.044370999999999941e-16 4.009110000000000232e-18
6.916479999999999563e+03 1.046964999999999945e-16 4.001299999999999655e-18
6.919479999999999563e+03 1.160871999999999904e-16 4.136244999999999980e-18
6.922479999999999563e+03 1.227628000000000106e-16 4.261061000000000164e-18
6.925479999999999563e+03 1.203869000000000107e-16 4.278859999999999895e-18
6.928479999999999563e+03 1.201777000000000073e-16 4.283647999999999749e-18
6.931479999999999563e+03 1.215605000000000058e-16 4.293341000000000118e-18
6.934479999999999563e+03 1.178812999999999923e-16 4.343869000000000163e-18
6.937479999999999563e+03 1.207369999999999886e-16 4.470189000000000273e-18
6.940479999999999563e+03 1.268178999999999914e-16 4.604148999999999982e-18
6.943479999999999563e+03 1.284899999999999935e-16 4.733404000000000147e-18
6.946479999999999563e+03 1.248149999999999880e-16 4.835012999999999897e-18
6.949479999999999563e+03 1.305161000000000107e-16 4.977895999999999940e-18
6.952479999999999563e+03 1.349884999999999994e-16 5.067457000000000383e-18
6.955479999999999563e+03 1.375017000000000054e-16 5.127752000000000107e-18
6.958479999999999563e+03 1.374695000000000095e-16 5.223417999999999950e-18
6.961479999999999563e+03 1.271965999999999969e-16 5.256925000000000244e-18
6.964479999999999563e+03 1.376523000000000082e-16 5.359649999999999827e-18
6.967479999999999563e+03 1.409107000000000032e-16 5.561034000000000265e-18
6.970479999999999563e+03 1.465080000000000034e-16 5.677473999999999623e-18
6.973479999999999563e+03 1.504285999999999916e-16 5.610342999999999915e-18
6.976479999999999563e+03 1.568720000000000078e-16 5.535276999999999794e-18
6.979479999999999563e+03 1.446076000000000101e-16 5.318111000000000251e-18
6.982479999999999563e+03 1.463182000000000077e-16 5.163254000000000213e-18
6.985479999999999563e+03 1.553706999999999956e-16 5.101478000000000119e-18
6.988479999999999563e+03 1.567714000000000008e-16 4.991121999999999626e-18
6.991479999999999563e+03 1.544650000000000112e-16 4.857340000000000071e-18
6.994479999999999563e+03 1.579327999999999983e-16 4.774528999999999996e-18
6.997479999999999563e+03 1.659718000000000092e-16 4.727227999999999973e-18
7.000479999999999563e+03 1.696131999999999997e-16 4.670493000000000251e-18
7.003479999999999563e+03 1.687838999999999913e-16 4.586781999999999665e-18
7.006479999999999563e+03 1.727661999999999890e-16 4.530193000000000312e-18
7.009479999999999563e+03 1.763914999999999939e-16 4.487560999999999690e-18
7.012479999999999563e+03 1.769546000000000060e-16 4.432498999999999821e-18
7.015479999999999563e+03 1.777007000000000054e-16 4.363061000000000083e-18
7.018479999999999563e+03 1.814769000000000085e-16 4.313602999999999988e-18
7.021479999999999563e+03 1.848637999999999916e-16 4.292703000000000353e-18
7.024479999999999563e+03 1.828004999999999912e-16 4.257155000000000363e-18
7.027479999999999563e+03 1.894841000000000008e-16 4.263878000000000046e-18
7.030479999999999563e+03 1.943814999999999914e-16 4.280740999999999893e-18
7.033479999999999563e+03 1.951012000000000108e-16 4.270878000000000086e-18
7.036479999999999563e+03 1.946940000000000088e-16 4.272886999999999996e-18
7.039479999999999563e+03 1.954887000000000097e-16 4.304276999999999950e-18
7.042479999999999563e+03 1.951943999999999942e-16 4.341638000000000009e-18
7.045479999999999563e+03 1.988799999999999895e-16 4.419044000000000227e-18
7.048479999999999563e+03 2.041772000000000078e-16 4.488868999999999776e-18
7.051479999999999563e+03 2.061964000000000101e-16 4.538754000000000185e-18
7.054479999999999563e+03 2.006139999999999896e-16 4.558154999999999763e-18
7.057479999999999563e+03 1.997313000000000059e-16 4.627850000000000377e-18
7.060479999999999563e+03 2.089792999999999986e-16 4.767358999999999748e-18
7.063479999999999563e+03 2.114462000000000081e-16 4.860737999999999812e-18
7.066479999999999563e+03 2.133667000000000065e-16 4.956076000000000313e-18
7.069479999999999563e+03 2.122276000000000123e-16 5.049277999999999735e-18
7.072479999999999563e+03 2.089562999999999980e-16 5.123734000000000288e-18
7.075479999999999563e+03 2.135378999999999983e-16 5.250447999999999874e-18
7.078479999999999563e+03 2.162339000000000031e-16 5.385234000000000014e-18
7.081479999999999563e+03 2.096578999999999974e-16 5.635062000000000222e-18
7.084479999999999563e+03 2.191733999999999989e-16 5.837509000000000174e-18
7.087479999999999563e+03 2.267493999999999962e-16 6.044683999999999998e-18
7.090479999999999563e+03 2.242962999999999919e-16 6.170664999999999975e-18
7.093479999999999563e+03 2.286751999999999771e-16 6.321351000000000161e-18
7.096479999999999563e+03 2.323118999999999756e-16 6.373910000000000160e-18
7.099479999999999563e+03 2.330120999999999806e-16 6.021211000000000000e-18
7.102479999999999563e+03 2.424465999999999961e-16 5.958208999999999848e-18
7.105479999999999563e+03 2.514178999999999847e-16 5.896516000000000064e-18
7.108479999999999563e+03 2.420673999999999820e-16 5.706496000000000053e-18
7.111479999999999563e+03 2.363049000000000190e-16 5.527580000000000288e-18
7.114479999999999563e+03 2.368691999999999876e-16 5.401511000000000131e-18
7.117479999999999563e+03 2.421541999999999837e-16 5.311944999999999818e-18
7.120479999999999563e+03 2.507769000000000203e-16 5.254397000000000253e-18
7.123479999999999563e+03 2.507268000000000177e-16 5.295960999999999949e-18
7.126479999999999563e+03 2.542644000000000104e-16 5.258091999999999831e-18
7.129479999999999563e+03 2.539161000000000043e-16 5.174972999999999897e-18
7.132479999999999563e+03 2.546807999999999830e-16 5.222273999999999919e-18
7.135479999999999563e+03 2.596376000000000027e-16 5.246185000000000254e-18
7.138479999999999563e+03 2.638866999999999873e-16 5.070610000000000323e-18
7.141479999999999563e+03 2.683330999999999978e-16 4.872815999999999880e-18
7.144479999999999563e+03 2.716061999999999839e-16 4.814146999999999841e-18
7.147479999999999563e+03 2.710016000000000233e-16 4.710202000000000353e-18
7.150479999999999563e+03 2.670164999999999874e-16 4.651039999999999866e-18
7.153479999999999563e+03 2.672081000000000042e-16 4.616834000000000312e-18
7.156479999999999563e+03 2.715647999999999927e-16 4.620579000000000133e-18
7.159479999999999563e+03 2.796122000000000197e-16 4.666176000000000030e-18
7.162479999999999563e+03 2.840354999999999983e-16 4.693830999999999903e-18
7.165479999999999563e+03 2.869324000000000218e-16 4.714483999999999943e-18
7.168479999999999563e+03 2.900911999999999776e-16 4.751125999999999720e-18
7.171479999999999563e+03 2.907264999999999822e-16 4.790097999999999855e-18
7.174479999999999563e+03 2.929595000000000226e-16 4.849841000000000200e-18
7.177479999999999563e+03 2.962413000000000200e-16 4.921923999999999819e-18
7.180479999999999563e+03 2.945200000000000013e-16 4.970892000000000312e-18
7.183479999999999563e+03 2.982311000000000154e-16 5.053435000000000259e-18
7.186479999999999563e+03 3.035520000000000069e-16 5.154725999999999637e-18
7.189479999999999563e+03 2.993465999999999938e-16 5.223168000000000278e-18
7.192479999999999563e+03 3.011670000000000184e-16 5.340847000000000282e-18
7.195479999999999563e+03 3.073609999999999964e-16 5.498983999999999890e-18
7.198479999999999563e+03 3.093028000000000056e-16 5.603350000000000310e-18
7.201479999999999563e+03 3.152110999999999975e-16 5.753648999999999913e-18
7.204479999999999563e+03 3.218329000000000157e-16 5.920519000000000166e-18
7.207479999999999563e+03 3.231405000000000194e-16 6.062231000000000264e-18
7.210479999999999563e+03 3.258653999999999979e-16 6.230094999999999820e-18
7.213479999999999563e+03 3.303701000000000137e-16 6.425017000000000269e-18
7.216479999999999563e+03 3.396988999999999790e-16 6.625692000000000166e-18
7.219479999999999563e+03 3.441881000000000244e-16 6.805021000000000146e-18
7.222479999999999563e+03 3.382805000000000051e-16 6.781538999999999919e-18
7.225479999999999563e+03 3.331809000000000080e-16 6.605285999999999721e-18
7.228479999999999563e+03 3.321865000000000189e-16 6.458597999999999874e-18
7.231479999999999563e+03 3.311282999999999793e-16 6.331458000000000257e-18
7.234479999999999563e+03 3.243183000000000225e-16 6.198759999999999979e-18
7.237479999999999563e+03 3.273808999999999926e-16 6.207109999999999630e-18
7.240479999999999563e+03 3.275613999999999864e-16 6.213544000000000192e-18
7.243479999999999563e+03 3.243126000000000133e-16 6.120657999999999807e-18
7.246479999999999563e+03 3.224792000000000120e-16 5.927189000000000301e-18
7.249479999999999563e+03 3.231050000000000014e-16 5.687758999999999873e-18
7.252479999999999563e+03 3.247825999999999993e-16 5.494928000000000133e-18
7.255479999999999563e+03 3.198897000000000120e-16 5.327099999999999950e-18
7.258479999999999563e+03 3.219116999999999786e-16 5.207408999999999960e-18
7.261479999999999563e+03 3.272940999999999909e-16 5.145717999999999970e-18
7.264479999999999563e+03 3.290732000000000063e-16 5.085275000000000083e-18
7.267479999999999563e+03 3.295787999999999923e-16 5.043587000000000063e-18
7.270479999999999563e+03 3.298238000000000091e-16 5.076502999999999988e-18
7.273479999999999563e+03 3.241308999999999891e-16 5.164952000000000187e-18
7.276479999999999563e+03 3.169051000000000009e-16 5.203359999999999867e-18
7.279479999999999563e+03 3.143152000000000237e-16 5.120659000000000017e-18
7.282479999999999563e+03 3.182817999999999884e-16 5.020947000000000159e-18
7.285479999999999563e+03 3.233490999999999830e-16 4.967118000000000011e-18
7.288479999999999563e+03 3.239040999999999989e-16 4.911358999999999906e-18
7.291479999999999563e+03 3.223634999999999872e-16 4.868952000000000375e-18
7.294479999999999563e+03 3.198443999999999834e-16 4.876235999999999666e-18
7.297479999999999563e+03 3.134039999999999942e-16 4.902411999999999733e-18
7.300479999999999563e+03 3.089071999999999859e-16 4.950335999999999911e-18
7.303479999999999563e+03 3.076819000000000052e-16 5.018323000000000041e-18
7.306479999999999563e+03 3.090520999999999796e-16 5.087134000000000036e-18
7.309479999999999563e+03 3.120207999999999937e-16 5.195887999999999912e-18
7.312479999999999563e+03 3.127477000000000234e-16 5.390086000000000209e-18
7.315479999999999563e+03 3.120990000000000154e-16 5.603246999999999749e-18
7.318479999999999563e+03 3.086006000000000156e-16 5.647042000000000370e-18
7.321479999999999563e+03 3.001727000000000113e-16 5.571260000000000044e-18
7.324479999999999563e+03 2.907592000000000113e-16 5.578416000000000193e-18
7.327479999999999563e+03 2.926638000000000127e-16 5.739880000000000307e-18
7.330479999999999563e+03 2.949181999999999966e-16 5.827400000000000285e-18
7.333479999999999563e+03 2.953272000000000196e-16 5.922187999999999660e-18
7.336479999999999563e+03 2.825118000000000008e-16 6.157117000000000331e-18
7.339479999999999563e+03 2.887624999999999763e-16 6.521576999999999699e-18
7.342479999999999563e+03 2.824017000000000032e-16 6.626926000000000170e-18
7.345479999999999563e+03 2.674937000000000082e-16 6.472531000000000307e-18
7.348479999999999563e+03 2.720034999999999933e-16 6.306577999999999970e-18
7.351479999999999563e+03 2.687517000000000180e-16 6.112843000000000130e-18
7.354479999999999563e+03 2.630601000000000105e-16 5.951934000000000241e-18
7.357479999999999563e+03 2.499741999999999806e-16 5.789010999999999803e-18
7.360479999999999563e+03 2.402029000000000086e-16 5.810612000000000032e-18
7.363479999999999563e+03 2.464368000000000013e-16 5.724403000000000215e-18
7.366479999999999563e+03 2.489398999999999768e-16 5.727035000000000280e-18
7.369479999999999563e+03 2.425991000000000021e-16 5.724820000000000018e-18
7.372479999999999563e+03 2.416699000000000086e-16 5.456508999999999659e-18
7.375479999999999563e+03 2.439653999999999884e-16 5.259445999999999801e-18
7.378479999999999563e+03 2.411142000000000201e-16 5.046159999999999656e-18
7.381479999999999563e+03 2.485911000000000115e-16 4.802952999999999622e-18
7.384479999999999563e+03 2.407013000000000090e-16 4.664102000000000267e-18
7.387479999999999563e+03 2.327447999999999851e-16 4.564397000000000073e-18
7.390479999999999563e+03 2.309877999999999843e-16 4.517776000000000111e-18
7.393479999999999563e+03 2.350214000000000150e-16 4.505234000000000074e-18
7.396479999999999563e+03 2.335117000000000114e-16 4.462214000000000129e-18
7.399479999999999563e+03 2.314398999999999883e-16 4.446006000000000222e-18
7.402479999999999563e+03 2.291438999999999999e-16 4.419727999999999876e-18
7.405479999999999563e+03 2.244611999999999840e-16 4.341123999999999797e-18
7.408479999999999563e+03 2.282678000000000111e-16 4.301094000000000018e-18
7.411479999999999563e+03 2.328255000000000004e-16 4.297759000000000336e-18
7.414479999999999563e+03 2.345865000000000205e-16 4.307317000000000359e-18
7.417479999999999563e+03 2.331811000000000234e-16 4.316446000000000274e-18
7.420479999999999563e+03 2.269008999999999849e-16 4.308662000000000100e-18
7.423479999999999563e+03 2.283862999999999755e-16 4.352832000000000228e-18
7.426479999999999563e+03 2.305323999999999829e-16 4.428992000000000137e-18
7.429479999999999563e+03 2.319549999999999895e-16 4.515655999999999694e-18
7.432479999999999563e+03 2.334953999999999879e-16 4.596986999999999681e-18
7.435479999999999563e+03 2.329123000000000021e-16 4.684127000000000282e-18
7.438479999999999563e+03 2.324119999999999987e-16 4.765928999999999903e-18
7.441479999999999563e+03 2.337691000000000144e-16 4.826472000000000275e-18
7.444479999999999563e+03 2.360587000000000210e-16 4.889211000000000169e-18
7.447479999999999563e+03 2.336166000000000084e-16 4.961134000000000090e-18
7.450479999999999563e+03 2.282798000000000200e-16 5.038144999999999780e-18
7.453479999999999563e+03 2.249893999999999932e-16 5.125159000000000263e-18
7.456479999999999563e+03 2.295311999999999855e-16 5.266025999999999962e-18
7.459479999999999563e+03 2.350611999999999984e-16 5.421814000000000015e-18
7.462479999999999563e+03 2.324873000000000001e-16 5.547689999999999637e-18
7.465479999999999563e+03 2.300777000000000033e-16 5.701190999999999911e-18
7.468479999999999563e+03 2.330754000000000224e-16 5.878626000000000077e-18
7.471479999999999563e+03 2.286400000000000037e-16 5.981738999999999753e-18
7.474479999999999563e+03 2.218369999999999945e-16 5.901551999999999796e-18
7.477479999999999563e+03 2.210693999999999956e-16 5.781619000000000081e-18
7.480479999999999563e+03 2.207559000000000103e-16 5.660463999999999896e-18
7.483479999999999563e+03 2.156087000000000043e-16 5.491568999999999841e-18
7.486479999999999563e+03 2.104257999999999916e-16 5.297434999999999885e-18
7.489479999999999563e+03 2.112544000000000027e-16 5.132863999999999715e-18
7.492479999999999563e+03 2.120269000000000069e-16 5.020721000000000326e-18
7.495479999999999563e+03 2.077553999999999877e-16 4.875154999999999694e-18
7.498479999999999563e+03 2.020873999999999960e-16 4.715088000000000128e-18
7.501479999999999563e+03 2.078217000000000071e-16 4.656420000000000372e-18
7.504479999999999563e+03 2.092769999999999935e-16 4.577447999999999681e-18
7.507479999999999563e+03 2.098636999999999967e-16 4.494519000000000205e-18
7.510479999999999563e+03 2.075774999999999942e-16 4.410333999999999909e-18
7.513479999999999563e+03 2.052964999999999922e-16 4.348393000000000247e-18
7.516479999999999563e+03 2.069079000000000020e-16 4.355235000000000384e-18
7.519479999999999563e+03 2.038311000000000000e-16 4.361688000000000145e-18
7.522479999999999563e+03 2.018024999999999891e-16 4.388277999999999939e-18
7.525479999999999563e+03 2.057721000000000053e-16 4.400734999999999872e-18
7.528479999999999563e+03 2.055058000000000024e-16 4.313437000000000138e-18
7.531479999999999563e+03 1.970662999999999912e-16 4.169391000000000096e-18
7.534479999999999563e+03 1.935805999999999975e-16 4.077728999999999975e-18
7.537479999999999563e+03 1.943079000000000044e-16 4.050086999999999918e-18
7.540479999999999563e+03 1.921130000000000069e-16 4.051871000000000278e-18
7.543479999999999563e+03 1.889094000000000065e-16 4.041693000000000177e-18
7.546479999999999563e+03 1.869029000000000103e-16 4.045357999999999764e-18
7.549479999999999563e+03 1.893577000000000043e-16 4.094973000000000251e-18
7.552479999999999563e+03 1.906645000000000042e-16 4.158125000000000360e-18
7.555479999999999563e+03 1.873370000000000009e-16 4.194489000000000269e-18
7.558479999999999563e+03 1.820639999999999890e-16 4.236428000000000243e-18
7.561479999999999563e+03 1.819890000000000075e-16 4.300199000000000148e-18
7.564479999999999563e+03 1.767074999999999975e-16 4.367201999999999944e-18
7.567479999999999563e+03 1.767335000000000003e-16 4.514369999999999653e-18
7.570479999999999563e+03 1.714958999999999997e-16 4.656821999999999795e-18
7.573479999999999563e+03 1.673903999999999964e-16 4.719053999999999911e-18
7.576479999999999563e+03 1.678805999999999940e-16 4.711220000000000266e-18
7.579479999999999563e+03 1.679395999999999965e-16 4.747614999999999678e-18
7.582479999999999563e+03 1.717409999999999985e-16 4.908458999999999714e-18
7.585479999999999563e+03 1.729452999999999883e-16 5.060413000000000253e-18
7.588479999999999563e+03 1.646992999999999969e-16 5.313415999999999677e-18
7.591479999999999563e+03 1.571820999999999889e-16 5.659010999999999724e-18
7.594479999999999563e+03 1.581361000000000040e-16 6.596584999999999632e-18
7.597479999999999563e+03 1.539153000000000025e-16 7.768651999999999668e-18
7.600479999999999563e+03 1.519677000000000022e-16 9.206312000000000382e-18
7.603479999999999563e+03 1.385170000000000033e-16 9.374037000000000004e-18
7.606479999999999563e+03 1.376624999999999961e-16 9.456210000000000314e-18
7.609479999999999563e+03 1.283204999999999914e-16 8.174542000000000210e-18
7.612479999999999563e+03 1.386125999999999984e-16 7.092740999999999259e-18
7.615479999999999563e+03 1.479169999999999934e-16 6.169009999999999810e-18
7.618479999999999563e+03 1.457430000000000048e-16 5.824168999999999905e-18
7.621479999999999563e+03 1.433568999999999925e-16 5.517463999999999964e-18
7.624479999999999563e+03 1.383282000000000002e-16 5.685593999999999854e-18
7.627479999999999563e+03 1.327117000000000054e-16 5.787863999999999696e-18
7.630479999999999563e+03 1.340234000000000106e-16 5.795351000000000032e-18
7.633479999999999563e+03 1.361548000000000022e-16 5.587089000000000085e-18
7.636479999999999563e+03 1.311283999999999901e-16 5.259532000000000187e-18
7.639479999999999563e+03 1.208489999999999892e-16 4.925303999999999873e-18
7.642479999999999563e+03 1.171855999999999907e-16 4.661479999999999943e-18
7.645479999999999563e+03 1.192788999999999886e-16 4.461576999999999876e-18
7.648479999999999563e+03 1.224138999999999892e-16 4.333785999999999906e-18
7.651479999999999563e+03 1.258561000000000001e-16 4.280082000000000365e-18
7.654479999999999563e+03 1.207870999999999911e-16 4.153981999999999934e-18
7.657479999999999563e+03 1.141017999999999917e-16 4.019026000000000357e-18
7.660479999999999563e+03 1.158320999999999924e-16 3.944894000000000327e-18
7.663479999999999563e+03 1.198280000000000067e-16 3.859118000000000206e-18
7.666479999999999563e+03 1.164746999999999893e-16 3.735091000000000027e-18
7.669479999999999563e+03 1.147326999999999996e-16 3.692653999999999734e-18
7.672479999999999563e+03 1.213061000000000050e-16 3.713513000000000125e-18
7.675479999999999563e+03 1.198469000000000059e-16 3.716864999999999982e-18
7.678479999999999563e+03 1.173398999999999930e-16 3.733203000000000365e-18
7.681479999999999563e+03 1.126327000000000000e-16 3.740683000000000266e-18
7.684479999999999563e+03 1.068979999999999993e-16 3.776897999999999730e-18
7.687479999999999563e+03 1.071070999999999961e-16 3.848054999999999975e-18
7.690479999999999563e+03 1.116350999999999954e-16 3.938838999999999630e-18
7.693479999999999563e+03 1.157701000000000123e-16 4.015807999999999794e-18
7.696479999999999563e+03 1.162673000000000069e-16 4.090678000000000074e-18
7.699479999999999563e+03 1.165151999999999946e-16 4.174412000000000218e-18
7.702479999999999563e+03 1.148462000000000014e-16 4.238905999999999992e-18
7.705479999999999563e+03 1.169397999999999946e-16 4.375118999999999900e-18
7.708479999999999563e+03 1.224601000000000037e-16 4.738889000000000238e-18
7.711479999999999563e+03 1.244360999999999938e-16 5.171288000000000058e-18
7.714479999999999563e+03 1.260201999999999883e-16 5.502341999999999899e-18
7.717479999999999563e+03 1.182603999999999998e-16 5.493577000000000239e-18
7.720479999999999563e+03 1.171637999999999959e-16 5.466650999999999617e-18
7.723479999999999563e+03 1.229922000000000010e-16 5.325133000000000336e-18
7.726479999999999563e+03 1.329265000000000114e-16 5.264346999999999957e-18
7.729479999999999563e+03 1.337430000000000070e-16 5.110078000000000212e-18
7.732479999999999563e+03 1.272994000000000023e-16 4.783133999999999959e-18
7.735479999999999563e+03 1.219061000000000049e-16 4.616908999999999905e-18
7.738479999999999563e+03 1.255573999999999880e-16 4.546895000000000179e-18
7.741479999999999563e+03 1.239616000000000045e-16 4.461286999999999702e-18
7.744479999999999563e+03 1.305147999999999983e-16 4.520899000000000060e-18
7.747479999999999563e+03 1.344453000000000037e-16 4.764087999999999637e-18
7.750479999999999563e+03 1.321140999999999925e-16 4.953291000000000216e-18
7.753479999999999563e+03 1.317769999999999914e-16 4.768835000000000248e-18
7.756479999999999563e+03 1.364104999999999907e-16 4.473181999999999746e-18
7.759479999999999563e+03 1.282168000000000002e-16 4.246104999999999948e-18
7.762479999999999563e+03 1.281695000000000112e-16 4.106909000000000308e-18
7.765479999999999563e+03 1.343871000000000050e-16 4.005653000000000020e-18
7.768479999999999563e+03 1.400842000000000084e-16 4.017641000000000114e-18
7.771479999999999563e+03 1.496495999999999991e-16 4.151330999999999901e-18
7.774479999999999563e+03 1.509506000000000078e-16 4.187412000000000071e-18
7.777479999999999563e+03 1.455329999999999974e-16 4.090823000000000161e-18
7.780479999999999563e+03 1.444900999999999889e-16 3.965926000000000232e-18
7.783479999999999563e+03 1.422880999999999878e-16 3.871378000000000016e-18
7.786479999999999563e+03 1.367497000000000081e-16 3.832331999999999801e-18
7.789479999999999563e+03 1.387669000000000008e-16 4.054819999999999660e-18
7.792479999999999563e+03 1.485106999999999935e-16 4.377190000000000357e-18
7.795479999999999563e+03 1.461083999999999890e-16 4.445452999999999791e-18
7.798479999999999563e+03 1.377954000000000056e-16 4.159216000000000071e-18
7.801479999999999563e+03 1.348447000000000048e-16 3.993729000000000268e-18
7.804479999999999563e+03 1.354199999999999897e-16 4.056367000000000165e-18
7.807479999999999563e+03 1.356353000000000043e-16 4.076949000000000199e-18
7.810479999999999563e+03 1.323410999999999960e-16 4.110308000000000331e-18
7.813479999999999563e+03 1.276670999999999915e-16 4.146025000000000247e-18
7.816479999999999563e+03 1.288566999999999901e-16 4.361011999999999671e-18
7.819479999999999563e+03 1.299288999999999989e-16 4.681531999999999873e-18
7.822479999999999563e+03 1.296814999999999952e-16 4.804948000000000203e-18
7.825479999999999563e+03 1.190941000000000048e-16 4.573164999999999809e-18
7.828479999999999563e+03 1.229337999999999891e-16 4.446052999999999618e-18
7.831479999999999563e+03 1.272335000000000094e-16 4.485240000000000333e-18
7.834479999999999563e+03 1.260723000000000005e-16 4.579710000000000108e-18
7.837479999999999563e+03 1.175631999999999970e-16 4.756397000000000284e-18
7.840479999999999563e+03 1.212180999999999975e-16 4.974872000000000194e-18
7.843479999999999563e+03 1.238052000000000105e-16 5.096613999999999619e-18
7.846479999999999563e+03 1.166014999999999877e-16 5.278553999999999900e-18
7.849479999999999563e+03 1.061427999999999988e-16 5.456508999999999659e-18
7.852479999999999563e+03 1.163345000000000122e-16 5.599522999999999691e-18
7.855479999999999563e+03 1.104582000000000029e-16 5.436052000000000231e-18
7.858479999999999563e+03 1.068853999999999998e-16 5.103119999999999698e-18
7.861479999999999563e+03 1.080777999999999997e-16 4.836265999999999870e-18
7.864479999999999563e+03 1.076162999999999995e-16 4.660899000000000085e-18
7.867479999999999563e+03 1.073783000000000043e-16 4.597518000000000068e-18
7.870479999999999563e+03 1.014483999999999940e-16 4.535683000000000273e-18
7.873479999999999563e+03 9.990004999999999714e-17 4.378079000000000075e-18
7.876479999999999563e+03 1.017157999999999961e-16 4.192185999999999827e-18
7.879479999999999563e+03 1.080604000000000016e-16 4.173050999999999813e-18
7.882479999999999563e+03 9.490985999999999858e-17 3.998763000000000206e-18
7.885479999999999563e+03 9.644628999999999681e-17 3.940679000000000384e-18
7.888479999999999563e+03 9.686513999999999670e-17 3.937285000000000231e-18
7.891479999999999563e+03 9.347462999999999794e-17 3.872012999999999705e-18
7.894479999999999563e+03 9.792691999999999569e-17 3.739086999999999801e-18
7.897479999999999563e+03 9.730592000000000492e-17 3.598169000000000348e-18
7.900479999999999563e+03 8.691768000000000141e-17 3.453868999999999891e-18
7.903479999999999563e+03 8.859457000000000390e-17 3.584900000000000084e-18
7.906479999999999563e+03 9.136601999999999542e-17 3.907713000000000216e-18
7.909479999999999563e+03 9.364862000000000513e-17 4.234309999999999619e-18
7.912479999999999563e+03 9.751464999999999441e-17 4.916616999999999882e-18
7.915479999999999563e+03 9.718597000000000580e-17 4.760929000000000315e-18
7.918479999999999563e+03 9.897423999999999729e-17 4.114045000000000206e-18
7.921479999999999563e+03 9.693104000000000188e-17 3.895272000000000176e-18
7.924479999999999563e+03 9.038356000000000134e-17 3.724201000000000079e-18
7.927479999999999563e+03 8.930107999999999445e-17 3.672683000000000320e-18
7.930479999999999563e+03 9.435127999999999859e-17 3.744158000000000165e-18
7.933479999999999563e+03 9.810420000000000219e-17 3.778289999999999638e-18
7.936479999999999563e+03 9.537336999999999436e-17 3.718256000000000378e-18
7.939479999999999563e+03 9.708253000000000476e-17 3.770149999999999926e-18
7.942479999999999563e+03 9.334384000000000297e-17 3.813900999999999687e-18
7.945479999999999563e+03 9.446424999999999715e-17 3.989917000000000029e-18
7.948479999999999563e+03 9.516940999999999656e-17 4.122382000000000041e-18
7.951479999999999563e+03 9.516225000000000376e-17 4.220700999999999710e-18
7.954479999999999563e+03 1.010846999999999995e-16 4.297775999999999741e-18
7.957479999999999563e+03 9.559923000000000588e-17 4.408067000000000381e-18
7.960479999999999563e+03 8.950780999999999889e-17 4.728974999999999907e-18
7.963479999999999563e+03 9.773307000000000191e-17 5.201393000000000254e-18
7.966479999999999563e+03 1.038515000000000024e-16 5.327019000000000204e-18
7.969479999999999563e+03 9.419832000000000152e-17 5.002792000000000119e-18
7.972479999999999563e+03 8.535622999999999652e-17 4.781674000000000122e-18
7.975479999999999563e+03 9.310696000000000335e-17 4.898165000000000006e-18
7.978479999999999563e+03 9.724042999999999989e-17 4.929638999999999781e-18
7.981479999999999563e+03 9.602932000000000357e-17 4.811484000000000274e-18
7.984479999999999563e+03 8.442426999999999459e-17 4.514498000000000335e-18
7.987479999999999563e+03 7.101641999999999702e-17 4.374127999999999903e-18
7.990479999999999563e+03 6.547262000000000345e-17 4.517678999999999702e-18
7.993479999999999563e+03 7.598526000000000608e-17 4.781603000000000117e-18
7.996479999999999563e+03 6.802988000000000243e-17 4.501177000000000035e-18
7.999479999999999563e+03 6.128617000000000521e-17 3.990051000000000094e-18
8.002479999999999563e+03 6.070016999999999923e-17 3.725820000000000101e-18
8.005479999999999563e+03 5.864352999999999536e-17 3.543256999999999665e-18
8.008479999999999563e+03 6.521314000000000520e-17 3.537496999999999782e-18
8.011479999999999563e+03 6.713358000000000204e-17 3.564592999999999842e-18
8.014479999999999563e+03 6.354098000000000161e-17 3.535845999999999975e-18
8.017479999999999563e+03 6.200614000000000061e-17 3.505983999999999787e-18
8.020479999999999563e+03 6.186390999999999455e-17 3.499737000000000377e-18
8.023479999999999563e+03 5.932072000000000154e-17 3.566964999999999724e-18
8.026479999999999563e+03 5.779971000000000042e-17 3.607287999999999752e-18
8.029479999999999563e+03 5.787325999999999646e-17 3.484967999999999774e-18
8.032479999999999563e+03 5.872681000000000221e-17 3.304201000000000003e-18
8.035479999999999563e+03 5.610094000000000526e-17 3.180942000000000064e-18
8.038479999999999563e+03 5.308632000000000026e-17 3.125974000000000142e-18
8.041479999999999563e+03 4.908059999999999751e-17 3.089704000000000180e-18
8.044479999999999563e+03 4.812465000000000069e-17 3.108350000000000104e-18
8.047479999999999563e+03 5.185599000000000074e-17 3.260235999999999944e-18
8.050479999999999563e+03 5.196761000000000200e-17 3.402172000000000080e-18
8.053479999999999563e+03 5.041186999999999829e-17 3.391522999999999961e-18
8.056479999999999563e+03 4.703029999999999849e-17 3.311626000000000177e-18
8.059479999999999563e+03 4.646644999999999822e-17 3.387409000000000015e-18
8.062479999999999563e+03 4.878502000000000297e-17 3.488121999999999997e-18
8.065479999999999563e+03 4.838517000000000275e-17 3.473935999999999817e-18
8.068479999999999563e+03 4.812503000000000006e-17 3.436769000000000190e-18
8.071479999999999563e+03 4.982637000000000090e-17 3.492098000000000290e-18
8.074479999999999563e+03 4.760088999999999940e-17 3.538009000000000200e-18
8.077479999999999563e+03 4.323737999999999819e-17 3.587866999999999923e-18
8.080479999999999563e+03 4.222780999999999779e-17 3.660327000000000383e-18
8.083479999999999563e+03 4.554374999999999927e-17 3.777628000000000034e-18
8.086479999999999563e+03 4.795780000000000223e-17 3.869866000000000143e-18
8.089479999999999563e+03 3.940754000000000132e-17 3.853328999999999844e-18
8.092479999999999563e+03 4.259530999999999834e-17 4.080992000000000140e-18
8.095479999999999563e+03 4.890430999999999766e-17 4.281690000000000364e-18
8.098479999999999563e+03 4.242817000000000278e-17 4.341857999999999688e-18
8.101479999999999563e+03 4.868484999999999868e-17 4.469189000000000047e-18
8.104479999999999563e+03 5.336886000000000061e-17 4.455695999999999745e-18
8.107479999999999563e+03 5.240783000000000011e-17 4.182239000000000199e-18
8.110479999999999563e+03 5.241425000000000288e-17 4.025799000000000283e-18
8.113479999999999563e+03 5.670309999999999836e-17 3.941934000000000152e-18
8.116479999999999563e+03 5.562057000000000047e-17 3.858946000000000205e-18
8.119479999999999563e+03 4.996538000000000121e-17 3.703183999999999785e-18
8.122479999999999563e+03 4.832754999999999827e-17 3.610271000000000255e-18
8.125479999999999563e+03 4.524195000000000292e-17 3.527233000000000065e-18
8.128479999999999563e+03 4.131821999999999892e-17 3.434574000000000180e-18
8.131479999999999563e+03 3.857970999999999946e-17 3.323777999999999941e-18
8.134479999999999563e+03 4.337028000000000154e-17 3.297510000000000105e-18
8.137479999999999563e+03 4.554538000000000162e-17 3.309223999999999918e-18
8.140479999999999563e+03 4.139160000000000091e-17 3.240536999999999862e-18
8.143479999999999563e+03 3.983793999999999866e-17 3.159716000000000113e-18
8.146479999999999563e+03 4.214084000000000202e-17 3.128266000000000176e-18
8.149479999999999563e+03 4.002422999999999769e-17 3.073132000000000019e-18
8.152479999999999563e+03 3.805080000000000094e-17 3.024637000000000109e-18
8.155479999999999563e+03 3.877318999999999822e-17 2.995914000000000081e-18
8.158479999999999563e+03 3.840328000000000016e-17 2.979804000000000095e-18
8.161479999999999563e+03 3.155087999999999801e-17 2.915933000000000090e-18
8.164479999999999563e+03 2.853607000000000257e-17 2.904045000000000096e-18
8.167479999999999563e+03 3.063734000000000156e-17 2.941987000000000013e-18
8.170479999999999563e+03 3.418398999999999802e-17 2.956895000000000166e-18
8.173479999999999563e+03 3.172441999999999994e-17 2.926562999999999856e-18
8.176479999999999563e+03 2.581181000000000132e-17 2.915760000000000191e-18
8.179479999999999563e+03 2.265370000000000142e-17 2.938086000000000083e-18
8.182479999999999563e+03 2.622661000000000007e-17 3.025535000000000056e-18
8.185479999999999563e+03 3.017577999999999984e-17 3.119009999999999861e-18
8.188479999999999563e+03 2.817888999999999905e-17 3.168389000000000005e-18
8.191479999999999563e+03 2.157976999999999900e-17 3.155491000000000045e-18
8.194479999999999563e+03 1.996110999999999901e-17 3.389297999999999959e-18
8.197479999999999563e+03 1.941311999999999982e-17 3.234761000000000086e-18
8.200479999999999563e+03 2.020563000000000054e-17 3.289253000000000119e-18
8.203479999999999563e+03 2.006292000000000078e-17 3.376802000000000191e-18
8.206479999999999563e+03 1.475697999999999988e-17 3.383168000000000054e-18
8.209479999999999563e+03 1.688088000000000134e-17 3.475040999999999627e-18
8.212479999999999563e+03 1.652606999999999946e-17 3.549159000000000329e-18
8.215479999999999563e+03 1.986751000000000130e-17 3.651369000000000188e-18
8.218479999999999563e+03 1.924218000000000125e-17 3.754666000000000171e-18
8.221479999999999563e+03 1.957812999999999984e-17 3.996913999999999993e-18
8.224479999999999563e+03 1.537649000000000006e-17 3.889274999999999668e-18
8.227479999999999563e+03 1.220742999999999945e-17 3.876459000000000121e-18
8.230479999999999563e+03 1.304597000000000054e-17 3.660143000000000077e-18
8.233479999999999563e+03 1.811349000000000021e-17 3.678899000000000226e-18
8.236479999999999563e+03 1.323639000000000018e-17 3.573861999999999973e-18
8.239479999999999563e+03 1.381206000000000014e-17 3.497643999999999876e-18
8.242479999999999563e+03 1.214967000000000016e-17 3.437515999999999898e-18
8.245479999999999563e+03 1.707800000000000111e-17 3.421610999999999981e-18
8.248479999999999563e+03 1.328149000000000004e-17 3.302846000000000136e-18
8.251479999999999563e+03 1.061833000000000072e-17 3.229492000000000087e-18
8.254479999999999563e+03 1.090864999999999934e-17 3.149009000000000190e-18
8.257479999999999563e+03 1.249867000000000038e-17 3.102962000000000037e-18
8.260479999999999563e+03 1.500831999999999996e-17 3.081498999999999845e-18
8.263479999999999563e+03 1.328410000000000006e-17 3.007122999999999911e-18
8.266479999999999563e+03 1.161810999999999957e-17 2.942403999999999816e-18
8.269479999999999563e+03 1.251368000000000042e-17 2.946247999999999840e-18
8.272479999999999563e+03 9.727483000000000642e-18 2.922126000000000054e-18
8.275479999999999563e+03 9.824109000000000208e-18 2.986817999999999848e-18
8.278479999999999563e+03 1.277600000000000043e-17 3.171421000000000082e-18
8.281479999999999563e+03 1.035883999999999965e-17 3.305655999999999969e-18
8.284479999999999563e+03 1.148742000000000046e-17 3.405767999999999842e-18
8.287479999999999563e+03 1.931651999999999989e-17 3.509180000000000305e-18
8.290479999999999563e+03 1.710556999999999857e-17 3.476507999999999898e-18
8.293479999999999563e+03 1.106758999999999982e-17 3.453470000000000160e-18
8.296479999999999563e+03 1.906954000000000061e-17 3.665295000000000186e-18
8.299479999999999563e+03 2.105269999999999892e-17 3.676526000000000061e-18
8.302479999999999563e+03 7.241593000000000383e-18 3.325292999999999890e-18
8.305479999999999563e+03 6.927488000000000004e-18 3.135285000000000185e-18
8.308479999999999563e+03 1.058139000000000005e-17 3.161755999999999911e-18
8.311479999999999563e+03 1.140638000000000016e-17 3.205315000000000189e-18
8.314479999999999563e+03 3.852195999999999836e-18 3.094057000000000160e-18
8.317479999999999563e+03 5.283625000000000264e-18 3.096671000000000153e-18
8.320479999999999563e+03 1.120393999999999987e-17 3.149092000000000114e-18
8.323479999999999563e+03 1.367178000000000045e-17 3.215003999999999814e-18
8.326479999999999563e+03 1.370305000000000044e-17 3.264127000000000134e-18
8.329479999999999563e+03 1.582938999999999863e-17 3.353125999999999918e-18
8.332479999999999563e+03 8.758919000000000409e-18 3.419359999999999962e-18
8.335479999999999563e+03 9.591408000000000386e-18 3.677966999999999929e-18
8.338479999999999563e+03 1.378561999999999953e-17 4.280054999999999679e-18
8.341479999999999563e+03 2.438153000000000003e-17 5.426410999999999899e-18
8.344479999999999563e+03 3.390869999999999892e-17 6.198789999999999970e-18
8.347479999999999563e+03 1.792164000000000073e-17 5.913214999999999855e-18
8.350479999999999563e+03 1.026940000000000022e-17 5.251421000000000185e-18
8.353479999999999563e+03 1.528043999999999971e-17 4.934735999999999778e-18
8.356479999999999563e+03 1.402608000000000017e-17 4.437950000000000332e-18
8.359479999999999563e+03 1.166840999999999999e-17 4.006978000000000281e-18
8.362479999999999563e+03 1.540010999999999994e-17 3.932770000000000375e-18
8.365479999999999563e+03 1.566392999999999951e-17 3.870590000000000295e-18
8.368479999999999563e+03 1.426540000000000115e-17 3.684651000000000162e-18
8.371479999999999563e+03 2.115091999999999993e-17 3.535820000000000342e-18
8.374479999999999563e+03 2.302182000000000127e-17 3.482832000000000235e-18
8.377479999999999563e+03 2.032018999999999942e-17 3.523701999999999772e-18
8.380479999999999563e+03 1.628535999999999914e-17 3.597371000000000115e-18
8.383479999999999563e+03 1.430300999999999982e-17 3.574158999999999811e-18
8.386479999999999563e+03 1.619123999999999952e-17 3.412273999999999921e-18
8.389479999999999563e+03 1.732185000000000001e-17 3.244705999999999920e-18
8.392479999999999563e+03 1.576590000000000021e-17 3.326372999999999965e-18
8.395479999999999563e+03 2.127476000000000126e-17 3.796761000000000254e-18
8.398479999999999563e+03 2.778475999999999821e-17 4.274212999999999768e-18
8.401479999999999563e+03 2.495292999999999993e-17 4.151067999999999643e-18
8.404479999999999563e+03 1.752836000000000092e-17 3.544146999999999666e-18
8.407479999999999563e+03 1.905783000000000115e-17 3.137482999999999886e-18
8.410479999999999563e+03 2.178071000000000126e-17 3.150174999999999880e-18
8.413479999999999563e+03 2.216954000000000106e-17 3.303142000000000077e-18
8.416479999999999563e+03 2.184397000000000103e-17 3.342422999999999968e-18
8.419479999999999563e+03 1.747068999999999929e-17 3.201950000000000130e-18
8.422479999999999563e+03 1.823362000000000082e-17 3.260614999999999810e-18
8.425479999999999563e+03 2.614789000000000116e-17 3.748608999999999680e-18
8.428479999999999563e+03 4.441077000000000023e-17 4.367261999999999927e-18
8.431479999999999563e+03 4.005664999999999709e-17 4.376045000000000044e-18
8.434479999999999563e+03 2.928238000000000118e-17 3.852176000000000355e-18
8.437479999999999563e+03 3.064346000000000288e-17 3.450305999999999812e-18
8.440479999999999563e+03 2.619503000000000043e-17 3.314685000000000170e-18
8.443479999999999563e+03 2.802984000000000061e-17 3.444763999999999815e-18
8.446479999999999563e+03 3.419918999999999775e-17 3.647886999999999855e-18
8.449479999999999563e+03 3.423952000000000283e-17 3.846655000000000121e-18
8.452479999999999563e+03 2.983521999999999924e-17 3.922728999999999644e-18
8.455479999999999563e+03 2.763334000000000121e-17 3.903034000000000305e-18
8.458479999999999563e+03 2.979581999999999928e-17 3.991872999999999621e-18
8.461479999999999563e+03 3.741257999999999818e-17 4.472004000000000136e-18
8.464479999999999563e+03 4.172211999999999721e-17 4.967697000000000076e-18
8.467479999999999563e+03 3.598076999999999809e-17 4.867341999999999811e-18
8.470479999999999563e+03 3.081480000000000031e-17 4.445059000000000315e-18
8.473479999999999563e+03 3.438125999999999851e-17 4.279039000000000331e-18
8.476479999999999563e+03 3.826502000000000040e-17 4.270437999999999956e-18
8.479479999999999563e+03 3.684956000000000254e-17 4.178611000000000267e-18
8.482479999999999563e+03 3.751389000000000061e-17 4.076878000000000194e-18
8.485479999999999563e+03 4.110625999999999932e-17 4.039171999999999849e-18
8.488479999999999563e+03 3.813936000000000010e-17 4.002828000000000191e-18
8.491479999999999563e+03 4.050477000000000268e-17 4.027593000000000383e-18
8.494479999999999563e+03 4.377702999999999824e-17 4.024406000000000093e-18
8.497479999999999563e+03 4.021847000000000136e-17 3.877939000000000208e-18
8.500479999999999563e+03 4.213985999999999973e-17 3.868859999999999765e-18
8.503479999999999563e+03 4.161418999999999720e-17 3.954474999999999906e-18
8.506479999999999563e+03 4.059217999999999935e-17 3.900178999999999714e-18
8.509479999999999563e+03 4.044662000000000118e-17 3.645429999999999869e-18
8.512479999999999563e+03 4.011581000000000163e-17 3.401330000000000143e-18
8.515479999999999563e+03 4.379485000000000082e-17 3.291785000000000084e-18
8.518479999999999563e+03 4.695566000000000149e-17 3.274258000000000069e-18
8.521479999999999563e+03 4.470289999999999962e-17 3.240258000000000096e-18
8.524479999999999563e+03 4.663492999999999903e-17 3.230281000000000091e-18
8.527479999999999563e+03 4.590796999999999870e-17 3.175990000000000154e-18
8.530479999999999563e+03 4.494553999999999758e-17 3.137325999999999880e-18
8.533479999999999563e+03 4.964019999999999876e-17 3.169806000000000034e-18
8.536479999999999563e+03 5.146717999999999734e-17 3.202205000000000057e-18
8.539479999999999563e+03 4.673429000000000125e-17 3.187725000000000115e-18
8.542479999999999563e+03 4.815368000000000029e-17 3.220646999999999808e-18
8.545479999999999563e+03 5.196471000000000027e-17 3.310551999999999870e-18
8.548479999999999563e+03 5.344643000000000011e-17 3.414161000000000071e-18
8.551479999999999563e+03 5.795247999999999471e-17 3.450019999999999997e-18
8.554479999999999563e+03 5.750895999999999910e-17 3.443685000000000023e-18
8.557479999999999563e+03 5.674838000000000587e-17 3.480724000000000123e-18
8.560479999999999563e+03 5.801828000000000557e-17 3.527357999999999901e-18
8.563479999999999563e+03 5.727372999999999823e-17 3.504983000000000049e-18
8.566479999999999563e+03 5.748977000000000282e-17 3.553218999999999674e-18
8.569479999999999563e+03 6.315171999999999911e-17 3.659379000000000194e-18
8.572479999999999563e+03 6.862320999999999525e-17 3.759995000000000152e-18
8.575479999999999563e+03 7.102774000000000506e-17 3.791522000000000247e-18
8.578479999999999563e+03 6.679207000000000609e-17 3.827002999999999819e-18
8.581479999999999563e+03 6.815278000000000044e-17 3.948407000000000163e-18
8.584479999999999563e+03 6.555131999999999672e-17 4.104703000000000275e-18
8.587479999999999563e+03 6.681889999999999503e-17 4.212587999999999913e-18
8.590479999999999563e+03 6.827409000000000122e-17 4.347451999999999722e-18
8.593479999999999563e+03 6.601837999999999430e-17 4.433590000000000303e-18
8.596479999999999563e+03 6.742703999999999617e-17 4.618098000000000308e-18
8.599479999999999563e+03 7.405577999999999746e-17 4.789176000000000069e-18
8.602479999999999563e+03 7.589456000000000394e-17 4.802122000000000092e-18
8.605479999999999563e+03 8.593802999999999446e-17 4.714644999999999922e-18
8.608479999999999563e+03 8.551166000000000494e-17 4.592815000000000317e-18
8.611479999999999563e+03 7.915667999999999471e-17 4.484345999999999974e-18
8.614479999999999563e+03 7.938085000000000236e-17 4.440699000000000286e-18
8.617479999999999563e+03 8.844895000000000420e-17 4.457005999999999625e-18
8.620479999999999563e+03 8.880219999999999422e-17 4.463284000000000078e-18
8.623479999999999563e+03 8.453480000000000104e-17 4.437344000000000353e-18
8.626479999999999563e+03 8.614288000000000458e-17 4.446148000000000233e-18
8.629479999999999563e+03 8.986857000000000497e-17 4.455787000000000001e-18
8.632479999999999563e+03 9.015312000000000089e-17 4.397693999999999951e-18
8.635479999999999563e+03 8.942853999999999731e-17 4.258362999999999964e-18
8.638479999999999563e+03 9.109493000000000436e-17 4.104031999999999672e-18
8.641479999999999563e+03 9.189969000000000592e-17 3.969601999999999841e-18
8.644479999999999563e+03 9.032094999999999548e-17 3.857669999999999904e-18
8.647479999999999563e+03 9.715170000000000052e-17 3.907620000000000166e-18
8.650479999999999563e+03 1.022291000000000009e-16 4.061710999999999757e-18
8.653479999999999563e+03 1.017587000000000007e-16 4.084378999999999859e-18
8.656479999999999563e+03 1.025074999999999948e-16 4.038070999999999627e-18
8.659479999999999563e+03 9.934331999999999687e-17 3.967551999999999918e-18
8.662479999999999563e+03 9.619734000000000092e-17 3.893541000000000135e-18
8.665479999999999563e+03 9.722472000000000569e-17 3.850890000000000315e-18
8.668479999999999563e+03 1.060370000000000036e-16 3.879629999999999747e-18
8.671479999999999563e+03 1.080278000000000038e-16 3.872493999999999849e-18
8.674479999999999563e+03 1.058219000000000023e-16 3.849754000000000231e-18
8.677479999999999563e+03 1.062960999999999963e-16 3.844024999999999851e-18
8.680479999999999563e+03 1.097123999999999987e-16 3.845364000000000210e-18
8.683479999999999563e+03 1.144003999999999972e-16 3.874783000000000192e-18
8.686479999999999563e+03 1.130605999999999976e-16 3.892905999999999676e-18
8.689479999999999563e+03 1.123585999999999962e-16 3.960760000000000024e-18
8.692479999999999563e+03 1.146586000000000040e-16 4.033211000000000255e-18
8.695479999999999563e+03 1.106790000000000009e-16 4.072202999999999870e-18
8.698479999999999563e+03 1.095118999999999943e-16 4.168616000000000191e-18
8.701479999999999563e+03 1.107784000000000021e-16 4.274417999999999838e-18
8.704479999999999563e+03 1.113839000000000102e-16 4.340880999999999790e-18
8.707479999999999563e+03 1.125516999999999894e-16 4.417666999999999930e-18
8.710479999999999563e+03 1.115348000000000084e-16 4.497547999999999821e-18
8.713479999999999563e+03 1.102574000000000031e-16 4.581897000000000172e-18
8.716479999999999563e+03 1.160008999999999973e-16 4.729258999999999928e-18
8.719479999999999563e+03 1.175136000000000031e-16 4.853876999999999706e-18
8.722479999999999563e+03 1.117118999999999980e-16 4.923566999999999680e-18
8.725479999999999563e+03 1.133263999999999920e-16 5.063045000000000318e-18
8.728479999999999563e+03 1.205653999999999948e-16 5.172372000000000106e-18
8.731479999999999563e+03 1.118864999999999939e-16 5.059506000000000078e-18
8.734479999999999563e+03 1.114951000000000069e-16 4.974077000000000037e-18
8.737479999999999563e+03 1.197965999999999901e-16 4.921412000000000172e-18
8.740479999999999563e+03 1.198391000000000051e-16 4.843409999999999714e-18
8.743479999999999563e+03 1.195452999999999982e-16 4.723981999999999983e-18
8.746479999999999563e+03 1.257060999999999878e-16 4.668880999999999893e-18
8.749479999999999563e+03 1.251258999999999976e-16 4.559975000000000267e-18
8.752479999999999563e+03 1.166855000000000005e-16 4.413125000000000158e-18
8.755479999999999563e+03 1.188742000000000049e-16 4.460031999999999935e-18
8.758479999999999563e+03 1.285470000000000109e-16 4.752706999999999805e-18
8.761479999999999563e+03 1.355786000000000067e-16 5.026088000000000245e-18
8.764479999999999563e+03 1.317057000000000094e-16 5.098617000000000147e-18
8.767479999999999563e+03 1.242075999999999892e-16 5.040383999999999880e-18
8.770479999999999563e+03 1.154483999999999996e-16 4.801311000000000043e-18
8.773479999999999563e+03 1.214689000000000054e-16 4.684836000000000052e-18
8.776479999999999563e+03 1.279836000000000036e-16 4.821362999999999973e-18
8.779479999999999563e+03 1.266591999999999924e-16 4.785698000000000094e-18
8.782479999999999563e+03 1.266095999999999984e-16 4.423892000000000064e-18
8.785479999999999563e+03 1.244404000000000085e-16 4.104952999999999946e-18
8.788479999999999563e+03 1.255782999999999968e-16 4.091419999999999912e-18
8.791479999999999563e+03 1.260431000000000069e-16 4.101511999999999627e-18
8.794479999999999563e+03 1.210188999999999932e-16 3.968171999999999996e-18
8.797479999999999563e+03 1.163775000000000111e-16 3.809519000000000383e-18
8.800479999999999563e+03 1.121130999999999955e-16 3.748404000000000381e-18
8.803479999999999563e+03 1.142063000000000114e-16 3.804870999999999974e-18
8.806479999999999563e+03 1.207956999999999958e-16 3.924434000000000052e-18
8.809479999999999563e+03 1.177799000000000060e-16 3.977289999999999889e-18
8.812479999999999563e+03 1.157266000000000048e-16 4.013923000000000208e-18
8.815479999999999563e+03 1.145486999999999951e-16 4.067332999999999988e-18
8.818479999999999563e+03 1.125432999999999980e-16 4.322616999999999808e-18
8.821479999999999563e+03 1.185420000000000091e-16 5.085745000000000205e-18
8.824479999999999563e+03 1.284766999999999968e-16 6.245616000000000001e-18
8.827479999999999563e+03 1.244485000000000046e-16 6.739896999999999783e-18
8.830479999999999563e+03 1.118467999999999925e-16 6.220520999999999905e-18
8.833479999999999563e+03 1.152869000000000117e-16 5.820070999999999852e-18
8.836479999999999563e+03 1.226074000000000091e-16 5.806076999999999924e-18
8.839479999999999563e+03 1.209041000000000036e-16 5.504140000000000358e-18
8.842479999999999563e+03 1.184185000000000082e-16 5.148211000000000100e-18
8.845479999999999563e+03 1.181651000000000000e-16 5.168367000000000103e-18
8.848479999999999563e+03 1.162949999999999994e-16 5.357571999999999706e-18
8.851479999999999563e+03 1.142722000000000043e-16 5.451387999999999824e-18
8.854479999999999563e+03 1.126781999999999926e-16 5.340891999999999884e-18
8.857479999999999563e+03 1.128501999999999883e-16 5.164974999999999744e-18
8.860479999999999563e+03 1.227253999999999895e-16 5.160251999999999742e-18
8.863479999999999563e+03 1.253770000000000009e-16 5.232513000000000285e-18
8.866479999999999563e+03 1.245616000000000044e-16 5.374391000000000232e-18
8.869479999999999563e+03 1.233342000000000074e-16 5.282429999999999709e-18
8.872479999999999563e+03 1.206453999999999882e-16 4.906209000000000361e-18
8.875479999999999563e+03 1.197910000000000122e-16 4.629329000000000183e-18
8.878479999999999563e+03 1.231452999999999975e-16 4.670482000000000229e-18
8.881479999999999563e+03 1.261255999999999939e-16 5.110756999999999991e-18
8.884479999999999563e+03 1.282922999999999903e-16 5.729969000000000052e-18
8.887479999999999563e+03 1.255739000000000002e-16 5.795483999999999814e-18
8.890479999999999563e+03 1.237966000000000058e-16 5.125683000000000215e-18
8.893479999999999563e+03 1.236175000000000065e-16 4.435791999999999978e-18
8.896479999999999563e+03 1.302258999999999967e-16 4.258700999999999816e-18
8.899479999999999563e+03 1.314732999999999921e-16 4.364707000000000020e-18
8.902479999999999563e+03 1.279117000000000063e-16 4.480998999999999987e-18
8.905479999999999563e+03 1.254743999999999923e-16 4.413617000000000325e-18
8.908479999999999563e+03 1.212995999999999920e-16 4.187088000000000319e-18
8.911479999999999563e+03 1.171388000000000103e-16 4.109199999999999674e-18
8.914479999999999563e+03 1.170988999999999956e-16 4.479293000000000067e-18
8.917479999999999563e+03 1.320457999999999880e-16 5.167808000000000289e-18
8.920479999999999563e+03 1.330515999999999954e-16 5.376936999999999911e-18
8.923479999999999563e+03 1.206561000000000093e-16 4.857909999999999907e-18
8.926479999999999563e+03 1.138365999999999879e-16 4.245838000000000102e-18
8.929479999999999563e+03 1.116924999999999902e-16 4.005340000000000290e-18
8.932479999999999563e+03 1.152880999999999929e-16 4.008084000000000374e-18
8.935479999999999563e+03 1.183671999999999998e-16 4.092972000000000287e-18
8.938479999999999563e+03 1.210628000000000027e-16 4.295602000000000264e-18
8.941479999999999563e+03 1.215675000000000027e-16 4.543202999999999906e-18
8.944479999999999563e+03 1.220462000000000001e-16 4.654290000000000215e-18
8.947479999999999563e+03 1.203890000000000024e-16 4.576633000000000044e-18
8.950479999999999563e+03 1.153296999999999973e-16 4.583393000000000152e-18
8.953479999999999563e+03 1.225488999999999905e-16 5.055382999999999903e-18
8.956479999999999563e+03 1.290621999999999942e-16 5.779274000000000114e-18
8.959479999999999563e+03 1.207833999999999916e-16 5.864548000000000328e-18
8.962479999999999563e+03 1.102960000000000054e-16 5.342446000000000053e-18
8.965479999999999563e+03 1.016671999999999947e-16 4.904729000000000274e-18
8.968479999999999563e+03 9.823902999999999703e-17 4.843972000000000374e-18
8.971479999999999563e+03 1.044710000000000044e-16 4.988891000000000242e-18
8.974479999999999563e+03 9.917675999999999550e-17 5.070713999999999626e-18
8.977479999999999563e+03 9.489337999999999511e-17 5.096133000000000245e-18
8.980479999999999563e+03 9.603209999999999609e-17 5.164772000000000239e-18
8.983479999999999563e+03 9.531958000000000290e-17 5.152211000000000233e-18
8.986479999999999563e+03 9.102297000000000555e-17 5.162094000000000290e-18
8.989479999999999563e+03 8.747491999999999614e-17 5.071334999999999986e-18
8.992479999999999563e+03 8.600413999999999880e-17 4.851146999999999722e-18
8.995479999999999563e+03 9.192683000000000068e-17 4.770410999999999691e-18
8.998479999999999563e+03 9.364759000000000569e-17 4.936046999999999940e-18
9.001479999999999563e+03 9.564555999999999691e-17 5.049331000000000053e-18
9.004479999999999563e+03 9.320919999999999858e-17 4.784434000000000098e-18
9.007479999999999563e+03 8.913349000000000596e-17 4.346578999999999896e-18
9.010479999999999563e+03 8.952790000000000569e-17 4.090372000000000008e-18
9.013479999999999563e+03 9.030901000000000045e-17 4.015062999999999880e-18
9.016479999999999563e+03 8.694386999999999464e-17 3.938120000000000119e-18
9.019479999999999563e+03 8.728006999999999752e-17 3.882288999999999727e-18
9.022479999999999563e+03 8.699194000000000521e-17 3.829609000000000250e-18
9.025479999999999563e+03 8.456100000000000480e-17 3.763017999999999616e-18
9.028479999999999563e+03 8.479545999999999638e-17 3.722615000000000125e-18
9.031479999999999563e+03 8.580312000000000170e-17 3.727647999999999780e-18
9.034479999999999563e+03 8.901862000000000435e-17 3.792923999999999894e-18
9.037479999999999563e+03 9.067745000000000432e-17 3.866866999999999748e-18
9.040479999999999563e+03 8.973076000000000432e-17 3.874393999999999816e-18
9.043479999999999563e+03 8.929654999999999652e-17 3.878032999999999770e-18
9.046479999999999563e+03 9.281293999999999911e-17 3.985675999999999684e-18
9.049479999999999563e+03 9.125749999999999686e-17 4.050839999999999778e-18
9.052479999999999563e+03 8.850698999999999469e-17 3.967731000000000354e-18
9.055479999999999563e+03 8.705461000000000027e-17 3.862045999999999826e-18
9.058479999999999563e+03 8.601467999999999936e-17 3.838574999999999622e-18
9.061479999999999563e+03 8.598853999999999712e-17 3.875059999999999778e-18
9.064479999999999563e+03 8.403173000000000330e-17 3.938562000000000043e-18
9.067479999999999563e+03 8.285968000000000036e-17 4.025881000000000310e-18
9.070479999999999563e+03 8.209168999999999771e-17 4.070397000000000236e-18
9.073479999999999563e+03 8.007173999999999484e-17 4.106365999999999617e-18
9.076479999999999563e+03 7.883254000000000223e-17 4.157810000000000065e-18
9.079479999999999563e+03 8.516471000000000233e-17 4.273281000000000242e-18
9.082479999999999563e+03 8.377570000000000020e-17 4.366633999999999902e-18
9.085479999999999563e+03 8.210111000000000270e-17 4.459108000000000355e-18
9.088479999999999563e+03 8.439560000000000412e-17 4.638518000000000081e-18
9.091479999999999563e+03 8.657427000000000240e-17 4.826485000000000091e-18
9.094479999999999563e+03 8.508141999999999729e-17 4.959010000000000085e-18
9.097479999999999563e+03 8.671140000000000223e-17 5.085701000000000115e-18


==> anc/UH88_SNIFS_60531.60.txt <==
3.400480000000000018e+03 -5.652963999999999436e-17 2.891475999999999759e-17
3.403480000000000018e+03 -8.940230999999999895e-17 2.838674999999999727e-17
3.406480000000000018e+03 -2.103136000000000146e-17 2.604568999999999873e-17
3.409480000000000018e+03 -1.046691000000000064e-17 2.468529999999999914e-17
3.412480000000000018e+03 2.303281999999999836e-18 2.707016999999999869e-17
3.415480000000000018e+03 -7.157662000000000117e-18 2.802858999999999763e-17
3.418480000000000018e+03 -3.027625999999999762e-17 2.518082999999999854e-17
3.421480000000000018e+03 -1.849242000000000132e-17 2.416750000000000025e-17
3.424480000000000018e+03 8.703277000000000193e-19 2.755543999999999949e-17
3.427480000000000018e+03 5.479215999999999981e-18 2.685563999999999957e-17
3.430480000000000018e+03 -1.373700000000000017e-17 2.332514999999999949e-17
3.433480000000000018e+03 -3.654772999999999928e-17 2.281370999999999876e-17
3.436480000000000018e+03 -4.662982999999999896e-17 2.538730999999999869e-17
3.439480000000000018e+03 2.761106000000000044e-18 2.501825999999999987e-17
3.442480000000000018e+03 3.033575000000000053e-18 2.180394999999999868e-17
3.445480000000000018e+03 1.525667999999999923e-18 2.259794000000000103e-17
3.448480000000000018e+03 1.263305000000000074e-17 2.466980000000000103e-17
3.451480000000000018e+03 -6.871938999999999838e-18 2.389223999999999883e-17
3.454480000000000018e+03 1.445030000000000006e-18 2.167703999999999848e-17
3.457480000000000018e+03 1.519881999999999906e-17 2.303136000000000007e-17
3.460480000000000018e+03 3.258364999999999995e-17 2.451333000000000113e-17
3.463480000000000018e+03 2.369338999999999931e-17 2.310108999999999977e-17
3.466480000000000018e+03 1.638907000000000088e-17 2.124031000000000065e-17
3.469480000000000018e+03 1.062965999999999926e-17 2.293977999999999920e-17
3.472480000000000018e+03 1.847748000000000100e-17 2.399271000000000150e-17
3.475480000000000018e+03 -2.124740000000000066e-18 2.221363999999999915e-17
3.478480000000000018e+03 -1.699561000000000043e-17 2.102101000000000059e-17
3.481480000000000018e+03 1.359830999999999925e-17 2.332776999999999925e-17
3.484480000000000018e+03 1.402500999999999868e-17 2.408055999999999908e-17
3.487480000000000018e+03 -5.180751000000000237e-18 2.182170000000000153e-17
3.490480000000000018e+03 -1.396683000000000066e-18 2.145939000000000026e-17
3.493480000000000018e+03 6.134528999999999692e-18 2.500412999999999855e-17
3.496480000000000018e+03 4.335868000000000077e-17 2.469460999999999929e-17
3.499480000000000018e+03 6.263079999999999803e-17 2.188837999999999877e-17
3.502480000000000018e+03 7.642272999999999394e-17 2.206428999999999925e-17
3.505480000000000018e+03 4.850280000000000048e-17 2.530639999999999963e-17
3.508480000000000018e+03 4.828270999999999783e-17 2.650973999999999896e-17
3.511480000000000018e+03 7.775382000000000555e-18 2.193071999999999943e-17
3.514480000000000018e+03 5.806471999999999682e-18 2.218207999999999899e-17
3.517480000000000018e+03 -1.421416999999999868e-17 2.440138000000000073e-17
3.520480000000000018e+03 -3.233181999999999873e-17 2.317018000000000069e-17
3.523480000000000018e+03 2.573224000000000137e-17 2.101298999999999930e-17
3.526480000000000018e+03 2.718096000000000147e-17 2.202957999999999922e-17
3.529480000000000018e+03 1.369155999999999989e-17 2.347237999999999897e-17
3.532480000000000018e+03 1.725354999999999861e-17 2.225433999999999925e-17
3.535480000000000018e+03 -2.001722999999999853e-18 2.032706999999999949e-17
3.538480000000000018e+03 7.582527000000000205e-18 2.198615999999999888e-17
3.541480000000000018e+03 7.973588999999999673e-18 2.327460000000000094e-17
3.544480000000000018e+03 1.089519000000000026e-18 2.159131000000000132e-17
3.547480000000000018e+03 1.736126000000000125e-17 2.059343999999999910e-17
3.550480000000000018e+03 4.345904999999999987e-17 2.310177999999999880e-17
3.553480000000000018e+03 6.550575000000000444e-17 2.407396000000000098e-17
3.556480000000000018e+03 3.820596000000000251e-17 2.187437000000000049e-17
3.559480000000000018e+03 1.826220000000000133e-17 2.110871000000000052e-17
3.562480000000000018e+03 5.174423999999999823e-18 2.402191999999999952e-17
3.565480000000000018e+03 -7.022940999999999830e-19 2.450234999999999966e-17
3.568480000000000018e+03 3.895524000000000258e-17 2.171394999999999993e-17
3.571480000000000018e+03 2.608932000000000132e-17 2.148085999999999896e-17
3.574480000000000018e+03 2.745091999999999876e-17 2.419312000000000058e-17
3.577480000000000018e+03 3.300650000000000075e-17 2.468009000000000038e-17
3.580480000000000018e+03 4.059170999999999769e-17 2.172112000000000017e-17
3.583480000000000018e+03 5.100942999999999991e-17 2.163975999999999894e-17
3.586480000000000018e+03 1.907545999999999942e-18 2.343629999999999909e-17
3.589480000000000018e+03 6.414678999999999700e-18 2.273413999999999881e-17
3.592480000000000018e+03 1.781008000000000099e-17 2.030211999999999871e-17
3.595480000000000018e+03 6.961518000000000277e-17 2.134473000000000090e-17
3.598480000000000018e+03 3.939268000000000200e-17 2.283626000000000023e-17
3.601480000000000018e+03 3.790546999999999834e-17 2.159323000000000077e-17
3.604480000000000018e+03 4.568244000000000172e-17 1.974392000000000117e-17
3.607480000000000018e+03 6.838259000000000338e-17 2.095727000000000096e-17
3.610480000000000018e+03 2.554556999999999988e-17 2.179805999999999909e-17
3.613480000000000018e+03 2.025307000000000127e-17 2.022209000000000146e-17
3.616480000000000018e+03 4.488936999999999705e-17 1.906189000000000050e-17
3.619480000000000018e+03 5.394746999999999972e-17 2.084361000000000029e-17
3.622480000000000018e+03 3.418682999999999823e-17 2.153100000000000045e-17
3.625480000000000018e+03 3.829565000000000160e-17 1.959399000000000092e-17
3.628480000000000018e+03 2.600262000000000008e-17 1.901028999999999994e-17
3.631480000000000018e+03 5.544407000000000145e-17 2.149456999999999886e-17
3.634480000000000018e+03 4.044672999999999987e-17 2.165668000000000023e-17
3.637480000000000018e+03 5.937317000000000006e-17 1.940264000000000078e-17
3.640480000000000018e+03 4.534009000000000293e-17 1.897181999999999894e-17
3.643480000000000018e+03 4.240753000000000256e-17 2.142189000000000026e-17
3.646480000000000018e+03 5.955406999999999576e-17 2.138375999999999968e-17
3.649480000000000018e+03 4.404408000000000176e-17 1.862988999999999848e-17
3.652480000000000018e+03 4.498592999999999802e-17 1.901751999999999863e-17
3.655480000000000018e+03 3.703452000000000067e-17 2.111636999999999883e-17
3.658480000000000018e+03 3.724111999999999771e-17 2.065135999999999886e-17
3.661480000000000018e+03 3.375955999999999819e-17 1.826027999999999880e-17
3.664480000000000018e+03 2.591004000000000053e-17 1.864514000000000154e-17
3.667480000000000018e+03 2.395092000000000120e-18 1.989546999999999941e-17
3.670480000000000018e+03 1.661455999999999890e-17 1.885072000000000041e-17
3.673480000000000018e+03 3.685498999999999867e-17 1.723106999999999994e-17
3.676480000000000018e+03 3.305535999999999850e-17 1.823593999999999912e-17
3.679480000000000018e+03 2.535688999999999974e-17 1.907952000000000030e-17
3.682480000000000018e+03 1.556145999999999947e-17 1.780454000000000002e-17
3.685480000000000018e+03 6.817301999999999718e-18 1.681762999999999977e-17
3.688480000000000018e+03 1.047730000000000048e-17 1.790339999999999981e-17
3.691480000000000018e+03 3.197659999999999978e-17 1.913696000000000021e-17
3.694480000000000018e+03 4.396457999999999845e-17 1.735180000000000038e-17
3.697480000000000018e+03 2.787077999999999862e-17 1.628318000000000028e-17
3.700480000000000018e+03 3.075346999999999818e-17 1.825630000000000046e-17
3.703480000000000018e+03 4.193807999999999771e-17 1.863672999999999959e-17
3.706480000000000018e+03 5.270539999999999998e-17 1.662153999999999946e-17
3.709480000000000018e+03 2.820126000000000212e-17 1.632223999999999982e-17
3.712480000000000018e+03 2.261429000000000017e-17 1.848840000000000094e-17
3.715480000000000018e+03 4.328501000000000169e-17 1.844917000000000119e-17
3.718480000000000018e+03 3.675547999999999881e-17 1.620229999999999890e-17
3.721480000000000018e+03 3.641161000000000250e-17 1.621771000000000089e-17
3.724480000000000018e+03 4.689549000000000006e-17 1.823810999999999978e-17
3.727480000000000018e+03 3.593823000000000263e-17 1.795000000000000078e-17
3.730480000000000018e+03 2.491551999999999914e-17 1.593455999999999943e-17
3.733480000000000018e+03 4.221379000000000131e-17 1.666737000000000039e-17
3.736480000000000018e+03 4.893185000000000052e-17 1.832572999999999871e-17
3.739480000000000018e+03 4.351046999999999894e-17 1.775266000000000057e-17
3.742480000000000018e+03 3.684237000000000282e-17 1.636016000000000124e-17
3.745480000000000018e+03 3.892243999999999763e-17 1.832647999999999926e-17
3.748480000000000018e+03 5.528590999999999766e-17 1.848030999999999993e-17
3.751480000000000018e+03 4.004589999999999736e-17 1.682615000000000040e-17
3.754480000000000018e+03 3.414581999999999847e-17 1.635581999999999992e-17
3.757480000000000018e+03 1.869550000000000040e-17 1.724277999999999940e-17
3.760480000000000018e+03 4.513402000000000291e-17 1.767636000000000044e-17
3.763480000000000018e+03 4.363701000000000104e-17 1.636547999999999868e-17
3.766480000000000018e+03 4.168769000000000224e-17 1.532009999999999908e-17
3.769480000000000018e+03 2.416544000000000135e-17 1.672926000000000030e-17
3.772480000000000018e+03 2.183928999999999929e-17 1.704387999999999963e-17
3.775480000000000018e+03 2.387236000000000045e-17 1.544861000000000088e-17
3.778480000000000018e+03 1.576646999999999928e-17 1.536815000000000092e-17
3.781480000000000018e+03 1.304710000000000047e-17 1.719743999999999960e-17
3.784480000000000018e+03 2.804580999999999729e-17 1.740073000000000093e-17
3.787480000000000018e+03 1.472343999999999875e-17 1.545821000000000119e-17
3.790480000000000018e+03 1.569295999999999912e-17 1.520687000000000111e-17
3.793480000000000018e+03 1.769813999999999880e-17 1.716091000000000062e-17
3.796480000000000018e+03 -1.139513999999999929e-17 1.646371000000000097e-17
3.799480000000000018e+03 -1.060253999999999936e-17 1.435784999999999945e-17
3.802480000000000018e+03 5.279300000000000096e-18 1.485967999999999857e-17
3.805480000000000018e+03 1.656312000000000035e-17 1.635540999999999978e-17
3.808480000000000018e+03 -8.541522000000000394e-18 1.565093999999999940e-17
3.811480000000000018e+03 -1.426840999999999848e-17 1.405788999999999846e-17
3.814480000000000018e+03 -3.010187000000000159e-18 1.450774000000000074e-17
3.817480000000000018e+03 1.344502999999999971e-17 1.583169000000000054e-17
3.820480000000000018e+03 8.144105999999999827e-18 1.491707000000000131e-17
3.823480000000000018e+03 -1.063046000000000006e-17 1.338254999999999971e-17
3.826480000000000018e+03 -6.640282999999999844e-18 1.446817999999999877e-17
3.829480000000000018e+03 -9.909219999999999950e-21 1.525219999999999962e-17
3.832480000000000018e+03 1.309698999999999960e-18 1.400331999999999953e-17
3.835480000000000018e+03 -2.320669000000000020e-18 1.328047000000000033e-17
3.838480000000000018e+03 4.634361999999999839e-18 1.461735999999999846e-17
3.841480000000000018e+03 1.852489999999999916e-17 1.492390999999999935e-17
3.844480000000000018e+03 3.399057000000000078e-18 1.365154000000000062e-17
3.847480000000000018e+03 -1.153414000000000063e-18 1.320365999999999958e-17
3.850480000000000018e+03 -1.695383000000000064e-18 1.487541000000000149e-17
3.853480000000000018e+03 -6.647186000000000246e-18 1.501641999999999917e-17
3.856480000000000018e+03 1.866657999999999948e-17 1.326473000000000075e-17
3.859480000000000018e+03 2.480741000000000072e-17 1.331331999999999935e-17
3.862480000000000018e+03 8.706794000000000388e-18 1.487478000000000090e-17
3.865480000000000018e+03 1.801304000000000010e-17 1.484734999999999981e-17
3.868480000000000018e+03 1.058222999999999981e-17 1.306614000000000064e-17
3.871480000000000018e+03 1.389901999999999925e-17 1.353864000000000025e-17
3.874480000000000018e+03 -9.175899000000000712e-19 1.493516000000000150e-17
3.877480000000000018e+03 8.507986999999999902e-18 1.454734999999999986e-17
3.880480000000000018e+03 1.540555999999999863e-17 1.319711999999999992e-17
3.883480000000000018e+03 2.073549000000000059e-17 1.402998999999999879e-17
3.886480000000000018e+03 5.381286999999999622e-19 1.510856000000000090e-17
3.889480000000000018e+03 7.667495999999999672e-19 1.432621999999999956e-17
3.892480000000000018e+03 1.299061000000000055e-17 1.341130000000000043e-17
3.895480000000000018e+03 2.840706999999999964e-17 1.462647000000000072e-17
3.898480000000000018e+03 6.312195000000000331e-18 1.522666000000000030e-17
3.901480000000000018e+03 1.017424999999999961e-17 1.395938000000000037e-17
3.904480000000000018e+03 3.862606999999999742e-17 1.321448000000000058e-17
3.907480000000000018e+03 3.347392999999999950e-17 1.463797999999999920e-17
3.910480000000000018e+03 1.744593999999999948e-17 1.506218000000000038e-17
3.913480000000000018e+03 1.429008999999999943e-17 1.397478999999999927e-17
3.916480000000000018e+03 1.828909999999999923e-17 1.532817000000000061e-17
3.919480000000000018e+03 2.588308000000000110e-17 1.718347999999999849e-17
3.922480000000000018e+03 1.705863000000000026e-17 1.603586999999999878e-17
3.925480000000000018e+03 5.707375999999999697e-17 1.429984000000000048e-17
3.928480000000000018e+03 7.747729999999999680e-17 1.347902999999999968e-17
3.931480000000000018e+03 6.848408999999999625e-17 1.512660000000000085e-17
3.934480000000000018e+03 6.259333000000000188e-17 1.493215999999999928e-17
3.937480000000000018e+03 9.013724999999999852e-17 1.308804000000000050e-17
3.940480000000000018e+03 8.922501999999999425e-17 1.336566000000000072e-17
3.943480000000000018e+03 7.441377999999999509e-17 1.490911999999999975e-17
3.946480000000000018e+03 9.555407000000000141e-17 1.480226999999999943e-17
3.949480000000000018e+03 1.007606999999999942e-16 1.331503999999999937e-17
3.952480000000000018e+03 9.367385999999999684e-17 1.388246999999999913e-17
3.955480000000000018e+03 8.722440999999999762e-17 1.503801000000000092e-17
3.958480000000000018e+03 1.071322000000000007e-16 1.427122000000000101e-17
3.961480000000000018e+03 1.191687999999999910e-16 1.328653000000000013e-17
3.964480000000000018e+03 1.182146999999999939e-16 1.425029000000000062e-17
3.967480000000000018e+03 1.075079999999999983e-16 1.512501999999999873e-17
3.970480000000000018e+03 1.302127000000000066e-16 1.416291999999999982e-17
3.973480000000000018e+03 1.402155000000000101e-16 1.331612000000000060e-17
3.976480000000000018e+03 1.161691999999999935e-16 1.463203000000000117e-17
3.979480000000000018e+03 1.295950999999999954e-16 1.526823999999999912e-17
3.982480000000000018e+03 1.734051000000000111e-16 1.426189999999999958e-17
3.985480000000000018e+03 1.889918999999999935e-16 1.389218000000000122e-17
3.988480000000000018e+03 1.915159000000000026e-16 1.559291999999999915e-17
3.991480000000000018e+03 1.743143000000000062e-16 1.594068999999999895e-17
3.994480000000000018e+03 1.570777000000000004e-16 1.421390999999999927e-17
3.997480000000000018e+03 1.640794000000000053e-16 1.430831000000000087e-17
4.000480000000000018e+03 2.039295999999999907e-16 1.675496999999999983e-17
4.003480000000000018e+03 1.739251999999999996e-16 1.685670000000000060e-17
4.006480000000000018e+03 1.816838000000000070e-16 1.504196999999999978e-17
4.009480000000000018e+03 1.915701999999999885e-16 1.538046000000000020e-17
4.012480000000000018e+03 1.910624000000000042e-16 1.706855999999999972e-17
4.015480000000000018e+03 2.187742999999999931e-16 1.689719000000000153e-17
4.018480000000000018e+03 2.068430000000000017e-16 1.482877999999999976e-17
4.021480000000000018e+03 1.919735000000000024e-16 1.509196999999999874e-17
4.024480000000000018e+03 1.815363999999999949e-16 1.607832999999999940e-17
4.027480000000000018e+03 2.080958000000000109e-16 1.529084000000000083e-17
4.030480000000000018e+03 2.263569000000000100e-16 1.382573999999999928e-17
4.033480000000000018e+03 2.359873000000000077e-16 1.450389999999999876e-17
4.036480000000000018e+03 2.396473999999999841e-16 1.541938999999999850e-17
4.039480000000000018e+03 2.224253000000000054e-16 1.437706000000000137e-17
4.042480000000000018e+03 2.108498000000000011e-16 1.364627000000000034e-17
4.045480000000000018e+03 2.142015999999999927e-16 1.567048999999999865e-17
4.048480000000000018e+03 2.229084999999999814e-16 1.499370000000000058e-17
4.051480000000000018e+03 2.501099000000000037e-16 1.373423999999999942e-17
4.054480000000000018e+03 2.595833000000000168e-16 1.305768999999999973e-17
4.057480000000000018e+03 2.483249000000000151e-16 1.447188000000000130e-17
4.060480000000000018e+03 2.015718999999999928e-16 1.468422000000000028e-17
4.063480000000000018e+03 2.172434999999999919e-16 1.338325000000000003e-17
4.066480000000000018e+03 2.202598999999999969e-16 1.306783999999999964e-17
4.069480000000000018e+03 1.960271999999999887e-16 1.450394999999999900e-17
4.072480000000000018e+03 1.978238999999999909e-16 1.452354999999999850e-17
4.075480000000000018e+03 1.857715000000000102e-16 1.274557999999999994e-17
4.078480000000000018e+03 1.798667000000000045e-16 1.271484999999999979e-17
4.081480000000000018e+03 1.978983000000000065e-16 1.448848999999999986e-17
4.084480000000000018e+03 2.112431999999999977e-16 1.423218000000000095e-17
4.087480000000000018e+03 2.136697000000000087e-16 1.292946999999999966e-17
4.090480000000000018e+03 1.971118000000000084e-16 1.313293999999999939e-17
4.093480000000000018e+03 2.080621999999999960e-16 1.417438999999999935e-17
4.096479999999999563e+03 1.903767000000000017e-16 1.368176999999999988e-17
4.099479999999999563e+03 1.662851999999999878e-16 1.275003999999999968e-17
4.102479999999999563e+03 1.851871999999999940e-16 1.392224999999999847e-17
4.105479999999999563e+03 1.914297999999999981e-16 1.448967000000000003e-17
4.108479999999999563e+03 1.838101000000000046e-16 1.340573999999999997e-17
4.111479999999999563e+03 1.796001000000000062e-16 1.267840000000000027e-17
4.114479999999999563e+03 1.759664000000000099e-16 1.386605000000000026e-17
4.117479999999999563e+03 1.647332000000000072e-16 1.447739999999999971e-17
4.120479999999999563e+03 1.742012000000000064e-16 1.319440999999999942e-17
4.123479999999999563e+03 1.454858999999999971e-16 1.241146000000000005e-17
4.126479999999999563e+03 1.673720000000000058e-16 1.387278999999999935e-17
4.129479999999999563e+03 1.613836999999999958e-16 1.411995999999999986e-17
4.132479999999999563e+03 1.589823000000000018e-16 1.255904999999999944e-17
4.135479999999999563e+03 1.476109000000000070e-16 1.204572999999999977e-17
4.138479999999999563e+03 1.304272999999999993e-16 1.346388999999999993e-17
4.141479999999999563e+03 1.512881000000000108e-16 1.366658999999999963e-17
4.144479999999999563e+03 1.682795000000000112e-16 1.195972000000000064e-17
4.147479999999999563e+03 1.762151000000000015e-16 1.189300999999999955e-17
4.150479999999999563e+03 1.507930000000000080e-16 1.310188999999999985e-17
4.153479999999999563e+03 1.310594999999999951e-16 1.285699000000000049e-17
4.156479999999999563e+03 1.593480000000000060e-16 1.146441000000000015e-17
4.159479999999999563e+03 1.499494000000000104e-16 1.174939000000000031e-17
4.162479999999999563e+03 1.558386999999999965e-16 1.303671000000000064e-17
4.165479999999999563e+03 1.575402000000000055e-16 1.268250000000000012e-17
4.168479999999999563e+03 1.562812000000000032e-16 1.134888000000000027e-17
4.171479999999999563e+03 1.746458000000000048e-16 1.206620999999999952e-17
4.174479999999999563e+03 1.625105000000000105e-16 1.290214000000000059e-17
4.177479999999999563e+03 1.661918999999999977e-16 1.219180000000000010e-17
4.180479999999999563e+03 1.618824999999999982e-16 1.135179000000000021e-17
4.183479999999999563e+03 1.654838000000000100e-16 1.223209000000000006e-17
4.186479999999999563e+03 1.833695000000000010e-16 1.303484999999999963e-17
4.189479999999999563e+03 1.833433999999999916e-16 1.201642999999999947e-17
4.192479999999999563e+03 1.792334000000000096e-16 1.133614999999999957e-17
4.195479999999999563e+03 1.766573999999999949e-16 1.261189999999999989e-17
4.198479999999999563e+03 1.856536999999999938e-16 1.304500999999999928e-17
4.201479999999999563e+03 1.986497999999999951e-16 1.190882000000000039e-17
4.204479999999999563e+03 1.989370999999999889e-16 1.150492000000000056e-17
4.207479999999999563e+03 2.042743000000000040e-16 1.298818000000000048e-17
4.210479999999999563e+03 2.045807999999999923e-16 1.319013999999999937e-17
4.213479999999999563e+03 1.876932999999999964e-16 1.153278999999999947e-17
4.216479999999999563e+03 1.968752000000000076e-16 1.164480999999999959e-17
4.219479999999999563e+03 2.045055999999999975e-16 1.312811999999999975e-17
4.222479999999999563e+03 1.837264999999999938e-16 1.285452999999999965e-17
4.225479999999999563e+03 2.035672000000000087e-16 1.163314000000000064e-17
4.228479999999999563e+03 2.172371000000000102e-16 1.220200999999999999e-17
4.231479999999999563e+03 2.210711000000000100e-16 1.453731999999999993e-17
4.234479999999999563e+03 2.442736000000000158e-16 1.335335999999999964e-17
4.237479999999999563e+03 2.514249999999999883e-16 1.176140999999999942e-17
4.240479999999999563e+03 2.460477999999999766e-16 1.237052999999999976e-17
4.243479999999999563e+03 2.257816000000000004e-16 1.323461000000000018e-17
4.246479999999999563e+03 2.497906000000000027e-16 1.270250999999999975e-17
4.249479999999999563e+03 2.795698999999999933e-16 1.184309000000000005e-17
4.252479999999999563e+03 2.594040000000000042e-16 1.269254999999999953e-17
4.255479999999999563e+03 2.680038000000000222e-16 1.351330000000000035e-17
4.258479999999999563e+03 2.707972999999999758e-16 1.260659000000000065e-17
4.261479999999999563e+03 2.692614000000000054e-16 1.195540000000000034e-17
4.264479999999999563e+03 2.836307000000000080e-16 1.341736999999999997e-17
4.267479999999999563e+03 2.871638000000000219e-16 1.378039999999999949e-17
4.270479999999999563e+03 2.948812000000000021e-16 1.263112999999999975e-17
4.273479999999999563e+03 3.075939000000000223e-16 1.229138999999999943e-17
4.276479999999999563e+03 3.327767999999999902e-16 1.404044000000000015e-17
4.279479999999999563e+03 3.130120999999999986e-16 1.412052999999999893e-17
4.282479999999999563e+03 3.203734999999999786e-16 1.254860999999999936e-17
4.285479999999999563e+03 3.490928999999999892e-16 1.255178000000000024e-17
4.288479999999999563e+03 3.556029000000000201e-16 1.423054999999999859e-17
4.291479999999999563e+03 3.234059000000000118e-16 1.409406999999999884e-17
4.294479999999999563e+03 3.301105999999999943e-16 1.240588000000000012e-17
4.297479999999999563e+03 3.432897000000000077e-16 1.267335000000000044e-17
4.300479999999999563e+03 3.348147999999999851e-16 1.407444999999999986e-17
4.303479999999999563e+03 3.258108000000000167e-16 1.368263000000000066e-17
4.306479999999999563e+03 3.239947000000000067e-16 1.211870999999999982e-17
4.309479999999999563e+03 3.251119000000000242e-16 1.269068000000000033e-17
4.312479999999999563e+03 3.233049000000000029e-16 1.386856999999999954e-17
4.315479999999999563e+03 3.308598000000000027e-16 1.327817999999999971e-17
4.318479999999999563e+03 3.428315999999999993e-16 1.219566999999999976e-17
4.321479999999999563e+03 3.358972000000000064e-16 1.306078999999999936e-17
4.324479999999999563e+03 3.394550999999999927e-16 1.394755999999999915e-17
4.327479999999999563e+03 3.208077999999999825e-16 1.291420000000000020e-17
4.330479999999999563e+03 3.372215999999999929e-16 1.220141999999999990e-17
4.333479999999999563e+03 3.359689000000000150e-16 1.339594000000000023e-17
4.336479999999999563e+03 3.495912000000000076e-16 1.405466999999999888e-17
4.339479999999999563e+03 3.468710000000000211e-16 1.282910000000000055e-17
4.342479999999999563e+03 3.165428999999999829e-16 1.220646999999999973e-17
4.345479999999999563e+03 3.345970000000000015e-16 1.383312000000000024e-17
4.348479999999999563e+03 3.209366999999999973e-16 1.401728999999999885e-17
4.351479999999999563e+03 3.233194999999999874e-16 1.246391999999999985e-17
4.354479999999999563e+03 3.324450000000000210e-16 1.243856000000000047e-17
4.357479999999999563e+03 3.196756999999999853e-16 1.416582999999999976e-17
4.360479999999999563e+03 3.317440999999999942e-16 1.412685999999999942e-17
4.363479999999999563e+03 3.470479000000000221e-16 1.244254000000000035e-17
4.366479999999999563e+03 3.647954000000000211e-16 1.274800000000000027e-17
4.369479999999999563e+03 3.676388000000000132e-16 1.421099999999999934e-17
4.372479999999999563e+03 3.796558000000000071e-16 1.391140000000000133e-17
4.375479999999999563e+03 3.864641000000000235e-16 1.246979999999999970e-17
4.378479999999999563e+03 3.534324000000000177e-16 1.289587999999999982e-17
4.381479999999999563e+03 3.709267999999999790e-16 1.419922000000000016e-17
4.384479999999999563e+03 3.581514999999999882e-16 1.353584000000000054e-17
4.387479999999999563e+03 3.622936999999999907e-16 1.235643000000000074e-17
4.390479999999999563e+03 3.857015999999999938e-16 1.333548999999999991e-17
4.393479999999999563e+03 3.798677000000000175e-16 1.414862999999999957e-17
4.396479999999999563e+03 3.987509999999999885e-16 1.334538000000000040e-17
4.399479999999999563e+03 3.748106000000000107e-16 1.241256000000000076e-17
4.402479999999999563e+03 3.612590000000000096e-16 1.356177000000000052e-17
4.405479999999999563e+03 3.829116000000000017e-16 1.424656999999999860e-17
4.408479999999999563e+03 3.792399999999999758e-16 1.304692000000000052e-17
4.411479999999999563e+03 3.686450999999999799e-16 1.246967999999999973e-17
4.414479999999999563e+03 3.951747000000000116e-16 1.405115999999999912e-17
4.417479999999999563e+03 3.588020000000000172e-16 1.423846999999999939e-17
4.420479999999999563e+03 3.521486000000000184e-16 1.271625000000000042e-17
4.423479999999999563e+03 3.526879999999999833e-16 1.252206999999999981e-17
4.426479999999999563e+03 3.583270999999999767e-16 1.426788000000000146e-17
4.429479999999999563e+03 3.495550999999999990e-16 1.416382999999999930e-17
4.432479999999999563e+03 3.447890000000000102e-16 1.243974000000000065e-17
4.435479999999999563e+03 3.508685999999999759e-16 1.263238999999999939e-17
4.438479999999999563e+03 3.449991999999999815e-16 1.425573999999999930e-17
4.441479999999999563e+03 3.091064999999999968e-16 1.390504000000000008e-17
4.444479999999999563e+03 3.108084000000000078e-16 1.241383000000000014e-17
4.447479999999999563e+03 3.155687000000000055e-16 1.273889999999999929e-17
4.450479999999999563e+03 3.290020000000000063e-16 1.383751000000000026e-17
4.453479999999999563e+03 2.807408000000000061e-16 1.307366999999999924e-17
4.456479999999999563e+03 2.628449999999999846e-16 1.170923999999999980e-17
4.459479999999999563e+03 2.605221999999999895e-16 1.244854000000000017e-17
4.462479999999999563e+03 2.871973000000000056e-16 1.340830999999999949e-17
4.465479999999999563e+03 2.741027000000000137e-16 1.255588999999999983e-17
4.468479999999999563e+03 2.649256999999999831e-16 1.159869000000000003e-17
4.471479999999999563e+03 2.646936999999999923e-16 1.262346999999999990e-17
4.474479999999999563e+03 2.425388000000000117e-16 1.316004999999999955e-17
4.477479999999999563e+03 2.420947999999999792e-16 1.207575999999999960e-17
4.480479999999999563e+03 2.217234000000000107e-16 1.133326000000000066e-17
4.483479999999999563e+03 2.231537000000000115e-16 1.265492999999999958e-17
4.486479999999999563e+03 2.272163999999999799e-16 1.295204000000000061e-17
4.489479999999999563e+03 2.132440999999999915e-16 1.150369000000000015e-17
4.492479999999999563e+03 1.996005999999999947e-16 1.124760999999999989e-17
4.495479999999999563e+03 2.028318000000000057e-16 1.281889000000000067e-17
4.498479999999999563e+03 2.072069999999999914e-16 1.292072000000000038e-17
4.501479999999999563e+03 2.034882000000000078e-16 1.137477999999999950e-17
4.504479999999999563e+03 1.923771999999999935e-16 1.140661000000000035e-17
4.507479999999999563e+03 2.135100999999999991e-16 1.290317000000000004e-17
4.510479999999999563e+03 2.205015000000000096e-16 1.272866000000000018e-17
4.513479999999999563e+03 2.174812999999999985e-16 1.131459000000000013e-17
4.516479999999999563e+03 2.371251999999999961e-16 1.181253999999999985e-17
4.519479999999999563e+03 2.322339999999999986e-16 1.290291000000000062e-17
4.522479999999999563e+03 2.121652000000000056e-16 1.238711000000000064e-17
4.525479999999999563e+03 2.237797000000000142e-16 1.129542999999999999e-17
4.528479999999999563e+03 2.383678000000000175e-16 1.199979999999999989e-17
4.531479999999999563e+03 2.284486999999999822e-16 1.277881999999999962e-17
4.534479999999999563e+03 2.299287000000000082e-16 1.219987000000000009e-17
4.537479999999999563e+03 2.463571000000000032e-16 1.163876999999999928e-17
4.540479999999999563e+03 2.400807000000000201e-16 1.240671000000000014e-17
4.543479999999999563e+03 2.446767000000000163e-16 1.310390000000000005e-17
4.546479999999999563e+03 2.568191999999999962e-16 1.218427999999999970e-17
4.549479999999999563e+03 2.272877999999999932e-16 1.134765999999999960e-17
4.552479999999999563e+03 2.318933000000000047e-16 1.259178999999999977e-17
4.555479999999999563e+03 2.488981999999999904e-16 1.309240999999999950e-17
4.558479999999999563e+03 2.701884999999999825e-16 1.201677999999999962e-17
4.561479999999999563e+03 2.724145000000000013e-16 1.176457000000000056e-17
4.564479999999999563e+03 2.842304000000000126e-16 1.342420999999999954e-17
4.567479999999999563e+03 2.883059999999999757e-16 1.337441000000000000e-17
4.570479999999999563e+03 3.240483000000000201e-16 1.199014999999999933e-17
4.573479999999999563e+03 3.436024999999999957e-16 1.216268999999999949e-17
4.576479999999999563e+03 3.433826999999999778e-16 1.373809999999999934e-17
4.579479999999999563e+03 3.465586000000000104e-16 1.377605999999999971e-17
4.582479999999999563e+03 3.450951000000000212e-16 1.199593999999999997e-17
4.585479999999999563e+03 3.251459999999999984e-16 1.221488000000000013e-17
4.588479999999999563e+03 3.405430000000000098e-16 1.388431999999999886e-17
4.591479999999999563e+03 3.704071000000000172e-16 1.355621999999999981e-17
4.594479999999999563e+03 3.820900999999999942e-16 1.222700999999999947e-17
4.597479999999999563e+03 3.902647999999999789e-16 1.279421000000000058e-17
4.600479999999999563e+03 4.266743999999999858e-16 1.403609999999999883e-17
4.603479999999999563e+03 4.352854000000000088e-16 1.351734000000000021e-17
4.606479999999999563e+03 4.452546000000000466e-16 1.255578999999999935e-17
4.609479999999999563e+03 4.569411999999999672e-16 1.363510000000000073e-17
4.612479999999999563e+03 4.787500000000000387e-16 1.447815999999999846e-17
4.615479999999999563e+03 4.933620000000000284e-16 1.347213000000000013e-17
4.618479999999999563e+03 5.215580000000000038e-16 1.292779000000000014e-17
4.621479999999999563e+03 5.264127999999999974e-16 1.426947999999999997e-17
4.624479999999999563e+03 5.562111000000000186e-16 1.489778000000000147e-17
4.627479999999999563e+03 5.656591999999999521e-16 1.376981000000000023e-17
4.630479999999999563e+03 5.713165000000000214e-16 1.346630000000000052e-17
4.633479999999999563e+03 5.985231000000000443e-16 1.509310999999999996e-17
4.636479999999999563e+03 6.044187000000000054e-16 1.543392999999999997e-17
4.639479999999999563e+03 6.299926000000000323e-16 1.376030000000000065e-17
4.642479999999999563e+03 6.286859999999999964e-16 1.369276999999999929e-17
4.645479999999999563e+03 6.549583999999999892e-16 1.568749999999999915e-17
4.648479999999999563e+03 6.682652999999999689e-16 1.589216000000000034e-17
4.651479999999999563e+03 6.692727000000000333e-16 1.406216000000000006e-17
4.654479999999999563e+03 7.466223999999999539e-16 1.458630000000000072e-17
4.657479999999999563e+03 7.324419999999999611e-16 1.603589999999999954e-17
4.660479999999999563e+03 7.101456000000000156e-16 1.552542999999999982e-17
4.663479999999999563e+03 7.120646000000000375e-16 1.393283999999999927e-17
4.666479999999999563e+03 7.352836000000000308e-16 1.472776000000000059e-17
4.669479999999999563e+03 7.498946999999999854e-16 1.602227000000000064e-17
4.672479999999999563e+03 7.630419000000000228e-16 1.535307000000000115e-17
4.675479999999999563e+03 7.574353999999999779e-16 1.408410000000000042e-17
4.678479999999999563e+03 7.863838999999999591e-16 1.526852999999999929e-17
4.681479999999999563e+03 7.995014000000000189e-16 1.621887999999999978e-17
4.684479999999999563e+03 8.080387000000000482e-16 1.519650000000000076e-17
4.687479999999999563e+03 8.050917000000000222e-16 1.430437999999999969e-17
4.690479999999999563e+03 8.170749999999999698e-16 1.576790999999999886e-17
4.693479999999999563e+03 8.099427000000000097e-16 1.635872999999999985e-17
4.696479999999999563e+03 7.959672999999999878e-16 1.489090000000000140e-17
4.699479999999999563e+03 8.073625999999999937e-16 1.437865999999999988e-17
4.702479999999999563e+03 8.151290999999999593e-16 1.611772999999999936e-17
4.705479999999999563e+03 8.216520999999999669e-16 1.641798999999999872e-17
4.708479999999999563e+03 8.003242999999999716e-16 1.458912000000000145e-17
4.711479999999999563e+03 8.109906999999999629e-16 1.446933000000000126e-17
4.714479999999999563e+03 7.985408999999999908e-16 1.640420999999999909e-17
4.717479999999999563e+03 7.474524999999999908e-16 1.611521000000000009e-17
4.720479999999999563e+03 7.458690999999999935e-16 1.417000999999999907e-17
4.723479999999999563e+03 7.373261000000000043e-16 1.436955999999999890e-17
4.726479999999999563e+03 7.419453000000000144e-16 1.604168000000000045e-17
4.729479999999999563e+03 7.252259999999999835e-16 1.558610000000000060e-17
4.732479999999999563e+03 7.029449000000000443e-16 1.377485000000000032e-17
4.735479999999999563e+03 6.841645000000000360e-16 1.425085000000000148e-17
4.738479999999999563e+03 6.990950999999999556e-16 1.589200999999999961e-17
4.741479999999999563e+03 6.955069999999999832e-16 1.537390000000000106e-17
4.744479999999999563e+03 6.862699000000000248e-16 1.387575999999999927e-17
4.747479999999999563e+03 6.585378000000000489e-16 1.445338000000000097e-17
4.750479999999999563e+03 6.281273999999999877e-16 1.522525999999999967e-17
4.753479999999999563e+03 5.979279000000000183e-16 1.412836999999999872e-17
4.756479999999999563e+03 5.841649000000000154e-16 1.307816999999999949e-17
4.759479999999999563e+03 5.799165999999999854e-16 1.424536000000000075e-17
4.762479999999999563e+03 5.639048999999999583e-16 1.487867000000000004e-17
4.765479999999999563e+03 5.190112000000000075e-16 1.337979000000000051e-17
4.768479999999999563e+03 4.954281999999999751e-16 1.261682999999999976e-17
4.771479999999999563e+03 4.879498999999999892e-16 1.404798999999999977e-17
4.774479999999999563e+03 4.778553999999999787e-16 1.432024000000000077e-17
4.777479999999999563e+03 4.588355999999999808e-16 1.279416000000000034e-17
4.780479999999999563e+03 4.415174999999999805e-16 1.249158999999999933e-17
4.783479999999999563e+03 4.380390999999999790e-16 1.417137999999999893e-17
4.786479999999999563e+03 4.309759000000000026e-16 1.420370999999999913e-17
4.789479999999999563e+03 4.011112999999999866e-16 1.225950000000000013e-17
4.792479999999999563e+03 3.858212999999999887e-16 1.228579999999999975e-17
4.795479999999999563e+03 3.651046999999999983e-16 1.367150999999999976e-17
4.798479999999999563e+03 3.573595999999999762e-16 1.344753999999999924e-17
4.801479999999999563e+03 3.511658999999999935e-16 1.189707000000000044e-17
4.804479999999999563e+03 3.350496000000000141e-16 1.219506999999999993e-17
4.807479999999999563e+03 3.256189999999999866e-16 1.331313999999999940e-17
4.810479999999999563e+03 3.412180000000000158e-16 1.292733999999999950e-17
4.813479999999999563e+03 3.200315000000000215e-16 1.166491999999999971e-17
4.816479999999999563e+03 2.921996000000000179e-16 1.232626999999999966e-17
4.819479999999999563e+03 2.845297000000000153e-16 1.317504000000000012e-17
4.822479999999999563e+03 2.837096999999999842e-16 1.230063999999999959e-17
4.825479999999999563e+03 2.869379999999999996e-16 1.143160000000000009e-17
4.828479999999999563e+03 2.765709000000000111e-16 1.241961999999999925e-17
4.831479999999999563e+03 2.953048000000000097e-16 1.310024999999999930e-17
4.834479999999999563e+03 2.757556000000000213e-16 1.200064999999999939e-17
4.837479999999999563e+03 2.405055999999999908e-16 1.134033000000000042e-17
4.840479999999999563e+03 2.350685999999999973e-16 1.265937999999999958e-17
4.843479999999999563e+03 2.483805000000000135e-16 1.297819999999999924e-17
4.846479999999999563e+03 2.269550999999999888e-16 1.149171000000000000e-17
4.849479999999999563e+03 2.178927999999999905e-16 1.125255999999999923e-17
4.852479999999999563e+03 2.126892999999999888e-16 1.279322999999999983e-17
4.855479999999999563e+03 2.085021000000000024e-16 1.284454999999999996e-17
4.858479999999999563e+03 2.233996999999999962e-16 1.142452000000000059e-17
4.861479999999999563e+03 2.230527000000000026e-16 1.146928000000000003e-17
4.864479999999999563e+03 2.042507999999999948e-16 1.282158000000000015e-17
4.867479999999999563e+03 2.026187999999999961e-16 1.278752999999999993e-17
4.870479999999999563e+03 2.017317999999999977e-16 1.130197999999999939e-17
4.873479999999999563e+03 2.013599000000000004e-16 1.160806000000000015e-17
4.876479999999999563e+03 1.929615999999999917e-16 1.273021000000000000e-17
4.879479999999999563e+03 1.833589000000000112e-16 1.230115999999999996e-17
4.882479999999999563e+03 1.941326999999999932e-16 1.122546000000000036e-17
4.885479999999999563e+03 2.057070999999999984e-16 1.202467999999999941e-17
4.888479999999999563e+03 1.913498000000000047e-16 1.287819000000000004e-17
4.891479999999999563e+03 2.058542999999999971e-16 1.238428999999999991e-17
4.894479999999999563e+03 2.171244999999999943e-16 1.161840999999999949e-17
4.897479999999999563e+03 2.119539000000000105e-16 1.269675999999999961e-17
4.900479999999999563e+03 2.206520000000000058e-16 1.339672000000000000e-17
4.903479999999999563e+03 2.105922000000000095e-16 1.244153000000000039e-17
4.906479999999999563e+03 2.223213999999999763e-16 1.188907999999999991e-17
4.909479999999999563e+03 2.089850000000000077e-16 1.320783000000000069e-17
4.912479999999999563e+03 2.256170999999999856e-16 1.379112000000000000e-17
4.915479999999999563e+03 2.342388000000000050e-16 1.260430000000000002e-17
4.918479999999999563e+03 2.380913000000000021e-16 1.235306000000000043e-17
4.921479999999999563e+03 2.425229999999999967e-16 1.410287999999999964e-17
4.924479999999999563e+03 2.458915000000000139e-16 1.449174000000000020e-17
4.927479999999999563e+03 2.656116999999999808e-16 1.290733999999999961e-17
4.930479999999999563e+03 2.761662000000000027e-16 1.314466999999999987e-17
4.933479999999999563e+03 2.635590000000000195e-16 1.497022000000000014e-17
4.936479999999999563e+03 2.720754999999999972e-16 1.496667000000000142e-17
4.939479999999999563e+03 2.858232999999999758e-16 1.343125000000000008e-17
4.942479999999999563e+03 2.987389999999999817e-16 1.399299999999999942e-17
4.945479999999999563e+03 2.995346999999999998e-16 1.565064999999999922e-17
4.948479999999999563e+03 2.923599999999999820e-16 1.543659999999999997e-17
4.951479999999999563e+03 2.775559000000000162e-16 1.402265999999999962e-17
4.954479999999999563e+03 2.821768999999999980e-16 1.504145999999999916e-17
4.957479999999999563e+03 2.919058000000000110e-16 1.660890999999999924e-17
4.960479999999999563e+03 2.698846000000000191e-16 1.569754000000000037e-17
4.963479999999999563e+03 2.935152999999999931e-16 1.498466999999999932e-17
4.966479999999999563e+03 2.868936999999999882e-16 1.634192000000000032e-17
4.969479999999999563e+03 3.209353000000000028e-16 1.787368999999999938e-17
4.972479999999999563e+03 3.204199999999999883e-16 1.694960999999999928e-17
4.975479999999999563e+03 3.105598999999999802e-16 1.631960999999999878e-17
4.978479999999999563e+03 3.393603999999999834e-16 1.846013000000000009e-17
4.981479999999999563e+03 3.206776000000000046e-16 1.938956999999999966e-17
4.984479999999999563e+03 3.186807000000000056e-16 1.794442000000000085e-17
4.987479999999999563e+03 3.438467999999999906e-16 1.792291000000000011e-17
4.990479999999999563e+03 3.593552999999999940e-16 2.080895999999999870e-17
4.993479999999999563e+03 3.740724999999999761e-16 2.169700999999999915e-17
4.996479999999999563e+03 3.894294999999999908e-16 1.974794999999999976e-17
4.999479999999999563e+03 4.487616000000000265e-16 2.053488999999999874e-17
5.002479999999999563e+03 4.956170999999999849e-16 2.408144000000000088e-17
5.005479999999999563e+03 4.386123000000000215e-16 2.434543999999999886e-17
5.008479999999999563e+03 4.603179000000000364e-16 2.172283999999999865e-17
5.011479999999999563e+03 4.875620000000000131e-16 2.297912999999999892e-17
5.014479999999999563e+03 5.035047000000000384e-16 2.622467000000000114e-17
5.017479999999999563e+03 5.099377999999999614e-16 2.602139999999999930e-17
5.020479999999999563e+03 5.295648999999999762e-16 2.388061999999999858e-17
5.023479999999999563e+03 5.514007000000000183e-16 2.572488999999999963e-17
5.026479999999999563e+03 5.268766000000000149e-16 2.833884999999999924e-17
5.029479999999999563e+03 5.101097999999999571e-16 2.741108999999999918e-17
5.032479999999999563e+03 5.239147999999999911e-16 2.586338000000000112e-17
5.035479999999999563e+03 5.384571999999999886e-16 2.848254000000000129e-17
5.038479999999999563e+03 5.444779000000000077e-16 3.087398000000000125e-17
5.041479999999999563e+03 5.557802999999999762e-16 2.948360999999999745e-17
5.044479999999999563e+03 5.776561000000000150e-16 2.829079999999999741e-17
5.047479999999999563e+03 5.646422000000000384e-16 3.138115000000000038e-17
5.050479999999999563e+03 5.409611999999999993e-16 3.291613999999999902e-17
5.053479999999999563e+03 5.324558000000000445e-16 3.022630999999999890e-17
5.056479999999999563e+03 5.032697000000000454e-16 2.903164999999999913e-17
5.059479999999999563e+03 4.765858999999999687e-16 3.259833000000000086e-17
5.062479999999999563e+03 5.084953000000000371e-16 3.343853000000000044e-17
5.065479999999999563e+03 4.916474999999999687e-16 2.986505000000000272e-17
5.068479999999999563e+03 4.610146000000000306e-16 2.953604999999999777e-17
5.071479999999999563e+03 4.494458999999999852e-16 nan
5.074479999999999563e+03 4.367274000000000232e-16 nan
5.077479999999999563e+03 4.016438000000000106e-16 nan
5.080479999999999563e+03 3.870844000000000170e-16 nan
5.083479999999999563e+03 3.575114000000000096e-16 nan
5.086479999999999563e+03 3.761037999999999939e-16 nan
5.089479999999999563e+03 3.749201000000000177e-16 nan
5.092479999999999563e+03 3.749478000000000103e-16 nan
5.095479999999999563e+03 3.314486999999999795e-16 nan
5.098479999999999563e+03 3.281605999999999824e-16 nan
5.101479999999999563e+03 3.128875999999999805e-16 nan
5.104479999999999563e+03 3.165055000000000112e-16 nan
5.107479999999999563e+03 3.010956000000000051e-16 nan
5.110479999999999563e+03 3.056135000000000109e-16 nan
5.113479999999999563e+03 3.319445000000000043e-16 nan
5.116479999999999563e+03 3.195444000000000082e-16 nan
5.119479999999999563e+03 3.325373000000000186e-16 nan
5.122479999999999563e+03 2.647497999999999993e-16 nan
5.125479999999999563e+03 2.724325000000000147e-16 nan
5.128479999999999563e+03 2.828877000000000174e-16 nan
5.131479999999999563e+03 2.741062000000000245e-16 nan
5.134479999999999563e+03 2.556561000000000089e-16 nan
5.137479999999999563e+03 3.118723000000000072e-16 nan
5.140479999999999563e+03 3.122360000000000017e-16 nan
5.143479999999999563e+03 3.204743000000000235e-16 nan
5.146479999999999563e+03 3.147502000000000002e-16 nan
5.149479999999999563e+03 3.275424000000000052e-16 nan
5.152479999999999563e+03 3.210070999999999934e-16 nan
5.155479999999999563e+03 2.890115000000000125e-16 nan
5.158479999999999563e+03 2.921129999999999802e-16 nan
5.161479999999999563e+03 3.048938000000000162e-16 nan
5.164479999999999563e+03 3.447284000000000245e-16 nan
5.167479999999999563e+03 3.264645000000000119e-16 nan
5.170479999999999563e+03 2.704972000000000185e-16 2.773371000000000032e-17
5.173479999999999563e+03 2.808512999999999810e-16 2.802319000000000226e-17
5.176479999999999563e+03 2.958360000000000211e-16 2.801262000000000094e-17
5.179479999999999563e+03 3.660625000000000195e-16 2.786966000000000305e-17
5.182479999999999563e+03 4.097250000000000165e-16 2.793136999999999839e-17
5.185479999999999563e+03 3.620761000000000204e-16 2.631733999999999990e-17
5.188479999999999563e+03 3.237395000000000021e-16 2.563990999999999995e-17
5.191479999999999563e+03 3.575316000000000212e-16 2.584481000000000107e-17
5.194479999999999563e+03 4.191358999999999916e-16 2.507393000000000106e-17
5.197479999999999563e+03 4.545630999999999690e-16 2.525614999999999946e-17
5.200479999999999563e+03 4.684600000000000233e-16 2.561269999999999931e-17
5.203479999999999563e+03 4.694975999999999753e-16 2.585378999999999900e-17
5.206479999999999563e+03 4.367168000000000088e-16 2.616651000000000145e-17
5.209479999999999563e+03 4.755243999999999809e-16 2.670811999999999991e-17
5.212479999999999563e+03 4.740256000000000363e-16 2.747129999999999957e-17
5.215479999999999563e+03 4.268553999999999882e-16 2.712638000000000125e-17
5.218479999999999563e+03 4.523367999999999549e-16 2.592676000000000085e-17
5.221479999999999563e+03 4.843340999999999749e-16 2.605482000000000046e-17
5.224479999999999563e+03 4.698436000000000011e-16 2.427098000000000026e-17
5.227479999999999563e+03 4.634793999999999992e-16 2.336146000000000111e-17
5.230479999999999563e+03 4.977336000000000460e-16 2.321574999999999913e-17
5.233479999999999563e+03 5.259624000000000325e-16 2.381156000000000151e-17
5.236479999999999563e+03 5.053647000000000331e-16 2.513281000000000054e-17
5.239479999999999563e+03 5.051205000000000202e-16 2.586751000000000019e-17
5.242479999999999563e+03 5.001129000000000254e-16 2.375500000000000032e-17
5.245479999999999563e+03 5.016306000000000185e-16 2.095443000000000075e-17
5.248479999999999563e+03 5.035628000000000304e-16 2.035698999999999910e-17
5.251479999999999563e+03 4.661724000000000017e-16 1.973932000000000044e-17
5.254479999999999563e+03 4.730430000000000428e-16 1.926919999999999913e-17
5.257479999999999563e+03 4.789255999999999779e-16 1.894788000000000121e-17
5.260479999999999563e+03 4.966736999999999674e-16 1.870743000000000030e-17
5.263479999999999563e+03 5.176628999999999851e-16 1.852135999999999864e-17
5.266479999999999563e+03 5.285504999999999887e-16 1.839175000000000076e-17
5.269479999999999563e+03 5.108343999999999571e-16 1.809440000000000134e-17
5.272479999999999563e+03 5.041167999999999798e-16 1.812673000000000154e-17
5.275479999999999563e+03 5.279936999999999518e-16 1.813562000000000026e-17
5.278479999999999563e+03 5.274341000000000245e-16 1.797911999999999959e-17
5.281479999999999563e+03 5.183828000000000424e-16 1.861690000000000145e-17
5.284479999999999563e+03 5.093214999999999873e-16 1.850627000000000067e-17
5.287479999999999563e+03 5.203559999999999697e-16 1.799421999999999884e-17
5.290479999999999563e+03 5.148080000000000420e-16 1.844979999999999869e-17
5.293479999999999563e+03 4.886302999999999598e-16 1.834140000000000010e-17
5.296479999999999563e+03 4.768309000000000348e-16 1.923554000000000111e-17
5.299479999999999563e+03 4.738087000000000386e-16 2.048098000000000116e-17
5.302479999999999563e+03 4.976809999999999513e-16 1.864833000000000036e-17
5.305479999999999563e+03 5.024403999999999631e-16 1.885688999999999889e-17
5.308479999999999563e+03 4.996750999999999613e-16 1.856282000000000058e-17
5.311479999999999563e+03 5.042289000000000118e-16 1.837520999999999885e-17
5.314479999999999563e+03 4.993539000000000065e-16 1.858233999999999907e-17
5.317479999999999563e+03 5.134922999999999682e-16 1.933279000000000111e-17
5.320479999999999563e+03 5.187735999999999896e-16 2.141718999999999905e-17
5.323479999999999563e+03 5.088891000000000357e-16 2.352356999999999939e-17
5.326479999999999563e+03 5.200563999999999717e-16 2.220478000000000119e-17
5.329479999999999563e+03 5.029897999999999519e-16 2.078016999999999903e-17
5.332479999999999563e+03 4.894646000000000294e-16 2.052011999999999863e-17
5.335479999999999563e+03 5.038813999999999603e-16 2.105125000000000113e-17
5.338479999999999563e+03 5.167920999999999790e-16 2.114997000000000148e-17
5.341479999999999563e+03 4.910063000000000402e-16 1.986844999999999846e-17
5.344479999999999563e+03 4.755109000000000449e-16 1.953491000000000046e-17
5.347479999999999563e+03 5.115895999999999698e-16 2.045146000000000041e-17
5.350479999999999563e+03 5.117717000000000207e-16 1.899543999999999882e-17
5.353479999999999563e+03 5.072830999999999658e-16 1.928637999999999983e-17
5.356479999999999563e+03 5.000505000000000187e-16 1.957160999999999966e-17
5.359479999999999563e+03 5.136938999999999595e-16 1.835471000000000115e-17
5.362479999999999563e+03 5.210946000000000129e-16 1.768729999999999986e-17
5.365479999999999563e+03 5.070571000000000288e-16 1.609621000000000042e-17
5.368479999999999563e+03 5.197916000000000191e-16 1.554042000000000039e-17
5.371479999999999563e+03 5.272868000000000191e-16 1.521509999999999849e-17
5.374479999999999563e+03 4.969133000000000197e-16 1.466012000000000054e-17
5.377479999999999563e+03 4.836210999999999572e-16 1.425123000000000086e-17
5.380479999999999563e+03 4.900961000000000279e-16 1.403621000000000060e-17
5.383479999999999563e+03 4.917780000000000405e-16 1.378778000000000045e-17
5.386479999999999563e+03 5.030499999999999602e-16 1.361211999999999964e-17
5.389479999999999563e+03 5.025502000000000147e-16 1.340129999999999971e-17
5.392479999999999563e+03 4.769879999999999521e-16 1.304523999999999947e-17
5.395479999999999563e+03 4.583206000000000109e-16 1.282807999999999931e-17
5.398479999999999563e+03 4.651931999999999877e-16 1.273969000000000035e-17
5.401479999999999563e+03 4.730350000000000040e-16 1.272065000000000018e-17
5.404479999999999563e+03 4.642839999999999925e-16 1.266457000000000040e-17
5.407479999999999563e+03 4.502093999999999827e-16 1.275977999999999945e-17
5.410479999999999563e+03 4.429217999999999784e-16 1.279043000000000013e-17
5.413479999999999563e+03 4.464187000000000018e-16 1.277939999999999996e-17
5.416479999999999563e+03 4.393663000000000038e-16 1.282373999999999953e-17
5.419479999999999563e+03 4.325452000000000240e-16 1.303827999999999993e-17
5.422479999999999563e+03 4.368531000000000224e-16 1.306034000000000026e-17
5.425479999999999563e+03 4.220068000000000123e-16 1.333853999999999928e-17
5.428479999999999563e+03 4.180579000000000163e-16 1.327264000000000027e-17
5.431479999999999563e+03 3.941310000000000239e-16 1.337257999999999976e-17
5.434479999999999563e+03 3.639813999999999944e-16 1.452754999999999940e-17
5.437479999999999563e+03 3.652136000000000147e-16 1.399558000000000022e-17
5.440479999999999563e+03 3.599128000000000036e-16 1.326153000000000065e-17
5.443479999999999563e+03 3.666659999999999809e-16 1.343949000000000028e-17
5.446479999999999563e+03 3.660237999999999860e-16 1.374120000000000050e-17
5.449479999999999563e+03 3.476516999999999788e-16 1.376115999999999989e-17
5.452479999999999563e+03 3.290753000000000227e-16 1.380468000000000072e-17
5.455479999999999563e+03 3.320795999999999875e-16 1.406755999999999851e-17
5.458479999999999563e+03 3.188206000000000121e-16 1.431454000000000087e-17
5.461479999999999563e+03 3.203914999999999919e-16 1.455404000000000025e-17
5.464479999999999563e+03 3.293615999999999993e-16 1.472096999999999972e-17
5.467479999999999563e+03 3.213992000000000023e-16 1.448083999999999975e-17
5.470479999999999563e+03 2.923957999999999953e-16 1.392393999999999927e-17
5.473479999999999563e+03 2.682632999999999922e-16 1.425683999999999847e-17
5.476479999999999563e+03 2.667762999999999939e-16 1.399013999999999973e-17
5.479479999999999563e+03 2.793756000000000189e-16 1.287053999999999993e-17
5.482479999999999563e+03 2.993408999999999847e-16 1.218806000000000015e-17
5.485479999999999563e+03 2.822043999999999773e-16 1.173812999999999996e-17
5.488479999999999563e+03 2.807763000000000241e-16 1.148553000000000024e-17
5.491479999999999563e+03 2.780568999999999922e-16 1.117541999999999935e-17
5.494479999999999563e+03 2.665544000000000089e-16 1.083319000000000052e-17
5.497479999999999563e+03 2.584802000000000246e-16 1.055601999999999939e-17
5.500479999999999563e+03 2.526659000000000200e-16 1.034267000000000045e-17
5.503479999999999563e+03 2.368167000000000227e-16 1.006951999999999971e-17
5.506479999999999563e+03 2.398433999999999975e-16 9.856591999999999668e-18
5.509479999999999563e+03 2.456724999999999999e-16 9.782358999999999641e-18
5.512479999999999563e+03 2.459331000000000184e-16 9.574044000000000145e-18
5.515479999999999563e+03 2.484706000000000128e-16 9.688112999999999904e-18
5.518479999999999563e+03 2.425410999999999920e-16 9.808884000000000353e-18
5.521479999999999563e+03 2.377522999999999979e-16 9.641005000000000416e-18
5.524479999999999563e+03 2.334980000000000128e-16 9.730069999999999564e-18
5.527479999999999563e+03 2.223932000000000162e-16 9.810065999999999550e-18
5.530479999999999563e+03 2.265628999999999980e-16 9.793864000000000567e-18
5.533479999999999563e+03 2.310786999999999875e-16 9.443678000000000017e-18
5.536479999999999563e+03 2.281071999999999844e-16 9.351363000000000521e-18
5.539479999999999563e+03 2.338401000000000011e-16 9.550118000000000200e-18
5.542479999999999563e+03 2.533073999999999931e-16 9.771044999999999456e-18
5.545479999999999563e+03 2.569397999999999769e-16 9.737002999999999957e-18
5.548479999999999563e+03 2.589770000000000172e-16 9.715921999999999322e-18
5.551479999999999563e+03 2.305419999999999801e-16 9.553314000000000718e-18
5.554479999999999563e+03 2.188305000000000067e-16 9.646605999999999343e-18
5.557479999999999563e+03 2.108068000000000021e-16 9.731811000000000116e-18
5.560479999999999563e+03 2.199789000000000028e-16 1.001770000000000024e-17
5.563479999999999563e+03 2.180330999999999989e-16 1.023036000000000016e-17
5.566479999999999563e+03 2.219992000000000043e-16 1.050472000000000029e-17
5.569479999999999563e+03 2.099440999999999921e-16 1.130484000000000062e-17
5.572479999999999563e+03 2.160972999999999941e-16 1.313766000000000009e-17
5.575479999999999563e+03 2.610526999999999791e-16 1.563370000000000025e-17
5.578479999999999563e+03 2.255463000000000122e-16 1.650255000000000006e-17
5.581479999999999563e+03 1.713773000000000041e-16 1.519948000000000042e-17
5.584479999999999563e+03 1.809266000000000092e-16 1.329995999999999960e-17
5.587479999999999563e+03 2.071843999999999928e-16 1.272540999999999984e-17
5.590479999999999563e+03 2.051680000000000041e-16 1.291723000000000010e-17
5.593479999999999563e+03 2.117236999999999915e-16 1.407468999999999979e-17
5.596479999999999563e+03 2.260111999999999796e-16 1.439719999999999917e-17
5.599479999999999563e+03 2.214622000000000017e-16 1.097272999999999939e-17
5.602479999999999563e+03 1.984424999999999947e-16 1.064738999999999955e-17
5.605479999999999563e+03 1.931358000000000104e-16 1.012944999999999967e-17
5.608479999999999563e+03 1.854163999999999959e-16 9.926570000000000021e-18
5.611479999999999563e+03 1.695793999999999961e-16 9.641705000000000728e-18
5.614479999999999563e+03 1.664101999999999899e-16 9.334055000000000674e-18
5.617479999999999563e+03 1.754202000000000120e-16 9.138647000000000211e-18
5.620479999999999563e+03 1.816022000000000058e-16 8.942546000000000641e-18
5.623479999999999563e+03 1.860830999999999925e-16 8.704112000000000081e-18
5.626479999999999563e+03 1.837282000000000082e-16 8.490537999999999556e-18
5.629479999999999563e+03 1.919491999999999893e-16 8.360291999999999394e-18
5.632479999999999563e+03 1.914119999999999981e-16 8.242132999999999529e-18
5.635479999999999563e+03 1.760944999999999962e-16 8.032514000000000305e-18
5.638479999999999563e+03 1.751695000000000107e-16 7.930485000000000677e-18
5.641479999999999563e+03 1.700876999999999890e-16 7.823799999999999923e-18
5.644479999999999563e+03 1.546726000000000070e-16 7.607965000000000023e-18
5.647479999999999563e+03 1.408693999999999940e-16 7.419489999999999953e-18
5.650479999999999563e+03 1.285525000000000068e-16 7.323969000000000198e-18
5.653479999999999563e+03 1.135246000000000037e-16 7.258008999999999665e-18
5.656479999999999563e+03 1.113898000000000080e-16 7.221685000000000258e-18
5.659479999999999563e+03 1.096301000000000003e-16 7.159517000000000482e-18
5.662479999999999563e+03 1.079887999999999997e-16 7.174228999999999637e-18
5.665479999999999563e+03 1.249796999999999914e-16 7.386254999999999375e-18
5.668479999999999563e+03 1.234621000000000050e-16 7.328062000000000381e-18
5.671479999999999563e+03 1.047052000000000058e-16 7.313329000000000692e-18
5.674479999999999563e+03 9.451830000000000342e-17 7.401014000000000238e-18
5.677479999999999563e+03 9.601655999999999594e-17 7.918560999999999384e-18
5.680479999999999563e+03 9.820505999999999935e-17 8.254933999999999466e-18
5.683479999999999563e+03 9.427362000000000296e-17 7.752732000000000141e-18
5.686479999999999563e+03 9.549604999999999500e-17 7.672461999999999874e-18
5.689479999999999563e+03 1.026882000000000018e-16 7.783551999999999488e-18
5.692479999999999563e+03 8.264150999999999715e-17 7.752653000000000189e-18
5.695479999999999563e+03 7.303731000000000322e-17 7.888233000000000202e-18
5.698479999999999563e+03 7.706069000000000037e-17 8.050635000000000766e-18
5.701479999999999563e+03 7.634157999999999804e-17 8.204247000000000006e-18
5.704479999999999563e+03 7.212916000000000393e-17 8.256258999999999726e-18
5.707479999999999563e+03 7.080588999999999880e-17 8.424124999999999847e-18
5.710479999999999563e+03 7.344812999999999438e-17 8.615499000000000597e-18
5.713479999999999563e+03 7.079506999999999935e-17 8.766636000000000165e-18
5.716479999999999563e+03 7.472995000000000502e-17 8.894038000000000529e-18
5.719479999999999563e+03 7.822427999999999804e-17 8.634767999999999905e-18
5.722479999999999563e+03 6.473623000000000609e-17 8.358410999999999397e-18
5.725479999999999563e+03 7.545989000000000500e-17 8.273673999999999722e-18
5.728479999999999563e+03 6.559701000000000437e-17 7.744410999999999428e-18
5.731479999999999563e+03 7.014515000000000150e-17 7.563607999999999513e-18
5.734479999999999563e+03 5.923670000000000466e-17 7.341277999999999556e-18
5.737479999999999563e+03 5.524166000000000192e-17 7.203822000000000186e-18
5.740479999999999563e+03 5.443022000000000126e-17 6.861571000000000049e-18
5.743479999999999563e+03 7.022893000000000461e-17 6.882077000000000208e-18
5.746479999999999563e+03 6.162999000000000435e-17 6.682608000000000118e-18
5.749479999999999563e+03 5.293222999999999710e-17 6.495294999999999765e-18
5.752479999999999563e+03 6.409614000000000105e-17 6.476285999999999868e-18
5.755479999999999563e+03 7.483588000000000150e-17 6.622326999999999722e-18
5.758479999999999563e+03 6.896578999999999578e-17 6.829185999999999739e-18
5.761479999999999563e+03 6.273145999999999422e-17 6.549310000000000012e-18
5.764479999999999563e+03 6.426444999999999549e-17 6.283698000000000135e-18
5.767479999999999563e+03 6.989923000000000242e-17 6.033950000000000160e-18
5.770479999999999563e+03 7.494020000000000434e-17 5.996660000000000107e-18
5.773479999999999563e+03 6.738669000000000085e-17 5.913066999999999692e-18
5.776479999999999563e+03 5.413465999999999695e-17 5.829783000000000189e-18
5.779479999999999563e+03 5.193610999999999720e-17 5.813995999999999674e-18
5.782479999999999563e+03 6.629793000000000295e-17 5.870969999999999815e-18
5.785479999999999563e+03 7.960160999999999532e-17 5.967471999999999827e-18
5.788479999999999563e+03 8.342003000000000215e-17 6.045824999999999952e-18
5.791479999999999563e+03 8.864264000000000213e-17 6.098846000000000127e-18
5.794479999999999563e+03 8.657540999999999437e-17 6.121719999999999809e-18
5.797479999999999563e+03 8.220031000000000292e-17 6.208619000000000197e-18
5.800479999999999563e+03 8.822461000000000251e-17 6.355862000000000269e-18
5.803479999999999563e+03 9.078373999999999762e-17 6.463142999999999722e-18
5.806479999999999563e+03 9.795969999999999807e-17 6.611589999999999807e-18
5.809479999999999563e+03 9.924473999999999597e-17 6.945703000000000026e-18
5.812479999999999563e+03 1.128052000000000043e-16 7.803405999999999783e-18
5.815479999999999563e+03 1.163764999999999939e-16 1.054157000000000021e-17
5.818479999999999563e+03 1.209138000000000075e-16 9.939990999999999265e-18
5.821479999999999563e+03 1.309733999999999906e-16 7.930034000000000524e-18
5.824479999999999563e+03 1.386462999999999954e-16 7.896950000000000185e-18
5.827479999999999563e+03 1.430146999999999975e-16 8.082038000000000536e-18
5.830479999999999563e+03 1.608771999999999994e-16 8.251220000000000689e-18
5.833479999999999563e+03 1.523552000000000011e-16 8.560039999999999635e-18
5.836479999999999563e+03 1.528660000000000123e-16 9.048072999999999725e-18
5.839479999999999563e+03 1.652664000000000037e-16 9.450523000000000230e-18
5.842479999999999563e+03 1.845067999999999988e-16 9.697928000000000032e-18
5.845479999999999563e+03 1.958333999999999983e-16 9.203302999999999477e-18
5.848479999999999563e+03 1.973468000000000013e-16 8.667370999999999330e-18
5.851479999999999563e+03 2.107861000000000066e-16 8.560982000000000443e-18
5.854479999999999563e+03 2.067275999999999969e-16 8.357304000000000563e-18
5.857479999999999563e+03 2.198059999999999966e-16 8.250123000000000054e-18
5.860479999999999563e+03 2.384966999999999830e-16 8.177735000000000652e-18
5.863479999999999563e+03 2.495060999999999977e-16 8.096092000000000446e-18
5.866479999999999563e+03 2.532934999999999811e-16 8.030571999999999272e-18
5.869479999999999563e+03 2.601384000000000147e-16 7.980246000000000762e-18
5.872479999999999563e+03 2.658145999999999846e-16 7.863401999999999876e-18
5.875479999999999563e+03 2.809892000000000024e-16 7.788449999999999568e-18
5.878479999999999563e+03 2.875807999999999851e-16 7.723232999999999925e-18
5.881479999999999563e+03 2.850780999999999869e-16 7.572797999999999693e-18
5.884479999999999563e+03 2.900182999999999877e-16 7.514695999999999414e-18
5.887479999999999563e+03 3.027524999999999827e-16 7.718874999999999690e-18
5.890479999999999563e+03 2.984283000000000100e-16 7.805516000000000460e-18
5.893479999999999563e+03 2.965116999999999997e-16 7.747739999999999728e-18
5.896479999999999563e+03 2.981274999999999815e-16 7.663751999999999556e-18
5.899479999999999563e+03 3.132629999999999886e-16 7.549407000000000493e-18
5.902479999999999563e+03 3.344861000000000001e-16 7.467395999999999674e-18
5.905479999999999563e+03 3.472873000000000117e-16 7.425208000000000311e-18
5.908479999999999563e+03 3.478106000000000157e-16 7.439016999999999649e-18
5.911479999999999563e+03 3.459406999999999792e-16 7.471902000000000072e-18
5.914479999999999563e+03 3.509673000000000045e-16 7.551499000000000712e-18
5.917479999999999563e+03 3.612193999999999902e-16 7.761013999999999863e-18
5.920479999999999563e+03 3.622243999999999937e-16 7.901545000000000275e-18
5.923479999999999563e+03 3.534179000000000151e-16 8.031816000000000558e-18
5.926479999999999563e+03 3.510380999999999779e-16 8.483520000000000600e-18
5.929479999999999563e+03 3.618828999999999959e-16 8.514308000000000163e-18
5.932479999999999563e+03 3.636179999999999953e-16 8.350507000000000028e-18
5.935479999999999563e+03 3.628558000000000102e-16 8.392568999999999273e-18
5.938479999999999563e+03 3.601275999999999849e-16 8.441595000000000725e-18
5.941479999999999563e+03 3.602846000000000188e-16 8.781140000000000716e-18
5.944479999999999563e+03 3.516144000000000047e-16 9.095933999999999844e-18
5.947479999999999563e+03 3.467850000000000233e-16 9.087052999999999806e-18
5.950479999999999563e+03 3.409820999999999877e-16 9.142554999999999806e-18
5.953479999999999563e+03 3.439116999999999910e-16 9.268959000000000508e-18
5.956479999999999563e+03 3.438232999999999815e-16 9.730829000000000347e-18
5.959479999999999563e+03 3.475352999999999814e-16 9.831832999999999629e-18
5.962479999999999563e+03 3.396498999999999756e-16 1.037983999999999977e-17
5.965479999999999563e+03 3.383397999999999783e-16 1.001806000000000014e-17
5.968479999999999563e+03 3.296502999999999876e-16 9.814464999999999799e-18
5.971479999999999563e+03 3.370430000000000022e-16 9.424325000000000117e-18
5.974479999999999563e+03 3.174149000000000196e-16 9.139259999999999855e-18
5.977479999999999563e+03 3.099666999999999886e-16 8.832771000000000006e-18
5.980479999999999563e+03 3.168353999999999773e-16 8.599338999999999599e-18
5.983479999999999563e+03 3.066388999999999900e-16 8.334427999999999545e-18
5.986479999999999563e+03 2.965073999999999851e-16 8.121444000000000648e-18
5.989479999999999563e+03 2.908592000000000030e-16 7.849212999999999620e-18
5.992479999999999563e+03 2.826791999999999865e-16 7.618253000000000349e-18
5.995479999999999563e+03 2.755002999999999853e-16 7.434622000000000529e-18
5.998479999999999563e+03 2.626627000000000191e-16 7.251684999999999328e-18
6.001479999999999563e+03 2.547428999999999944e-16 7.071284000000000375e-18
6.004479999999999563e+03 2.421562000000000181e-16 6.878053999999999748e-18
6.007479999999999563e+03 2.370731999999999905e-16 6.739101000000000114e-18
6.010479999999999563e+03 2.258141000000000163e-16 6.552944000000000096e-18
6.013479999999999563e+03 2.244701000000000086e-16 6.625665000000000250e-18
6.016479999999999563e+03 2.132358999999999887e-16 6.525844999999999960e-18
6.019479999999999563e+03 2.017938000000000024e-16 6.335935999999999687e-18
6.022479999999999563e+03 1.970802000000000031e-16 5.961407999999999672e-18
6.025479999999999563e+03 1.814480999999999921e-16 5.853515000000000087e-18
6.028479999999999563e+03 1.651560000000000108e-16 5.727796000000000086e-18
6.031479999999999563e+03 1.622977999999999962e-16 5.694187999999999795e-18
6.034479999999999563e+03 1.505621999999999984e-16 5.648538999999999862e-18
6.037479999999999563e+03 1.354170000000000121e-16 5.558878999999999986e-18
6.040479999999999563e+03 1.287013999999999953e-16 5.511816000000000100e-18
6.043479999999999563e+03 1.208338999999999961e-16 5.484814999999999885e-18
6.046479999999999563e+03 1.111865000000000023e-16 5.484120999999999725e-18
6.049479999999999563e+03 1.055790999999999962e-16 5.491724999999999950e-18
6.052479999999999563e+03 1.123447000000000090e-16 5.598594999999999752e-18
6.055479999999999563e+03 1.139755000000000019e-16 5.659906999999999877e-18
6.058479999999999563e+03 1.016853000000000023e-16 5.701512000000000358e-18
6.061479999999999563e+03 9.228312999999999623e-17 5.737171000000000085e-18
6.064479999999999563e+03 8.935807000000000141e-17 5.800941999999999990e-18
6.067479999999999563e+03 9.127103999999999964e-17 5.926050999999999653e-18
6.070479999999999563e+03 8.824432000000000378e-17 6.030988000000000191e-18
6.073479999999999563e+03 9.015549000000000560e-17 6.154586000000000263e-18
6.076479999999999563e+03 8.371018000000000057e-17 6.367165999999999944e-18
6.079479999999999563e+03 8.884620999999999619e-17 6.447297999999999788e-18
6.082479999999999563e+03 8.915706000000000251e-17 6.562950000000000196e-18
6.085479999999999563e+03 9.451161999999999815e-17 6.643697000000000248e-18
6.088479999999999563e+03 8.364592999999999415e-17 6.722224999999999681e-18
6.091479999999999563e+03 7.507459000000000444e-17 6.676730000000000063e-18
6.094479999999999563e+03 8.541931000000000404e-17 6.674961000000000084e-18
6.097479999999999563e+03 8.499251000000000567e-17 6.507325999999999666e-18
6.100479999999999563e+03 9.117430000000000026e-17 6.406862000000000229e-18
6.103479999999999563e+03 9.153371000000000288e-17 6.325930999999999870e-18
6.106479999999999563e+03 9.127281000000000144e-17 6.242352999999999836e-18
6.109479999999999563e+03 9.571599999999999821e-17 6.168424000000000081e-18
6.112479999999999563e+03 1.036895000000000059e-16 6.060442000000000034e-18
6.115479999999999563e+03 1.160793999999999896e-16 5.916664000000000120e-18
6.118479999999999563e+03 1.194431999999999901e-16 5.738834000000000197e-18
6.121479999999999563e+03 1.216170999999999967e-16 5.646717000000000335e-18
6.124479999999999563e+03 1.204020000000000038e-16 5.535595000000000164e-18
6.127479999999999563e+03 1.249729999999999898e-16 5.481330000000000246e-18
6.130479999999999563e+03 1.296520999999999882e-16 5.455100000000000347e-18
6.133479999999999563e+03 1.358894000000000097e-16 5.461829000000000183e-18
6.136479999999999563e+03 1.368090999999999880e-16 5.437311000000000357e-18
6.139479999999999563e+03 1.348395000000000042e-16 5.383957000000000201e-18
6.142479999999999563e+03 1.291547000000000050e-16 5.371178000000000310e-18
6.145479999999999563e+03 1.265816000000000106e-16 5.302733999999999875e-18
6.148479999999999563e+03 1.347457000000000055e-16 5.220670999999999790e-18
6.151479999999999563e+03 1.406589000000000027e-16 5.189743000000000011e-18
6.154479999999999563e+03 1.479784000000000076e-16 5.213263999999999688e-18
6.157479999999999563e+03 1.514857999999999894e-16 5.257225000000000158e-18
6.160479999999999563e+03 1.457694999999999915e-16 5.294193999999999765e-18
6.163479999999999563e+03 1.479846000000000006e-16 5.319902999999999787e-18
6.166479999999999563e+03 1.661598000000000085e-16 5.433281999999999744e-18
6.169479999999999563e+03 1.710899000000000036e-16 5.508467999999999831e-18
6.172479999999999563e+03 1.664922999999999996e-16 5.535800999999999746e-18
6.175479999999999563e+03 1.777919000000000038e-16 5.653880999999999660e-18
6.178479999999999563e+03 1.832940000000000109e-16 5.731029999999999772e-18
6.181479999999999563e+03 1.780381000000000018e-16 5.789499000000000381e-18
6.184479999999999563e+03 1.703853000000000019e-16 5.848129999999999711e-18
6.187479999999999563e+03 1.670624000000000086e-16 5.980425000000000285e-18
6.190479999999999563e+03 1.633389999999999904e-16 6.094104000000000156e-18
6.193479999999999563e+03 1.587437999999999981e-16 6.177261000000000029e-18
6.196479999999999563e+03 1.619775000000000027e-16 6.377722999999999910e-18
6.199479999999999563e+03 1.802888999999999929e-16 6.585520999999999888e-18
6.202479999999999563e+03 1.843037000000000064e-16 6.751356000000000054e-18
6.205479999999999563e+03 1.740173000000000085e-16 6.795444999999999666e-18
6.208479999999999563e+03 1.655123000000000064e-16 6.907040000000000034e-18
6.211479999999999563e+03 1.715365000000000117e-16 7.105398000000000161e-18
6.214479999999999563e+03 1.713295999999999885e-16 7.227678000000000407e-18
6.217479999999999563e+03 1.663560000000000106e-16 7.164255000000000094e-18
6.220479999999999563e+03 1.749062000000000100e-16 7.120802999999999965e-18
6.223479999999999563e+03 1.816512999999999911e-16 7.026869000000000446e-18
6.226479999999999563e+03 1.803589999999999938e-16 6.855580999999999975e-18
6.229479999999999563e+03 1.740634999999999983e-16 6.666916999999999729e-18
6.232479999999999563e+03 1.762668999999999938e-16 6.616615999999999799e-18
6.235479999999999563e+03 1.788744000000000071e-16 6.558798000000000312e-18
6.238479999999999563e+03 1.764266999999999920e-16 6.458061999999999618e-18
6.241479999999999563e+03 1.586742000000000058e-16 6.156104000000000288e-18
6.244479999999999563e+03 1.497758999999999889e-16 5.935573999999999814e-18
6.247479999999999563e+03 1.542824000000000011e-16 5.838689999999999860e-18
6.250479999999999563e+03 1.614818999999999912e-16 5.891687000000000195e-18
6.253479999999999563e+03 1.650781999999999911e-16 5.601089999999999676e-18
6.256479999999999563e+03 1.717459000000000038e-16 5.597736000000000025e-18
6.259479999999999563e+03 1.642505999999999971e-16 5.484620999999999838e-18
6.262479999999999563e+03 1.642831999999999949e-16 5.414886000000000262e-18
6.265479999999999563e+03 1.538739000000000114e-16 5.262306999999999774e-18
6.268479999999999563e+03 1.452895000000000064e-16 5.142637999999999829e-18
6.271479999999999563e+03 1.481512999999999891e-16 5.101290000000000225e-18
6.274479999999999563e+03 1.477492000000000057e-16 5.046443000000000165e-18
6.277479999999999563e+03 1.404518999999999976e-16 4.968932000000000362e-18
6.280479999999999563e+03 1.356580999999999915e-16 4.927760000000000348e-18
6.283479999999999563e+03 1.341168000000000073e-16 4.924202000000000139e-18
6.286479999999999563e+03 1.283574000000000039e-16 4.996620000000000303e-18
6.289479999999999563e+03 1.273137999999999981e-16 5.284469999999999893e-18
6.292479999999999563e+03 1.230376999999999936e-16 6.060129999999999816e-18
6.295479999999999563e+03 1.495712999999999954e-16 7.911388000000000600e-18
6.298479999999999563e+03 2.055708999999999913e-16 9.824377999999999848e-18
6.301479999999999563e+03 1.790461999999999895e-16 1.005130999999999956e-17
6.304479999999999563e+03 1.127934000000000087e-16 8.500036999999999878e-18
6.307479999999999563e+03 1.083358000000000056e-16 6.676479000000000110e-18
6.310479999999999563e+03 1.230391999999999947e-16 5.754576000000000340e-18
6.313479999999999563e+03 1.257873000000000117e-16 5.547888000000000042e-18
6.316479999999999563e+03 1.297255999999999933e-16 5.590243999999999819e-18
6.319479999999999563e+03 1.229503000000000013e-16 5.615362999999999754e-18
6.322479999999999563e+03 1.085621999999999938e-16 5.685257000000000285e-18
6.325479999999999563e+03 1.186217999999999892e-16 5.944577000000000381e-18
6.328479999999999563e+03 1.086973999999999960e-16 6.138923000000000071e-18
6.331479999999999563e+03 1.175288000000000028e-16 6.124635000000000383e-18
6.334479999999999563e+03 1.096531000000000009e-16 6.097233000000000257e-18
6.337479999999999563e+03 1.095235999999999955e-16 6.135200000000000295e-18
6.340479999999999563e+03 1.093301000000000004e-16 6.240152999999999956e-18
6.343479999999999563e+03 1.042296000000000050e-16 6.232783999999999791e-18
6.346479999999999563e+03 1.120765000000000029e-16 6.177578000000000117e-18
6.349479999999999563e+03 9.766601999999999425e-17 6.040472000000000132e-18
6.352479999999999563e+03 9.933408999999999465e-17 5.991440000000000068e-18
6.355479999999999563e+03 8.797844999999999735e-17 5.925488999999999763e-18
6.358479999999999563e+03 9.819503000000000558e-17 6.428959999999999724e-18
6.361479999999999563e+03 1.197160999999999881e-16 7.292056999999999316e-18
6.364479999999999563e+03 1.138358000000000087e-16 7.674923000000000218e-18
6.367479999999999563e+03 6.367725999999999423e-17 6.871455999999999900e-18
6.370479999999999563e+03 6.204165000000000452e-17 5.707815000000000162e-18
6.373479999999999563e+03 8.081193999999999649e-17 5.086870000000000266e-18
6.376479999999999563e+03 8.496729999999999623e-17 4.767312000000000352e-18
6.379479999999999563e+03 8.854351000000000164e-17 4.652797999999999823e-18
6.382479999999999563e+03 7.249827999999999631e-17 4.487475000000000075e-18
6.385479999999999563e+03 6.890797000000000266e-17 4.368937999999999856e-18
6.388479999999999563e+03 7.176968000000000159e-17 4.363252000000000054e-18
6.391479999999999563e+03 7.769683000000000167e-17 4.319474000000000378e-18
6.394479999999999563e+03 8.166469999999999656e-17 4.262019000000000093e-18
6.397479999999999563e+03 7.948102999999999869e-17 4.254397000000000181e-18
6.400479999999999563e+03 7.578742000000000345e-17 4.234561999999999855e-18
6.403479999999999563e+03 7.506681000000000001e-17 4.197970999999999832e-18
6.406479999999999563e+03 7.395400000000000569e-17 4.230763999999999716e-18
6.409479999999999563e+03 7.632543999999999498e-17 4.341055000000000356e-18
6.412479999999999563e+03 7.704165000000000174e-17 4.324502999999999676e-18
6.415479999999999563e+03 7.654410999999999445e-17 4.304209000000000021e-18
6.418479999999999563e+03 8.009026999999999900e-17 4.344072999999999950e-18
6.421479999999999563e+03 8.166078999999999795e-17 4.372892000000000104e-18
6.424479999999999563e+03 8.002437000000000616e-17 4.370212000000000362e-18
6.427479999999999563e+03 7.763168999999999525e-17 4.438951000000000070e-18
6.430479999999999563e+03 8.241983999999999546e-17 4.530288999999999668e-18
6.433479999999999563e+03 8.749988000000000129e-17 4.608742999999999790e-18
6.436479999999999563e+03 9.074037000000000368e-17 4.731666999999999954e-18
6.439479999999999563e+03 9.169785999999999441e-17 4.835962000000000368e-18
6.442479999999999563e+03 9.294550999999999409e-17 4.978304999999999796e-18
6.445479999999999563e+03 9.264464000000000287e-17 5.050585999999999820e-18
6.448479999999999563e+03 1.015828000000000046e-16 5.243520000000000122e-18
6.451479999999999563e+03 1.107024999999999978e-16 5.407779000000000074e-18
6.454479999999999563e+03 1.136180000000000005e-16 5.566876999999999687e-18
6.457479999999999563e+03 1.078477999999999940e-16 5.686614999999999843e-18
6.460479999999999563e+03 1.064799999999999942e-16 5.818689999999999967e-18
6.463479999999999563e+03 1.094021000000000043e-16 6.054249999999999967e-18
6.466479999999999563e+03 1.137167000000000044e-16 6.265014999999999785e-18
6.469479999999999563e+03 1.176688999999999979e-16 6.302437000000000109e-18
6.472479999999999563e+03 1.197427000000000061e-16 6.146734999999999672e-18
6.475479999999999563e+03 1.060385999999999990e-16 5.928811999999999911e-18
6.478479999999999563e+03 1.126944000000000095e-16 5.743229000000000087e-18
6.481479999999999563e+03 1.177733000000000110e-16 5.586074000000000248e-18
6.484479999999999563e+03 1.233780000000000102e-16 5.497492999999999780e-18
6.487479999999999563e+03 1.269049999999999884e-16 5.360276000000000058e-18
6.490479999999999563e+03 1.368247999999999963e-16 5.310224000000000287e-18
6.493479999999999563e+03 1.429814000000000025e-16 5.278520000000000321e-18
6.496479999999999563e+03 1.461810000000000082e-16 5.327262999999999723e-18
6.499479999999999563e+03 1.487176999999999987e-16 5.549723000000000156e-18
6.502479999999999563e+03 1.502939000000000104e-16 5.255019000000000125e-18
6.505479999999999563e+03 1.445461999999999959e-16 5.097438999999999767e-18
6.508479999999999563e+03 1.422231000000000055e-16 4.906249000000000093e-18
6.511479999999999563e+03 1.436605999999999919e-16 4.839988999999999646e-18
6.514479999999999563e+03 1.502946999999999896e-16 4.834572999999999766e-18
6.517479999999999563e+03 1.565762999999999978e-16 4.875877000000000051e-18
6.520479999999999563e+03 1.629062000000000122e-16 4.673431999999999893e-18
6.523479999999999563e+03 1.736408000000000013e-16 4.751269000000000013e-18
6.526479999999999563e+03 1.769309000000000082e-16 4.758284999999999946e-18
6.529479999999999563e+03 1.691947000000000108e-16 4.717766000000000077e-18
6.532479999999999563e+03 1.675712000000000101e-16 4.773328000000000059e-18
6.535479999999999563e+03 1.717646999999999963e-16 4.849895000000000031e-18
6.538479999999999563e+03 1.733781999999999978e-16 4.863825999999999899e-18
6.541479999999999563e+03 1.726801999999999912e-16 4.889566000000000195e-18
6.544479999999999563e+03 1.735467000000000073e-16 4.950217999999999739e-18
6.547479999999999563e+03 1.722873000000000031e-16 5.016961000000000124e-18
6.550479999999999563e+03 1.737018999999999955e-16 5.133920000000000335e-18
6.553479999999999563e+03 1.680967999999999944e-16 5.388126000000000260e-18
6.556479999999999563e+03 1.740407999999999930e-16 5.461056000000000071e-18
6.559479999999999563e+03 1.845386999999999994e-16 5.697275999999999882e-18
6.562479999999999563e+03 1.783508999999999898e-16 5.843073999999999728e-18
6.565479999999999563e+03 1.741972000000000117e-16 5.808511000000000354e-18
6.568479999999999563e+03 1.695815999999999944e-16 5.607840000000000045e-18
6.571479999999999563e+03 1.697057999999999926e-16 5.577303999999999948e-18
6.574479999999999563e+03 1.803910000000000010e-16 5.771360000000000235e-18
6.577479999999999563e+03 1.798601000000000095e-16 5.926804000000000283e-18
6.580479999999999563e+03 1.755907000000000066e-16 5.992552000000000313e-18
6.583479999999999563e+03 1.733931000000000022e-16 6.049544000000000140e-18
6.586479999999999563e+03 1.713633999999999921e-16 6.079791999999999858e-18
6.589479999999999563e+03 1.613645000000000014e-16 6.095811000000000358e-18
6.592479999999999563e+03 1.611936000000000048e-16 6.198488999999999774e-18
6.595479999999999563e+03 1.669856000000000061e-16 6.197543000000000149e-18
6.598479999999999563e+03 1.646142000000000096e-16 6.138773999999999626e-18
6.601479999999999563e+03 1.578600999999999971e-16 5.969358999999999977e-18
6.604479999999999563e+03 1.607023000000000081e-16 5.868803000000000002e-18
6.607479999999999563e+03 1.611417999999999879e-16 5.820296000000000172e-18
6.610479999999999563e+03 1.526029000000000002e-16 5.834829999999999944e-18
6.613479999999999563e+03 1.512043999999999933e-16 5.377968999999999922e-18
6.616479999999999563e+03 1.521173999999999945e-16 5.154453999999999921e-18
6.619479999999999563e+03 1.448427000000000097e-16 5.026165999999999915e-18
6.622479999999999563e+03 1.414778999999999920e-16 4.904093999999999814e-18
6.625479999999999563e+03 1.388408000000000077e-16 4.798402999999999904e-18
6.628479999999999563e+03 1.324147000000000077e-16 4.668135999999999979e-18
6.631479999999999563e+03 1.261351000000000092e-16 4.544880000000000117e-18
6.634479999999999563e+03 1.305639999999999903e-16 4.499289999999999884e-18
6.637479999999999563e+03 1.325349999999999931e-16 4.432564999999999956e-18
6.640479999999999563e+03 1.263784000000000116e-16 4.346880000000000092e-18
6.643479999999999563e+03 1.252362999999999905e-16 4.292771999999999794e-18
6.646479999999999563e+03 1.274727999999999924e-16 4.270109000000000333e-18
6.649479999999999563e+03 1.319152999999999902e-16 4.297855999999999975e-18
6.652479999999999563e+03 1.246864999999999998e-16 4.254550999999999726e-18
6.655479999999999563e+03 1.181500999999999889e-16 4.173945000000000172e-18
6.658479999999999563e+03 1.199033999999999902e-16 4.128692999999999791e-18
6.661479999999999563e+03 1.140416000000000080e-16 4.102822000000000277e-18
6.664479999999999563e+03 1.085503999999999983e-16 4.098143000000000366e-18
6.667479999999999563e+03 1.036025000000000032e-16 4.075005000000000142e-18
6.670479999999999563e+03 1.004017999999999983e-16 4.059651000000000093e-18
6.673479999999999563e+03 9.383739000000000139e-17 4.083938000000000217e-18
6.676479999999999563e+03 9.252540999999999738e-17 4.140273000000000310e-18
6.679479999999999563e+03 9.889286000000000582e-17 4.221088999999999804e-18
6.682479999999999563e+03 9.941164999999999595e-17 4.277032999999999727e-18
6.685479999999999563e+03 9.730861000000000132e-17 4.332261000000000216e-18
6.688479999999999563e+03 8.949163000000000303e-17 4.363427000000000132e-18
6.691479999999999563e+03 8.164366000000000057e-17 4.426661999999999780e-18
6.694479999999999563e+03 7.919293999999999917e-17 4.494691000000000206e-18
6.697479999999999563e+03 7.726349999999999567e-17 4.694894000000000188e-18
6.700479999999999563e+03 8.824409999999999408e-17 5.100376999999999897e-18
6.703479999999999563e+03 8.794130000000000521e-17 5.024302000000000092e-18
6.706479999999999563e+03 7.621023000000000528e-17 4.854838999999999994e-18
6.709479999999999563e+03 6.891996000000000101e-17 4.925898999999999830e-18
6.712479999999999563e+03 7.223898000000000263e-17 5.045231000000000206e-18
6.715479999999999563e+03 7.041222000000000142e-17 5.127818999999999754e-18
6.718479999999999563e+03 7.125049999999999539e-17 5.193732999999999633e-18
6.721479999999999563e+03 7.178254000000000354e-17 5.133177999999999727e-18
6.724479999999999563e+03 7.516541999999999551e-17 5.146585999999999926e-18
6.727479999999999563e+03 6.985472000000000419e-17 4.981664000000000088e-18
6.730479999999999563e+03 6.565495999999999874e-17 5.137105000000000061e-18
6.733479999999999563e+03 6.885909000000000235e-17 4.611237000000000202e-18
6.736479999999999563e+03 6.687501999999999839e-17 4.517465999999999687e-18
6.739479999999999563e+03 5.628314000000000110e-17 4.340577000000000288e-18
6.742479999999999563e+03 5.251445999999999998e-17 4.181669000000000363e-18
6.745479999999999563e+03 4.838217999999999873e-17 4.057500000000000173e-18
6.748479999999999563e+03 5.032502999999999760e-17 3.982468999999999913e-18
6.751479999999999563e+03 4.590813000000000071e-17 3.892474000000000262e-18
6.754479999999999563e+03 3.788251000000000289e-17 3.750683999999999725e-18
6.757479999999999563e+03 3.337031999999999825e-17 3.657002999999999953e-18
6.760479999999999563e+03 3.774656000000000016e-17 3.630591999999999825e-18
6.763479999999999563e+03 4.211443999999999729e-17 3.613203999999999744e-18
6.766479999999999563e+03 4.114983999999999859e-17 3.575948000000000041e-18
6.769479999999999563e+03 3.565433999999999882e-17 3.490228000000000315e-18
6.772479999999999563e+03 3.451962999999999695e-17 3.420687000000000016e-18
6.775479999999999563e+03 3.486325000000000129e-17 3.382450999999999952e-18
6.778479999999999563e+03 3.531485000000000280e-17 3.383583999999999960e-18
6.781479999999999563e+03 3.680376000000000237e-17 3.402206999999999942e-18
6.784479999999999563e+03 3.587337000000000127e-17 3.404195000000000089e-18
6.787479999999999563e+03 3.566679000000000063e-17 3.417002000000000178e-18
6.790479999999999563e+03 3.411398999999999762e-17 3.440187000000000182e-18
6.793479999999999563e+03 3.379543999999999711e-17 3.467566999999999878e-18
6.796479999999999563e+03 3.693296000000000011e-17 3.512857999999999709e-18
6.799479999999999563e+03 4.044275000000000153e-17 3.561588000000000065e-18
6.802479999999999563e+03 4.157562000000000188e-17 3.612498000000000050e-18
6.805479999999999563e+03 4.173426999999999756e-17 3.667738000000000074e-18
6.808479999999999563e+03 4.246762999999999810e-17 3.722847000000000109e-18
6.811479999999999563e+03 4.083281000000000175e-17 3.782521999999999755e-18
6.814479999999999563e+03 4.765726999999999910e-17 3.872735000000000062e-18
6.817479999999999563e+03 4.809001000000000038e-17 3.965192999999999852e-18
6.820479999999999563e+03 3.745830999999999863e-17 4.023009999999999827e-18
6.823479999999999563e+03 3.897147999999999996e-17 4.237083000000000182e-18
6.826479999999999563e+03 4.491135000000000254e-17 4.573926999999999898e-18
6.829479999999999563e+03 4.772867000000000012e-17 4.885165999999999664e-18
6.832479999999999563e+03 4.467147999999999890e-17 5.047011000000000207e-18
6.835479999999999563e+03 4.742922999999999796e-17 5.067176999999999950e-18
6.838479999999999563e+03 4.813376999999999806e-17 4.975162000000000367e-18
6.841479999999999563e+03 4.586904000000000041e-17 4.946564999999999686e-18
6.844479999999999563e+03 5.151725999999999730e-17 4.926231000000000300e-18
6.847479999999999563e+03 6.229908000000000208e-17 4.870339999999999924e-18
6.850479999999999563e+03 5.923227000000000106e-17 4.749847999999999626e-18
6.853479999999999563e+03 4.927799999999999925e-17 4.598168000000000137e-18
6.856479999999999563e+03 4.940609999999999782e-17 4.574573000000000380e-18
6.859479999999999563e+03 5.547002000000000091e-17 4.738070000000000242e-18
6.862479999999999563e+03 6.585513999999999916e-17 5.013890999999999724e-18
6.865479999999999563e+03 5.916782000000000600e-17 5.250324999999999833e-18
6.868479999999999563e+03 5.192641999999999768e-17 5.168305000000000326e-18
6.871479999999999563e+03 5.502180999999999920e-17 5.151962000000000073e-18
6.874479999999999563e+03 5.823210000000000309e-17 5.217891999999999845e-18
6.877479999999999563e+03 6.045439999999999781e-17 5.285500000000000110e-18
6.880479999999999563e+03 6.577679000000000451e-17 5.172929999999999637e-18
6.883479999999999563e+03 6.685634999999999478e-17 4.486002999999999933e-18
6.886479999999999563e+03 6.563201000000000149e-17 4.478532999999999772e-18
6.889479999999999563e+03 7.219392000000000481e-17 4.395249000000000270e-18
6.892479999999999563e+03 7.138780999999999978e-17 4.290783000000000136e-18
6.895479999999999563e+03 7.120814000000000450e-17 4.053834000000000303e-18
6.898479999999999563e+03 7.298235000000000054e-17 3.925071000000000305e-18
6.901479999999999563e+03 7.042482999999999907e-17 3.889506999999999652e-18
6.904479999999999563e+03 6.669146999999999909e-17 3.829742000000000032e-18
6.907479999999999563e+03 6.813518999999999960e-17 3.789987000000000046e-18
6.910479999999999563e+03 7.259540999999999943e-17 3.816049999999999813e-18
6.913479999999999563e+03 7.423629999999999995e-17 3.844015999999999622e-18
6.916479999999999563e+03 7.215663999999999910e-17 3.892046999999999949e-18
6.919479999999999563e+03 7.687809000000000259e-17 4.139934999999999688e-18
6.922479999999999563e+03 8.327804000000000219e-17 4.213108999999999789e-18
6.925479999999999563e+03 8.118125000000000396e-17 4.127430000000000077e-18
6.928479999999999563e+03 7.492717999999999422e-17 4.028969999999999909e-18
6.931479999999999563e+03 6.806844999999999775e-17 3.922903000000000210e-18
6.934479999999999563e+03 6.706999000000000006e-17 3.985367000000000312e-18
6.937479999999999563e+03 7.920293000000000015e-17 4.165160000000000261e-18
6.940479999999999563e+03 8.823530000000000072e-17 4.335251000000000383e-18
6.943479999999999563e+03 8.303284999999999494e-17 4.426699000000000206e-18
6.946479999999999563e+03 8.702339000000000052e-17 4.620131000000000057e-18
6.949479999999999563e+03 8.777292999999999692e-17 4.774205000000000243e-18
6.952479999999999563e+03 8.247650000000000021e-17 4.771650999999999848e-18
6.955479999999999563e+03 8.593975000000000526e-17 4.784410000000000259e-18
6.958479999999999563e+03 8.729081999999999725e-17 4.801360000000000003e-18
6.961479999999999563e+03 8.830933999999999482e-17 4.848967000000000092e-18
6.964479999999999563e+03 8.801412999999999530e-17 4.977390999999999957e-18
6.967479999999999563e+03 9.085569999999999642e-17 5.471139999999999840e-18
6.970479999999999563e+03 9.251538000000000360e-17 5.699011000000000282e-18
6.973479999999999563e+03 9.945939000000000430e-17 5.285288999999999888e-18
6.976479999999999563e+03 1.031966999999999957e-16 5.162265000000000010e-18
6.979479999999999563e+03 9.899066999999999744e-17 5.080596999999999683e-18
6.982479999999999563e+03 9.512215000000000040e-17 4.878433000000000240e-18
6.985479999999999563e+03 9.746359000000000449e-17 4.640280999999999907e-18
6.988479999999999563e+03 9.653493000000000006e-17 4.494574000000000317e-18
6.991479999999999563e+03 9.611813000000000086e-17 4.404946000000000227e-18
6.994479999999999563e+03 1.050174999999999976e-16 4.349586000000000238e-18
6.997479999999999563e+03 1.081342000000000020e-16 4.337544000000000314e-18
7.000479999999999563e+03 1.081207999999999986e-16 4.271414000000000343e-18
7.003479999999999563e+03 1.095868000000000061e-16 4.265934999999999634e-18
7.006479999999999563e+03 1.135525000000000096e-16 4.228246000000000235e-18
7.009479999999999563e+03 1.147035000000000060e-16 4.146224999999999676e-18
7.012479999999999563e+03 1.151829000000000005e-16 4.078596999999999930e-18
7.015479999999999563e+03 1.153733000000000115e-16 3.964974999999999966e-18
7.018479999999999563e+03 1.130123999999999981e-16 3.865094000000000181e-18
7.021479999999999563e+03 1.172614000000000007e-16 3.822091999999999923e-18
7.024479999999999563e+03 1.231107999999999967e-16 3.825842999999999896e-18
7.027479999999999563e+03 1.283340000000000014e-16 3.842697000000000284e-18
7.030479999999999563e+03 1.263183999999999919e-16 3.839429000000000249e-18
7.033479999999999563e+03 1.244105999999999996e-16 3.831610999999999726e-18
7.036479999999999563e+03 1.219840999999999887e-16 3.826379999999999665e-18
7.039479999999999563e+03 1.247582999999999904e-16 3.868984000000000089e-18
7.042479999999999563e+03 1.372792000000000052e-16 4.004846000000000330e-18
7.045479999999999563e+03 1.434010999999999973e-16 4.074104999999999631e-18
7.048479999999999563e+03 1.449561000000000048e-16 4.117583999999999675e-18
7.051479999999999563e+03 1.414344000000000091e-16 4.137261000000000098e-18
7.054479999999999563e+03 1.462786999999999949e-16 4.181019000000000293e-18
7.057479999999999563e+03 1.514033000000000023e-16 4.235601999999999813e-18
7.060479999999999563e+03 1.448709000000000108e-16 4.279724000000000262e-18
7.063479999999999563e+03 1.429830999999999922e-16 4.374522000000000149e-18
7.066479999999999563e+03 1.446390000000000020e-16 4.491502999999999634e-18
7.069479999999999563e+03 1.422784000000000086e-16 4.565459000000000075e-18
7.072479999999999563e+03 1.433813999999999942e-16 4.800073999999999963e-18
7.075479999999999563e+03 1.493163000000000041e-16 5.010516999999999822e-18
7.078479999999999563e+03 1.490790999999999882e-16 4.918887999999999768e-18
7.081479999999999563e+03 1.470027000000000043e-16 5.079581999999999847e-18
7.084479999999999563e+03 1.496650999999999941e-16 5.207749999999999888e-18
7.087479999999999563e+03 1.487964000000000043e-16 5.272364999999999910e-18
7.090479999999999563e+03 1.539188999999999953e-16 5.350672000000000151e-18
7.093479999999999563e+03 1.585586000000000123e-16 5.525789999999999776e-18
7.096479999999999563e+03 1.568827000000000042e-16 5.543101999999999981e-18
7.099479999999999563e+03 1.546800999999999879e-16 5.430922999999999679e-18
7.102479999999999563e+03 1.510392000000000059e-16 5.356859000000000348e-18
7.105479999999999563e+03 1.516655000000000039e-16 5.196113000000000232e-18
7.108479999999999563e+03 1.630934999999999896e-16 5.030142000000000209e-18
7.111479999999999563e+03 1.652861000000000068e-16 4.966398000000000219e-18
7.114479999999999563e+03 1.710719999999999969e-16 4.924563999999999829e-18
7.117479999999999563e+03 1.688539999999999922e-16 4.825836000000000304e-18
7.120479999999999563e+03 1.695736000000000049e-16 4.829680000000000327e-18
7.123479999999999563e+03 1.684728999999999997e-16 4.911985000000000137e-18
7.126479999999999563e+03 1.693579999999999951e-16 4.661011999999999616e-18
7.129479999999999563e+03 1.766409999999999894e-16 4.572533000000000196e-18
7.132479999999999563e+03 1.859487000000000065e-16 4.495254999999999890e-18
7.135479999999999563e+03 1.848154000000000034e-16 4.468616999999999647e-18
7.138479999999999563e+03 1.809399999999999878e-16 4.348508000000000343e-18
7.141479999999999563e+03 1.840824999999999940e-16 4.283008000000000190e-18
7.144479999999999563e+03 1.853358000000000119e-16 4.253207999999999779e-18
7.147479999999999563e+03 1.913464000000000005e-16 4.210855000000000078e-18
7.150479999999999563e+03 1.945691999999999954e-16 4.173036999999999714e-18
7.153479999999999563e+03 1.934518999999999960e-16 4.151638999999999761e-18
7.156479999999999563e+03 1.964459999999999976e-16 4.156631999999999685e-18
7.159479999999999563e+03 2.024578999999999987e-16 4.167096000000000371e-18
7.162479999999999563e+03 2.034724999999999995e-16 4.167612999999999889e-18
7.165479999999999563e+03 2.048217999999999897e-16 4.188993999999999667e-18
7.168479999999999563e+03 2.090726999999999953e-16 4.223845999999999704e-18
7.171479999999999563e+03 2.079007999999999900e-16 4.248268000000000173e-18
7.174479999999999563e+03 2.091126999999999920e-16 4.309927999999999890e-18
7.177479999999999563e+03 2.121846999999999954e-16 4.364811000000000093e-18
7.180479999999999563e+03 2.107891000000000088e-16 4.410783999999999779e-18
7.183479999999999563e+03 2.109589000000000061e-16 4.525533999999999881e-18
7.186479999999999563e+03 2.138218999999999947e-16 4.596817999999999755e-18
7.189479999999999563e+03 2.197309000000000084e-16 4.715705000000000131e-18
7.192479999999999563e+03 2.211404000000000070e-16 4.834517000000000142e-18
7.195479999999999563e+03 2.268942000000000079e-16 4.978845999999999923e-18
7.198479999999999563e+03 2.322898000000000102e-16 4.992882000000000146e-18
7.201479999999999563e+03 2.340455999999999805e-16 5.095046000000000121e-18
7.204479999999999563e+03 2.330853999999999970e-16 5.227463999999999966e-18
7.207479999999999563e+03 2.335834000000000201e-16 5.359322999999999998e-18
7.210479999999999563e+03 2.319634000000000056e-16 5.497077999999999771e-18
7.213479999999999563e+03 2.370637000000000246e-16 5.671618999999999896e-18
7.216479999999999563e+03 2.369893000000000090e-16 5.814732999999999642e-18
7.219479999999999563e+03 2.401314999999999952e-16 5.961729999999999631e-18
7.222479999999999563e+03 2.378818999999999853e-16 5.942273999999999940e-18
7.225479999999999563e+03 2.419928000000000024e-16 5.859718000000000177e-18
7.228479999999999563e+03 2.484808999999999826e-16 5.783788999999999970e-18
7.231479999999999563e+03 2.493278999999999843e-16 5.675278000000000101e-18
7.234479999999999563e+03 2.405466000000000047e-16 5.684572999999999866e-18
7.237479999999999563e+03 2.484454999999999958e-16 5.985704000000000024e-18
7.240479999999999563e+03 2.441263000000000104e-16 6.123906000000000361e-18
7.243479999999999563e+03 2.387086999999999754e-16 6.132745000000000103e-18
7.246479999999999563e+03 2.300867000000000100e-16 5.861018000000000316e-18
7.249479999999999563e+03 2.312169999999999862e-16 5.436363000000000167e-18
7.252479999999999563e+03 2.342468999999999765e-16 5.127133000000000311e-18
7.255479999999999563e+03 2.401169000000000107e-16 5.009284000000000100e-18
7.258479999999999563e+03 2.479979000000000199e-16 4.872672000000000075e-18
7.261479999999999563e+03 2.429105999999999776e-16 4.731024000000000318e-18
7.264479999999999563e+03 2.365290000000000023e-16 4.653752999999999676e-18
7.267479999999999563e+03 2.433600000000000239e-16 4.678069999999999791e-18
7.270479999999999563e+03 2.530288999999999926e-16 4.780883999999999836e-18
7.273479999999999563e+03 2.531543999999999785e-16 5.007086000000000013e-18
7.276479999999999563e+03 2.404471000000000215e-16 5.200358000000000166e-18
7.279479999999999563e+03 2.390610000000000008e-16 5.147925000000000285e-18
7.282479999999999563e+03 2.352975999999999859e-16 4.866126999999999776e-18
7.285479999999999563e+03 2.274556000000000056e-16 4.658587999999999697e-18
7.288479999999999563e+03 2.236820999999999848e-16 4.502701999999999724e-18
7.291479999999999563e+03 2.195328000000000033e-16 4.383168000000000126e-18
7.294479999999999563e+03 2.167665000000000090e-16 4.370430000000000248e-18
7.297479999999999563e+03 2.191297000000000027e-16 4.483533999999999642e-18
7.300479999999999563e+03 2.242048999999999802e-16 4.594647000000000355e-18
7.303479999999999563e+03 2.199053999999999978e-16 4.672901999999999789e-18
7.306479999999999563e+03 2.148515999999999885e-16 4.711307000000000164e-18
7.309479999999999563e+03 2.174659999999999921e-16 4.762733999999999667e-18
7.312479999999999563e+03 2.225493000000000150e-16 5.111413000000000213e-18
7.315479999999999563e+03 2.229371999999999911e-16 5.430163999999999666e-18
7.318479999999999563e+03 2.077398000000000107e-16 5.467928999999999711e-18
7.321479999999999563e+03 2.052303000000000041e-16 5.279044999999999785e-18
7.324479999999999563e+03 2.049159999999999903e-16 5.220459000000000056e-18
7.327479999999999563e+03 2.073078000000000117e-16 5.382177000000000200e-18
7.330479999999999563e+03 2.040208999999999957e-16 5.533993000000000317e-18
7.333479999999999563e+03 1.939286999999999902e-16 5.590906000000000193e-18
7.336479999999999563e+03 1.915804000000000010e-16 5.805797999999999773e-18
7.339479999999999563e+03 2.005331000000000103e-16 6.284102999999999633e-18
7.342479999999999563e+03 1.881759000000000065e-16 6.479104000000000033e-18
7.345479999999999563e+03 1.703316000000000066e-16 6.156647000000000209e-18
7.348479999999999563e+03 1.760168000000000078e-16 5.745408000000000205e-18
7.351479999999999563e+03 1.760597000000000000e-16 5.496561999999999765e-18
7.354479999999999563e+03 1.817503999999999970e-16 5.426005000000000118e-18
7.357479999999999563e+03 1.804475000000000099e-16 5.396199999999999836e-18
7.360479999999999563e+03 1.675526999999999882e-16 5.294390999999999888e-18
7.363479999999999563e+03 1.568502999999999950e-16 5.149905999999999997e-18
7.366479999999999563e+03 1.629833000000000100e-16 5.270698999999999721e-18
7.369479999999999563e+03 1.656510999999999890e-16 5.547436000000000377e-18
7.372479999999999563e+03 1.598669999999999953e-16 5.732523999999999958e-18
7.375479999999999563e+03 1.568478000000000014e-16 5.244397999999999818e-18
7.378479999999999563e+03 1.570638999999999952e-16 4.494022000000000168e-18
7.381479999999999563e+03 1.570730999999999905e-16 4.330137000000000211e-18
7.384479999999999563e+03 1.603709999999999981e-16 4.224329999999999924e-18
7.387479999999999563e+03 1.597719000000000088e-16 4.196157999999999763e-18
7.390479999999999563e+03 1.558321000000000014e-16 4.195527999999999944e-18
7.393479999999999563e+03 1.577208999999999879e-16 4.205339999999999996e-18
7.396479999999999563e+03 1.575798000000000002e-16 4.170426999999999695e-18
7.399479999999999563e+03 1.540734000000000110e-16 4.170629999999999971e-18
7.402479999999999563e+03 1.547591999999999954e-16 4.207729000000000053e-18
7.405479999999999563e+03 1.463290999999999928e-16 4.083537999999999818e-18
7.408479999999999563e+03 1.426818000000000045e-16 3.905908000000000094e-18
7.411479999999999563e+03 1.486495000000000009e-16 3.828026000000000372e-18
7.414479999999999563e+03 1.530183000000000049e-16 3.825514999999999785e-18
7.417479999999999563e+03 1.519307999999999897e-16 3.834786999999999993e-18
7.420479999999999563e+03 1.492753999999999969e-16 3.847969000000000359e-18
7.423479999999999563e+03 1.501711999999999887e-16 3.912269000000000086e-18
7.426479999999999563e+03 1.570282999999999951e-16 4.016511000000000182e-18
7.429479999999999563e+03 1.622227999999999901e-16 4.131406000000000371e-18
7.432479999999999563e+03 1.669980999999999989e-16 4.250234000000000275e-18
7.435479999999999563e+03 1.655927000000000017e-16 4.369384000000000138e-18
7.438479999999999563e+03 1.621345999999999939e-16 4.461328999999999998e-18
7.441479999999999563e+03 1.579392000000000047e-16 4.479766999999999776e-18
7.444479999999999563e+03 1.557524000000000033e-16 4.449984999999999822e-18
7.447479999999999563e+03 1.597549999999999946e-16 4.565719999999999769e-18
7.450479999999999563e+03 1.627014000000000054e-16 4.606350000000000145e-18
7.453479999999999563e+03 1.606616999999999961e-16 4.673783000000000332e-18
7.456479999999999563e+03 1.584207999999999975e-16 4.771989999999999982e-18
7.459479999999999563e+03 1.645264999999999973e-16 4.951047000000000245e-18
7.462479999999999563e+03 1.610861999999999895e-16 5.089420000000000303e-18
7.465479999999999563e+03 1.562100000000000031e-16 5.236010000000000229e-18
7.468479999999999563e+03 1.578967999999999963e-16 5.420597999999999697e-18
7.471479999999999563e+03 1.490891999999999940e-16 5.578916000000000305e-18
7.474479999999999563e+03 1.492333999999999905e-16 5.604802000000000200e-18
7.477479999999999563e+03 1.569922000000000112e-16 5.516614999999999977e-18
7.480479999999999563e+03 1.509807000000000120e-16 5.420818999999999659e-18
7.483479999999999563e+03 1.434632000000000087e-16 5.240985999999999978e-18
7.486479999999999563e+03 1.414121999999999878e-16 5.056572999999999818e-18
7.489479999999999563e+03 1.377580000000000092e-16 4.754212000000000014e-18
7.492479999999999563e+03 1.404146000000000078e-16 4.619643000000000248e-18
7.495479999999999563e+03 1.412624999999999954e-16 4.508795000000000359e-18
7.498479999999999563e+03 1.418988999999999992e-16 4.435937000000000064e-18
7.501479999999999563e+03 1.379533000000000007e-16 4.436282999999999862e-18
7.504479999999999563e+03 1.340348000000000042e-16 4.305864999999999698e-18
7.507479999999999563e+03 1.297926999999999919e-16 4.061096999999999831e-18
7.510479999999999563e+03 1.240198000000000032e-16 3.914154999999999954e-18
7.513479999999999563e+03 1.241331999999999983e-16 3.890749000000000373e-18
7.516479999999999563e+03 1.267047000000000096e-16 3.933812999999999638e-18
7.519479999999999563e+03 1.312507000000000099e-16 4.070566000000000162e-18
7.522479999999999563e+03 1.293241000000000004e-16 4.256276999999999897e-18
7.525479999999999563e+03 1.243949999999999979e-16 4.347173999999999853e-18
7.528479999999999563e+03 1.230287000000000116e-16 4.277379999999999807e-18
7.531479999999999563e+03 1.216117000000000075e-16 4.091591999999999914e-18
7.534479999999999563e+03 1.155427000000000069e-16 3.941203000000000336e-18
7.537479999999999563e+03 1.128034000000000079e-16 3.864815000000000031e-18
7.540479999999999563e+03 1.161917999999999921e-16 3.756670999999999722e-18
7.543479999999999563e+03 1.221580999999999940e-16 3.690076000000000270e-18
7.546479999999999563e+03 1.195721000000000049e-16 3.655222999999999952e-18
7.549479999999999563e+03 1.062217000000000054e-16 3.641385000000000134e-18
7.552479999999999563e+03 9.811202999999999762e-17 3.668787999999999772e-18
7.555479999999999563e+03 1.038341999999999987e-16 3.791312000000000307e-18
7.558479999999999563e+03 1.069648000000000026e-16 3.886107000000000117e-18
7.561479999999999563e+03 9.914743000000000060e-17 3.891720999999999632e-18
7.564479999999999563e+03 9.568552000000000082e-17 4.028818000000000159e-18
7.567479999999999563e+03 9.630521000000000557e-17 4.246556000000000101e-18
7.570479999999999563e+03 1.085829000000000018e-16 4.554435000000000063e-18
7.573479999999999563e+03 1.018763999999999982e-16 4.570780999999999622e-18
7.576479999999999563e+03 9.616360999999999702e-17 4.417824000000000321e-18
7.579479999999999563e+03 9.630735000000000239e-17 4.357105000000000359e-18
7.582479999999999563e+03 9.884524000000000052e-17 4.472755999999999714e-18
7.585479999999999563e+03 9.883853999999999885e-17 4.647052000000000038e-18
7.588479999999999563e+03 9.205789999999999454e-17 4.901652000000000209e-18
7.591479999999999563e+03 8.625445999999999455e-17 5.216152999999999858e-18
7.594479999999999563e+03 8.613151000000000554e-17 6.115238000000000339e-18
7.597479999999999563e+03 8.963288000000000065e-17 7.276506999999999426e-18
7.600479999999999563e+03 9.397132999999999623e-17 8.567282999999999682e-18
7.603479999999999563e+03 8.905246000000000077e-17 8.508797999999999951e-18
7.606479999999999563e+03 8.288419999999999843e-17 8.135577000000000510e-18
7.609479999999999563e+03 7.662699999999999756e-17 7.133335000000000262e-18
7.612479999999999563e+03 7.917625999999999473e-17 6.290141999999999667e-18
7.615479999999999563e+03 7.759865000000000270e-17 5.512919000000000117e-18
7.618479999999999563e+03 7.691208999999999486e-17 5.312026000000000334e-18
7.621479999999999563e+03 7.267121999999999533e-17 5.056777999999999887e-18
7.624479999999999563e+03 7.732370000000000403e-17 5.216722000000000182e-18
7.627479999999999563e+03 8.236155000000000068e-17 5.457576999999999814e-18
7.630479999999999563e+03 7.376563999999999724e-17 5.454496999999999673e-18
7.633479999999999563e+03 5.962174000000000273e-17 5.081645999999999869e-18
7.636479999999999563e+03 6.064086000000000321e-17 4.705676999999999986e-18
7.639479999999999563e+03 6.330367000000000545e-17 4.453860999999999631e-18
7.642479999999999563e+03 6.437895000000000209e-17 4.237233000000000139e-18
7.645479999999999563e+03 6.434233000000000082e-17 4.040705000000000256e-18
7.648479999999999563e+03 6.870918999999999670e-17 3.933585000000000012e-18
7.651479999999999563e+03 6.537117999999999977e-17 3.848441000000000275e-18
7.654479999999999563e+03 5.977559999999999800e-17 3.752485999999999771e-18
7.657479999999999563e+03 5.624557999999999650e-17 3.672675000000000374e-18
7.660479999999999563e+03 5.751285999999999951e-17 3.644500999999999648e-18
7.663479999999999563e+03 6.172323000000000525e-17 3.612737999999999981e-18
7.666479999999999563e+03 6.431767000000000329e-17 3.626850000000000080e-18
7.669479999999999563e+03 6.328469999999999422e-17 3.501238000000000228e-18
7.672479999999999563e+03 6.224544999999999414e-17 3.435226000000000043e-18
7.675479999999999563e+03 6.707565000000000408e-17 3.442660000000000061e-18
7.678479999999999563e+03 6.490065999999999652e-17 3.439881000000000116e-18
7.681479999999999563e+03 6.196808999999999795e-17 3.500796000000000304e-18
7.684479999999999563e+03 5.848768000000000093e-17 3.634815999999999996e-18
7.687479999999999563e+03 5.911053000000000374e-17 4.255456000000000108e-18
7.690479999999999563e+03 6.058324999999999693e-17 4.159653000000000125e-18
7.693479999999999563e+03 6.453462000000000428e-17 3.861928999999999937e-18
7.696479999999999563e+03 6.746808000000000285e-17 3.878157000000000094e-18
7.699479999999999563e+03 6.005239999999999640e-17 3.893621000000000369e-18
7.702479999999999563e+03 5.134903000000000078e-17 3.984266000000000089e-18
7.705479999999999563e+03 5.273127000000000152e-17 4.168999999999999926e-18
7.708479999999999563e+03 5.546964999999999974e-17 4.720712000000000153e-18
7.711479999999999563e+03 6.935352000000000257e-17 5.550032999999999810e-18
7.714479999999999563e+03 7.594215000000000231e-17 6.197884000000000077e-18
7.717479999999999563e+03 6.871003000000000570e-17 6.255150999999999697e-18
7.720479999999999563e+03 4.644450999999999785e-17 5.761207999999999767e-18
7.723479999999999563e+03 5.619681000000000104e-17 5.333108999999999992e-18
7.726479999999999563e+03 5.919228000000000255e-17 5.069397000000000082e-18
7.729479999999999563e+03 6.628591999999999588e-17 4.785082999999999886e-18
7.732479999999999563e+03 6.251811999999999656e-17 4.469239999999999802e-18
7.735479999999999563e+03 5.999329999999999954e-17 4.284228000000000096e-18
7.738479999999999563e+03 6.497979999999999685e-17 4.217727000000000206e-18
7.741479999999999563e+03 6.745810999999999827e-17 4.192856000000000148e-18
7.744479999999999563e+03 6.779198000000000156e-17 4.311709999999999685e-18
7.747479999999999563e+03 7.540171000000000275e-17 4.817533000000000048e-18
7.750479999999999563e+03 9.219935000000000545e-17 5.352286999999999814e-18
7.753479999999999563e+03 7.581133000000000042e-17 5.185141000000000257e-18
7.756479999999999563e+03 6.186848999999999580e-17 4.562863000000000155e-18
7.759479999999999563e+03 6.477289000000000016e-17 4.255260999999999779e-18
7.762479999999999563e+03 7.365524000000000436e-17 4.110546999999999980e-18
7.765479999999999563e+03 7.036679999999999446e-17 3.857431000000000255e-18
7.768479999999999563e+03 6.254925000000000018e-17 3.820614999999999911e-18
7.771479999999999563e+03 7.175236000000000144e-17 4.354271999999999814e-18
7.774479999999999563e+03 7.857675000000000523e-17 4.733457999999999977e-18
7.777479999999999563e+03 7.485411999999999625e-17 4.096737999999999871e-18
7.780479999999999563e+03 7.467719999999999889e-17 3.888177999999999804e-18
7.783479999999999563e+03 7.755726999999999561e-17 3.753309999999999637e-18
7.786479999999999563e+03 7.309408000000000049e-17 3.685481000000000180e-18
7.789479999999999563e+03 7.783458999999999900e-17 3.901208999999999931e-18
7.792479999999999563e+03 8.278986999999999656e-17 4.276339000000000338e-18
7.795479999999999563e+03 7.093500999999999862e-17 4.334396000000000244e-18
7.798479999999999563e+03 5.765908000000000211e-17 4.013743000000000260e-18
7.801479999999999563e+03 5.804747999999999922e-17 3.733514000000000301e-18
7.804479999999999563e+03 6.481470000000000380e-17 3.830936000000000305e-18
7.807479999999999563e+03 6.594366999999999757e-17 4.089041000000000366e-18
7.810479999999999563e+03 5.899288999999999548e-17 4.195420999999999795e-18
7.813479999999999563e+03 6.207222999999999623e-17 4.143470999999999852e-18
7.816479999999999563e+03 6.926706999999999946e-17 4.360924999999999774e-18
7.819479999999999563e+03 7.738993999999999729e-17 4.964263000000000191e-18
7.822479999999999563e+03 7.787999999999999543e-17 5.257354999999999864e-18
7.825479999999999563e+03 6.317341999999999954e-17 4.937074000000000081e-18
7.828479999999999563e+03 5.169006000000000304e-17 4.591023000000000011e-18
7.831479999999999563e+03 5.445072000000000203e-17 4.474041999999999755e-18
7.834479999999999563e+03 5.755162999999999580e-17 4.339947999999999981e-18
7.837479999999999563e+03 6.132403000000000510e-17 4.546391999999999990e-18
7.840479999999999563e+03 7.617261999999999736e-17 4.910238999999999715e-18
7.843479999999999563e+03 6.456913000000000334e-17 5.001810000000000350e-18
7.846479999999999563e+03 5.552582000000000026e-17 5.153795999999999905e-18
7.849479999999999563e+03 6.643679999999999765e-17 5.701264999999999992e-18
7.852479999999999563e+03 8.885029999999999938e-17 6.412626999999999982e-18
7.855479999999999563e+03 8.289535000000000010e-17 6.367309000000000236e-18
7.858479999999999563e+03 5.991680000000000461e-17 5.763049000000000033e-18
7.861479999999999563e+03 5.652954999999999823e-17 5.343582000000000137e-18
7.864479999999999563e+03 5.834591999999999653e-17 4.957790999999999691e-18
7.867479999999999563e+03 5.943460999999999470e-17 4.821429000000000108e-18
7.870479999999999563e+03 6.676887000000000454e-17 4.909829000000000347e-18
7.873479999999999563e+03 5.442752000000000049e-17 4.664028000000000186e-18
7.876479999999999563e+03 4.834336999999999732e-17 4.341511999999999891e-18
7.879479999999999563e+03 5.512178000000000253e-17 4.286732000000000249e-18
7.882479999999999563e+03 5.668877000000000223e-17 4.254351999999999809e-18
7.885479999999999563e+03 5.767704999999999617e-17 4.145291000000000355e-18
7.888479999999999563e+03 6.977893000000000469e-17 4.249631000000000372e-18
7.891479999999999563e+03 6.696173000000000399e-17 4.228390000000000039e-18
7.894479999999999563e+03 5.897841000000000170e-17 3.934173000000000305e-18
7.897479999999999563e+03 5.381912000000000302e-17 3.584305000000000127e-18
7.900479999999999563e+03 4.991003000000000097e-17 3.400243999999999916e-18
7.903479999999999563e+03 4.645340999999999786e-17 3.372457000000000158e-18
7.906479999999999563e+03 5.410996999999999866e-17 3.604349999999999622e-18
7.909479999999999563e+03 6.856177999999999880e-17 4.199821999999999838e-18
7.912479999999999563e+03 8.303070999999999813e-17 4.862427000000000327e-18
7.915479999999999563e+03 8.309416999999999887e-17 5.041908000000000058e-18
7.918479999999999563e+03 7.341275000000000405e-17 4.761892999999999626e-18
7.921479999999999563e+03 6.442991999999999589e-17 4.396229000000000244e-18
7.924479999999999563e+03 5.334244999999999768e-17 4.063943000000000193e-18
7.927479999999999563e+03 5.720472999999999652e-17 3.957173999999999617e-18
7.930479999999999563e+03 6.318060999999999927e-17 4.050918000000000218e-18
7.933479999999999563e+03 5.925323999999999734e-17 4.021434999999999895e-18
7.936479999999999563e+03 5.343476999999999782e-17 3.984611999999999887e-18
7.939479999999999563e+03 5.265450999999999794e-17 3.801391999999999717e-18
7.942479999999999563e+03 6.006045000000000153e-17 3.823661999999999985e-18
7.945479999999999563e+03 5.882412999999999577e-17 4.003606000000000173e-18
7.948479999999999563e+03 5.985465000000000221e-17 4.249366999999999831e-18
7.951479999999999563e+03 5.864864999999999800e-17 4.294876999999999830e-18
7.954479999999999563e+03 5.686437000000000305e-17 4.224609000000000075e-18
7.957479999999999563e+03 5.571025000000000137e-17 4.363888000000000025e-18
7.960479999999999563e+03 6.533641999999999642e-17 4.977791999999999867e-18
7.963479999999999563e+03 8.033528000000000168e-17 5.830727000000000020e-18
7.966479999999999563e+03 7.261732999999999723e-17 5.986125999999999697e-18
7.969479999999999563e+03 5.292030999999999848e-17 5.447002000000000161e-18
7.972479999999999563e+03 5.109031999999999948e-17 5.020876999999999665e-18
7.975479999999999563e+03 5.857854999999999712e-17 5.056496999999999942e-18
7.978479999999999563e+03 6.435724000000000346e-17 5.242100000000000017e-18
7.981479999999999563e+03 5.663859999999999998e-17 5.103387000000000315e-18
7.984479999999999563e+03 4.822249999999999744e-17 4.740584999999999647e-18
7.987479999999999563e+03 4.323035000000000047e-17 4.606681999999999844e-18
7.990479999999999563e+03 5.517841000000000035e-17 5.125448999999999666e-18
7.993479999999999563e+03 7.056940000000000292e-17 5.657154000000000335e-18
7.996479999999999563e+03 5.173064000000000009e-17 5.309918999999999733e-18
7.999479999999999563e+03 4.043019999999999923e-17 4.427231000000000105e-18
8.002479999999999563e+03 3.625545000000000224e-17 3.846833999999999787e-18
8.005479999999999563e+03 3.346851999999999977e-17 3.631246000000000253e-18
8.008479999999999563e+03 3.789580999999999958e-17 3.674570999999999982e-18
8.011479999999999563e+03 4.069771000000000005e-17 3.740907999999999816e-18
8.014479999999999563e+03 4.003156000000000302e-17 3.852170999999999715e-18
8.017479999999999563e+03 2.883415000000000307e-17 3.915486000000000367e-18
8.020479999999999563e+03 3.036069000000000080e-17 4.123426999999999868e-18
8.023479999999999563e+03 4.637757999999999940e-17 4.101023000000000307e-18
8.026479999999999563e+03 5.103451000000000193e-17 4.319185999999999999e-18
8.029479999999999563e+03 4.256801999999999977e-17 4.052998999999999645e-18
8.032479999999999563e+03 3.136861000000000245e-17 3.561962000000000060e-18
8.035479999999999563e+03 2.811209000000000184e-17 3.266906000000000079e-18
8.038479999999999563e+03 2.885943999999999810e-17 3.160892999999999825e-18
8.041479999999999563e+03 2.937909999999999800e-17 3.120680999999999919e-18
8.044479999999999563e+03 3.084766000000000061e-17 3.174395999999999868e-18
8.047479999999999563e+03 3.400861000000000072e-17 3.305533999999999825e-18
8.050479999999999563e+03 3.449561000000000129e-17 3.462652000000000008e-18
8.053479999999999563e+03 2.947983000000000008e-17 3.517965999999999728e-18
8.056479999999999563e+03 2.716027000000000100e-17 3.609313000000000325e-18
8.059479999999999563e+03 3.339926000000000173e-17 3.981929000000000069e-18
8.062479999999999563e+03 3.897945000000000100e-17 4.436781000000000181e-18
8.065479999999999563e+03 2.874492999999999947e-17 4.453301000000000306e-18
8.068479999999999563e+03 2.380843999999999933e-17 3.782616000000000088e-18
8.071479999999999563e+03 2.626876000000000104e-17 3.703131000000000237e-18
8.074479999999999563e+03 2.752052999999999850e-17 3.672770999999999730e-18
8.077479999999999563e+03 3.377638000000000208e-17 3.764486000000000169e-18
8.080479999999999563e+03 2.925866999999999902e-17 3.804473000000000140e-18
8.083479999999999563e+03 2.598661000000000135e-17 3.874458000000000157e-18
8.086479999999999563e+03 2.848500000000000212e-17 3.986904000000000306e-18
8.089479999999999563e+03 3.188930999999999999e-17 4.094282000000000167e-18
8.092479999999999563e+03 3.025068999999999754e-17 4.216823999999999619e-18
8.095479999999999563e+03 2.645979000000000024e-17 4.371473999999999793e-18
8.098479999999999563e+03 3.090776000000000231e-17 4.530569000000000101e-18
8.101479999999999563e+03 3.629999999999999944e-17 4.698176000000000322e-18
8.104479999999999563e+03 3.348163999999999805e-17 4.868782999999999679e-18
8.107479999999999563e+03 2.859876000000000019e-17 4.359644999999999885e-18
8.110479999999999563e+03 2.297879999999999979e-17 4.171035999999999751e-18
8.113479999999999563e+03 2.573483000000000037e-17 4.360370999999999830e-18
8.116479999999999563e+03 2.640291000000000121e-17 3.891006999999999991e-18
8.119479999999999563e+03 2.848802000000000074e-17 3.782155999999999706e-18
8.122479999999999563e+03 3.222306999999999844e-17 3.722323999999999669e-18
8.125479999999999563e+03 3.241468999999999927e-17 3.667092999999999874e-18
8.128479999999999563e+03 3.349295000000000173e-17 3.604663999999999634e-18
8.131479999999999563e+03 2.860564999999999847e-17 3.489603999999999878e-18
8.134479999999999563e+03 2.456545999999999871e-17 3.412901999999999945e-18
8.137479999999999563e+03 2.642581000000000129e-17 3.468260000000000140e-18
8.140479999999999563e+03 2.269240000000000106e-17 3.539895000000000068e-18
8.143479999999999563e+03 1.701322000000000075e-17 3.558488999999999955e-18
8.146479999999999563e+03 2.359605000000000010e-17 3.367357999999999982e-18
8.149479999999999563e+03 2.355148999999999855e-17 3.293768999999999872e-18
8.152479999999999563e+03 2.063776000000000072e-17 3.263185000000000097e-18
8.155479999999999563e+03 1.971339000000000046e-17 3.133793000000000177e-18
8.158479999999999563e+03 2.137557000000000127e-17 3.112655000000000021e-18
8.161479999999999563e+03 2.109635999999999919e-17 3.200581000000000164e-18
8.164479999999999563e+03 2.079832999999999894e-17 3.181316000000000059e-18
8.167479999999999563e+03 2.156222000000000019e-17 3.132620999999999950e-18
8.170479999999999563e+03 2.142370000000000103e-17 3.162992000000000094e-18
8.173479999999999563e+03 1.786357000000000023e-17 3.126398999999999892e-18
8.176479999999999563e+03 1.690591000000000005e-17 3.101986000000000035e-18
8.179479999999999563e+03 1.639687999999999991e-17 3.111169000000000166e-18
8.182479999999999563e+03 1.623097999999999990e-17 3.159516999999999810e-18
8.185479999999999563e+03 1.970360999999999865e-17 3.210025999999999886e-18
8.188479999999999563e+03 2.378772999999999938e-17 3.290193999999999874e-18
8.191479999999999563e+03 2.044411999999999996e-17 3.344083999999999901e-18
8.194479999999999563e+03 9.372471000000000301e-18 3.376958999999999812e-18
8.197479999999999563e+03 1.015435000000000021e-17 3.416809999999999925e-18
8.200479999999999563e+03 1.122804999999999935e-17 3.491959999999999868e-18
8.203479999999999563e+03 1.634412999999999994e-17 3.633165999999999700e-18
8.206479999999999563e+03 1.550805000000000123e-17 3.778139000000000169e-18
8.209479999999999563e+03 1.391452000000000044e-17 3.804378999999999808e-18
8.212479999999999563e+03 8.796054999999999377e-18 3.876626999999999764e-18
8.215479999999999563e+03 8.534213999999999724e-18 3.893254000000000038e-18
8.218479999999999563e+03 8.439661000000000409e-18 3.956671999999999711e-18
8.221479999999999563e+03 8.918889000000000336e-18 4.040470000000000195e-18
8.224479999999999563e+03 9.059166999999999460e-18 4.103313000000000162e-18
8.227479999999999563e+03 6.529897999999999641e-18 4.056574000000000028e-18
8.230479999999999563e+03 8.794630999999999684e-18 3.997090000000000353e-18
8.233479999999999563e+03 6.370817000000000203e-18 3.903070999999999960e-18
8.236479999999999563e+03 7.743926000000000466e-18 3.830376000000000209e-18
8.239479999999999563e+03 1.103162999999999990e-17 3.826104000000000360e-18
8.242479999999999563e+03 8.623475000000000253e-18 3.750978000000000256e-18
8.245479999999999563e+03 8.469813000000000770e-18 3.662248000000000113e-18
8.248479999999999563e+03 2.013052999999999930e-18 3.533663000000000269e-18
8.251479999999999563e+03 -1.108732000000000095e-18 3.440009000000000028e-18
8.254479999999999563e+03 8.145166000000000035e-18 3.449471999999999821e-18
8.257479999999999563e+03 6.373578999999999973e-18 3.381813000000000187e-18
8.260479999999999563e+03 6.327600000000000134e-18 3.319645000000000026e-18
8.263479999999999563e+03 5.929627000000000318e-18 3.253096000000000073e-18
8.266479999999999563e+03 6.303477000000000066e-18 3.194049999999999964e-18
8.269479999999999563e+03 3.241107000000000083e-18 3.181593000000000031e-18
8.272479999999999563e+03 2.184071000000000094e-18 3.255350000000000169e-18
8.275479999999999563e+03 3.860265999999999825e-18 3.604631000000000337e-18
8.278479999999999563e+03 1.415475000000000089e-17 4.215360999999999706e-18
8.281479999999999563e+03 2.514094000000000052e-17 4.510572999999999796e-18
8.284479999999999563e+03 2.740836999999999894e-17 4.540155000000000321e-18
8.287479999999999563e+03 1.842001000000000033e-17 4.600811999999999736e-18
8.290479999999999563e+03 -2.059108999999999926e-18 4.452064999999999737e-18
8.293479999999999563e+03 -3.830529999999999754e-18 4.343435999999999697e-18
8.296479999999999563e+03 2.587372000000000071e-17 4.629693999999999949e-18
8.299479999999999563e+03 3.220222999999999725e-17 4.753315999999999861e-18
8.302479999999999563e+03 8.904478000000000606e-18 4.300650000000000300e-18
8.305479999999999563e+03 -5.321535999999999908e-18 3.762136999999999844e-18
8.308479999999999563e+03 3.664395999999999957e-18 3.739110000000000128e-18
8.311479999999999563e+03 8.944598999999999871e-18 3.811269999999999905e-18
8.314479999999999563e+03 3.446604000000000184e-18 3.643387000000000380e-18
8.317479999999999563e+03 1.436640999999999942e-18 3.510286999999999909e-18
8.320479999999999563e+03 8.414242000000000560e-18 3.524056000000000286e-18
8.323479999999999563e+03 8.574361999999999674e-18 3.533104999999999968e-18
8.326479999999999563e+03 4.356824999999999926e-18 3.570324000000000016e-18
8.329479999999999563e+03 2.931739000000000189e-18 3.630520000000000308e-18
8.332479999999999563e+03 1.490491999999999942e-18 3.769359000000000128e-18
8.335479999999999563e+03 -3.026193000000000072e-18 4.068944000000000064e-18
8.338479999999999563e+03 -7.074216999999999865e-18 5.016415000000000127e-18
8.341479999999999563e+03 3.925851999999999747e-17 6.946201000000000345e-18
8.344479999999999563e+03 6.628548999999999934e-17 8.274998000000000471e-18
8.347479999999999563e+03 1.467780999999999878e-17 7.884493000000000252e-18
8.350479999999999563e+03 8.461075000000000255e-18 6.904447999999999701e-18
8.353479999999999563e+03 1.420060999999999951e-17 6.332228000000000292e-18
8.356479999999999563e+03 3.450351000000000184e-18 5.504945999999999766e-18
8.359479999999999563e+03 -3.263173000000000178e-18 4.777760999999999887e-18
8.362479999999999563e+03 5.694501999999999807e-18 4.647403999999999988e-18
8.365479999999999563e+03 1.767447000000000099e-18 4.761584999999999766e-18
8.368479999999999563e+03 4.357056999999999911e-18 4.861981000000000045e-18
8.371479999999999563e+03 7.560577999999999614e-18 4.005733999999999766e-18
8.374479999999999563e+03 1.053307000000000061e-17 3.908205999999999895e-18
8.377479999999999563e+03 2.783030000000000205e-17 4.033154999999999861e-18
8.380479999999999563e+03 3.609266999999999825e-17 4.421728999999999839e-18
8.383479999999999563e+03 2.454400999999999949e-17 4.497041000000000044e-18
8.386479999999999563e+03 8.371065999999999735e-18 4.129644000000000056e-18
8.389479999999999563e+03 2.789813000000000179e-18 3.721382999999999914e-18
8.392479999999999563e+03 8.565735999999999948e-18 3.783362999999999796e-18
8.395479999999999563e+03 3.162234000000000056e-17 4.562604000000000255e-18
8.398479999999999563e+03 6.044993999999999960e-17 5.494603000000000098e-18
8.401479999999999563e+03 3.942831000000000279e-17 5.458646000000000251e-18
8.404479999999999563e+03 -7.088778999999999641e-19 4.482037999999999662e-18
8.407479999999999563e+03 -2.273705999999999848e-18 3.637282000000000211e-18
8.410479999999999563e+03 1.355949999999999938e-17 3.652535000000000263e-18
8.413479999999999563e+03 2.600291000000000025e-17 4.042382999999999978e-18
8.416479999999999563e+03 1.933342999999999990e-17 4.126724000000000383e-18
8.419479999999999563e+03 3.666248000000000246e-18 3.849123999999999642e-18
8.422479999999999563e+03 3.771914000000000035e-18 3.797122999999999944e-18
8.425479999999999563e+03 2.966529000000000064e-17 4.596729000000000064e-18
8.428479999999999563e+03 6.667752999999999437e-17 5.689979000000000005e-18
8.431479999999999563e+03 5.021781999999999738e-17 5.839822999999999868e-18
8.434479999999999563e+03 7.700664999999999538e-18 4.900522999999999789e-18
8.437479999999999563e+03 1.873759999999999881e-18 3.940047000000000001e-18
8.440479999999999563e+03 8.145255999999999239e-18 3.704406999999999767e-18
8.443479999999999563e+03 1.310631000000000064e-17 3.800744999999999724e-18
8.446479999999999563e+03 1.795378999999999944e-17 4.105449999999999983e-18
8.449479999999999563e+03 2.406419999999999865e-17 4.545159999999999780e-18
8.452479999999999563e+03 2.813017000000000075e-17 4.831091999999999715e-18
8.455479999999999563e+03 1.061142999999999963e-17 4.649775000000000359e-18
8.458479999999999563e+03 -3.150215999999999894e-19 4.543081999999999659e-18
8.461479999999999563e+03 2.909415999999999834e-17 5.437141999999999661e-18
8.464479999999999563e+03 6.399398000000000374e-17 6.596166000000000035e-18
8.467479999999999563e+03 3.132880000000000235e-17 6.676725000000000193e-18
8.470479999999999563e+03 1.090411000000000014e-17 5.595984999999999733e-18
8.473479999999999563e+03 1.020302999999999955e-17 4.794473000000000265e-18
8.476479999999999563e+03 1.980037000000000059e-17 4.641303000000000178e-18
8.479479999999999563e+03 1.706284000000000034e-17 4.507129999999999682e-18
8.482479999999999563e+03 2.111997999999999907e-17 4.388511000000000206e-18
8.485479999999999563e+03 2.289596000000000000e-17 4.318548999999999746e-18
8.488479999999999563e+03 2.178203000000000088e-17 4.400207999999999844e-18
8.491479999999999563e+03 3.388035999999999835e-17 4.647752999999999862e-18
8.494479999999999563e+03 3.080050999999999697e-17 4.739822000000000046e-18
8.497479999999999563e+03 2.331857999999999907e-17 4.525137000000000329e-18
8.500479999999999563e+03 3.232732999999999976e-17 4.465100000000000223e-18
8.503479999999999563e+03 3.772218999999999973e-17 4.847362999999999681e-18
8.506479999999999563e+03 3.450219999999999811e-17 4.924711999999999992e-18
8.509479999999999563e+03 2.271758000000000049e-17 4.370373999999999853e-18
8.512479999999999563e+03 2.148994000000000045e-17 3.758761000000000148e-18
8.515479999999999563e+03 2.580274000000000111e-17 3.525074000000000199e-18
8.518479999999999563e+03 2.778532000000000216e-17 3.472496000000000231e-18
8.521479999999999563e+03 2.404615999999999870e-17 3.411485999999999814e-18
8.524479999999999563e+03 2.509830000000000149e-17 3.376075999999999861e-18
8.527479999999999563e+03 3.132579000000000193e-17 3.370727999999999911e-18
8.530479999999999563e+03 3.038345999999999964e-17 3.347761000000000178e-18
8.533479999999999563e+03 2.810714999999999762e-17 3.374885999999999947e-18
8.536479999999999563e+03 3.140048000000000226e-17 3.489649000000000251e-18
8.539479999999999563e+03 3.296648000000000148e-17 3.546759999999999761e-18
8.542479999999999563e+03 2.870498999999999813e-17 3.527878000000000265e-18
8.545479999999999563e+03 3.658846999999999834e-17 3.682543000000000050e-18
8.548479999999999563e+03 4.460136999999999982e-17 3.873538999999999677e-18
8.551479999999999563e+03 3.747400000000000259e-17 3.824171999999999838e-18
8.554479999999999563e+03 3.511642000000000161e-17 3.653056999999999651e-18
8.557479999999999563e+03 3.696216999999999813e-17 3.531329999999999836e-18
8.560479999999999563e+03 3.611997999999999937e-17 3.608778999999999862e-18
8.563479999999999563e+03 3.625427999999999719e-17 3.846757999999999912e-18
8.566479999999999563e+03 3.345842999999999831e-17 3.780162999999999689e-18
8.569479999999999563e+03 3.852278999999999838e-17 3.811492999999999661e-18
8.572479999999999563e+03 4.036797999999999711e-17 3.905680999999999979e-18
8.575479999999999563e+03 4.123213999999999698e-17 4.017611999999999634e-18
8.578479999999999563e+03 4.208122000000000017e-17 3.994671000000000305e-18
8.581479999999999563e+03 3.847375000000000222e-17 4.025458000000000355e-18
8.584479999999999563e+03 3.668046000000000242e-17 4.128157999999999816e-18
8.587479999999999563e+03 4.119689000000000174e-17 4.329859000000000343e-18
8.590479999999999563e+03 4.657180000000000051e-17 4.516234000000000246e-18
8.593479999999999563e+03 4.600117000000000064e-17 4.624939999999999674e-18
8.596479999999999563e+03 5.536890000000000126e-17 4.868900000000000339e-18
8.599479999999999563e+03 5.859044000000000114e-17 5.031592000000000305e-18
8.602479999999999563e+03 4.929815000000000141e-17 4.946562999999999892e-18
8.605479999999999563e+03 4.414138999999999712e-17 4.798276999999999786e-18
8.608479999999999563e+03 5.029554999999999890e-17 4.842197999999999755e-18
8.611479999999999563e+03 5.558935999999999893e-17 4.955309000000000354e-18
8.614479999999999563e+03 5.271812000000000248e-17 5.446298000000000261e-18
8.617479999999999563e+03 6.248405000000000457e-17 5.162239999999999889e-18
8.620479999999999563e+03 6.630125999999999506e-17 5.065933999999999717e-18
8.623479999999999563e+03 6.960922000000000346e-17 5.218404000000000263e-18
8.626479999999999563e+03 6.382803000000000348e-17 5.275486000000000064e-18
8.629479999999999563e+03 5.712782999999999965e-17 5.250100999999999794e-18
8.632479999999999563e+03 6.209170000000000372e-17 5.204082000000000224e-18
8.635479999999999563e+03 5.986823999999999599e-17 4.933231999999999851e-18
8.638479999999999563e+03 5.809847000000000175e-17 4.689674999999999661e-18
8.641479999999999563e+03 5.695549000000000353e-17 4.528609000000000152e-18
8.644479999999999563e+03 5.978060999999999579e-17 4.323680000000000092e-18
8.647479999999999563e+03 6.411991999999999677e-17 4.306085000000000149e-18
8.650479999999999563e+03 6.916848000000000036e-17 4.485272000000000118e-18
8.653479999999999563e+03 7.301065999999999419e-17 4.632586000000000196e-18
8.656479999999999563e+03 7.364205999999999840e-17 4.676314999999999911e-18
8.659479999999999563e+03 7.281051000000000069e-17 4.648890999999999740e-18
8.662479999999999563e+03 6.875255000000000476e-17 4.563134999999999871e-18
8.665479999999999563e+03 7.239335000000000468e-17 4.505948999999999997e-18
8.668479999999999563e+03 7.372975000000000013e-17 4.429336999999999653e-18
8.671479999999999563e+03 6.912693999999999742e-17 4.332059000000000223e-18
8.674479999999999563e+03 6.659972000000000110e-17 4.244244000000000202e-18
8.677479999999999563e+03 6.672760000000000230e-17 4.168261999999999676e-18
8.680479999999999563e+03 6.604211999999999722e-17 4.093245000000000286e-18
8.683479999999999563e+03 6.762421999999999437e-17 4.067981999999999775e-18
8.686479999999999563e+03 6.807338999999999581e-17 4.104654000000000315e-18
8.689479999999999563e+03 7.082534999999999577e-17 4.164201000000000049e-18
8.692479999999999563e+03 7.477943999999999411e-17 4.228438999999999999e-18
8.695479999999999563e+03 7.639594999999999600e-17 4.297895000000000194e-18
8.698479999999999563e+03 7.656407000000000000e-17 4.315665000000000216e-18
8.701479999999999563e+03 7.358883000000000473e-17 4.327931000000000179e-18
8.704479999999999563e+03 7.203977999999999832e-17 4.406330999999999700e-18
8.707479999999999563e+03 7.542320000000000401e-17 4.498776999999999955e-18
8.710479999999999563e+03 7.762680999999999871e-17 4.647577000000000272e-18
8.713479999999999563e+03 8.060719000000000534e-17 4.733074999999999754e-18
8.716479999999999563e+03 7.919162000000000263e-17 4.797247999999999851e-18
8.719479999999999563e+03 7.328887999999999578e-17 4.860450000000000203e-18
8.722479999999999563e+03 7.285640999999999519e-17 4.944435000000000299e-18
8.725479999999999563e+03 6.923434000000000041e-17 5.043315000000000346e-18
8.728479999999999563e+03 7.418282000000000198e-17 5.164095999999999766e-18
8.731479999999999563e+03 8.147093999999999891e-17 5.136219999999999930e-18
8.734479999999999563e+03 8.672400000000000168e-17 5.055526999999999708e-18
8.737479999999999563e+03 8.859449000000000597e-17 4.999954999999999985e-18
8.740479999999999563e+03 8.239093999999999710e-17 4.891430000000000018e-18
8.743479999999999563e+03 7.845375000000000057e-17 4.693322999999999844e-18
8.746479999999999563e+03 7.680405999999999436e-17 4.570090999999999821e-18
8.749479999999999563e+03 8.176509000000000439e-17 4.565676999999999961e-18
8.752479999999999563e+03 8.540036000000000154e-17 5.024398999999999730e-18
8.755479999999999563e+03 9.628290000000000403e-17 5.421143000000000182e-18
8.758479999999999563e+03 1.115289999999999926e-16 5.912490999999999703e-18
8.761479999999999563e+03 1.074415999999999969e-16 6.434536000000000071e-18
8.764479999999999563e+03 1.005372000000000015e-16 6.646738000000000169e-18
8.767479999999999563e+03 8.901706999999999991e-17 6.602931000000000014e-18
8.770479999999999563e+03 6.667655999999999644e-17 6.191946000000000039e-18
8.773479999999999563e+03 7.157299999999999964e-17 5.781141000000000013e-18
8.776479999999999563e+03 1.112797999999999924e-16 6.091090000000000150e-18
8.779479999999999563e+03 1.089879000000000054e-16 6.168118000000000015e-18
8.782479999999999563e+03 8.838461999999999986e-17 5.423534000000000033e-18
8.785479999999999563e+03 8.783088000000000361e-17 4.667062999999999954e-18
8.788479999999999563e+03 9.625875000000000097e-17 4.542896000000000328e-18
8.791479999999999563e+03 9.046665000000000542e-17 4.597371999999999699e-18
8.794479999999999563e+03 7.411790000000000526e-17 4.370686000000000072e-18
8.797479999999999563e+03 7.210891000000000128e-17 4.046040999999999901e-18
8.800479999999999563e+03 7.933723000000000413e-17 3.909850000000000038e-18
8.803479999999999563e+03 8.264231000000000103e-17 3.935153999999999792e-18
8.806479999999999563e+03 8.470664000000000089e-17 4.027098000000000140e-18
8.809479999999999563e+03 8.518936999999999986e-17 4.109158999999999660e-18
8.812479999999999563e+03 7.838620999999999484e-17 4.134482000000000153e-18
8.815479999999999563e+03 6.658772000000000455e-17 4.172742999999999953e-18
8.818479999999999563e+03 6.508358999999999651e-17 4.598665000000000174e-18
8.821479999999999563e+03 8.581155999999999824e-17 5.977654999999999798e-18
8.824479999999999563e+03 1.306540000000000075e-16 8.074395999999999602e-18
8.827479999999999563e+03 1.455242000000000041e-16 9.120778999999999499e-18
8.830479999999999563e+03 7.298974999999999944e-17 8.309090000000000212e-18
8.833479999999999563e+03 7.927833999999999411e-17 7.424838000000000674e-18
8.836479999999999563e+03 9.878855999999999937e-17 7.279308000000000186e-18
8.839479999999999563e+03 7.448072999999999611e-17 6.625282000000000027e-18
8.842479999999999563e+03 6.768044000000000439e-17 5.730639000000000372e-18
8.845479999999999563e+03 8.202943000000000279e-17 5.630973999999999909e-18
8.848479999999999563e+03 9.647986000000000487e-17 6.068354999999999631e-18
8.851479999999999563e+03 9.443262999999999546e-17 6.311548999999999849e-18
8.854479999999999563e+03 7.701497999999999632e-17 5.898804999999999636e-18
8.857479999999999563e+03 7.575752999999999844e-17 5.506889000000000311e-18
8.860479999999999563e+03 7.676886999999999448e-17 5.469339000000000076e-18
8.863479999999999563e+03 9.454678000000000344e-17 5.824738999999999741e-18
8.866479999999999563e+03 1.079605000000000042e-16 6.401309000000000210e-18
8.869479999999999563e+03 9.619141999999999441e-17 6.354137999999999893e-18
8.872479999999999563e+03 8.008362999999999886e-17 5.626072999999999753e-18
8.875479999999999563e+03 8.089799999999999586e-17 5.052102000000000052e-18
8.878479999999999563e+03 8.420445000000000495e-17 5.051275999999999622e-18
8.881479999999999563e+03 1.128015000000000049e-16 5.945655999999999788e-18
8.884479999999999563e+03 1.394923000000000046e-16 7.325140000000000144e-18
8.887479999999999563e+03 1.138910000000000051e-16 7.602195000000000400e-18
8.890479999999999563e+03 5.709485999999999450e-17 6.399051000000000140e-18
8.893479999999999563e+03 6.415068000000000538e-17 5.036912000000000058e-18
8.896479999999999563e+03 8.225322000000000489e-17 4.722645999999999699e-18
8.899479999999999563e+03 1.010614999999999980e-16 5.169231999999999982e-18
8.902479999999999563e+03 1.007325000000000054e-16 5.552227000000000308e-18
8.905479999999999563e+03 9.055689000000000410e-17 5.416844999999999930e-18
8.908479999999999563e+03 7.542157000000000165e-17 4.884897000000000023e-18
8.911479999999999563e+03 7.191553999999999505e-17 4.621519000000000376e-18
8.914479999999999563e+03 9.302808000000000551e-17 5.332690999999999907e-18
8.917479999999999563e+03 1.397979999999999891e-16 6.691137999999999717e-18
8.920479999999999563e+03 1.447707999999999877e-16 7.263082000000000593e-18
8.923479999999999563e+03 9.508301999999999497e-17 6.386974999999999867e-18
8.926479999999999563e+03 7.146117000000000538e-17 5.060631999999999651e-18
8.929479999999999563e+03 7.569430000000000559e-17 4.404463999999999800e-18
8.932479999999999563e+03 7.312436999999999511e-17 4.269090999999999650e-18
8.935479999999999563e+03 7.909731999999999536e-17 4.425465999999999714e-18
8.938479999999999563e+03 9.522184999999999688e-17 4.885968000000000255e-18
8.941479999999999563e+03 1.104109000000000016e-16 5.498349000000000201e-18
8.944479999999999563e+03 9.811613999999999721e-17 5.685123999999999733e-18
8.947479999999999563e+03 7.301585999999999475e-17 5.324035000000000190e-18
8.950479999999999563e+03 7.218246999999999552e-17 5.209903000000000372e-18
8.953479999999999563e+03 9.590357000000000098e-17 6.208406000000000181e-18
8.956479999999999563e+03 1.238552000000000064e-16 7.664849999999999702e-18
8.959479999999999563e+03 8.818792000000000152e-17 7.950063000000000127e-18
8.962479999999999563e+03 6.404253000000000184e-17 6.859890000000000250e-18
8.965479999999999563e+03 8.205543000000000558e-17 5.726273000000000191e-18
8.968479999999999563e+03 8.065961999999999513e-17 5.365655000000000281e-18
8.971479999999999563e+03 8.104953000000000387e-17 5.476539999999999827e-18
8.974479999999999563e+03 8.139500999999999997e-17 5.596360000000000010e-18
8.977479999999999563e+03 8.116655999999999869e-17 5.722743000000000180e-18
8.980479999999999563e+03 7.034657000000000054e-17 5.758187000000000097e-18
8.983479999999999563e+03 7.761991999999999427e-17 5.871947999999999995e-18
8.986479999999999563e+03 9.898855999999999522e-17 6.290150000000000384e-18
8.989479999999999563e+03 8.646775999999999942e-17 6.337456999999999788e-18
8.992479999999999563e+03 6.649792999999999881e-17 5.890601999999999866e-18
8.995479999999999563e+03 6.328396000000000419e-17 5.609443999999999686e-18
8.998479999999999563e+03 1.016688999999999968e-16 6.178569000000000114e-18
9.001479999999999563e+03 1.002890000000000062e-16 6.697976999999999778e-18
9.004479999999999563e+03 6.904184999999999597e-17 6.219089000000000265e-18
9.007479999999999563e+03 7.869850999999999895e-17 5.260086000000000131e-18
9.010479999999999563e+03 8.502513999999999808e-17 4.653507000000000363e-18
9.013479999999999563e+03 8.336348000000000225e-17 4.422937999999999722e-18
9.016479999999999563e+03 7.481012000000000480e-17 4.319656000000000120e-18
9.019479999999999563e+03 6.498850999999999409e-17 4.253912999999999961e-18
9.022479999999999563e+03 5.444402999999999856e-17 4.168097000000000109e-18
9.025479999999999563e+03 5.812960000000000537e-17 4.100346999999999834e-18
9.028479999999999563e+03 5.841094999999999810e-17 4.045941000000000187e-18
9.031479999999999563e+03 6.034005000000000119e-17 4.098763999999999956e-18
9.034479999999999563e+03 6.901972999999999720e-17 4.261094999999999743e-18
9.037479999999999563e+03 7.683419000000000546e-17 4.482734999999999898e-18
9.040479999999999563e+03 7.094930000000000195e-17 4.543559000000000215e-18
9.043479999999999563e+03 7.102617000000000422e-17 4.570953999999999906e-18
9.046479999999999563e+03 7.876886000000000412e-17 4.822462999999999913e-18
9.049479999999999563e+03 7.768199999999999695e-17 5.040320999999999821e-18
9.052479999999999563e+03 6.272531000000000447e-17 4.860546999999999841e-18
9.055479999999999563e+03 6.149551999999999401e-17 5.071434999999999701e-18
9.058479999999999563e+03 7.230704000000000102e-17 4.677023000000000170e-18
9.061479999999999563e+03 7.412194000000000512e-17 4.479722999999999686e-18
9.064479999999999563e+03 6.738526999999999766e-17 4.459094000000000256e-18
9.067479999999999563e+03 6.647240999999999588e-17 4.507336000000000034e-18
9.070479999999999563e+03 6.545892000000000482e-17 4.524189000000000140e-18
9.073479999999999563e+03 6.165288000000000008e-17 4.580767999999999752e-18
9.076479999999999563e+03 5.728428999999999519e-17 4.623157000000000367e-18
9.079479999999999563e+03 6.111999999999999525e-17 4.722872000000000302e-18
9.082479999999999563e+03 6.673126999999999482e-17 4.909788000000000333e-18
9.085479999999999563e+03 6.811624999999999529e-17 5.095240000000000168e-18
9.088479999999999563e+03 6.442318999999999963e-17 5.283090999999999801e-18
9.091479999999999563e+03 6.750164999999999858e-17 5.546606999999999871e-18
9.094479999999999563e+03 7.080674000000000600e-17 5.782578000000000293e-18
9.097479999999999563e+03 6.664344000000000598e-17 5.911775000000000269e-18

